Revision-Bound Evidence Cuts: Authenticated Queries and Contextual Witness Capacity

Authentic records can support unauthorized narratives when their qualifications, query scope, or counterevidence are silently dropped. We present revision-bound evidence cuts, a framework for authenticating both supporting and opposing inference obligations across changing source versions. Signed complete-update frontiers permit transport of unaffected certificates, alternative-cut recovery, and an exact certified-reuse radius given by a frontier-hypergraph transversal number. Their source obligations induce an integral model of context-bound authorization. To secure database-derived claims, we introduce an authenticated relational query contract that binds original source records, complete selected bags, counting units, parameters, and aggregates independently of execution strategy. A full-source verifier checks 16,824 Chogha Mish records across SQLite scans, indexes, and materialized views; three valid strategies agree and eight contract/view mutations are rejected. A separate 340-row NISP cohort shows that changing the admitted weighting rule can reverse a comparison while preserving every source record. A frozen English text-to-frame compiler produces qualified evidence receipts, with linguistic accuracy evaluated separately from cryptographic integrity. We also separate logical-source from transport commitments so lossless re-encoding need not invalidate unchanged scientific evidence. The SCENE prototype evaluates signed revisions, authenticated queries, scoped disclosures, and adversarial mutations at scales reaching one million source records. These guarantees rely on declared policies and independently pinned trust roots; they authenticate specified computations and obligations, not historical truth, complete counterevidence, or institutional endorsement.

==> anc/LICENSE <==
SOFTWARE: MIT LICENSE

Copyright (c) 2026 Faruk Alpay and Taylan Alpay

Permission is hereby granted, free of charge, to any person obtaining a copy
of this software and associated documentation files (the "Software"), to deal
in the Software without restriction, including without limitation the rights
to use, copy, modify, merge, publish, distribute, sublicense, and/or sell
copies of the Software, and to permit persons to whom the Software is
furnished to do so, subject to the following conditions:

The above copyright notice and this permission notice shall be included in all
copies or substantial portions of the Software.

THE SOFTWARE IS PROVIDED "AS IS", WITHOUT WARRANTY OF ANY KIND, EXPRESS OR
IMPLIED, INCLUDING BUT NOT LIMITED TO THE WARRANTIES OF MERCHANTABILITY,
FITNESS FOR A PARTICULAR PURPOSE AND NONINFRINGEMENT. IN NO EVENT SHALL THE
AUTHORS OR COPYRIGHT HOLDERS BE LIABLE FOR ANY CLAIM, DAMAGES OR OTHER
LIABILITY, WHETHER IN AN ACTION OF CONTRACT, TORT OR OTHERWISE, ARISING FROM,
OUT OF OR IN CONNECTION WITH THE SOFTWARE OR THE USE OR OTHER DEALINGS IN THE
SOFTWARE.

DATA: ASSET-SPECIFIC LICENSES; CC BY-NC-ND ONTOLOGY EXCEPTION

The authors' original numerical transcriptions, source-card metadata, synthetic
mathematical fixtures, generated idealized pyramid geometry, and experimental
tabular data are dedicated to CC0 1.0 Universal, to the extent rights exist:
https://creativecommons.org/publicdomain/zero/1.0/legalcode

The actual museum photographs and museum metadata in data/visual/ are separate
third-party Open Access assets designated CC0-1.0 by the Cleveland Museum of Art
and The Metropolitan Museum of Art. They are not photographs made by these
authors. Each record retains the museum, accession, rights flag, source URL,
qualified attribution and exact file fingerprint. See data/visual/LICENSES.md.

EXCEPTION: the photogrammetric mesh, material, texture, source README and
source-derived geometry products are CC BY 4.0, not CC0:

Maria Diletta Pubblico / SEAMS Project / World Museum Liverpool.
Pubblico, M. D. (2026). 3D model of a cat mummy from Thebes, Egypt, kept at the
World Museum, Liverpool, UK (56.22.225). Zenodo.
https://doi.org/10.5281/zenodo.21760633
https://creativecommons.org/licenses/by/4.0/

The original files under data/geometry_scan/ are preserved unchanged. New PCA,
normalized samples, covariance/normal/spectrum descriptors, point-depth
projections and disclosed geometry excerpts are derived research products and
retain the CC BY 4.0 attribution. The source's exterior photogrammetry is not a
sensor-depth/CT capture; its calibration conflicts remain unresolved. See
data/geometry_scan/ATTRIBUTION.md and each derived report for changes and limits.

EXCEPTION: the twelve original Göbekli Tepe supporting XLSX files and their
source-derived table extracts retain CC BY 4.0 attribution:

Laura Dietrich, Julia Meister, Oliver Dietrich, Jens Notroff, Janika Kiep,
Julia Heeb, André Beuger, and Brigitta Schütt (2019). Cereal processing at
Early Neolithic Göbekli Tepe, southeastern Turkey. PLOS ONE 14(5): e0215214.
https://doi.org/10.1371/journal.pone.0215214
https://creativecommons.org/licenses/by/4.0/
See data/gobekli_grinding/ATTRIBUTION.md and retrieval_manifest.json. Original
supplementary workbooks s001.xlsx through s012.xlsx are unchanged. Parsed cells,
source-coordinate extracts and figures are explicitly identified derivatives.

EXCEPTION: source-published Çatalhöyük printing models, associated reference
images/materials, and derived source geometry products retain CC BY 4.0:

Sara Perry, Maya Marilena Lara, and Gianpaolo Palma (2020).
3D models of Catalhoyuk artifacts. Zenodo.
https://doi.org/10.5281/zenodo.3667558
https://creativecommons.org/licenses/by/4.0/
See data/early_holocene/ATTRIBUTION.md and manifest.json. Deterministic lossless
gzip wrappers restore the original OBJ/FBX member bytes exactly; they do not
create new archaeological observations or establish acquisition/calibration.

EXCEPTION: the original Cassidy et al. supplementary workbook, source-cell CSV
extracts and source-derived figures retain the article's CC BY 4.0 attribution:

Lara M. Cassidy, Miles Russell, Martin Smith, Gabrielle Delbarre, Paul Cheetham,
Harry Manley, Valeria Mattiangeli, Emily M. Breslin, Iseult Jackson, Maeve McCann,
Harry Little, Ciarán G. O'Connor, Beth Heaslip, Daniel Lawson, Phillip Endicott,
and Daniel G. Bradley (2025). Continental influx and pervasive matrilocality in
Iron Age Britain. Nature 637, 1136–1142.
https://doi.org/10.1038/s41586-024-08409-6
https://creativecommons.org/licenses/by/4.0/
See data/longitudinal_or_social/README.md and source_manifest.json. Original
workbook bytes and component-source citations are retained. CSV extraction and
display are project adaptations, not new genomic measurements.

RESTRICTED SOURCE EXCEPTION: data/early_holocene/gobekli_ontology_13370343/
Gobekli_Tepe_v.1.0.rdf is CC BY-NC-ND 4.0, NOT MIT, CC0, or CC BY 4.0:

Antonia Lourentzaki, Maria Papadopoulou, and Christophe Roche (2024).
Modeling An Archaeological Site - Göbekli Tepe v.1.0. University of Crete.
https://doi.org/10.5281/zenodo.13370343
https://creativecommons.org/licenses/by-nc-nd/4.0/
Its original RDF bytes are unchanged. The retained DataCite record supplies the
license evidence; the legacy Zenodo API omitted that field. The original file
is provided with attribution for noncommercial distribution under its source
license. No adapted ontology is distributed. Uses outside those terms require
separate permission from the relevant rights holder. Read-only syntax counts
do not certify ontology assertions or archaeological facts. This exception
applies to this third-party file, and does not relicense the surrounding MIT
software. See its ATTRIBUTION.md and manifest.json for exact hashes and scope.

The MIT license above applies to Python code, including image/mesh analysis,
protocols, workbench and plotting code, and associated software instructions.
It does not relicense source publications, photographs, scans, trademarks, or
institutional identities. No institution has endorsed SCENE or any newly
arranged scene merely by making a source asset available. A source citation,
image licence or file digest must not be represented as contextual approval.

These terms cover this ancillary artifact. Selection of the manuscript's arXiv
distribution license is a separate author decision.

REGIONAL ARCHAEOLOGY EXTENSION

Chogha Mish original exports (Wheeler Pires-Ferreira and editors, DOI
10.6078/M7M906K5), Tepe Yahya PLOS supplemental tables (10.1371/journal.pone.0332662),
Gaastra/Lawrence/Tumolo2024 (10.15184/aqy.2024.24), Zhang etal2021
(10.1371/journal.pone.0257524), Zhang/Lawrence/Millard2026
(10.1016/j.quascirev.2025.109725), Maini/Strolin/Cianfoni2025
(10.5334/oq.149) and Russo etal2026 (10.1038/s43247-026-03926-w)
retain their source-specific CC BY4.0 attribution. Original sources and
transformations are individually recorded under data/regional_zooarch/.
The pinned Russo author repository retains its supplied MIT license.

SEPARATE NONCOMMERCIAL EXCEPTION: the clearly identified manual transcription
levant_iran/transjordan2026_table2_transcription.csv is subject to the original
article's CC BY-NC4.0 terms, DOI10.1016/j.jasrep.2026.105990. It is not
relicensed CC0/MIT/CC BY, and the publisher's fullSI2 was not acquired.
The older unchanged Göbekli RDF NC-ND exception also remains in force.
Public accessibility or a source hash is not a redistribution license.

INDEPENDENT SOURCE EXTENSION

OXSTAD16 animal-bone catalogue by Lee G. Broderick / Oxford Archaeology (2021),
ADS object1969741, collection DOI10.5284/1088114, retains CC BY4.0. The complete
source-byte reconstruction matches the publisher's legacy checksum; original
metadata and the disclosed retrieval/CRLF restoration are retained. Derived
admission ledgers and calculations are labelled as this project's adaptations.

Angela Trentacoste (2015), Animal Remains from Forcello, Open Context,
DOI10.6078/M7DR2SDB: retained public specimen/context screening JSONs are CC BY4.0.
The separately licensed dissertation text/PDF is not redistributed here.

Alex Rassadnikov (2026), Animal Bones from the South Urals and Northern Kazakhstan,
Zenodo, DOI10.5281/zenodo.22714190, CC BY4.0. Compressed CSVs are this project's
source-value exports with original row/cell coordinates. They are not the full
original workbook or all worksheets. The original workbook digest is retained.

SEPARATE NONCOMMERCIAL/NO-DERIVATIVES EXCEPTION:
data/replication_archaeology/americas_russia/meshoko2016/ contains two UNCHANGED
original Meshoko report/table attachments under CC BY-NC-ND4.0. Their individual
source URLs, authors, hashes and rights evidence are in the nested manifest.
They are not relicensed MIT/CC0/CC BY, and their aggregate contexts are not
represented as specimen-level independent replication data. No adapted report
or workbook is distributed.

Compression payloads restore exact source bytes and preserve each source's
attribution/license. The surrounding MIT decoder and research metadata do not
relicense the decoded third-party source. No source article figure was adapted
from Dolphin's separately licensed paper; the independently implemented algorithm
ideas are attributed in the manuscript.

LANGUAGE EXPERIMENTS

The documentary corpus under data/nlp/ consists of exact substrings of the
previously attributed Cleveland/Metropolitan CC0 source records. Source-file
hashes, original JSON-field offsets and the original source licensing are
retained. Project-authored provisional reference annotations, controlled-edit
metadata, audit notes and new software are provided under the MIT terms above.
The annotations were produced in an AI-assisted workflow and source-checked in a
separate assistant pass; no independent human gold/adjudication study is claimed.

AncientTimes/WikiWars external corpus narratives, XML/ZIPs and bulk human labels
are not redistributed. Public research access and a software mirror license did
not resolve original corpus redistribution permission. data/nlp_external/ retains
only this project's acquisition hashes, aggregate evaluation receipts, citations
and rerun instructions. Readers acquire the original corpora separately under
the applicable terms. Their texts are not relicensed MIT by this artifact.

JPEG XL tools are separately installed trusted runtime dependencies, not bundled
binaries. libjxl0.11.2 is attributed in the manuscript and measured runtime record.
The reconstruction wrapper preserves original JPEG bitstreams and their source
licenses; it does not create newly re-encoded images or institutional endorsement.


==> anc/MANIFEST.sha256 <==
84b4fffbd201b3133406b0d1fdded239351dd5e7f84675187d59d1728538ce4c  LICENSE
4ffe701cd8cac100c1a30252c32b95b2ac3f53ac1b8064a0ed67ca1f5bbd4a58  OKUMA_REHBERI_TR.md
0f5b508f767717330c7e2fda40c875a693bb45ad62a28ce4163fd088bee25cb2  PACKAGE_PROFILE.json
6e640c5922d2ca8e558c2315d199fb2685b9cec0f5cd02c27e49cc55f7b9da65  README.md
6a5d141c8dc51325d68b8548ade02f212f3547be1432264d84b454dcded290e0  REGIONAL_RESEARCH_TR.md
96922c2c349526894deae9ff9fb06c70fac9bd3d65c227bd8a5c6f3bed98e96d  RENDERER.md
ab0d5a4a630a64ecc253ecfd77fe696917ee47bc910626bde2fbd6631c0f66f1  RESEARCH_PROTOCOL.md
51639a1cdc10313a6554f69ffed81b1af89dbed603549eb407877074d4904866  SUBMISSION_CHECKLIST.md
05b71b9fc95ba69787dd802e6da015219beb1a1a983593c6df53be5d23e3d0e0  data/dimensions.csv
4bd5adbc5cc97228526ae5150e4cda281c0e5a6e9db77f10b2a29e70b6e217f6  data/early_holocene/catalhoyuk_3667558/models/catalhoyuk-skull-figurine-base.fbx.gz
f7544d65d573cde40d779b0cc0cd7d29d07ef4a9efa059c2a7b13e968e3a3b8f  data/early_holocene/catalhoyuk_3667558/models/catalhoyuk-skull-figurine-extra-detail.fbx.gz
7cefca8efa0c10be6acaf8080dea179b5033d55aac5d8d8541bad8a9f5b2d9c5  data/early_holocene/catalhoyuk_3667558/reference/bull1-bull1.mtl
cbaefa8d5b60930cc67f986ac1c6e8fd424fb10c72f2bf438f5d3f354f796763  data/early_holocene/catalhoyuk_3667558/reference/bull2-bull2.mtl
424eab50ae30d9b4fecd20b5be7da16f7c8f3bd4455378152568d7cbe5c4b2f6  data/early_holocene/catalhoyuk_3667558/reference/figurineface-figurineface.mtl
a71fa0b2cfc16fbde37663049784b1c41d59183b2f978140ca17653ad9f7a7be  data/early_holocene/catalhoyuk_3667558/reference/flint-flint.mtl
c4dd0f10d597d6f29900260e139268ce5bac76783a4117d92b3e298a68a69f33  data/early_holocene/catalhoyuk_3667558/reference/horse-horse.mtl
a15d7ce1fe6d7d9218a5668bf350418a700fcd913721250e689ddf4955ffd1ea  data/early_holocene/catalhoyuk_3667558/reference/stamp-stamp.mtl
fba9eeba5c0c1c80ee824be4cf6ffb724e1b2ff05018168530830cbaa913259c  data/emberling2015_card.json
7b8015c91a49ea7724474a3fc363f7ea9dd0532f7fd25811a7d070a236acb53f  data/geometry_scan/WM_56.22.225.mtl
eb85ecc6dd298e2545ade9bad5bed72448829540942044a34a83cedf29c41e72  data/gobekli_grinding/ATTRIBUTION.md
e46bd69f190cfd329c55fb3ae3bd183803617d8fe6c0abb869fa39cddc297649  data/longitudinal_or_social/fetch_source.py
0d06305209b318eb63785d622b1152ab8909b8b906f6011f39b21cb6419a476e  data/meshes/khufu_idealized.obj
5a4d58c1b68b0e43dc69ddee27439f4a506899900764b85850ad0d0f9f7a648f  data/meshes/kurru_1_idealized.obj
5cdf4023560d14adb720183507dfc7135a7ab1056e3f61c2f3ec2a513ff9b97d  data/meshes/manifest.json
0162f8a0afb870d203261137b23dcb4bf1e469d32fd3d6b05492efb17dbc0ab5  data/nlp/FREEZE_v1.json
1d801756b12be191efd05a86dda0e27865f7398f8af8f62347d549ac0e88a23f  data/nlp/parser_freeze.json
4681e169b8cfd7a03340531c58602696de4e40694ddad648145155630c3a13dd  data/petrie1883_card.json
c63fb24332f8f03d118036867c35c4bc7c8f1cb717e9921dfa0e8ce3351d5959  data/regional_zooarch/china/retrieve.py
b4ec4ca4612410ce0182227e9fe4d49e067a6b7d549fed7f5952b6ca9a90d1a9  data/regional_zooarch/levant_iran/chogha_mish_period_audit.csv
c52c41509172b63f83b63c7bfd9018919d573981fad86fbb608e23eba7c1f171  data/regional_zooarch/levant_iran/transjordan2026_table2_transcription.csv
1032d6911e37fd917a7aebf606376cf846b310538f4587b1eb75e7c7b9f2a55e  data/regional_zooarch/oman_lebanon/maini2025/publisher_article_snapshot.html.gz
ce392030cb6413c46deac1dfd9bb8b2c206d15e82bbbda8f5c291d8a4440e2c0  data/regional_zooarch/oman_lebanon/russo2026/SOURCE_LICENSE
024df40fd0e7b76334a1a2035500cc09035226265baa49141e3e3de4ec6cb46b  data/regional_zooarch/oman_lebanon/russo2026/publisher_article_snapshot.html.gz
8bf8f3779c6d6a016d1166422bdd97a6e10cdfeb631c42c2029d31211e030ff4  data/regional_zooarch/oman_lebanon/russo2026/publisher_table1.html.gz
bcbe2507e217e7f762c2bc01b0d038d962b402ced82510f2f4ccaa2d1e11190c  data/regional_zooarch/oman_lebanon/russo2026/table1_extraction_manifest.json
c42ef6c8f83c56e7b4f0ccc73323b88056e01d5e7791a62b4b00120a92c26222  data/regional_zooarch/southwest_asia/source_manifest.json
68c76869926b074c076eadc60abc3db114de95dacf481e4c1e92379ee3fb3d72  data/replication_archaeology/americas_russia/rassadnikov2026/acquisition.json
38659aff87c3b58aa7d3d762fd5f4ac957f98cdd4fb482542d3c39a389dd25c7  data/replication_archaeology/americas_russia/rassadnikov2026/general_info.csv.xz
bd2bcf997adc9cba50283dbd218b290731f2aac12968fef8221411545b24d3fd  data/replication_archaeology/americas_russia/rassadnikov2026/primary_data.csv.xz
0ea397b809c5212dfd3f4374033c2c1a0a8c8fdd068d9952e20bc377835b59f3  data/replication_archaeology/americas_russia/rassadnikov2026/validation.json
b369a4548bc4515c1470f49af30f8f12ff34d033899ed049f6ea6ac740f6eb66  data/replication_archaeology/candidate_added_oxstad_preoutcome.json
4b948b28356a7a15603e85f40285c2a49e36997c882d1ea37ca3c33b1fd47999  data/replication_archaeology/candidate_added_vagnari_preoutcome.json
3d470b477bff9952c0ee84c48462056288b0b06f6dfa72b2c239ec0c6e524d89  data/visual/summary.json
d75e429f9fe3e63af6879f75ef85b90bfffe5bbd670e586c3b0675d08180e1d1  packed_sources/00f40f13d4469b02cb77.payload
7c35013e6bbf9784e124a47b2b670275cd12917d05880c595e185f128164978c  packed_sources/01e856c8554a1c8c0599.payload
a769c703aa1c91471d8b190e178fa9eeab2c4d6cb17c3b43d0296f4cc2136bbd  packed_sources/03027b621dbfedcb7318.payload
6e541f7e00afb7f514da892ed70b0fc0e72670b91236f33ec9f831eaefeb11ff  packed_sources/03d74989f87936eee511.payload
e0472ea03b514659c7e1a2aeb67c14946d25153e66f64c3ef844c075a5860b9d  packed_sources/03d8cc21c0feed4ec90f.payload
467574e1edd4a4fb34526597bba12995a41e7c830259a4c3ba29972b89aeb120  packed_sources/045f7b7528c1b7a72361.payload
dddac46f3503207cbd2b39c79d2851985056add52bfdfbe33bd7a98ce4e4dcea  packed_sources/069717f994ad4dc3897e.payload
ce92e80b830e8a75f612c729c03606a114efb82f6fe97c9f2280843cab57f344  packed_sources/06b958f77d4880d6ee03.payload
681cb683d189f8492cf65f5319e883156022c8eb1d91530cd79cd1e3c354b956  packed_sources/09080582828c5e0ba864.payload
29ffe6fde25f7d36fd36e5977cba21615382b943bca3ed0537a353e7a8fe200f  packed_sources/099fe97b3eff90c56db6.payload
90342804ff8b1a41e54acdc67faf6ba11337122a888b81f89758efe051eacbd8  packed_sources/09a12f1c2394c4e51792.payload
027f46f2ec2b074b8b01a8e5be7d614d13589e2c4ef7d96b09c4dd456c5514b0  packed_sources/0a5b74335fe901cbf1e0.payload
1779f03f6cfc4ff06bbe681338db5f8f7c8c43aac6ba6924cc120a8e72b5a6c0  packed_sources/0b739e2e5a011beac7d0.payload
1065075c7f73e7759500497aed1ed929fb77071861cac8f5b2e3cfe8d146b372  packed_sources/0c1a43596388cb73ae8b.payload
325e02e1c57d4f5ba1b70ab1f914fd784e81c0d88034bffff7a0cabdca0d4899  packed_sources/0c9e1fb8e0c2552035aa.payload
5ef85202e84f90eb6453569334a6fe42767bd3c141242b72057a832bb3507f09  packed_sources/0e810427474b36650668.payload
bba0cf07ee99e4d3d3163cd682024313d8b93ab969891c12714c6d49d520e4a6  packed_sources/0e8425b6c8d15eb1e70e.payload
0fd232bd32e7187fdbc32663e7feab8e94d80c954e8fbad98d3478ef278d10bc  packed_sources/0eb59bd74891aac8eafb.payload
b0542d59c349fc03efb8f8036b67bea32ba75372bf2f45005bcacc6c3481bb00  packed_sources/0f0f7183f6702084a7d4.payload
fe2669dd14ad7ee3c1ab5e0f626eb32e31403e044a73197b6bc3509c3a3532a5  packed_sources/0ff9943c45da5c405f14.payload
2e821e6adf9be8998ccaf974bd466dd231db2c749cd5688efdae2aa163ab4e42  packed_sources/1184efb0fe00982c7157.payload
08a08afa4c960922622be0fd099090b510512ce13e28d8142bfc1c29eb6e1667  packed_sources/12b51a2988fc355cc81b.payload
1e067a65feef17996f7e8788cca3cdaba0533ed22545e254d92205ca29078c0d  packed_sources/12f04506f8d7e31f8176.payload
ce861029703befecaf8739a3fd56ceab3aec850bd416d8d8a3a51b68f81c7336  packed_sources/132f535eb753a25cc5bc.payload
daf08631bdf47104ff2b431d93d173d9f118c62d5a1c384a69c922477797bc02  packed_sources/13652c84a15d435b30a2.payload
4346811576d57b154a4d8126cd63c788aa291c9b2fc2e1042e192a51522e6cf0  packed_sources/149d68939a54bf4dfcf3.payload
a1e76ac4ba2e35f85f1401737ea987064552f54e6ad0b31663422a83d88006eb  packed_sources/1720bcabcad8539b6460.payload
b04ed11148cae18eacf3413da12eec35578a3f5e8e45c4cdbe22317379dd679e  packed_sources/172e274a699eff6cea53.payload
892587ce2af2a4341fd25a930e0a083ee8f8af3bb89adc5707d932b586fec32c  packed_sources/1732e6899162184484db.payload
f75b8bc54fac8d4e68f39aa68336a0f71e77e3e0ac240b0869b78f0885295c17  packed_sources/1912abebe78ccc8dbc74.payload
c4788329f7009a98bad0adbb0e2c7178b0448d8705d36a5f8d776b5da164d770  packed_sources/1976c36e94edfb4ffbb4.payload
1746202e43eb49bf375930f451092c0b2728e4d07e596ac1c3fc803fc001411e  packed_sources/1ac71d165938b8871623.payload
0e29995458ecd3b736ae4a1dd807b54f8a73454dbeee2d77666059a67c789668  packed_sources/1af32cd8aa0e955879d1.payload
a19f568fe01bde061736a4296c3c2512735bc8d6fb60cdd693d3bfe68c5448ea  packed_sources/1b757f395e050b001920.payload
d7d4f1e53bb12865a8bc360d237771c9cfda5814eab3e86918492ea2c71d8c84  packed_sources/1ba3a8ff4b27c6b49d41.payload
cad1641a9481d980f20879d8b2220f3276051be3511f526e0965ae68249189b3  packed_sources/1c2c4892ab674d26fd9d.payload
2afead0d673320fa0b618d4164dfeacee02ddf441c043979bc44656ef35daa1e  packed_sources/1d5710adfb3370e2fa3e.payload
6ff16f30825615989ff3bb33cb67c6bf5910335b1ab9818f638101fb6b8c9051  packed_sources/1d9e61f9fb602e30d08b.payload
5d00bb5dd9e83126642e7cf5121e75a81509cab4da1dce46c804ff1dba25e1f6  packed_sources/1dbd0a70fc4916763bc3.payload
1b40b9992c26a77909b8b4912c873d92afa595c5cc3911a0028ba7088a930eab  packed_sources/1dc60fa30f84cfa735a2.payload
3b108e9f5476a5b09bc10acbbc63fbbab45c7fca03128dd5ed075c607cb60c5e  packed_sources/1edf6bed209c174bb1e7.payload
9120ccfb1a3cd45a2afeaed87390c5d759d887c5201a224d14ff30b8231460f3  packed_sources/1fd84993a35ff3407992.payload
8cfa9fbd70078720d5e2f41146780a6f3009a8f9f9ad054db2601891923cbedd  packed_sources/21b713741a83816ed09a.payload
d51fbd886b17ae8b11f298149f24f5e9738d0c9971bffa28272be299c7d17615  packed_sources/228c8f53925de3a9b5e1.payload
2a7884bde51fb3c87237a9d406cd8c560682ab5f59e90d3b11e389e06969e1fb  packed_sources/22e8ffe04cab8755dd2c.payload
9176d882732e3e1f459fa0f2efdcbfa335816b86d995d2db43254ac630852eba  packed_sources/2361b2d432a646a1e3d6.payload
7355b1637b62762431fc1283899653656d6202a5c06b974f2c26ff2eed415d91  packed_sources/23f949e05a6b7bde5d4a.payload
9052d8825ed81e3eaebb9a6b7e1b39e79446e536091c18e263ffcdc4a3bb75af  packed_sources/24489c5513f24d62dfe0.payload
6f5c33745ca4aeb83daedf0d8b1faa95b4cf6c8088439bdb287d7ba8e568e608  packed_sources/2458fb5451e8f5b32ce6.payload
dc90be5bfcdc5ba2496e1103df86a6e24d281d26e0f9f391cb089dda2d71bd3f  packed_sources/24b01fb1311dce8acdaa.payload
9fcaeeffd57aa79cb92adf5c9dda61420aa4428577837496e6ccb67e7de4dea0  packed_sources/25c7af114425ac7a3d79.payload
21b1f7d1f796dd55bf1d481a8883b2242d6f078ef08c3db78ed4658d30e52fb0  packed_sources/27512859896b89d1ca39.payload
744c7b56ed7a6719ea98cc67f9f6d0db459017933228a0202020cded9fc6d4d3  packed_sources/27e4fdca50c2d81e95c6.payload
d8988ad53f9c78a74b3028dab307924e37f2876a84ce80b51fa978d67617870b  packed_sources/2989331d482f893809b6.payload
2aeaeacd81a9fa0ff1897f97c373242110f55ac1d9fcfc5f34ca930acfaa1330  packed_sources/2bb54444a066f40c9381.payload
9bf38a1c029898dbd4e3d5b380dbf26e5a1ed32d29e03850e4d5cb7ca3ad60c3  packed_sources/2cdc4e42b21271977683.payload
0623aa7788214edce885e51bc4dd51cead0f5683313b59aecbea23187ab1ba2c  packed_sources/2dc407513bc2914205a3.payload
13fc7e71dcd6e8a30790befb45b9943cd109a401bf01ddd820e57cdc859c898e  packed_sources/2dc62ae3133474f49177.payload
88010267d08588a4adeebcd7a31022d8827546e6509873131c3ce0531358213b  packed_sources/2e125c1379e7594acb8b.payload
3a2c00443d63af75715cd3d3a7efbe01c5afcf9cb4f10f913cf37ca2bbd8ca4b  packed_sources/2e8835f5fa2e19c63580.payload
78511c9ebc3dfc22a79cdde9fccf39f302e0ebd8f864f3d430256d90121fd76c  packed_sources/31292f5d0071e5dd820e.payload
1d3bb91dfec1b4b8732d339461713a60e6c2b7d9cf7766a5b0c002ebaef505ad  packed_sources/320acedae2b0a69ed8c9.payload
e5ed5c5e9c43f5b555699006d9e12ec18a234ad32830e8b08470516e237ae8c7  packed_sources/326534488677f67313b6.payload
c10eda16cba7bd53d58cc7e291e3f18b090fe0c85111ce3862b1859ddfc17014  packed_sources/32a00db7b1a777462a65.payload
779e608a6141a294a039f8f88ca273a13eb41e144c9b98104bbc2ed3020b839b  packed_sources/32e2b4eebd741c263f58.payload
fc1346e067f32b3e9aa477f0b97227415e0ef9ebbd643dc668896ebf94aa6da0  packed_sources/335b21f6f8ac348dffe0.payload
9c794e5eedc82ccca51de491df35b0bfc2f9dae698a2699043e653e355594f07  packed_sources/33c03834a71f7103e7d3.payload
2d9797c70700ad252e79cb04b12415c6d9559b2b611b5b52f34ebc8f24cc5811  packed_sources/33f1449a0efe5a807679.payload
ddeae3323c27c061f1bb7bbc34619eea74db406aa6bcdf0e04c93e2f8630f433  packed_sources/35b58fe30453bda18c02.payload
6079ea34a5eafe5b2780276fe134600d691616464ad25f3ed842e3d8c441d7f6  packed_sources/35c75ac82c39ea89c841.payload
2f0b9808103597c31d06c917fd859fb9c64b3ff8902ea7b5a5713609ecc85175  packed_sources/387fd37fa8ff552fdc3f.payload
8b020d03a60ee131a6d9ada830fdf6f2f776bc7be2aba435876db943ce311852  packed_sources/3a3c5d420a7f528c75b5.payload
31fdd4d3dce25814808f83ac70cbf626d807356373a315e6f676b0a186a1090c  packed_sources/3a524212b05ea1323334.payload
987ef613b183f3efb012a1b1c7d23d8541129ac2d694baac611fb797254f6392  packed_sources/3ca1e34450b27c33a1cb.payload
d60137f231c150e90b6c584b282025b51caf36eb2bed4c6cc2b34d00867b7f93  packed_sources/3cffd7630a20dd46329f.payload
71671bec6b84b1e7fc5b8108b7ebb4b546f7d1cafe7eaee298a3615d7b2eecf0  packed_sources/405d061d7e4ec6c984aa.payload
a5b6053b06ac7d47d4f3053ccbc7e296b3d668f6671d83b47708943d5201c6d7  packed_sources/40f5a0b480d07bfed2ea.payload
62ed0017f2152341eef4ba3b777f1b7301607774909c040ada41577461ebf788  packed_sources/41bc6a25661162d55f34.payload
e9752c3ade145ee9023f58847bddbb557e8df1e3b2a2e8a3f1041479d9cec031  packed_sources/4297873a8c85ec53364a.payload
01032332fda43d69aeaaadff3a32a334808b068833ad975a49f7eacf123f58b9  packed_sources/429e6cf67762eb36bd8b.payload
c99cab49826bf8570f0b70e9e6b7e51727d4b41c31e93882b3b5b018040b8ae1  packed_sources/4326ecda61057639f414.payload
5921909ff744d665afadce4be459137ad045d3d487d7ce10db4634dd9dbb790b  packed_sources/44f464f247206f17a317.payload
c3cfe822667dc7b54987f9c15109ed6e87b141ddcb552a62b54f0b377f8b5001  packed_sources/4717e1d502983c3e794c.payload
a7f1ad50e4ab98e6c4c504665520ba68466b474ae5069762e08374c60ab771e5  packed_sources/4799e50b9253a054ae37.payload
abce5700483989ce4b69793756f47bf7e11af099bd60fcd8b146624d9e7c4f5a  packed_sources/48b3517f93f161c09294.payload
033e8c139277924d1ecc68103ec6b68d6acf677d85e2c7fcf89c4d94a1519ce0  packed_sources/48d02378c9b00a2fdf22.payload
491b0eab9ddcd402d68b3d2b99d436b2dafa77005539ef6e8a58f3f5eda1284b  packed_sources/4907cfafb6fd2d181645.payload
e940f25463ac63c2997eb23cb8bafe5dcb98b7d57429dd75ad77fba36dd12839  packed_sources/49ac43247e5d1103328e.payload
818f30001bec6fa5309447acb171da184100f333697b987d8d14c6510fb05e54  packed_sources/4aff0b8ba260e6121353.payload
67ca96abff9c4c852ec659a686077adf085b12e93ca3e39a6c91e7d1c26b66f7  packed_sources/4dd03138511ed09c1301.payload
568d2045171996264d561b177931e5bcc311b0bbb0843c4c40ff83324414d7e4  packed_sources/4e3124d192985b7dd702.payload
6b5f738d9466465a7307a6c586ac4d3833e40d89b336feb7752cccd5e2b4adf8  packed_sources/4ea63c7ddf1f8c34ca88.payload
aa0488d73e7d137d5ed3bb0ae49ee4d4dc1287f4129215e5a906c6de27a6ac7b  packed_sources/52eac3e563ac6ac1a5e2.payload
487092e7906373d508d714fea10dc6b61e9267ee1e95ee86df44ad22277670ce  packed_sources/53acd593baf515c713dd.payload
29fe4accb1175700d557a668c4b16e9495c6442eafae85f185825c282993e5e0  packed_sources/53c6bd9bc74da88d39ff.payload
5586bf608975b990dd5a2c0b6f024beeecba6f8e5a19262cb29e452a2463c3ab  packed_sources/5562c5044aea02ff718d.payload
6bafab82be1adf45237c2859759dd6eec80efdc42bd3af8a9830b2f37c4bb1f6  packed_sources/5633811cd1f71acb22ca.payload
3da3babbee1b1fd7386711aefd5dde22b653bf3e40d9e0f17939684da41786eb  packed_sources/57644c9b28211a8ece86.payload
22d23baf3582666d85d1cd133fd709a4c21e7327634fe5c44131c87764b8777e  packed_sources/57c74f1f4742f184effc.payload
d904b4da609b24f557ac58ea104acfa62656f200071b7f6c447d835aa806dcc8  packed_sources/57ee7c8e00f0b1cd5240.payload
e276493cc51877e68452a628d90715554beaa9a96869b53caab7f253db8c9c4a  packed_sources/5859ada377dedf009fdf.payload
675856d49a76503d8bd56a78f56446eef6baa826fe488138f048bde81f73bb4a  packed_sources/594794fa0d939ee8afdc.payload
c94d1ad172bffba7acb6561ad80fa55dc0ccf2acc0b395a44df1aa54847ace83  packed_sources/5973532f5c44f9d18b23.payload
cb2406f67cb97ad3bce03512adff3fa38ac3dc1eb72eb64207e7da4658abc466  packed_sources/5a1e8e99724e4df7e650.payload
a9925428ac4a1510df11bc91f0152dfac45b63c9044074edb61faf380aaf9726  packed_sources/5aa1b5d94fbf6a7b3db0.payload
ed7ac8c6b2bafd001fbba1ac8129345ae720c2b9117fd6301329f22a0f1e3717  packed_sources/5b17ec93fc259f65542b.payload
ced240ea525228e9e1607e4ae0ad674898fb95aecd27d22fc1c7b1f2c895674c  packed_sources/5cdd64f011254f9122b3.payload
d0f1679194178317908e75316f7310ae564fd6c60b3c2adab1f7e41031edf7c8  packed_sources/5ddc4c8f356564c04d84.payload
1e16e698a8cde0728306fd291e99c667c2aa089f471e0defbd417ba84ec190cd  packed_sources/600ac2a3f56820197f28.payload
696913e219cdecdf592192d8cefcd63e3fe2e611c6ae1b4a1d9495bba6b73dec  packed_sources/6551ff41aaeb2aa58ba0.payload
8cb9d5e7ca9d644122d90683aea9d2511f3b47cec4c7fe788b13cbf4ae774cec  packed_sources/661fc1f4cee5bfab114f.payload
56684972577c2b193062be879165d3d39b276101b8c102cb86ab5bffae502d2c  packed_sources/66660e0c2117ec947ed5.payload
ee66cb520f5b59466fdd63c8a7527d0000d624c2a50c01c67d705493751d1088  packed_sources/677d83231ef6ba9114e6.payload
0ccb95f54ed0987ac11cb73c720514d8ea335569bf24f54a3c9376bab7056edc  packed_sources/67cb670bf422fea522cf.payload
f8712b8ced021c3639b99d419fbac2be43aec80d4c3d350509e57ac353ea6801  packed_sources/6a9c921b0baae38bab10.payload
5f83c99b8016dd16af02350c9116b388f6e0860b88a084cb0979ccd2aa77deef  packed_sources/6c1ce4a4c192275abbc4.payload
87ee034a076c43ea79ca319bce3601baed8aea46b8185ef8a1957efc40646725  packed_sources/6cd6929c448f79d8ddfd.payload
9fe72eb0840db9a11adbf0fc039a96f4af1be83fa818f96bd364752f42a52888  packed_sources/6d042cd6d68cbbf869a6.payload
a48b9659dd9ae5c2b4e91348d841177bf7fd9ecd52cafb86c8e2b9aff3addf04  packed_sources/6d21f4b17d7c0bd985d0.payload
67157189aef65901a95fe43eecba39df2eb90af499186021ca381354446d47f2  packed_sources/6d748204cdaf2f868e01.payload
14158f4162c8206afc5abc9637ec442a146f77589c557f1eb67b43b76f3ccc0c  packed_sources/6db86ed282dd3b75abc7.payload
ac2fef0b26b36fc3e8f68a16d01dbb08611c76c0a3a259ab0cc3e3a26a5d9971  packed_sources/6e864004980d68c66e75.payload
be1e3cd25cea20f78e4da65ab48a4900182a31c73e76987f09b8d14448949628  packed_sources/6ef8a68e1203a69864ec.payload
a7df4401b784edd78ba36a2dd3605808c73a8fd20cf457ebf7e5c2f6404b3a35  packed_sources/71509bd16e9cd9e61a61.payload
eac88c37b225fa253e56b3fb9e1df4dbdd9ad8babc6cfb776e622cc858fb5204  packed_sources/716affc2e7cc2f747bcd.payload
689a7f11d0f7ae787fd8e33da8e2f28f3f6edbbfca11ad89c5739d4b79a06122  packed_sources/71e2a3db4ed4be848b4e.payload
7a92d784096f0f06b71638f48fb32fa4c68ae9d5c9fdeb7853b71def04156aae  packed_sources/71f96d743109fd8bbdd5.payload
e9a9334d42c9445370a9e68076bba39eebd50358693663f9b03da3c06ab24ab1  packed_sources/73ad35661def5b6154f1.payload
eb8c612388ff582a97c4ec93aa1bf7f44083abf739c5b5866e5b3e058a0ec6f1  packed_sources/74509d57294d9817f9ea.payload
e7cb4fdbac4bb4a37aea714922f99a2fa368ee9eb27b8275e45da8c3ec081612  packed_sources/745f8e314d04f0f691ec.payload
c0f9ffce3542d1cdbc0c093ab5b44890060b63a919164a969cc69be3afeafc14  packed_sources/74e36d2b31380fd76e36.payload
7ae183039b86dd3c0fe6647014e62d82f181f3ee3b8e031d6146af4fb80707ac  packed_sources/7523d8d0c0250ae36222.payload
665af0f98f0052fcf1b99ce9cf5c25ad799c0b5a31244b3069982a63c48da616  packed_sources/7554910a293565d88ab8.payload
c2fd9a9f87acd866fba5e93f4963bd3b8bd7f098e32d2ed1d225528ac6e54754  packed_sources/76243bbd927e991f06b6.payload
a10e66866922c6657b1d292412bc3e1490afa37b9ad48cb320782c895708493f  packed_sources/76fedc8de6aa083b64f6.payload
0735cd7b39ef4f61c64900ddea6e8b40828f94163b6b45128d8cd4ebdd2a1a5f  packed_sources/773ecfb07f7771221544.payload
a2b8279572792dfc8299db3c6533015194b4a61ad8508c8ad8c93d47dbf067be  packed_sources/773f8ac0300785eb3781.payload
ff724a9c5ad017bd668f802446fe03568798ed8bbab34f62b9b0d5fe163a4552  packed_sources/7894895bf9178bf0fbbb.payload
a2e2ef521c15137d34b011aff8747c68987b037d56ee4c5c90e374d4f9ba94b0  packed_sources/78fe8bb958b00ea81c46.payload
460434d614e588c2596d215572e13dfcfe5fe40c11dc87e7efa71d009f28caf5  packed_sources/7a3007cc330cdf1001c1.payload
f2bc81a8dea4a0d0f1df5774cd6b904e14a983086954def3a2edd92803aa8999  packed_sources/7a4646776d86af0f268e.payload
49a2345706f0e2daedc5a39bb32bbec6e6661628a4d97cd58e29ff5d26999f9f  packed_sources/7a5f75a0a20f39f2be28.payload
6ffd5a82a8b28c42e9ee971e31c5c4b80ea1431ff28550e82e335a092fea2aed  packed_sources/7a6c9eca907991aa51e2.payload
8675ef589cbd76780059e4a3ffb5f6b7890b238e757855e9f1b3bee8e2e08788  packed_sources/7a7dfbcd2e78c338b5a1.payload
5c3fa6f04636fa20ba2ac0f8072f2b819942e793dfab060c9ac256fee2e02ab7  packed_sources/7b8368f2c988282a5dd9.payload
b095f9043c964e4f0c5bc552b1bafc1b246a4b6f1e3ed0b5ae0af0e074117aa1  packed_sources/7e09998e6c420b2ba97d.payload
273eff170f40a982e1efb54e975e99602aea38f2b644aad5a127d63ec3b3be80  packed_sources/7ee775050e4cd74b2cb7.payload
5863a160d9bc9dd2aa5ad0381e989997190f805797be5e6c5f1263f097ee35bd  packed_sources/80f1102e4cbff27a917a.payload
9566c6fd1943e3da7eaa5a1a35892f98258442efef70e67b356d07f7cec8cd9f  packed_sources/8162791a75bc89a6cba2.payload
1c779d447f5a7e1de47ef1122adb9a8c9124496aee23e0abb6a04a8877ed8c05  packed_sources/81e89b0699754d453b0d.payload
02950e693689762fef024c9fc81000960f68e7f02cf6cbdefb384547a56f8121  packed_sources/83c9ce33498dfb3c07e5.payload
66ea1239510bd94406b6b1c643c29e4b37bc0b128c90cd217aaa8af83bd04e5e  packed_sources/840d56bf0b1623347dca.payload
ae8c314fdfae489fc9e849259e987b4298f0a1f4206877c05a924cdda7870ecf  packed_sources/84328d402863dd28743f.payload
db892bcf3ebc0800e08913d47bdbae96cfefe8b326bc26d459c7f95e5321e955  packed_sources/84b70c6c816c461bb073.payload
2e8fc1ecd5c3d17eff8824d1d132681d471fa72ec02e1bb4a3ded875d9862a82  packed_sources/855e6ecefca85314c5e8.payload
9acba2be6f654155a90b44c3d1b6ca63bef6b67f3c5f0a5ad652d663ac1edd47  packed_sources/860375ac7ff7de541069.payload
dcac0d956b3becf09b5327d921bce1ec2afc369de93fe3b156b8527e09e074d3  packed_sources/877b2f71648512e1da0d.payload
c61743d782eb9bc4105cc53c966221b9183aed38f5760c7c799ee2afe95a42ea  packed_sources/87e50bf2faf73cc9e58f.payload
9189fb913f6654fc1a1932e9087a534f08d19aaaa903e73a38a85c46e16bb240  packed_sources/87ee9543344023e523b9.payload
ff57eccb4a967482b9ee9bb1b1ca8f76389266d00039131665e6b5bf835f4daa  packed_sources/884baf2b58bc79f16343.payload
558bd0c92a6e4235dea7de6c4eb6981074e39ce27b36087f2463a64b726713c9  packed_sources/88ef0be05a79b347201a.payload
c53b42b0c4ea58532b1403e2cf54242242c08c100e7dbdad35ad9db25b55afd1  packed_sources/89ebab9e2e32a3307d67.payload
a87276dfd421db6e5bd3ec53826518524b30490bcbbb0312936ce9b78746d43c  packed_sources/8a4c4917222ec5d886d5.payload
e34b76bd58aa7254b38946fac5121affccaf508bd2d56dba750ac8c6015fe4f9  packed_sources/8b2c77c127cfd2ccab7b.payload
6c4b7bc65dcc884640d18056128d667c12ed8c9182bbcae56c77634fa3b31f56  packed_sources/8cd6759cc235a87c732f.payload
e51724b09e2a0e54af9bb260a9db976f67ea342602e383120bbcb05f44cc1b08  packed_sources/8d465586baa7d44e5346.payload
cbe58b81b08150bf1ace33c3532faf57618b397da2dbc95308c115e1a3c43dd0  packed_sources/8eeb47686c3538614217.payload
4015a3859c99a4aa0345f77cc31b72548433fa01379a88308743054988348375  packed_sources/901aabb14069c3a50b00.payload
e94a7108ebc00e5a36d11f0d86ac7a614abc1b8db7aa86d1d6df95c2a237aa54  packed_sources/9083240994e89177836f.payload
5180f1d60bb0f55379592edba9d89d0021913fcdccb23f5f408ce90c34a0db35  packed_sources/93179e6c5c7b481fd8be.payload
7cad3364485de304a87e9f6228b7719ccf1ea1cd6d28d6426ad8a26df74d5e67  packed_sources/9355549d75a83cc2e1de.payload
8da735edcee02d8e1873e7636ce909c2d870f6c0391df30e8630f70d9d246c71  packed_sources/94d04740f16ccbefc01d.payload
495673352370ad42fb0599f1521221588ad720cb29db1668aa878b28547d4894  packed_sources/955164cdeab6c3669f9e.payload
fd7f1155e46e2da5e27bbf5db0939bb5764ad82750e6eeed9faa4173a80d0a19  packed_sources/959047703f1d159034c0.payload
043794d2d0f73bb49add83c43094be030d7744fd41f726e748f3cd7942d0aa61  packed_sources/95b186cb55906a10d7c9.payload
91bdcbf64f6ef04485d941ca30fd2db463065c6ae2c9a477a1109e7add5149b6  packed_sources/95b9d731b0e7d74a11ec.payload
accca0620679147b108f568e2497880da9bc15051279399cc6ec2ec5b403ff75  packed_sources/95bd6a7d1b0988673afc.payload
70a1e46a2715f356315505f61fff81bca8845c810dc431ea16da11e4f1553ff0  packed_sources/97ac6ce8c6252100eb5c.payload
1a959f747dd7c45423645b34c386aa1b26b20899a51ddc6b552b413ccf693ad1  packed_sources/98d5dc0a60cb6e41849c.payload
5c79c4611ac62db414a0035b2b234bcaa6ccd353ec5c3a9356f86cc6278374b3  packed_sources/99bfaefce97a80fe5c5c.payload
2f470f916c4b414d11075f74fdae75c61590d72ec3f532e79c541d3a89252fec  packed_sources/99eeff9f97af6e425fed.payload
9c8d9f30cea3498f526377822f3b21979e2803af8445e201d4b7286b89f087cd  packed_sources/9adcb4d7f21a817b573b.payload
26a124232b3302e38a357ff2f62b9f574bc1eb39cf28fd8266c63d71b912c53c  packed_sources/9ce5033f72b8c4cf7d52.payload
86cdc36928ac80f529558f4aee25b197b09df34f99ceae5acbde07f1694765c0  packed_sources/9ce93d780c201b86c8f1.payload
f225dcef6c178920fcffd2415d6fee9a3304f888129b13e11ae0b8d15b609bbc  packed_sources/9e4f88bc019dbb4651c1.payload
c1e6cc30d30d516edc59bdfba0c90cc9e28c1b5675edf20631e7da4556b647a9  packed_sources/9e90c1d58785241725b3.payload
3f394d30a8137a2b560b8afa52f1cde2b203ba96d4bb24c952409f69746ca662  packed_sources/9f3a9e1ef161c50c8931.payload
9b3b00af66035b1cbffc5a41b03db7533d73f29a9276f9be77c747efd973142c  packed_sources/9ff6c8623fca1768e41f.payload
22ee69f53df09cc76fbc0345866f4ac99c025d7d2c74aac684df1d57a8079a64  packed_sources/a206f3db0465df7e66c7.payload
3b401a5089dffb960700130dd8b32cbac17d33f6cffb05e478de0958649f4dc7  packed_sources/a28cd94b56f9e481d906.payload
bde10940e06cba5ca496bc1c0e6d0d0af50c0ae174bfa02d6c11bb978a3a8da7  packed_sources/a34e58ac8768c4586367.payload
cc0c3a32e178efffcb621a60f54ce0dd3ddac2786d7e8c7c3755a15cb40d4eb0  packed_sources/a3a4634e0a6e0f4816dd.payload
8461342a210bb9cd7a4ab9c54b0c556fefc1cd382acb5f70e560df7290db33fe  packed_sources/a519e89f2dab6813c1ab.payload
9b95b40b5a54abd6f81acf33c579da0399ee668bbc26b6c0935ad520938b18d4  packed_sources/a66f6e164d21d2fcc63d.payload
471be8e334663dac7081fcb6e3a666be8ab670d53c48ca782bee382e03353171  packed_sources/a7051da3c8990ecc39e1.payload
70464845abe42d2fa42fb5f5531a45ad2e87cf1944c1c0cf74ec58cb02e3884b  packed_sources/a823738707672382180d.payload
9ead6cac9291bfb912f7a4c5d14ba674e21a2f59842adbc442fa400a6c32b564  packed_sources/aacabab7651b653bb508.payload
f4015a065e09cb4696b7374b1f59d9729e0555d935b11bfe46270abf7a1a23e7  packed_sources/ab1d97aef67f85bb1448.payload
c586b04dcd73a34d251932ad1ed48b7e02b83c38c214c8fbf1796cdebd558223  packed_sources/acb871b7eb6f3c2b96a8.payload
d6a88e94d4ad7e83f9db437e0c1e6091d36900a6c15c491c4f532641cc051b42  packed_sources/adfa7103b2fb27e4ef2c.payload
c515e3eb712d0c883a472021b860af48b46b6b89715fd0f685e5ca0209213879  packed_sources/ae0f70ebb5a9893717ba.payload
0ca22306d7cf37de649b97be36ff7e8a699cd6956cb3de638cf235613c3ac4c2  packed_sources/aeb26792623614f09e9b.payload
3cd77627eaa2a44c28e8d3b0567b9b26d92d479e4a4d8819d127dfe199234da7  packed_sources/aed3f9f0a6157bb06a4d.payload
d3ff1ce98f75fae8a4d8352c16d6f0e6a06ca3c453ce0c65b10b97fbc7e56753  packed_sources/af9a819ef64c21d25db7.payload
3db11412efadb14db6574ff76b02762fb18c9f5337917431a2ae464f6a122277  packed_sources/b0d8b9a6cdf7857e7b41.payload
97f61a3f541fe46095910c9de9faaa4e5ead5f3fc88eba5fd7f9917adcc64b39  packed_sources/b14269e1d5e2a5e6ed37.payload
28480a9650737b8b85cf7a6bfb7a0f84c6a11ac1bcff5445ba8ffc8a8f7db15e  packed_sources/b1c21d56ecd1943730bd.payload
1e9e2a00426bf46691ca53282e07c826859caa084a418b05eafdc6216199a89e  packed_sources/b1f749899a57b9674d2e.payload
763b4dec47b452087428251abb867e1d4afa93bc5cfadd56c48782669b727d57  packed_sources/b3b885bba89f6e77ba3a.payload
71449ccec689fdf7181513949f5f2e7da021976996519525029f235d222bf09d  packed_sources/b48dea949f86706882e5.payload
91ce8eec4abfd7aa3e9725c513ee311d517cc76acc754a163c52686101a0c2f6  packed_sources/b5a3081061adc5c80278.payload
0b33b9c8650bcea6ec869eb8278232efbcff5e2b4807c20d802ad89549eed3f8  packed_sources/b6203e28f627bfc61ffd.payload
1a64de290152c48c56f6e41a7197ff956557be242abe9a977147b5ae33687475  packed_sources/b68667c77f57b658072d.payload
57f24b0d59754933a9cd451105d45eb7d515ac574af7d2295de37c653dcea0d5  packed_sources/b804746bd89e667ba54a.payload
bcbbc2e6a0f2e340a5629cc6df6c8867d13e3f4cfaf76f920b3bbd819b3c0fc3  packed_sources/b80c3e84e576abbe1b65.payload
f3aab166f1d60ecd9957740fed61ff24a79a9210515c0ba0e1a1b2552e9a63b9  packed_sources/b881a60b45783f145688.payload
775cb0e1c133661926a5dc051eaaea83a161c24a07db1cb3d02402c209b865dd  packed_sources/baad913cbbce295251e3.payload
846027a9ffb43b7b45043c9d492898d17615115357222ece40a32ff334c4731b  packed_sources/bab1187f8b7c45daf67d.payload
507c53ffbcf560e2fa796a5c56a37dbf0c85d46545734c8e4010317726f7ee06  packed_sources/bb4666593236bccdf0e4.payload
f324945a14a0ed13414a65c0101354d44d836aceed40e0032c0f0e0c14c8276c  packed_sources/bb9abd3620f62d6abe26.payload
921b162ce162c9080af683fab3e074abbe1e6f8a4d3815ae93ff0c185bc3c1a0  packed_sources/bc62dca278e1f67b6362.payload
f3ea9e7d09301fa4e93c00250b3a369e99e3ee366437158edd76697c6d787f6d  packed_sources/bca4d73e1489b668f9c9.payload
b97e9f2e1ffb446ed2ff5b07a635b52bbbc1f63ae3f249ef0f7f7cae972fa019  packed_sources/bcd493cd750992092920.payload
b0531c935a2fd44a43a8f710d6ea3553358c7fb89616b18148cff19f9b97f15a  packed_sources/bd39ea92b386263ef1c4.payload
9dc892778d5ec45c7fde7cd7ff0b31195fc91f7799784154a21f2d278e53f0e2  packed_sources/bd52d70ae9acf16f11fa.payload
edebdae4f7507c57232913055992d892df3ea618f3863e1769022ab80caf2712  packed_sources/bdab52dfd50586ca75b9.payload
9fdc78fbb65c291db87c43b058aefbbed1fde1a0915b076decde41aa5daa3060  packed_sources/bded47f1a18ab06ff839.payload
ca6f2b3404c3a33fea11c592f2ab071cdfcae18a65f6a27eb07a0b83943ebc44  packed_sources/be3fc656621934c92a3a.payload
0d6bc130b29f35e4bba10be7f378cd384de00b469db62321cb87b2546179d60a  packed_sources/bf81d322b4b84fbb22f0.payload
8b5aedca799dd055a9a1898fc9a2019fe44d45451890d4c26b38283200158206  packed_sources/build_report.json
9d3df70a2cb1ab12f2d635c1100572753f43d9605a5e199b4e6a476984445a73  packed_sources/c00919f0be6aafb2f343.payload
fe205734cc08d7c69f03db1573e537d858463e23fb726679ef297fb615e605df  packed_sources/c0fa2c8b8fbc7e2af9e3.payload
63c01300ac35cd872348a69918a6ec41ff361801404c9e4c23583fc682bed7a8  packed_sources/c11603deca9424b44a0c.payload
6baeb17c0864b732b808c8cf5e27fb90c8ea117338167125d0d9b454717c4252  packed_sources/c180200f8a6cc816d418.payload
7ac01b6637f8d79cf2a88bf242d79fa1b25cd00c2c1926ef67e3822ab26a727d  packed_sources/c20b63eacca89dbf4648.payload
a672e604f14764d6008825002831842ea9e85ccbe3f527119366d45733edb7ea  packed_sources/c210a92799383c459e9e.payload
e657316c61076944d65a94db3ff204c4e833831d0e457114dc6213c230fa3b5e  packed_sources/c2b18910eaf2cab61780.payload
1287963f810637b46ee11a771cd15eebb942b38236f0dd79df04bc83b8b6e7b6  packed_sources/c3f77094de4bb2c5de96.payload
60e61093f38b27f82450613b573f7682d3c852f9272e1c698555ce2106d13020  packed_sources/c43f108d26e2d14d2795.payload
f73f53bd042f197c6a8730e8f3db289f653372ac6ea940b90255c733f4b5447d  packed_sources/c499173ec605a383ade6.payload
c9b91bf7377ebc743b27036e1bfab99853f7a3187e00849b1b5102b26f97e8f7  packed_sources/c515406458797ab9c01a.payload
99425be504e1d33fc91012052613e8134bc944fa38c7d3d02050271d4436c88e  packed_sources/c7cc02bb62a09f3841e6.payload
0692c2cccf49e7f12985c51642f87b9cba1f03fb9aac21f5745dbfb55ea60dd6  packed_sources/c8c7bef2fcc8806ebe45.payload
fec64f837153e835d4e59246d60dc5e586dd357200dcda4cf5cd428f2e146d2d  packed_sources/c91e75fcb1cc78c30a33.payload
44de6bb7c3c892a434465ac7c60a9de814d30b55705aac16f6e3e9e4cd392755  packed_sources/c9d3bbba6e328369d76f.payload
3249da2a06fb7decaec218857628700558c19e14395c60eb2ed859a6b0212ac5  packed_sources/c9fe356c4ca2580f707b.payload
91ce737f0630c7ea3766305b3ec19fecad4bdf2784d61583f29ca74810d15953  packed_sources/ca3a2199a0ac9e43cb4e.payload
b66ac86df093f261fa632055ec9f3a344994faad72ff3745851b445a3dafddc8  packed_sources/caeca1c53bd0e78179ac.payload
f3be1c72f2f2048a8334f35fb39406d909f3f6d8496d50b554296b7d3e773274  packed_sources/cbd4e9883aa76b5352cb.payload
029f0991e4da1fa538d99644fe1a4d7378eb85cab1289d1e33164f350ff168f6  packed_sources/cc86c383686e8226da8e.payload
72ab1e03446fa4392468dd64e0146080da91dc230cfe6db535cfb0ebf3b9aa1e  packed_sources/cef500df9c8bb41a62f5.payload
0919a90e5216167c2269ba7e287256fb4d904117951f9cae67ce33db8750a534  packed_sources/d25d97af823e1544f7be.payload
33740f715ec049e8867ad020f181980059e2f646cd5aadf578256f369abc635f  packed_sources/d2696a5e9d1c1e653169.payload
bd0624b08370975d000e56cb050696b7dcefc2c57f2039e30b97bc9b460a6a31  packed_sources/d27d9997313e5aaaab3c.payload
9cfeb80da5da815273521143a50bc460b3d11ba41a5832652897ba4ea156cfe8  packed_sources/d3873962df3bf7fd5851.payload
5fd67db2fc197403cb63a3a75d979137580a5576e684af8c1c952fda4b827fc3  packed_sources/d4a143471340fa84e4f5.payload
57e1e7f160f7f471137f574e9bd3e2a547b7cad48eda70c4ac6461add9448192  packed_sources/d59b057239887f21aa5f.payload
cf605feb15e9b0740518854d0350056719bf90a570e55f081e17b0cfe9f4a1dd  packed_sources/d60ed75e41a62932a9a8.payload
e282edd1dcbab3712f369a2b46dc7d0320bac1f5a64a5861e8ea6d4edbf0f51f  packed_sources/d6478142d8bf710ab76f.payload
d15ad1bd7bccc945e96dd1e57e32224e5e627395f48756572e61a4e19866b5bb  packed_sources/d6f0090b309a7c0a4fde.payload
673ee80da57a406bb9229eaf3e3a70ee7aead854032f89d7a6ae3fb286e64c61  packed_sources/d8572ba943465a9805eb.payload
4989f64fb543d93d1c4d3f075476d22c2ac1ddcfa0ee2f78a0aae2a7b0298d4b  packed_sources/d8df7f1afd160098f9fe.payload
4105b97a0f4b314ec0db823b7e995dafb8ead31931f27f7aa5920ffee827a545  packed_sources/d8f5636e6e045171a947.payload
b7c3921a355a71523f4dec669144285dee3b7fa4d136a604323c95338fca240e  packed_sources/d994277ea5e6fb1478a7.payload
b8d178cc8a331791f48c3786b34f1cf70254e00907292c9a9bf399e6d741988e  packed_sources/d9b377b0301539c1a6a7.payload
0e96033e609674e1ab8d7323981908bd45ab03a68244c120326f905868373359  packed_sources/d9c98813a2e5af8cd94a.payload
9da2c9f6f934127fce82975de36aedf82c8ce19281f62d6c23ecbd74bc0cac9f  packed_sources/db3889c0ca209bef8d95.payload
370e3b804ecf13a574ecccba35dfd546374c2860fab1107221e77b9a31b85d6b  packed_sources/dcff32acd5f13b2e24d4.payload
1619d8fdb6d1c80a2ee6c10a924c763e65774156a60e3e056be3cca31ef2ea99  packed_sources/de46ac9154fddb19f194.payload
fb6c113b4fd528355ba70b3a5124edb27a175bd73581ed82a69d5335113c7bc8  packed_sources/de4745723411f250abc3.payload
9c61e0b8686c215f83571a360099a812160075ad5430f83ab572b18f962eb4da  packed_sources/de731db32a192ff52cbf.payload
367f62f162b8c53f106506ef1cd0c0dcbed9a5b6afced52619a5b4be03f3ff71  packed_sources/dfaf0c41f5827426f6ae.payload
9e406084fae0bdf201e68ec3737a8dea27f26d88ffae2a0ce09ab48206a5fc9c  packed_sources/e016c0d89ac344286ab1.payload
7d2994f06d2bf30963c3f2cf4af0622f8d1cf4812a81a8cb3f188599060fc79f  packed_sources/e0507c8d50d03d320a5a.payload
55487a08f9b38fe7f3e1019c8da4dd5ab080199b08ba93e7a5cf454ea6e2105c  packed_sources/e1e869815c8b20c347d2.payload
a9b0e85dc2e4c7bb7a55f36219bccc593f6f4f9650d7b84698544af51907d9dd  packed_sources/e286d1dd8510d862e2a7.payload
cc463d29c6f6d5baf1947e9a9c533d2e6f828b287f7e5774adfa48b3f8fc8baf  packed_sources/e3a06718c47359dbd2f3.payload
ed921591e2800dbd07c44ef2b85f7e361a1339e318ca2de8ffebe36c9a261181  packed_sources/e4737d6dcc86d4e3d3fe.payload
990b32131a272f3f9319376a5ee13e0d0c7fe74e0bea4c86650eaf03ae4d7b7f  packed_sources/e49faa971036420b6602.payload
58e5c39ecd022b4b9dc866592a50012e66db4227dadcd12824dd93346e4e0672  packed_sources/e5f38e6033a599d4beb8.payload
7672ddd281bde5d8ad3235606187d22e856d0e40178d5aeac0d54280e5aea76d  packed_sources/e66234b235093be9d4ab.payload
0f10d899e24e3204c733f264491c9e03fb44adb3b3aed6bd38ffa7eb4c58e9a3  packed_sources/e8a3f4ef5e4168f6e394.payload
8059a1081a5e789636cf8b1b7e3fe37699938caa789977d0aa3edc84c78703a9  packed_sources/e94e435ecabe8fd4cfdb.payload
4d708464cf67f7ac9be869b6e1e12f74e02963416b3b797e1be29e7fd801b2bb  packed_sources/e9c26e919963a2d2fabc.payload
e2e34f1c49b417d2cf13cad4b940cf66cbcb021ac49f189cff832587fcf6327b  packed_sources/eb1a3f253d3fa6094512.payload
71c76a8c7c59905c46c09c8daf23e02b647ae429187fc6a1ec02897e382c8309  packed_sources/eb6b5083393db1cb092d.payload
4dbf0d6811628cd5651eb6dc8f530c02fabbebb2e7238365575d8d526aab476f  packed_sources/eb7f8d60940f40df24c1.payload
a8142f5e5c51b6b89f813f6daeb2f5a089f90b9ac6a1b57999697242dfe4a03f  packed_sources/ebb881076e4b0238c77a.payload
a42b762cc97ecb0507db2305debe402082a2db8df76bd49bb5d4644180c9f6e1  packed_sources/ebd24b2fea2c68ab0a28.payload
f320eb6995a5b1af1519e54619f9fddbbf8d5585d0620b28af049f417b8d5945  packed_sources/ef73e67db920d05e47c2.payload
df7ee9e0472fe700489c4a3d31c457a9029d811b5820bd65ba01f85e070172f5  packed_sources/f125151fec9e676c6e35.payload
4473d1b1a6940d01a948c7dda5a1c501fa0a63485128edc73575c8b651e1294f  packed_sources/f133d14dabfea20ad8a9.payload
f205697d2272f3b08aa4dfbe195899f33f6a17f869b895259a494e37c9297463  packed_sources/f17fe7120ca35c596e5a.payload
ed03179eca3ce4d1c087aca2d5f85b84fda0d255a2fbaf3625075c6287d09432  packed_sources/f1a6320c9d997f63c6a0.payload
a59e9042a51d87a40c9e9bf05b1979493a6c7d660e60590b7e277acfb6049394  packed_sources/f2727a8dc644e80eadf8.payload
a039ea2bc6eb759198c3fb9b2192987fcf63954fe72c5f0d50e5d43533340acc  packed_sources/f3134136cff3dee66bb9.payload
7283459e777daaa4eff7516ae086e521ddf57b928b9c38aeafaa2ecb571d6e82  packed_sources/f36f8714c4598ab42f6c.payload
60eca29893f1fbafee9463a39b2557e35a0881439d3c9d83252e3e81569ce91a  packed_sources/f6aeab9bcf5df2909d55.payload
0e5f8bdf61afdbcd8e36eb056aee53b7c9ff18ef0b2c61f0a43880afc5676a92  packed_sources/f6c90829a975b9b32030.payload
71e985f49b5fdb8dc7d0206f98a15b0203938bf50827a3209506e19f851c5b22  packed_sources/f6fa15fb7258ea7a5837.payload
48cbd5c5e8680b342e8584f33853f9d4a76d55bdcd7cfdcc22e33a9fa69d5a07  packed_sources/f764529ddc22319772d2.payload
945ee03a2bfd926c14b29df3976e58e2447da08dd9ae73dccdccd3c5c9edd3ab  packed_sources/f94d30c7537a769cd0b7.payload
c13b046e516f856b6bf1eb7fb03d28fe04dd331f8241f7cfd908167e76113dee  packed_sources/f9a1a9a4881dfbdaa1d1.payload
ff5add9a836d057089f6151d9d12cbe9877b1502066fcf0d63e3aab99b48cd53  packed_sources/fa5ee6d9a7dc7e135faa.payload
93ac2eb294bc6d87300eca1fd235ce6247f714299e97de7bdf531d84d27ae139  packed_sources/fd2db0de30360ec56b28.payload
5e5af88b17c65c94168acd0485422807720a3cad4bb12ca11dce6f5cd851ece1  packed_sources/fd5cf9d01ada9a44ae6e.payload
7f50d294d44cb72a0b4d32d87bd8829d1617d94a693242febe8fdaebc11deb75  packed_sources/fdce33045944d4aa8393.payload
c9c6dd564a4dc188cab23f208086760aaa8cc3973f9f13b649a46cb277cc371d  packed_sources/fea9e49f63ab44d471d1.payload
8e612f8515bd42d4995f42831effed99181acec46cd4d400c62f710803e42fad  packed_sources/fecbc91e45967ceabdc1.payload
7ea8cb6facca332ff65acbd3ac18faf9de74b6b4cd20fdd9cfc83ccf28902e5b  packed_sources/index.json
53b24fd74a438348b3f8cee2a96c3a29883b09ab74d2f3958ae0ce449b5793a3  packed_sources/release_pins.json
576e931b5c054ce63a3f756ead54465d55e960c3c939b1950f0d0e25dfae906d  requirements-lock.txt
122034f32ded307ff9955c79a51e0871cd3ec8b52b55c4a366956a4c7cd0a0d8  requirements.txt
d38e8631ef77581395d8b7ca473f59a1aaa6af9d43fa4d197c5498dc6f18fa96  research/chogha_certificate_v2.md
3b64f810b5251dd9ae37a6efb079c01ae546b73db2ab3eef95103b09b3a8f63b  research/compression_2026.md
2f88ee20a0011cb416f3943ae60b20fc37af521ce721bae43f04e1986e75f3bf  research/compression_2026_review.md
b0e5b0a645671106b7ab4c2d2feff3c5822539fd853c432404133ef6cfcb731c  research/compression_benchmark_note.md
8225db1462dd435caacaa6cde83429335571698eed76838014b08c201deff272  research/database_measurement.json
1ae73f7ec5b4fa13a22ea9dd84118f39369efc5f43445b0e7e383895186fc259  research/independent_americas_russia.md
8af97bc231924a7cceed719189dc0a0b262c090860fef32cf08968b541aef8a8  research/independent_replication.md
484c6cb0f9ac5c2f7e7b16568e29317d251ab1751a8aac3c8552b7730b15e51c  research/nlp_corpus.md
19440bce4ef0bf8b353773010461db407a1d411f7f6a3f30a765a800a588a954  research/nlp_reference_review.md
d85863b579dbadc6da7a744b26f7696ec91c7e11cbae72fa5e6063c45ccbd5c1  research/regional_china.md
1675ac59fbdd1838cdeed108699f19e3a3975058bbd0ffabdbf26f46b6e37c34  research/regional_levant_iran.md
f91a02263b95266b4a004b7afad3e62e5e35cc9174a073a1dec11a9e073d51fd  research/regional_oman_lebanon.md
dc1c51617f9fa2e02fac71ebbd49e3af8e496484f0ca1b2999d2715cfd4e1622  scenecrypt/__init__.py
5bb72cb66b28fc9c3abcb6c4c4773c3fe0aad5e5e4b97a7e872f5f7463610be9  scenecrypt/__main__.py
77f3ca802f972237446a66db37d0440dbeca84010754ef1770f0f3d807170fc1  scenecrypt/asset_experiments.py
2b55d6d439befec844bf9034054cd0db794ce92d4ade11653de5cbecc1f5766a  scenecrypt/asset_security.py
78b81c6e94bb1b2d5e7e50849b7e2e682898160560c6f08ef345fb1b686cecb5  scenecrypt/asset_supplemental.py
e14617a6db6667b15f3233fab2fc4a3c7c2469e1b597864cb52e5dd4b7a906ba  scenecrypt/capacity.py
0ae497f2cbfbb2faad14c5090a8514771ca42f4bac0355e35259b3375829fb39  scenecrypt/chogha_certificate.py
d849ce4258ef18ad7cdf8401867a7b79a7f29fe3aedefe4bcff82b083b3e1cba  scenecrypt/compression_experiments.py
68e1fb31118b0762b67a5bc6c3308d31f7d35155ebebcc4a3e080a8c94107a74  scenecrypt/core.py
2cf127c95ad40981b3ad117e2fe31aa1b3bd7b85c5992fbcecda3b8a3896919d  scenecrypt/corpus_capacity.py
e53ac06ef6d340a992393adeaee9718a93b26f933e23a95060e116ec822f88b6  scenecrypt/database_experiments.py
32b1a14dad47f40a69c4e99d873a47a724d7f25fa538c1b08541c5eb86d72e53  scenecrypt/demo.py
cdac9309d13c7320b56fa89c77d147fd7c06e7982790bcffc6a155c656ea8ddd  scenecrypt/early_holocene_analysis.py
8febc3d8ae1ab898ba43fc7fd43cf6cb5e58b8a1e9113d9a0021b18054c2c589  scenecrypt/experiments.py
7aacea68bb30f7c8d2e1fee3b1de3e172a63afcd8f994da95f6a667f52476012  scenecrypt/gobekli_data.py
f3dba35d23f78aecc7984c713cca41aae4755d579cb05936df6c4a8c261feb9a  scenecrypt/jpeg_codec.py
1aa4468bdacfbb8e863f2d0c2cc458631eec6c5e7b0e85092ac9d398017bb504  scenecrypt/lexical_codec.py
176b7b1433fdeb7d80990030730bab9b73850d0912653ac8e565eb6d9f38acf6  scenecrypt/mesh_analysis.py
1c1ee79c20f7376f68eb731c8a4882df51b8bdd0d4bef12a72b23aadb914eb35  scenecrypt/mesh_locality.py
1ae51d42efae766321b1cbecd83b8af3c7e408b452287278b72924efe13c7e0f  scenecrypt/mesh_security.py
bcf8250ca1b22dc633d6352d23b2038582e31d69158305de4d9b16a914e0dd18  scenecrypt/multimodal_workbench.py
e89b9fd6877a2d3a581f90b4e53c0b4fb13f0f07fea2ad5035c5dd06fb6b0eb2  scenecrypt/nlp_experiments.py
dac11c975c3eab574ced78074b43448579171244db4c47d086c618619be4e74c  scenecrypt/normal_codec.py
8aecbb889e64d1a8f6a07fcb303a018ae3e68035a35fe714838abaeee370c8d9  scenecrypt/oman_rounding.py
0bd3bce6abc99e2b20adf1e3be544e4e8a2744645a1c1ec72d2be42c1cd2259f  scenecrypt/regional_experiments.py
a37b4a0f4646a4b5335a8c564909f0d3a2ba8e28da02e8910dab7de18cb7f918  scenecrypt/regional_zooarch.py
2c12b2d9ae3109c943d2ffd2899b0146616ece8ce864269575676709bd5865be  scenecrypt/render.py
14cc600d5af66355a56aa8acaecab122d173be6b936a753d64872f04bb11b837  scenecrypt/replication_experiments.py
f05d22713f891791f93f58e77deaae2925277ab4c42d17d5b1a1479f1fb0027d  scenecrypt/revision_cuts.py
27b4c894af3033cae52833127887b56bf5009cbe4c158086184299692fb4be11  scenecrypt/revision_experiments.py
4e67d40991d43dbce3d702f21e5e1fb085f64944fccb07224c1802516ffe9c16  scenecrypt/scope_contrasts.py
8afef44d44e7d2d11ddd2d575033d65965e588794eb5d137571f2c986940d448  scenecrypt/social_analysis.py
3fc837b00f87280ff3cb65a40109ceba82ee92ad12fc7b5bed6b08005afe4716  scenecrypt/source_pack.py
b5d36c57fadc7506cb5aefb1f605a8276572b4ce50485fb4e5ffadac5e82b814  scenecrypt/temporal_benchmark.py
aff01d180eff6067aec316c4f1b0446b8adf7cfc5eae1da32e3af233503c9ae6  scenecrypt/visual_analysis.py
c6e8430677bd2dc1c0e0e824e0d590936b4172303a915478b1b56a37969607af  scenecrypt/visual_data.py
06094f542275eb62d5d075cdc8a76a6b0bef0407fd42500b84c664835ca3c651  tests/test_asset_security.py
f4766e0928119c4dfd2544741443c7a7a4252f38a40aa09e5da090024b121d3a  tests/test_capacity.py
a8a3cb3aab96cffd87833473601a52a12b815eac967c858c1d7c1ae99671c250  tests/test_chogha_certificate.py
0ec838866156edf90e08f925594dc98f199e47da452aa7762a6fe1b1f1cf9f46  tests/test_database_experiments.py
01fb83d1e7ed8fbc80be41b5efbbf25e211a4aa217526be5b9da8115163c248e  tests/test_early_holocene_analysis.py
542128b9df5b85a240b988649907476507850b65f0bfea7802b365a22ca3804c  tests/test_jpeg_codec.py
05a584881aa07047bf30bbf880d51324db07add7d77df3362f585c9abbc61bcf  tests/test_lexical_codec.py
65534d6d12bdbca7d027726e4920392f88582723ca8ed7907a7ee3dfaff63b34  tests/test_mesh_locality.py
6a79975fe1b59d0d164dd30dad4314398f2c284a1bc18b3a7bd9c384fe2a0acf  tests/test_mesh_security.py
ca05bbbb17bbef65992f205743b38109df4f0f31897c054e559e6bb756eab94e  tests/test_nlp_experiments.py
86801c5ffcc03150e68e94cd4f91de61a5eccf36d7e6a70fc859978bdf668d9b  tests/test_normal_codec.py
f2525aa923dffb4281cca8643544396f7f284932c8850625444caaa575b65d7b  tests/test_oman_rounding.py
1465d9421e3c9f3175f39e7170218da3e957086d1d4e4824845c75423f212b23  tests/test_real_assets.py
7c8500977ad2c8eb50399289e1c5697a49f62d362999d6a3e5b6f4b699fac9f9  tests/test_regional_zooarch.py
3625a144bc46508870a14fc1be9be9dc0a43be86106f1859217f60a236cb95c9  tests/test_revision_cuts.py
2737524f7590f3782f2a0c276a85582902c01373bb51b3cfaa0559dcbeef9ad2  tests/test_scope_contrasts.py
e73a6753fda0bdc5d6dda58fb5a63de24103a49a97f5a787cc04d537bf6df75b  tests/test_security.py
6a56c59df9bf8f2ae2c4dd2ef12eccdac3986c35bde72b22705cde11b736c6c7  tests/test_source_denominators.py
f00abe7119b34d78facb0f49e75f637a9459e540842d77fc971c0db0454de410  tests/test_source_pack.py
214694c69b512ee4e54d2c1dbd73648bbdc50828fd89dff69b8b440eb2117c09  tests/test_temporal_benchmark.py
8f5ac769475ae54168ccd1f4318dcf11018519efb53879f8da83cbdb28c1da7e  tests/test_upload_size.py
8979af708899699b095648c248347f46f40220ba29f65260c71592e302478b64  tools/build_early_atlas.py
ad2e452614ae867ad53880f162b9417c96ae17950c5f344d228cce5b4bea4725  tools/build_regional_atlas.py
7213ddc0fe672a4be9536f9880db230f89b19292d0b4af679d5c661b3009a9b8  tools/build_source_pack.py
e4ab57c87a299b25c0a2b924abe11a74255046042f804a65c6c7fddbe0ebfd1f  tools/package_arxiv.py
83461f4533fb8474a9de3459d25baef27e6d2721926b0a2c7b2c1563ef71c7b4  tools/plot_compression_results.py
6391754ce29c21577fdc626f5595fe0596aefd550d3df6ec3423cd7ad6b929a1  tools/plot_regional_results.py
dd321ccfa5165bd549282b2376a92b93e8ed43bd4c469f17b5875f8e6271b229  tools/plot_results.py
e36e2d1cab34f89451f119d987e1b92198756e82c20e859b9c115424f4db0f44  tools/plot_revision_results.py
45977e12e3eaf7f35dcc02503fa48da9fb5dc24e0f1bcb64c9c128275948033a  tools/reproduce.py


==> anc/PACKAGE_PROFILE.json <==
{
  "schema": "SCENE-source-package-profile-4",
  "preserved": "All previously bundled original publisher source bytes (OBJ via exact reconstruction), source workbooks, original CSV exports, photographs/textures, unchanged licensed RDF, code/tests and all manuscript figures.",
  "source_reconstruction_manifest": "packed_sources/index.json",
  "packed_targets": 308,
  "omitted_regenerable_outputs": [
    "results/",
    "workbench/",
    "data/visual/contact_sheet.jpg"
  ],
  "source_storage": "Original OBJ/JPEG members and eligible data records are stored as exact reversible payloads; JPEG XL restores original JPEG bitstreams, not re-encoded pixels. Old investigator-generated OBJ gzip wrappers are replaced; publisher-member bytes/hashes remain fixed.",
  "recovery": "From anc/: python -m scenecrypt.source_pack; then python tools/reproduce.py --output FRESH_EXTERNAL_DIRECTORY --plots. No source download is required for the experiments. Russia is explicitly a source-value extract, not a complete original XLSX archive.",
  "regenerable_views": "All results/ and workbench/ caches are regenerated in the chosen external output directory.",
  "size_hard_bound_bytes": 50000000,
  "size_metrics": "Both compressed ZIP and sum of opened physical member bytes. The latter includes a2,000,000-byte processing reserve.",
  "processing_reserve_bytes": 2000000,
  "size_bound_is_user_constraint": true,
  "official_guidance": [
    "https://info.arxiv.org/help/sizes.html",
    "https://info.arxiv.org/help/ancillary_files.html"
  ],
  "guidance_checked": "2026-10-27",
  "license_exceptions": "See LICENSE and data-specific attribution: unchanged Gobekli RDF and Meshoko originals CC BY-NC-ND4; Transjordan transcription CC BY-NC4."
}


==> anc/RENDERER.md <==
# Offline reconstruction workbench

`scenecrypt.render.render_scene(scene)` produces a deterministic, XML-escaped
SVG from a schema-valid manifest at a fixed orthographic default camera.
`scenecrypt.render.write_workbench(scene, output_path, data_root)` verifies local
source-file digests and writes one standalone HTML file, requiring no network
requests, CDN, or JavaScript package. `data_root` is normally the `anc/` directory
against which each `source.local_file` resolves.

Geometry uses integer millimetres with **z up**. Each object has an ideal square
base and original-height apex. All objects share one physical scale. Face order
is deterministic by depth, object ID, then face number; labels and evidence cards
also use object IDs. Input array permutations therefore do not create an
unauthenticated change of drawing order. Models are newly generated envelopes,
not archaeological survey meshes.

Azimuth, elevation, and zoom are presentation controls: their values do not
change the committed manifest. Dimension, position, object-cloning/removal, and
context edits produce an **UNENDORSED DRAFT** banner. Draft export produces a
plain scene manifest, not signatures or a ledger receipt. Restoring the original
manifest clears draft changes but makes no claim of verified endorsement.

The browser displays evidence classes, qualifiers and source metadata using DOM
`textContent`, never as injected HTML. The embedded JSON escapes `<`, `>` and
`&`; no external executable resources are loaded. A restrictive CSP disables
network connections. The Python generator verifies the bundled source hashes,
but the browser does not independently read those files or authenticate their
publishers.

Where WebCrypto is available, the browser calculates the same restricted
canonical record tree and size-bound scene-root fingerprint as Python. It labels
this **unverified**: digest equality is not a signature, source authentication,
ledger freshness, institutional endorsement, or a truth guarantee. No green trust
badge appears. Cost-vector calculation in the browser is informational; no budget
is spent, and no ledger access occurs.

Validation during development: Python SVG invariance under reversal of the
source/evidence/object arrays; real Chromium startup with no page errors;
JavaScript scene-root parity with Python; camera invariance; clone changes
cost vector and draft status; narrative edits change the root; restore returns
the original root; no horizontal overflow at a 1500-pixel viewport; visual review
of the generated full-page screenshot. These are artifact checks, not a security
certification of a general HTML execution environment.


==> anc/data/dimensions.csv <==
id,country,site,base_m,height_m,base_status,height_status,source_id,source_locator
khufu,Egypt,Giza,230.34751999999997,146.7104,"Historical survey reconstruction of original casing base on pavement; mean of four sides, not a modern scan",Historical reconstruction of original apex height from angle; not surviving height,petrie1883,"Chapter VI, section 21, p.39 and section 25, p.43"
kurru_1,Sudan,El-Kurru,26.65,34.5,Reported measured side length of vertical plinth course,Approximate original-height reconstruction in field report; not surviving height,emberling2015,"Excavation of Pyramid Ku. 1, pp.60-61; measurements and height on p.60"
nuri_1,Sudan,Nuri,51.75,,Reported enlarged base size cited in a comparative discussion; secondary numerical report within a primary field paper,Not specified in selected source; no complete pyramid mesh generated,emberling2015,"p.62, discussion of later enlargement; attributed there to Dunham 1955"


==> anc/data/early_holocene/catalhoyuk_3667558/reference/bull1-bull1.mtl <==
# 3ds Max Wavefront OBJ Exporter v0.97b - (c)2007 guruware
# File Created: 16.01.2018 01:16:36

newmtl default
	Ns 10.0000
	Ni 1.5000
	d 1.0000
	Tr 0.0000
	Tf 1.0000 1.0000 1.0000 
	illum 2
	Ka 0.5880 0.5880 0.5880
	Kd 0.5880 0.5880 0.5880
	Ks 0.0000 0.0000 0.0000
	Ke 0.0000 0.0000 0.0000


==> anc/data/early_holocene/catalhoyuk_3667558/reference/bull2-bull2.mtl <==
# 3ds Max Wavefront OBJ Exporter v0.97b - (c)2007 guruware
# File Created: 16.01.2018 01:46:39

newmtl default
	Ns 10.0000
	Ni 1.5000
	d 1.0000
	Tr 0.0000
	Tf 1.0000 1.0000 1.0000 
	illum 2
	Ka 0.5880 0.5880 0.5880
	Kd 0.5880 0.5880 0.5880
	Ks 0.0000 0.0000 0.0000
	Ke 0.0000 0.0000 0.0000


==> anc/data/early_holocene/catalhoyuk_3667558/reference/figurineface-figurineface.mtl <==
# 3ds Max Wavefront OBJ Exporter v0.97b - (c)2007 guruware
# File Created: 16.01.2018 03:03:27

newmtl default
	Ns 10.0000
	Ni 1.5000
	d 1.0000
	Tr 0.0000
	Tf 1.0000 1.0000 1.0000 
	illum 2
	Ka 0.5880 0.5880 0.5880
	Kd 0.5880 0.5880 0.5880
	Ks 0.0000 0.0000 0.0000
	Ke 0.0000 0.0000 0.0000


==> anc/data/early_holocene/catalhoyuk_3667558/reference/flint-flint.mtl <==
# 3ds Max Wavefront OBJ Exporter v0.97b - (c)2007 guruware
# File Created: 16.01.2018 03:15:40

newmtl default
	Ns 10.0000
	Ni 1.5000
	d 1.0000
	Tr 0.0000
	Tf 1.0000 1.0000 1.0000 
	illum 2
	Ka 0.5880 0.5880 0.5880
	Kd 0.5880 0.5880 0.5880
	Ks 0.0000 0.0000 0.0000
	Ke 0.0000 0.0000 0.0000


==> anc/data/early_holocene/catalhoyuk_3667558/reference/horse-horse.mtl <==
# 3ds Max Wavefront OBJ Exporter v0.97b - (c)2007 guruware
# File Created: 16.01.2018 03:33:05

newmtl default
	Ns 10.0000
	Ni 1.5000
	d 1.0000
	Tr 0.0000
	Tf 1.0000 1.0000 1.0000 
	illum 2
	Ka 0.5880 0.5880 0.5880
	Kd 0.5880 0.5880 0.5880
	Ks 0.0000 0.0000 0.0000
	Ke 0.0000 0.0000 0.0000


==> anc/data/early_holocene/catalhoyuk_3667558/reference/stamp-stamp.mtl <==
# 3ds Max Wavefront OBJ Exporter v0.97b - (c)2007 guruware
# File Created: 16.01.2018 03:43:21

newmtl default
	Ns 10.0000
	Ni 1.5000
	d 1.0000
	Tr 0.0000
	Tf 1.0000 1.0000 1.0000 
	illum 2
	Ka 0.5880 0.5880 0.5880
	Kd 0.5880 0.5880 0.5880
	Ks 0.0000 0.0000 0.0000
	Ke 0.0000 0.0000 0.0000


==> anc/data/emberling2015_card.json <==
{
  "citation": "Geoff Emberling, Rachael J. Dann et al., In a Royal Cemetery of Kush: Archaeological Investigations at El Kurru, Northern Sudan, 2014-15, Sudan & Nubia 19 (2015), pages 54-70; dimensions on page 60",
  "url": "https://www.sudarchrs.org.uk/wp-content/uploads/2019/03/SARS_SN19_Emberling_et_al.pdf",
  "monument_id": "kurru_1",
  "monument_name": "Ku. 1, El-Kurru (Sudan)",
  "base_mm": 26650,
  "height_mm": 34500,
  "base_class": "documented",
  "base_statement": "Field report gives side length 26.65 m for the vertical plinth course.",
  "base_qualifier": "Reported measured plinth dimension. Source gives no numerical uncertainty; none is assigned here. Not a downloaded survey mesh.",
  "height_statement": "Field report reconstructs original height as approximately 34.5 m.",
  "height_qualifier": "Approximate reconstructed original height; surviving height is about 9 m. Source gives no numerical uncertainty. Do not interpret 34500 mm encoding as millimetre measurement precision.",
  "model_qualifier": "New square-envelope approximation, not a scan. Omits stepped courses, chapel, substructure and erosion. Reported 70-75 degree block-cut angles describe a different scope from the idealized 68.88 degree envelope slope. Geometry and arrangement are investigator choices."
}


==> anc/data/geometry_scan/WM_56.22.225.mtl <==
newmtl WM_56.22.225
Kd 1.0 1.0 1.0
Ka 0.0 0.0 0.0
Ks 0.0 0.0 0.0
d 1.0
Ns 0.0
illum 0
map_Kd WM_56.22.225.jpg




#EOF

==> anc/data/gobekli_grinding/ATTRIBUTION.md <==
# Göbekli Tepe grinding and phytolith tables

Laura Dietrich, Julia Meister, Oliver Dietrich, Jens Notroff, Janika Kiep,
Julia Heeb, André Beuger and Brigitta Schütt (2019). *Cereal processing at Early
Neolithic Göbekli Tepe, southeastern Turkey*. PLOS ONE 14(5): e0215214.
https://doi.org/10.1371/journal.pone.0215214

The twelve original supplementary XLSX files are redistributed unmodified under
the article's CC BY 4.0 licence. Each DOI ends in `.s001` through `.s012`.
`retrieval_manifest.json` records original download URLs and byte fingerprints.
The article explicitly places its relevant data in these supporting files.

The extractor retains source cell coordinates, lexical strings, explicit zeros,
missing cells and cached values. It never edits the source workbooks. The original
aggregate counts represent 7,268 tools; they are not 7,268 downloadable individual
tool scans or per-person observations. The inventory, morphotype counts and
sample summaries have separate units and denominators. Neither operator sex nor
social gender is recorded in these tables.

Unresolved sample-label disagreements are preserved and reported rather than
silently joined. Source-record authentication verifies what the table says;
it does not resolve specimen identity or turn a proposed interpretation into
an observed fact.


==> anc/data/longitudinal_or_social/fetch_source.py <==
#!/usr/bin/env python3
"""Fetch the public publisher supplementary file, checking the pinned bytes."""
from pathlib import Path
import hashlib
import json
from urllib.request import urlopen

BASE = Path(__file__).resolve().parent


def main() -> None:
    source = json.loads((BASE / "source_manifest.json").read_text())["original_workbook"]
    destination = BASE / source["filename"]
    if destination.exists():
        if hashlib.sha256(destination.read_bytes()).hexdigest() != source["sha256"]:
            raise SystemExit("Existing source differs from the pin; refusing to replace it")
        print("Pinned publisher workbook already present and verified")
        return
    with urlopen(source["url"], timeout=60) as response:
        content = response.read(source["bytes"] + 1)
    if len(content) != source["bytes"] or hashlib.sha256(content).hexdigest() != source["sha256"]:
        raise SystemExit("Publisher response differs from pinned workbook; no file written")
    destination.write_bytes(content)
    print(f"Fetched and verified {len(content)} publisher bytes")


if __name__ == "__main__":
    main()


==> anc/data/meshes/khufu_idealized.obj <==
# Original idealized geometry; CC0-1.0. Units: metres. Z-up.
# Not a scan or a measured mesh. Read ../monuments.json for scope.
# Monument: Khufu pyramid, Giza, Egypt
# Source: petrie1883, Chapter VI, section 21, p.39 and section 25, p.43
o khufu
v -115.17376000 -115.17376000 0.00000000
v 115.17376000 -115.17376000 0.00000000
v 115.17376000 115.17376000 0.00000000
v -115.17376000 115.17376000 0.00000000
v 0.00000000 0.00000000 146.71040000
f 1 3 2
f 1 4 3
f 1 2 5
f 2 3 5
f 3 4 5
f 4 1 5


==> anc/data/meshes/kurru_1_idealized.obj <==
# Original idealized geometry; CC0-1.0. Units: metres. Z-up.
# Not a scan or a measured mesh. Read ../monuments.json for scope.
# Monument: Pyramid Ku. 1, El-Kurru, Sudan
# Source: emberling2015, Excavation of Pyramid Ku. 1, pp.60-61; measurements and height on p.60
o kurru_1
v -13.32500000 -13.32500000 0.00000000
v 13.32500000 -13.32500000 0.00000000
v 13.32500000 13.32500000 0.00000000
v -13.32500000 13.32500000 0.00000000
v 0.00000000 0.00000000 34.50000000
f 1 3 2
f 1 4 3
f 1 2 5
f 2 3 5
f 3 4 5
f 4 1 5


==> anc/data/meshes/manifest.json <==
[
  {
    "id": "khufu",
    "file": "meshes/khufu_idealized.obj",
    "sha256": "0d06305209b318eb63785d622b1152ab8909b8b906f6011f39b21cb6419a476e",
    "vertices": 5,
    "triangles": 6,
    "units": "metre",
    "kind": "idealized_reconstruction",
    "licence": "CC0-1.0"
  },
  {
    "id": "kurru_1",
    "file": "meshes/kurru_1_idealized.obj",
    "sha256": "5a4d58c1b68b0e43dc69ddee27439f4a506899900764b85850ad0d0f9f7a648f",
    "vertices": 5,
    "triangles": 6,
    "units": "metre",
    "kind": "idealized_reconstruction",
    "licence": "CC0-1.0"
  }
]


==> anc/data/nlp/FREEZE_v1.json <==
{
  "schema": "SCENE-NLP-corpus-freeze-1",
  "freeze_utc": "2026-10-27T20:35:18.127576+00:00",
  "source_selection_frozen": true,
  "split_frozen": true,
  "parser_test_reference_unread": true,
  "reference_status": "provisional AI-assisted investigator annotations; not independent human gold",
  "file_sha256": {
    "GUIDELINES.md": "bef69a36936c0a4b63859b91afbcf4fe36c94abd2dd431505f83bacf41bf9183",
    "build_corpus.py": "4ccf4107bfd26b00ea3211b6fa48dbe6c96f4a98b999420dfc22e35ffbfed567",
    "reference_annotations.json": "c895a51b8f0c481ab929718889e454de0e8cd0f51d5eae0041948111044e7f7f",
    "dev.jsonl": "43fa850be69c9847c20ca478713cefa55b8295c9ed438431fb7b4fe8c0e64473",
    "test_reference.jsonl": "d2a595863232f28ad3ec0c70f3a85f18509151316b6bff25a1da5f1cee4aa37b",
    "test_inputs.jsonl": "fa8e67b652422abe21b380c996512e268a8f51feca1ced1bd6c8ee6a62f5d5d2",
    "corpus.jsonl": "82901b29df8df2a8c0350ff3f720d920d76e4889ec3ff4cceefc86f831dd6057",
    "split_manifest.json": "a43af6c7caaec8498fc789c15e0b81399098ce30cc603359ab9b69ce2461e299"
  }
}


==> anc/data/nlp/parser_freeze.json <==
{
  "rule_version": "SCENE-English-documentary-frames-1",
  "parser_rule_sha256": "a7f184f6eb8578f54d383acc07c046655b5883e7807b7a09e166127c027b777d",
  "frozen_utc": "2026-10-27T20:38:15.008125+00:00",
  "development_records": 188,
  "development_iterations": 3,
  "heldout_labels_read_before_freeze": false,
  "policy": "No parser-rule changes after first held-out evaluation; later changes outside parser functions may add reporting/tests only."
}


==> anc/data/petrie1883_card.json <==
{
  "citation": "W. M. Flinders Petrie, The Pyramids and Temples of Gizeh (1883), chapter VI, sections 21 and 25, pages 39 and 43",
  "url": "https://www.gizapyramids.org/pdf_library/petrie_gizeh.pdf",
  "monument_id": "khufu",
  "monument_name": "Khufu, Giza (Egypt)",
  "base_mm": 230348,
  "height_mm": 146710,
  "base_class": "reconstructed",
  "base_statement": "Original casing-base mean reported as 9068.8 inches by Petrie; converted using 25.4 mm/in and rounded to integer millimetres.",
  "base_qualifier": "230347.52 mm before rounding. Historical probable error: 0.5 inches = 12.7 mm, not a modern standard deviation or guaranteed interval. Not a present-day scan.",
  "height_statement": "Original apex height reconstructed by Petrie as 5776 inches = 146710.4 mm before integer rounding.",
  "height_qualifier": "Historical probable error: 7 inches = 177.8 mm. Height is reconstructed from casing angle, not surviving height. Modern inch conversion is a reproducibility convention.",
  "model_qualifier": "New idealized envelope, not a scan. Mean square base replaces four unequal reported sides; no internal chambers, textures, erosion or original survey coordinates. Geometry and scene placement are investigator choices."
}


==> anc/data/regional_zooarch/china/retrieve.py <==
"""Verify or recover original China source files from their pinned public URLs."""
from pathlib import Path
import argparse,hashlib,json,urllib.request
BASE=Path(__file__).resolve().parent
p=argparse.ArgumentParser();p.add_argument('--output',type=Path,default=BASE);p.add_argument('--verify',action='store_true');a=p.parse_args()
m=json.loads((BASE/'source_manifest.json').read_text());a.output.mkdir(parents=True,exist_ok=True)
for r in m['original_files']:
 target=a.output/r['file']
 if a.verify:
  raw=target.read_bytes()
 else:
  if target.exists():raise ValueError('Refuse overwrite; choose a fresh output directory')
  raw=urllib.request.urlopen(urllib.request.Request(r['url'],headers={'User-Agent':'SCENE-archaeological-research/1.0'}),timeout=90).read()
 if hashlib.sha256(raw).hexdigest()!=r['sha256']:raise ValueError('Source hash differs: '+r['file'])
 if not a.verify:target.write_bytes(raw)
 print(r['file'],len(raw),'SHA256 verified')


==> anc/data/regional_zooarch/levant_iran/chogha_mish_period_audit.csv <==
period,source_early_BCE_CE,source_late_BCE_CE,source_rows,sus_rows,bos_taurus_rows,caprine_rows,selected_taxon_denominator,sus_fraction_all_source_rows,sus_fraction_selected_taxon_rows
Protoliterate,-3600,-3200,4819,58,386,1380,1824,0.012035692052293007,0.03179824561403509
Middle Susiana 3,-5100,-4800,537,11,28,102,141,0.020484171322160148,0.07801418439716312
Middle Susiana,-5300,-4900,4591,268,250,1123,1641,0.05837508168155086,0.16331505179768435
Early Susiana,-5600,-5300,1502,45,164,299,508,0.02996005326231691,0.08858267716535433
Middle Susiana 1,-5300,-5100,950,42,57,179,278,0.04421052631578947,0.1510791366906475
Achaemenid,-550,-330,1088,78,184,328,590,0.07169117647058823,0.13220338983050847
Archaic Susiana 3,-6200,-6000,1133,24,46,352,422,0.02118270079435128,0.05687203791469194
Archaic Susiana,-6600,-5800,185,2,1,26,29,0.010810810810810811,0.06896551724137931
Archaic Susiana 2,-6400,-6200,880,2,19,323,344,0.0022727272727272726,0.005813953488372093
ES-AS 3 Trans.,-6000,-5600,245,4,7,51,62,0.0163265306122449,0.06451612903225806
Archaic Susiana 1,-6600,-6400,894,1,32,352,385,0.0011185682326621924,0.0025974025974025974


==> anc/data/regional_zooarch/levant_iran/transjordan2026_table2_transcription.csv <==
source_doi,source_table,source_column_one_based_excluding_stub,site,period,Cattle,Donkey,Pig,Ovicaprids,Sheep,Goat,Dog,Cat,Wild,Total
10.1016/j.jasrep.2026.105990,Table 2,1,Amman Citadel,IA II,24,−,2,165,14,16,8,−,4,233
10.1016/j.jasrep.2026.105990,Table 2,2,Tell Zira’a,IA II,13,2,−,51,3,9,2,−,2,82
10.1016/j.jasrep.2026.105990,Table 2,3,Tell Bleibil,IA II,19,1,−,71,8,1,−,−,16,116
10.1016/j.jasrep.2026.105990,Table 2,4,Tell Bleibil,Persian,15,−,−,30,2,−,−,−,−,47
10.1016/j.jasrep.2026.105990,Table 2,5,Tell Ushayer,IA I/II,4,−,3,23,3,1,6,−,−,40
10.1016/j.jasrep.2026.105990,Table 2,6,Tell Ushayer,IA II,3,1,2,16,3,3,1,1,−,30
10.1016/j.jasrep.2026.105990,Table 2,7,Tell Ushayer,IA II/Persian,5,−,1,22,4,1,2,−,−,35
10.1016/j.jasrep.2026.105990,Table 2,8,Tell Ushayer,Persian,−,−,−,3,−,1,−,−,67,71


==> anc/data/regional_zooarch/oman_lebanon/maini2025/publisher_article_snapshot.html <==
<!DOCTYPE html><html lang="en"><head><meta charSet="utf-8"/><meta name="viewport" content="width=device-width, initial-scale=1"/><link rel="preload" as="image" imageSrcSet="/_next/image?url=https%3A%2F%2Fsciendo-parsed.s3.eu-central-1.amazonaws.com%2Fubiquity%2F68406cffda18af458e76847d%2Fcover-image.jpg&amp;w=16&amp;q=75 16w, /_next/image?url=https%3A%2F%2Fsciendo-parsed.s3.eu-central-1.amazonaws.com%2Fubiquity%2F68406cffda18af458e76847d%2Fcover-image.jpg&amp;w=32&amp;q=75 32w, /_next/image?url=https%3A%2F%2Fsciendo-parsed.s3.eu-central-1.amazonaws.com%2Fubiquity%2F68406cffda18af458e76847d%2Fcover-image.jpg&amp;w=48&amp;q=75 48w, /_next/image?url=https%3A%2F%2Fsciendo-parsed.s3.eu-central-1.amazonaws.com%2Fubiquity%2F68406cffda18af458e76847d%2Fcover-image.jpg&amp;w=64&amp;q=75 64w, /_next/image?url=https%3A%2F%2Fsciendo-parsed.s3.eu-central-1.amazonaws.com%2Fubiquity%2F68406cffda18af458e76847d%2Fcover-image.jpg&amp;w=96&amp;q=75 96w, /_next/image?url=https%3A%2F%2Fsciendo-parsed.s3.eu-central-1.amazonaws.com%2Fubiquity%2F68406cffda18af458e76847d%2Fcover-image.jpg&amp;w=128&amp;q=75 128w, /_next/image?url=https%3A%2F%2Fsciendo-parsed.s3.eu-central-1.amazonaws.com%2Fubiquity%2F68406cffda18af458e76847d%2Fcover-image.jpg&amp;w=256&amp;q=75 256w, /_next/image?url=https%3A%2F%2Fsciendo-parsed.s3.eu-central-1.amazonaws.com%2Fubiquity%2F68406cffda18af458e76847d%2Fcover-image.jpg&amp;w=384&amp;q=75 384w, /_next/image?url=https%3A%2F%2Fsciendo-parsed.s3.eu-central-1.amazonaws.com%2Fubiquity%2F68406cffda18af458e76847d%2Fcover-image.jpg&amp;w=640&amp;q=75 640w, /_next/image?url=https%3A%2F%2Fsciendo-parsed.s3.eu-central-1.amazonaws.com%2Fubiquity%2F68406cffda18af458e76847d%2Fcover-image.jpg&amp;w=750&amp;q=75 750w, /_next/image?url=https%3A%2F%2Fsciendo-parsed.s3.eu-central-1.amazonaws.com%2Fubiquity%2F68406cffda18af458e76847d%2Fcover-image.jpg&amp;w=828&amp;q=75 828w, /_next/image?url=https%3A%2F%2Fsciendo-parsed.s3.eu-central-1.amazonaws.com%2Fubiquity%2F68406cffda18af458e76847d%2Fcover-image.jpg&amp;w=1080&amp;q=75 1080w, /_next/image?url=https%3A%2F%2Fsciendo-parsed.s3.eu-central-1.amazonaws.com%2Fubiquity%2F68406cffda18af458e76847d%2Fcover-image.jpg&amp;w=1200&amp;q=75 1200w, /_next/image?url=https%3A%2F%2Fsciendo-parsed.s3.eu-central-1.amazonaws.com%2Fubiquity%2F68406cffda18af458e76847d%2Fcover-image.jpg&amp;w=1920&amp;q=75 1920w, /_next/image?url=https%3A%2F%2Fsciendo-parsed.s3.eu-central-1.amazonaws.com%2Fubiquity%2F68406cffda18af458e76847d%2Fcover-image.jpg&amp;w=2048&amp;q=75 2048w, /_next/image?url=https%3A%2F%2Fsciendo-parsed.s3.eu-central-1.amazonaws.com%2Fubiquity%2F68406cffda18af458e76847d%2Fcover-image.jpg&amp;w=3840&amp;q=75 3840w" imageSizes="15.625rem"/><link rel="preload" as="image" href="https://sciendo-parsed.s3.eu-central-1.amazonaws.com/ubiquity/6842b39ada18af458e773281/journals/1/articles/149/67efefeac4c4a.png?X-Amz-Algorithm=AWS4-HMAC-SHA256&amp;X-Amz-Content-Sha256=UNSIGNED-PAYLOAD&amp;X-Amz-Credential=ASIA6AP2G7AKI3MYNSJO%2F20261027%2Feu-central-1%2Fs3%2Faws4_request&amp;X-Amz-Date=20261027T140621Z&amp;X-Amz-Expires=3600&amp;X-Amz-Security-Token=IQoJb3JpZ2luX2VjECMaDGV1LWNlbnRyYWwtMSJGMEQCIBRFZr4EmNo%2BkF%2BRynhyyrR06%2BHoNxY74HkZHquE2aX3AiB4gELnEQMDEjbu6hB6apo7o2h7Lkev3hF52C6qvA%2Fb8CrGBQjs%2F%2F%2F%2F%2F%2F%2F%2F%2F%2F8BEAMaDDk2MzEzNDI4OTk0MCIM9t2xuJKfVR6GF57tKpoF%2BvpDj9b3VQRzx8nPf8fFjTX%2B3KVSc2nVU8myWEIjyTPrrq3QYHlsPk8it1fNcXfva5pzUdVKyiSSGxvmK%2FWwxyg%2FH9Rzpt8pj2s0lTYXQowWKi%2FryguUYaBdT%2F0H8kt7bfhPfrOrFZrqICTzLOCY8%2FLMpjzTSsAVXb4kZd5B5w%2F5vHLwpbounDo702TpPJp2c3WxMcEwU8zYq4mcFBKDTF7MArmgsll0tTrYAnmxa0FTVONr0FqcYxnAiFwaPd7uiW85e3VGmwzF2efra%2F4x45BDiwTm6bZBFSiP1kDS4q38o0jxjqjdqR3PzhFOpGZJbSn1cDrmbeJmXEc8gpuXwLjsmutuF1RK21XPvrmEoPlKWpzxXMNNGKeEbQrVyr6nTI%2BJUu2VSc6XEURaQNI8YtuwN1%2BQ816pM3oZcoAfdhcatgHUa0izfvQ3uRFRr7kmYCm0jj9qiZweI5lZ4LKsLB9umzxW%2BZaRd7fZV0v5G39OuYvYl0DaS8UGrUOwzo6%2F5QjzKF%2BkIGPZ3X5DaDqmbzhHdU6Nvs4HORg40KsKX3rThQSj2sNs8ZX0tm%2Bfdzveb9ZiUdSIboFVdU0pF4PY%2BJQH5T4TmUxD19Dz4MXYA9LLLPYu0pmlA4BT3uOPMzi48C2tIftX7psy1gyo4tIV%2B7%2B25dXBCsCY%2FdadHbUuA4dN2HgkiDCrtOn0W3J92Id1605TyqQrINCAI9sPxKlEmrpSfToVYx1M7fIxFKoU9N1uNSU4J%2F1%2Bk0BG%2Br1qy9eu5NwTao8p4kSEvQUcCoglcm8vMxvtzX2O2kcURjug4CSMdQlCfA3k8WqeMGzRDRGFHXk8fZc8AK2lMsB%2FW1bZVRnBd1PneKejFigXaiJdA%2BzYLw0lWzy8YczTMJiGgtcGOrIBjYFijYZpXl%2BQqx558TdkwKzQ25sQU%2FWu%2Fzk2yzjjFR0vrdSRHfKUtlPadCsk8%2FY4RezkJQvlP9MvdmbrajxOGcnoURXucV5v6URzCCpUADtx2%2BCHG2HSF3wL%2FXnLBsE6OQWr1WZLRsldJdXGMv%2F%2FP47lOHthF9TqqNJuzBMywvP6zAwlNYwpUdjw3e99R6Rom57GZAEImMKSZTJ5zgI%2F8quJ1%2FFT9HMNfcuXU1XQNJqFpw%3D%3D&amp;X-Amz-Signature=6d97ea06af693e397f68a743681cf667ac9e7aeb9cb466864c535472121f2120&amp;X-Amz-SignedHeaders=host&amp;x-amz-checksum-crc32=AAAAAA%3D%3D&amp;x-id=GetObject"/><link rel="preload" as="image" href="https://sciendo-parsed.s3.eu-central-1.amazonaws.com/ubiquity/6842b39ada18af458e773281/journals/1/articles/149/67eff02267b96.png?X-Amz-Algorithm=AWS4-HMAC-SHA256&amp;X-Amz-Content-Sha256=UNSIGNED-PAYLOAD&amp;X-Amz-Credential=ASIA6AP2G7AKI3MYNSJO%2F20261027%2Feu-central-1%2Fs3%2Faws4_request&amp;X-Amz-Date=20261027T140621Z&amp;X-Amz-Expires=3600&amp;X-Amz-Security-Token=IQoJb3JpZ2luX2VjECMaDGV1LWNlbnRyYWwtMSJGMEQCIBRFZr4EmNo%2BkF%2BRynhyyrR06%2BHoNxY74HkZHquE2aX3AiB4gELnEQMDEjbu6hB6apo7o2h7Lkev3hF52C6qvA%2Fb8CrGBQjs%2F%2F%2F%2F%2F%2F%2F%2F%2F%2F8BEAMaDDk2MzEzNDI4OTk0MCIM9t2xuJKfVR6GF57tKpoF%2BvpDj9b3VQRzx8nPf8fFjTX%2B3KVSc2nVU8myWEIjyTPrrq3QYHlsPk8it1fNcXfva5pzUdVKyiSSGxvmK%2FWwxyg%2FH9Rzpt8pj2s0lTYXQowWKi%2FryguUYaBdT%2F0H8kt7bfhPfrOrFZrqICTzLOCY8%2FLMpjzTSsAVXb4kZd5B5w%2F5vHLwpbounDo702TpPJp2c3WxMcEwU8zYq4mcFBKDTF7MArmgsll0tTrYAnmxa0FTVONr0FqcYxnAiFwaPd7uiW85e3VGmwzF2efra%2F4x45BDiwTm6bZBFSiP1kDS4q38o0jxjqjdqR3PzhFOpGZJbSn1cDrmbeJmXEc8gpuXwLjsmutuF1RK21XPvrmEoPlKWpzxXMNNGKeEbQrVyr6nTI%2BJUu2VSc6XEURaQNI8YtuwN1%2BQ816pM3oZcoAfdhcatgHUa0izfvQ3uRFRr7kmYCm0jj9qiZweI5lZ4LKsLB9umzxW%2BZaRd7fZV0v5G39OuYvYl0DaS8UGrUOwzo6%2F5QjzKF%2BkIGPZ3X5DaDqmbzhHdU6Nvs4HORg40KsKX3rThQSj2sNs8ZX0tm%2Bfdzveb9ZiUdSIboFVdU0pF4PY%2BJQH5T4TmUxD19Dz4MXYA9LLLPYu0pmlA4BT3uOPMzi48C2tIftX7psy1gyo4tIV%2B7%2B25dXBCsCY%2FdadHbUuA4dN2HgkiDCrtOn0W3J92Id1605TyqQrINCAI9sPxKlEmrpSfToVYx1M7fIxFKoU9N1uNSU4J%2F1%2Bk0BG%2Br1qy9eu5NwTao8p4kSEvQUcCoglcm8vMxvtzX2O2kcURjug4CSMdQlCfA3k8WqeMGzRDRGFHXk8fZc8AK2lMsB%2FW1bZVRnBd1PneKejFigXaiJdA%2BzYLw0lWzy8YczTMJiGgtcGOrIBjYFijYZpXl%2BQqx558TdkwKzQ25sQU%2FWu%2Fzk2yzjjFR0vrdSRHfKUtlPadCsk8%2FY4RezkJQvlP9MvdmbrajxOGcnoURXucV5v6URzCCpUADtx2%2BCHG2HSF3wL%2FXnLBsE6OQWr1WZLRsldJdXGMv%2F%2FP47lOHthF9TqqNJuzBMywvP6zAwlNYwpUdjw3e99R6Rom57GZAEImMKSZTJ5zgI%2F8quJ1%2FFT9HMNfcuXU1XQNJqFpw%3D%3D&amp;X-Amz-Signature=f7d076860434175fcbe6c7f3bf093c30c8e9e4edff424bc197ae61135e230728&amp;X-Amz-SignedHeaders=host&amp;x-amz-checksum-crc32=AAAAAA%3D%3D&amp;x-id=GetObject"/><link rel="preload" as="image" href="https://sciendo-parsed.s3.eu-central-1.amazonaws.com/ubiquity/6842b39ada18af458e773281/journals/1/articles/149/67eff04737db9.png?X-Amz-Algorithm=AWS4-HMAC-SHA256&amp;X-Amz-Content-Sha256=UNSIGNED-PAYLOAD&amp;X-Amz-Credential=ASIA6AP2G7AKI3MYNSJO%2F20261027%2Feu-central-1%2Fs3%2Faws4_request&amp;X-Amz-Date=20261027T140621Z&amp;X-Amz-Expires=3600&amp;X-Amz-Security-Token=IQoJb3JpZ2luX2VjECMaDGV1LWNlbnRyYWwtMSJGMEQCIBRFZr4EmNo%2BkF%2BRynhyyrR06%2BHoNxY74HkZHquE2aX3AiB4gELnEQMDEjbu6hB6apo7o2h7Lkev3hF52C6qvA%2Fb8CrGBQjs%2F%2F%2F%2F%2F%2F%2F%2F%2F%2F8BEAMaDDk2MzEzNDI4OTk0MCIM9t2xuJKfVR6GF57tKpoF%2BvpDj9b3VQRzx8nPf8fFjTX%2B3KVSc2nVU8myWEIjyTPrrq3QYHlsPk8it1fNcXfva5pzUdVKyiSSGxvmK%2FWwxyg%2FH9Rzpt8pj2s0lTYXQowWKi%2FryguUYaBdT%2F0H8kt7bfhPfrOrFZrqICTzLOCY8%2FLMpjzTSsAVXb4kZd5B5w%2F5vHLwpbounDo702TpPJp2c3WxMcEwU8zYq4mcFBKDTF7MArmgsll0tTrYAnmxa0FTVONr0FqcYxnAiFwaPd7uiW85e3VGmwzF2efra%2F4x45BDiwTm6bZBFSiP1kDS4q38o0jxjqjdqR3PzhFOpGZJbSn1cDrmbeJmXEc8gpuXwLjsmutuF1RK21XPvrmEoPlKWpzxXMNNGKeEbQrVyr6nTI%2BJUu2VSc6XEURaQNI8YtuwN1%2BQ816pM3oZcoAfdhcatgHUa0izfvQ3uRFRr7kmYCm0jj9qiZweI5lZ4LKsLB9umzxW%2BZaRd7fZV0v5G39OuYvYl0DaS8UGrUOwzo6%2F5QjzKF%2BkIGPZ3X5DaDqmbzhHdU6Nvs4HORg40KsKX3rThQSj2sNs8ZX0tm%2Bfdzveb9ZiUdSIboFVdU0pF4PY%2BJQH5T4TmUxD19Dz4MXYA9LLLPYu0pmlA4BT3uOPMzi48C2tIftX7psy1gyo4tIV%2B7%2B25dXBCsCY%2FdadHbUuA4dN2HgkiDCrtOn0W3J92Id1605TyqQrINCAI9sPxKlEmrpSfToVYx1M7fIxFKoU9N1uNSU4J%2F1%2Bk0BG%2Br1qy9eu5NwTao8p4kSEvQUcCoglcm8vMxvtzX2O2kcURjug4CSMdQlCfA3k8WqeMGzRDRGFHXk8fZc8AK2lMsB%2FW1bZVRnBd1PneKejFigXaiJdA%2BzYLw0lWzy8YczTMJiGgtcGOrIBjYFijYZpXl%2BQqx558TdkwKzQ25sQU%2FWu%2Fzk2yzjjFR0vrdSRHfKUtlPadCsk8%2FY4RezkJQvlP9MvdmbrajxOGcnoURXucV5v6URzCCpUADtx2%2BCHG2HSF3wL%2FXnLBsE6OQWr1WZLRsldJdXGMv%2F%2FP47lOHthF9TqqNJuzBMywvP6zAwlNYwpUdjw3e99R6Rom57GZAEImMKSZTJ5zgI%2F8quJ1%2FFT9HMNfcuXU1XQNJqFpw%3D%3D&amp;X-Amz-Signature=2c14d4a04ef59bd366b968d2209aa6acaa2957ebd67c4893433dfe8d58e39519&amp;X-Amz-SignedHeaders=host&amp;x-amz-checksum-crc32=AAAAAA%3D%3D&amp;x-id=GetObject"/><link rel="stylesheet" href="https://cdn.reference-global.com/p/_next/static/css/0d651e5e2f732372.css" nonce="OWMyZTMyZGMtMjFhNy00NWY0LWFhZDQtYzhmZDRmNTkxYWYz" data-precedence="next"/><link rel="stylesheet" href="https://cdn.reference-global.com/p/_next/static/css/3a85f44cb112b326.css" nonce="OWMyZTMyZGMtMjFhNy00NWY0LWFhZDQtYzhmZDRmNTkxYWYz" data-precedence="next"/><link rel="stylesheet" href="https://cdn.reference-global.com/p/_next/static/css/ebc6900ff015767d.css" nonce="OWMyZTMyZGMtMjFhNy00NWY0LWFhZDQtYzhmZDRmNTkxYWYz" data-precedence="next"/><link rel="stylesheet" href="https://cdn.reference-global.com/p/_next/static/css/e7207c7c820d1729.css" nonce="OWMyZTMyZGMtMjFhNy00NWY0LWFhZDQtYzhmZDRmNTkxYWYz" data-precedence="next"/><link rel="stylesheet" href="https://cdn.reference-global.com/p/_next/static/css/c448ca73722adad4.css" nonce="OWMyZTMyZGMtMjFhNy00NWY0LWFhZDQtYzhmZDRmNTkxYWYz" data-precedence="next"/><link rel="stylesheet" href="https://cdn.reference-global.com/p/_next/static/css/c26b03bb77c51ad5.css" nonce="OWMyZTMyZGMtMjFhNy00NWY0LWFhZDQtYzhmZDRmNTkxYWYz" data-precedence="next"/><link rel="stylesheet" href="https://cdn.reference-global.com/p/_next/static/css/d241a23e64dc2b40.css" nonce="OWMyZTMyZGMtMjFhNy00NWY0LWFhZDQtYzhmZDRmNTkxYWYz" data-precedence="next"/><link rel="stylesheet" href="https://cdn.reference-global.com/p/_next/static/css/7e5399a2ddf1e3ad.css" nonce="OWMyZTMyZGMtMjFhNy00NWY0LWFhZDQtYzhmZDRmNTkxYWYz" data-precedence="next"/><link rel="stylesheet" href="https://cdn.reference-global.com/p/_next/static/css/1dfb5e71b60cea90.css" nonce="OWMyZTMyZGMtMjFhNy00NWY0LWFhZDQtYzhmZDRmNTkxYWYz" data-precedence="next"/><link rel="preload" as="script" fetchPriority="low" nonce="OWMyZTMyZGMtMjFhNy00NWY0LWFhZDQtYzhmZDRmNTkxYWYz" href="https://cdn.reference-global.com/p/_next/static/chunks/webpack-4cbcf9943d28720e.js"/><script src="https://cdn.reference-global.com/p/_next/static/chunks/4bd1b696-100b9d70ed4e49c1.js" async="" nonce="OWMyZTMyZGMtMjFhNy00NWY0LWFhZDQtYzhmZDRmNTkxYWYz"></script><script src="https://cdn.reference-global.com/p/_next/static/chunks/1255-60d8dc7c8c9309a1.js" async="" nonce="OWMyZTMyZGMtMjFhNy00NWY0LWFhZDQtYzhmZDRmNTkxYWYz"></script><script src="https://cdn.reference-global.com/p/_next/static/chunks/main-app-93bcd9a04191a25c.js" async="" nonce="OWMyZTMyZGMtMjFhNy00NWY0LWFhZDQtYzhmZDRmNTkxYWYz"></script><script src="https://cdn.reference-global.com/p/_next/static/chunks/13b76428-c75990430d19f963.js" async="" nonce="OWMyZTMyZGMtMjFhNy00NWY0LWFhZDQtYzhmZDRmNTkxYWYz"></script><script src="https://cdn.reference-global.com/p/_next/static/chunks/4760-92886d3a47c56a0a.js" async="" nonce="OWMyZTMyZGMtMjFhNy00NWY0LWFhZDQtYzhmZDRmNTkxYWYz"></script><script src="https://cdn.reference-global.com/p/_next/static/chunks/4909-79f021186bc62407.js" async="" nonce="OWMyZTMyZGMtMjFhNy00NWY0LWFhZDQtYzhmZDRmNTkxYWYz"></script><script src="https://cdn.reference-global.com/p/_next/static/chunks/2619-04bc32f026a0d946.js" async="" nonce="OWMyZTMyZGMtMjFhNy00NWY0LWFhZDQtYzhmZDRmNTkxYWYz"></script><script src="https://cdn.reference-global.com/p/_next/static/chunks/8024-c5c0c588dd5bf9de.js" async="" nonce="OWMyZTMyZGMtMjFhNy00NWY0LWFhZDQtYzhmZDRmNTkxYWYz"></script><script src="https://cdn.reference-global.com/p/_next/static/chunks/8137-dbab4afc29bceb64.js" async="" nonce="OWMyZTMyZGMtMjFhNy00NWY0LWFhZDQtYzhmZDRmNTkxYWYz"></script><script src="https://cdn.reference-global.com/p/_next/static/chunks/1691-cd41613e27790d86.js" async="" nonce="OWMyZTMyZGMtMjFhNy00NWY0LWFhZDQtYzhmZDRmNTkxYWYz"></script><script src="https://cdn.reference-global.com/p/_next/static/chunks/1567-3788270a3266b680.js" async="" nonce="OWMyZTMyZGMtMjFhNy00NWY0LWFhZDQtYzhmZDRmNTkxYWYz"></script><script src="https://cdn.reference-global.com/p/_next/static/chunks/4127-35d78e9d1074522e.js" async="" nonce="OWMyZTMyZGMtMjFhNy00NWY0LWFhZDQtYzhmZDRmNTkxYWYz"></script><script src="https://cdn.reference-global.com/p/_next/static/chunks/6405-dde0769e08ce9e4a.js" async="" nonce="OWMyZTMyZGMtMjFhNy00NWY0LWFhZDQtYzhmZDRmNTkxYWYz"></script><script src="https://cdn.reference-global.com/p/_next/static/chunks/4135-4d03ce1a5632704d.js" async="" nonce="OWMyZTMyZGMtMjFhNy00NWY0LWFhZDQtYzhmZDRmNTkxYWYz"></script><script src="https://cdn.reference-global.com/p/_next/static/chunks/9210-dae9924578833c1c.js" async="" nonce="OWMyZTMyZGMtMjFhNy00NWY0LWFhZDQtYzhmZDRmNTkxYWYz"></script><script src="https://cdn.reference-global.com/p/_next/static/chunks/6093-45f6654ea5cd90c7.js" async="" nonce="OWMyZTMyZGMtMjFhNy00NWY0LWFhZDQtYzhmZDRmNTkxYWYz"></script><script src="https://cdn.reference-global.com/p/_next/static/chunks/1356-b1f982685cfcaf9f.js" async="" nonce="OWMyZTMyZGMtMjFhNy00NWY0LWFhZDQtYzhmZDRmNTkxYWYz"></script><script src="https://cdn.reference-global.com/p/_next/static/chunks/5551-ecdab97733731a63.js" async="" nonce="OWMyZTMyZGMtMjFhNy00NWY0LWFhZDQtYzhmZDRmNTkxYWYz"></script><script src="https://cdn.reference-global.com/p/_next/static/chunks/6479-bed225d598e13aca.js" async="" nonce="OWMyZTMyZGMtMjFhNy00NWY0LWFhZDQtYzhmZDRmNTkxYWYz"></script><script src="https://cdn.reference-global.com/p/_next/static/chunks/7520-40c5336f15b4a173.js" async="" nonce="OWMyZTMyZGMtMjFhNy00NWY0LWFhZDQtYzhmZDRmNTkxYWYz"></script><script src="https://cdn.reference-global.com/p/_next/static/chunks/8545-5d7a93dc4758faf2.js" async="" nonce="OWMyZTMyZGMtMjFhNy00NWY0LWFhZDQtYzhmZDRmNTkxYWYz"></script><script src="https://cdn.reference-global.com/p/_next/static/chunks/9672-b71ae64092e3eda7.js" async="" nonce="OWMyZTMyZGMtMjFhNy00NWY0LWFhZDQtYzhmZDRmNTkxYWYz"></script><script src="https://cdn.reference-global.com/p/_next/static/chunks/6462-e460b70fd63c3e1d.js" async="" nonce="OWMyZTMyZGMtMjFhNy00NWY0LWFhZDQtYzhmZDRmNTkxYWYz"></script><script src="https://cdn.reference-global.com/p/_next/static/chunks/9608-6d15668bad6c4df6.js" async="" nonce="OWMyZTMyZGMtMjFhNy00NWY0LWFhZDQtYzhmZDRmNTkxYWYz"></script><script src="https://cdn.reference-global.com/p/_next/static/chunks/6338-1a40473ae30fa6a9.js" async="" nonce="OWMyZTMyZGMtMjFhNy00NWY0LWFhZDQtYzhmZDRmNTkxYWYz"></script><script src="https://cdn.reference-global.com/p/_next/static/chunks/8578-1389698ddbb92f1c.js" async="" nonce="OWMyZTMyZGMtMjFhNy00NWY0LWFhZDQtYzhmZDRmNTkxYWYz"></script><script src="https://cdn.reference-global.com/p/_next/static/chunks/app/layout-49370dc027d4ebf7.js" async="" nonce="OWMyZTMyZGMtMjFhNy00NWY0LWFhZDQtYzhmZDRmNTkxYWYz"></script><script src="https://cdn.reference-global.com/p/_next/static/chunks/9231-f87582098cf1ea5a.js" async="" nonce="OWMyZTMyZGMtMjFhNy00NWY0LWFhZDQtYzhmZDRmNTkxYWYz"></script><script src="https://cdn.reference-global.com/p/_next/static/chunks/2310-7cf393334e460699.js" async="" nonce="OWMyZTMyZGMtMjFhNy00NWY0LWFhZDQtYzhmZDRmNTkxYWYz"></script><script src="https://cdn.reference-global.com/p/_next/static/chunks/3691-16e713d368533662.js" async="" nonce="OWMyZTMyZGMtMjFhNy00NWY0LWFhZDQtYzhmZDRmNTkxYWYz"></script><script src="https://cdn.reference-global.com/p/_next/static/chunks/1898-572effe9022ab7ab.js" async="" nonce="OWMyZTMyZGMtMjFhNy00NWY0LWFhZDQtYzhmZDRmNTkxYWYz"></script><script src="https://cdn.reference-global.com/p/_next/static/chunks/9866-d9ce3bbefe9cdbcb.js" async="" nonce="OWMyZTMyZGMtMjFhNy00NWY0LWFhZDQtYzhmZDRmNTkxYWYz"></script><script src="https://cdn.reference-global.com/p/_next/static/chunks/7092-5c2d2bad37070a97.js" async="" nonce="OWMyZTMyZGMtMjFhNy00NWY0LWFhZDQtYzhmZDRmNTkxYWYz"></script><script src="https://cdn.reference-global.com/p/_next/static/chunks/3133-a1288baf37f8d69d.js" async="" nonce="OWMyZTMyZGMtMjFhNy00NWY0LWFhZDQtYzhmZDRmNTkxYWYz"></script><script src="https://cdn.reference-global.com/p/_next/static/chunks/4110-0459079cc429e6d5.js" async="" nonce="OWMyZTMyZGMtMjFhNy00NWY0LWFhZDQtYzhmZDRmNTkxYWYz"></script><script src="https://cdn.reference-global.com/p/_next/static/chunks/app/article/%5B...doi%5D/page-ae27722e10bac867.js" async="" nonce="OWMyZTMyZGMtMjFhNy00NWY0LWFhZDQtYzhmZDRmNTkxYWYz"></script><script src="https://cdn.reference-global.com/p/_next/static/chunks/5967-f570d0945103f78c.js" async="" nonce="OWMyZTMyZGMtMjFhNy00NWY0LWFhZDQtYzhmZDRmNTkxYWYz"></script><script src="https://cdn.reference-global.com/p/_next/static/chunks/app/not-found-c423ae44ca6205d3.js" async="" nonce="OWMyZTMyZGMtMjFhNy00NWY0LWFhZDQtYzhmZDRmNTkxYWYz"></script><script src="https://cdn.reference-global.com/p/_next/static/chunks/5927-22433ec83d7f3b99.js" async="" nonce="OWMyZTMyZGMtMjFhNy00NWY0LWFhZDQtYzhmZDRmNTkxYWYz"></script><script src="https://cdn.reference-global.com/p/_next/static/chunks/1200-6acd2a1c5d0ca56c.js" async="" nonce="OWMyZTMyZGMtMjFhNy00NWY0LWFhZDQtYzhmZDRmNTkxYWYz"></script><script src="https://cdn.reference-global.com/p/_next/static/chunks/4637-dd2e6a5e9dad00ad.js" async="" nonce="OWMyZTMyZGMtMjFhNy00NWY0LWFhZDQtYzhmZDRmNTkxYWYz"></script><script src="https://cdn.reference-global.com/p/_next/static/chunks/9478-7df155d59b724923.js" async="" nonce="OWMyZTMyZGMtMjFhNy00NWY0LWFhZDQtYzhmZDRmNTkxYWYz"></script><script src="https://cdn.reference-global.com/p/_next/static/chunks/6157-f0495a57e0a401ce.js" async="" nonce="OWMyZTMyZGMtMjFhNy00NWY0LWFhZDQtYzhmZDRmNTkxYWYz"></script><script src="https://cdn.reference-global.com/p/_next/static/chunks/1328-856a8d549599064d.js" async="" nonce="OWMyZTMyZGMtMjFhNy00NWY0LWFhZDQtYzhmZDRmNTkxYWYz"></script><script src="https://cdn.reference-global.com/p/_next/static/chunks/app/page-8d9f775a494c1b08.js" async="" nonce="OWMyZTMyZGMtMjFhNy00NWY0LWFhZDQtYzhmZDRmNTkxYWYz"></script><link rel="preload" href="/js/liblynx.js" as="script" nonce="OWMyZTMyZGMtMjFhNy00NWY0LWFhZDQtYzhmZDRmNTkxYWYz"/><link rel="preload" href="https://connect.liblynx.com/log/js/counter5.min.js" as="script" nonce="OWMyZTMyZGMtMjFhNy00NWY0LWFhZDQtYzhmZDRmNTkxYWYz"/><link rel="preload" href="https://plausible.io/js/script.file-downloads.hash.outbound-links.pageview-props.revenue.tagged-events.js" as="script" nonce="OWMyZTMyZGMtMjFhNy00NWY0LWFhZDQtYzhmZDRmNTkxYWYz"/><meta name="dc.identifier" content="doi:10.5334/oq.149"/><meta name="dc.title" content="Sheep and Goat Variability along the Edges of the Al-Hajar Mountains in the Prehistory of South-east Arabia"/><meta name="dc.description" content="The Al-Hajar Mountains, spanning the Sultanate of Oman and the United Arab Emirates along the Sea of Oman, have hosted human settlement since prehistory. Over the past three decades, numerous archaeological sites have been investigated in this region. Findings from these sites reveal significant human impact on the landscape from the Early Bronze Age to the Late Iron Age, evidenced by complex settlements and extensive burial grounds. This study synthesizes recent zooarchaeological data and presents the first exploratory osteometric analysis of sheep and goats from southeastern Arabia, the most abundant and extensively exploited terrestrial mammals in the region&amp;rsquo;s prehistoric record. By examining metrical data from key archaeological sites, this paper assesses size variation patterns in these species through statistical evaluation. The study primarily focuses on documenting differences in bone size and shape, but also provides a foundation for future studies aimed at understanding broader aspects of animal management, environmental adaptation, and socio-economic dynamics among both inland communities along the Al-Hajar Mountains and fisherfolk on the Arabian Sea coast."/><meta name="citation_doi" content="10.5334/oq.149"/><meta name="citation_title" content="Sheep and Goat Variability along the Edges of the Al-Hajar Mountains in the Prehistory of South-east Arabia"/><meta name="citation_language" content="English"/><meta name="citation_article_type" content="Research paper"/><meta name="citation_keywords" content="Zooarchaeology; Sheep and Goats; Al-Hajar Mountains; Osteometry; Bronze Age; Iron Age"/><meta name="citation_abstract" lang="en" content="&lt;p&gt;The Al-Hajar Mountains, spanning the Sultanate of Oman and the United Arab Emirates along the Sea of Oman, have hosted human settlement since prehistory. Over the past three decades, numerous archaeological sites have been investigated in this region. Findings from these sites reveal significant human impact on the landscape from the Early Bronze Age to the Late Iron Age, evidenced by complex settlements and extensive burial grounds. This study synthesizes recent zooarchaeological data and presents the first exploratory osteometric analysis of sheep and goats from southeastern Arabia, the most abundant and extensively exploited terrestrial mammals in the region&amp;rsquo;s prehistoric record. By examining metrical data from key archaeological sites, this paper assesses size variation patterns in these species through statistical evaluation. The study primarily focuses on documenting differences in bone size and shape, but also provides a foundation for future studies aimed at understanding broader aspects of animal management, environmental adaptation, and socio-economic dynamics among both inland communities along the Al-Hajar Mountains and fisherfolk on the Arabian Sea coast.&lt;/p&gt;"/><meta name="citation_publication_date" content="2025/04/04"/><meta name="citation_journal_title" content="Open Quaternary"/><meta name="citation_journal_abbrev" content="UPJOQ"/><meta name="citation_publisher" content="Ubiquity Press"/><meta name="citation_issn" content="2055-298X"/><meta name="citation_volume" content="11"/><meta name="citation_issue" content="1"/><meta name="citation_firstpage" content="7"/><meta name="citation_lastpage" content="7"/><meta name="citation_public_url" content="https://reference-global.com/article/10.5334/oq.149"/><meta name="citation_abstract_html_url" content="https://reference-global.com/article/10.5334/oq.149?tab=abstract"/><meta name="citation_full_html_url" content="https://reference-global.com/article/10.5334/oq.149?tab=article"/><meta name="citation_pdf_url" content="https://reference-global.com/download/article/10.5334/oq.149.pdf"/><meta name="citation_xml_url" content="https://reference-global.com/download/article/10.5334/oq.149.xml"/><meta name="citation_fulltext_world_readable" content=""/><meta name="citation_author" content="Elena Maini"/><meta name="citation_author_institution" content="Dipartimento di Scienze dell’Antichità, Sapienza Università di Roma, Rome"/><meta name="citation_author_email" content="maini.elena@gmail.com"/><meta name="citation_author_orcid" content="0000-0003-0239-0535"/><meta name="citation_author" content="Laura Strolin"/><meta name="citation_author_institution" content="Museum of Natural History of Geneva, Geneva"/><meta name="citation_author_email" content="laura.strolin@gmail.com"/><meta name="citation_author_orcid" content="0000-0002-8670-2200"/><meta name="citation_author" content="Matteo Cianfoni"/><meta name="citation_author_institution" content="Dipartimento di Ricerca e Innovazione Umanistica, Università di Bari Aldo Moro, Bari; Consiglio Nazionale delle Ricerche, Istituto di Scienze del Patrimonio Culturale, Montelibretti"/><meta name="citation_author_email" content="matteocianfoni1@gmail.com"/><meta name="citation_author_orcid" content="0000-0003-2292-0812"/><meta name="citation_reference" content="Albarella, U. 2002. &amp;#8216;Size matters: how and why biometry is still important in zooarchaeology&amp;#8217;. In: Dobney, K and O&amp;#8217;Connor, T (eds.) Bones and the Man: Studies in Honour of Don Brothwell. Oxford: Oxbow Books, pp. 51&amp;#8211;62."/><meta name="citation_reference" content="Avanzini, A. (eds.) 2015. In the heart of Oman. The castle of Salut. Rome: &amp;#171;L&amp;#8217;Erma&amp;#187; di Bretschneider."/><meta name="citation_reference" content="Avanzini, A and Degli Esposti, M. (eds.) 2018. Husn Salut and the Iron Age of Southeast Arabia, Excavations of the Italian Mission to Oman 2004&amp;#8211;2014. Rome: &amp;#171;L&amp;#8217;Erma&amp;#187; di Bretschneider."/><meta name="citation_reference" content="Bellini, C, Condoluci, C, Giachi, G, Gonnelli, T and Mariotti Lippi, M. 2011. &amp;#8216;Interpretative scenarios emerging from plant micro- and macroremains in the Iron Age site of Salut, Sultanate of Oman&amp;#8217;. Journal of Archaeological Science (38): 2775&amp;#8211;2789. DOI: 10.1016/j.jas.2011.06.021"/><meta name="citation_reference" content="Boessneck, J, M&amp;#252;ller, HH and Teichert, M. 1964. &amp;#8216;Osteologische Unterscheidungsmerkmale zwischen Schaf (Ovis aries Linn&amp;#233;) und Ziege (Capra hircus Linn&amp;#233;)&amp;#8217;. Halle: Akad.-Verlag."/><meta name="citation_reference" content="B&amp;#246;k&amp;#246;nyi, S. 1992. &amp;#8216;Preliminary Information on the faunal remains from Excavations at Ras al-Junaiz&amp;#8217;. In: Jarrige, C (eds.) South Asian Archaeology 1989. Paper of the Tenth International Conference, Monographs in World Archaeology n&amp;#176;14, Prehistory Press, pp. 45&amp;#8211;48."/><meta name="citation_reference" content="B&amp;#246;k&amp;#246;nyi, S. 1998. &amp;#8216;Animal husbandry, hunting and fishing in the Ra&amp;#8217;s al-Junayz area: A basis of the human subsistence&amp;#8217;. In: Buitenhuis, H, Bartosiewicz, L and Choyke, AM (eds.) Archaeozoology of the Near East. Proceedings of the third international symposium on the archaeology of southwestern Asia and adjacent areas, 18: 95&amp;#8211;102. Groningen: ARC Publicaties."/><meta name="citation_reference" content="Borgi, F and Maini, E. 2020. &amp;#8216;Neolithic and Early Bronze Age Occupations at Ras Al-Hadd HD-5, Sultanate of Oman&amp;#8217;. In: Cleuziou, S, Tosi, M, Frenez, D and Garba, R (eds.) In the Shadow of the Ancestors: The Prehistoric Foundations of the Early Arabian Civilization in Oman. Archaeopress. London: Publishing Ltd, pp. 130&amp;#8211;134."/><meta name="citation_reference" content="Bormetti, M and Albarella, U. 2024. &amp;#8216;Continuity and change in animal husbandry during the Later Iron Age of Britain&amp;#8217;. International Journal of Osteoarchaeology,34(6), e3351. DOI: 10.1002/oa.3351"/><meta name="citation_reference" content="Clutton-Brock, J, Dennis-Bryan, K, Armitage, PL and Jewell, PA. 1990. &amp;#8216;Osteology of the soay sheep&amp;#8217;. Bulletin of the British Museum (Natural History), Zoology, 56: 1&amp;#8211;56."/><meta name="citation_reference" content="Cohen, J. 1992. &amp;#8216;A power primer&amp;#8217;. Psychological Bulletin, 112(1): 155&amp;#8211;159. DOI: 10.1037//0033-2909.112.1.155"/><meta name="citation_reference" content="Cremaschi, M, Degli Esposti, M, Fleitmann, D, Perego, A, Sibilia, E and Zerboni, A. 2018. &amp;#8216;Late Holocene onset of intensive cultivation and introduction of the falaj irrigation system in the Salut oasis (Sultanate of Oman)&amp;#8217;. Quaternary Science Reviews, 200: 123&amp;#8211;140. DOI: 10.1016/j.quascirev.2018.09.029"/><meta name="citation_reference" content="Davis, SJM. 1996. &amp;#8216;Measurements of a Group of Adult Female Shetland Sheep Skeletons from a Single Flock: a Baseline for Zooarchaeologists&amp;#8217;. Journal of Archaeological Science, 23, 593&amp;#8211;612. DOI: 10.1006/jasc.1996.0056"/><meta name="citation_reference" content="Davis, SJM. 2000. &amp;#8216;The effect of castration and age on the development of the Shetland sheep skeleton and a metric comparison between bones of males, females and castrates&amp;#8217;. Journal of Archaeological Science, 27: 373&amp;#8211;390. DOI: 10.1006/jasc.1999.0452"/><meta name="citation_reference" content="Davis, SJM. 2017. &amp;#8216;Towards a metrical distinction between sheep and goat astragali&amp;#8217;. In: Rowley-Conwy, P, Serjeantson, D and Halstead, P (eds.) Economic Zooarchaeology: Studies in Hunting, Herding and Early Agriculture. Oxford and Philadelphia: Oxbow Books, pp. 50&amp;#8211;82."/><meta name="citation_reference" content="De Rorre, AP, Berger, JF, Delfino, M, Kenoyer, JM, Maini, E and Azzar&amp;#224;, VM. 2020. &amp;#8216;The Ras al-Jinz Reloaded: Resuming Excavations at the Edge of Arabia&amp;#8217;. Proceedings of the Seminar for Arabian Studies, 50: 109&amp;#8211;126."/><meta name="citation_reference" content="Degli Esposti, M. 2011. &amp;#8216;The excavation of an early Bronze Age Tower near Salut (Bisyah, Sultanate of Oman): the Iron Age levels&amp;#8217;. Egitto e Vicino Oriente Antico, XXXIV: 189&amp;#8211;224."/><meta name="citation_reference" content="Degli Esposti, M. 2016. &amp;#8216;Excavations at the Early Bronze Age Site &amp;#171;ST1&amp;#187; near Bisya (Sultanate of Oman): Notes on the Architecture and Material Culture&amp;#8217;. In: Proceedings of the 9th International Congress on the Archaeology of the Ancient Near East. Basel, Switzerland on 9&amp;#8211;13 June, 2014, pp. 665&amp;#8211;678. DOI: 10.2307/j.ctvc76zz7.52"/><meta name="citation_reference" content="Degli Esposti, M. 2021. &amp;#8216;Excavations at Sal&amp;#363;t 2015&amp;#8211;2019: A first Overview and New Chronological Data&amp;#8217;. The Journal of Oman Studies, 22: 126&amp;#8211;157."/><meta name="citation_reference" content="Degli Esposti, M, Borgi, F, Pellegrino, MP, Hussein Kannouma, R, Abric, C and Barchiesi, F. 2023. &amp;#8216;Another side to the story: Preliminary results from the renewed excavations on the eastern flank of Tell Abraq (2021&amp;#8211;2022)&amp;#8217;. In: Advances in UAE Archaeology Proceedings of Abu Dhabi&amp;#8217;s Archaeology Conference. Abu Dhabi, United Arab Emirates, 2022, pp. 183&amp;#8211;207. DOI: 10.2307/jj.14638142.13"/><meta name="citation_reference" content="Degli Esposti, M, Cremaschi, M, Perego, A and Zerboni, A. 2018. &amp;#8216;Geographical and environmental setting&amp;#8217;. In Avanzini, A and Degli Esposti, M (eds.) Husn Salut and the Iron Age of South East Arabia, Excavations of the Italian Mission To Oman 2004&amp;#8211;2014. Rome: &amp;#171;L&amp;#8217;Erma&amp;#187; di Bretschneider, pp. 19&amp;#8211;31."/><meta name="citation_reference" content="Driesch, A. von den. 1976. &amp;#8216;A guide to the measurement of animal bones from archaeological sites&amp;#8217;. Peabody Museum Bulletin (1), Harvard: Peabody Museum of Archaeology and Ethnology."/><meta name="citation_reference" content="Fernandez, H. 2001. Ost&amp;#233;ologie compar&amp;#233;e des petits ruminants eurasiatiques sauvages et domestiques (genres Rupicapra, Ovis, Capra et Capreolus): diagnose diff&amp;#233;rentielle du squelette appendiculaire. Unpublished PhD dissertation, Universit&amp;#233; de Gen&amp;#232;ve, no. Sc. 3286."/><meta name="citation_reference" content="Fleitmann, D, Burns, SJ, Mangini, A, Mudelsee, M, Kramers, J, Villa, I, Neff, U, Al-Subbary, AA, Buettner, A, Hippler, D and Matter, A. 2007. &amp;#8216;Holocene ITCZ and Indian monsoon dynamics recorded in stalagmites from Oman and Yemen (Socotra)&amp;#8217;. Quaternary Science Reviews, 26: 170&amp;#8211;188. DOI: 10.1016/j.quascirev.2006.04.012"/><meta name="citation_reference" content="Frenez, D, Degli Esposti, M, M&amp;#233;ry, S and Kenoyer, JM. 2016. &amp;#8216;Bronze Age Salut (ST1) and the Indus Civilization: Recent Discoveries and New Insights on Regional Interaction&amp;#8217;. Proceedings of the Seminar for Arabian Studies, 46: 107&amp;#8211;124."/><meta name="citation_reference" content="Frenez, D, Genchi, F, David-Cuny, H and Al-Bakri, S. 2021. &amp;#8216;The Early Iron Age collective tomb LCG-1 at Dibba al-Bayah, Oman: long-distance exchange and cross-cultural interaction&amp;#8217;. Antiquity, 95(379): 104&amp;#8211;124. DOI: 10.15184/aqy.2020.224"/><meta name="citation_reference" content="Genchi, F, Fattore, L, Nava, A and Maini, E. 2018. &amp;#8216;The LCG2 complex at Dibb&amp;#257; (Musandam, Oman, II&amp;#8211;I millennium BC): structural, material, and osteological elements&amp;#8217;. Proceedings of the Seminar for Arabian Studies, 48: 99&amp;#8211;117."/><meta name="citation_reference" content="Genchi, F, Ramazzotti, M and Larosa, N. 2022. &amp;#8216;The organization of funerary space and arrangement of burials within the Corridor-shaped Tomb LCG-2 at Dibb&amp;#257; Al-Bayah, Musandam, Sultanate of Oman&amp;#8217;. Vicino Oriente, XXVI: 99&amp;#8211;121. DOI: 10.53131/VO2724-587X2022_6"/><meta name="citation_reference" content="Grant, A. 1982. &amp;#8216;The use of tooth wear as a guide to the age of domestic ungulates&amp;#8217;. In: Wilson, B, Grigson, C and Payne, S (eds.) Ageing and sexing animal bones from archaeological sites. Oxford: British Archaeological Reports Publishing, pp. 91&amp;#8211;108."/><meta name="citation_reference" content="Kassambara, A. 2021. Rstatix: Pipe-Friendly Framework for Basic Statistical Tests. Available at: https://rpkgs.datanovia.com/rstatix/ [last accessed 04/07/2024]"/><meta name="citation_reference" content="Loreto, R. 2018. &amp;#8216;Between Bamah (BMH2) And Ras Al Had (HD21). Notes on the 2014&amp;#8211;2016 Excavation Seasons in the Framework of the Project &amp;#8216;Ichthyophagoi their Culture and Economy&amp;#8217;. Landscape and People during the Iron Age in Coastal Oman. The Journal of Oman Studies, 19: 19&amp;#8211;63."/><meta name="citation_reference" content="Maini, E and Loreto, R. 2022. &amp;#8216;Breeding and meat consumption on the seashore. The case of the Early Iron Age coastal site Bimah BMH2 in the Sultanate of Oman, Northern Sharqiyah&amp;#8217;. Poster presented at the 55th Seminar for Arabian Studies. Humboldt Universit&amp;#228;t of Berlin, Germany on 5&amp;#8211;7 August 2022 [unpublished]."/><meta name="citation_reference" content="Martin, L. 2002. &amp;#8216;Terrestrial mammals remains from Bronze Age HD-6&amp;#8217;. In: Cleuziou, S, Tosi, M and Zarins, J (eds.) Essays on the Late prehistory of the Arabian Peninsula. Rome: Instituto Italiano per l&amp;#8217;Africa e l&amp;#8217;Oriente (Serie Orientale Roma XCIII), pp. 423&amp;#8211;461."/><meta name="citation_reference" content="Mashkour, M, Beech, MJ, Debue, K, Yeomans, L, Br&amp;#233;hard, S, Gasparini, D and M&amp;#233;ry, S. 2016. &amp;#8216;Middle to Late Neolithic animal exploitation at UAQ2 (5500&amp;#8211;4000 cal BC): an Ubaid-related coastal site at Umm al-Quwain Emirate, United Arab Emirates&amp;#8217;. Proceedings of the Seminar for Arabian Studies, 46: 195&amp;#8211;210."/><meta name="citation_reference" content="Meadow, RH. 1999. &amp;#8216;The use of size index scaling techniques for research on archaeozoological collections from the Middle East&amp;#8217;. In: von den Driesch, A (eds.) Historia Animalium Ex Ossibus: Beitr&amp;#228;ge auf Pal&amp;#228;oanatomie, Arch&amp;#228;ologie, &amp;#196;gyptologie, Ethnologie und Geschichte der Tiermedizin. Rahden: Leidorf, pp. 285&amp;#8211;300."/><meta name="citation_reference" content="Mosseri-Marlio, C. 2002. &amp;#8216;Sea turtles and dolphins: aspects of marine animal exploitation from Bronze Age Ra&amp;#8217;s al-Hadd, Oman&amp;#8217;. Journal of Oman Studies, 12: 197&amp;#8211;210."/><meta name="citation_reference" content="Payne, S. 1969. &amp;#8216;A metrical distinction between sheep and goat metacarpals&amp;#8217;. In: Ucko, PJ and Dimbleby, GW (eds.) The domestication and exploitation of plants and animals. Chicago: Aldine Pub. Co, pp. 295&amp;#8211;305. DOI: 10.4324/9781315131825-24"/><meta name="citation_reference" content="Popkin, PRW, Baker, P, Worley, F, Payne, S and Hammon, A. 2012. &amp;#8216;The Sheep Project (1): determining skeletal growth, timing of epiphyseal fusion and morphometric variation in unimproved Shetland sheep of known age, sex, castration status and nutrition&amp;#8217;. Journal of Archaeological Science, 39: 1775&amp;#8211;1792. DOI: 10.1016/j.jas.2012.01.018"/><meta name="citation_reference" content="Power, T, Degli Esposti, M, Hoyland, R and Hussein Kannouma, R. 2023. &amp;#8216;A newly discovered late antique monastery and Islamic town on S&amp;#299;n&amp;#299;ya Island, Umm al Quwain&amp;#8217;. Proceedings of the Seminar for Arabian Studies, 52: 273&amp;#8211;289."/><meta name="citation_reference" content="Power, T, Degli Esposti, M, Hoyland, R, Hussein Kannouma, R, Borgi, F, Iwaszczuk, U, Maini, E, Nicolosi, T and Priestman, S. 2024. &amp;#8216;Excavations at a late antique to early Islamic pearling town and monastery on S&amp;#299;n&amp;#299;ya Island, Umm al Quwain&amp;#8217;. Proceedings of the Seminar for Arabian Studies, 52: 211&amp;#8211;229."/><meta name="citation_reference" content="Pozo, JM, Trentacoste, A, Nieto-Espinet, A, Guimar&amp;#227;es, S and Valenzuela-Lamas S. 2023. &amp;#8216;Zoolog R Package: Zoo-archaeological Analysis with Log-Ratios&amp;#8217;. Quaternary International, 662&amp;#8211;663: 4&amp;#8211;12. DOI: 10.1016/j.quaint.2022.11.006"/><meta name="citation_reference" content="R Core Team. 2022. R: A Language and Environment for Statistical Computing. Available at: https://www.R-project.org/ [Last accessed 23 April 2024]."/><meta name="citation_reference" content="Rahimi, J, Fillol, E, Mutua, JY, Cinardi, G, Robinson, TP, Notenbaert, AMO, Ericksen, PJ, Graham, MW and Butterbach-Bahl, K. 2022. &amp;#8216;A shift from cattle to camel and goat farming can sustain milk production with lower inputs and emissions in north sub-Saharan Africa&amp;#8217;s drylands&amp;#8217;. Nat Food, 3: 523&amp;#8211;531. DOI: 10.1038/s43016-022-00543-6"/><meta name="citation_reference" content="Salvagno, L and Albarella, U. 2017. &amp;#8216;A morphometric system to distinguish sheep and goat postcranial bones&amp;#8217;. PLoS ONE 12(6): e0178543. DOI: 10.1371/journal.pone.0178543"/><meta name="citation_reference" content="Simpson, GG. 1960. &amp;#8216;Notes on the measurement of faunal resemblance&amp;#8217;. American Journal of Science, 258-A: 300&amp;#8211;311."/><meta name="citation_reference" content="Strolin, L. 2018. Archaeozoological campaign: preliminary report of activities (16th of February&amp;#8211;29th of March 2018). Unpublished Internal Report."/><meta name="citation_reference" content="Strolin, L and Studer, J. 2018. &amp;#8216;Faunal remains from Iron Age Husn Salut: An archaeozoological study&amp;#8217;. In: Avanzini, A and Degli Esposti, M (eds.) Husn Salut and the Iron Age of South East Arabia: Excavations of the Italian Mission to Oman 2004&amp;#8211;2014. Rome: &amp;#171;L&amp;#8217;Erma&amp;#187; di Bretschneider, pp. 332&amp;#8211;362."/><meta name="citation_reference" content="Suryanarayan, A, Degli Esposti, M, M&amp;#233;ry, S, Strolin, L, Mazuy, A, Moraleda-Cibri&amp;#225;n, N, Joan Villanueva, J and Regert, M. 2024. &amp;#8216;Domestic food practice and vessel-use at Sal&amp;#363;t-ST1, central Oman, during the Umm an-Nar period&amp;#8217;. Arabian Archaeology and Epigraphy. DOI: 10.1111/aae.12247"/><meta name="citation_reference" content="Tomczak, M and Tomczak, E. 2014. &amp;#8216;The need to report effect size estimates revisited. An overview of some recommended measures of effect size&amp;#8217;. Trends in Sport Sciences, 21(1): 19&amp;#8211;25."/><meta name="citation_reference" content="Tom&amp;#233;, C. 2003. &amp;#8216;Les mammif&amp;#232;res et les oiseaux dans l&amp;#8217;&amp;#233;conomie des soci&amp;#233;t&amp;#233;s protohistoriques et historiques du golfe Arabo-Persique (IIIe mill&amp;#233;naire avant J.-C. &amp;#8211; VIIe si&amp;#232;cle apr&amp;#232;s J.-C.)&amp;#8217;. Pr&amp;#233;histoires M&amp;#233;diterran&amp;#233;ennes, 12. DOI: 10.4000/pm.348"/><meta name="citation_reference" content="Trentacoste, A, Nieto-Espinet, A and Valenzuela-Lamas, S. 2018. &amp;#8216;Pre-Roman improvements to agricultural production: evidence from livestock husbandry in late prehistoric Italy&amp;#8217;. PLoS One, 13: e0208109. DOI: 10.1371/journal.pone.0208109"/><meta name="citation_reference" content="Uerpmann, H-P and Uerpmann, M. 2003. The Capital Area of Northern Oman: Stone Age Sites and their Natural Environment. Part 3. Beihefte zum T&amp;#252;binger Atlas des vorderen Orient. Reihe A (Naturwissenschaften), Nr. 31/3. Wies-baden: Dr Ludwig Reichert."/><meta name="citation_reference" content="Uerpmann, M and Uerpmann, H-P. 2000. &amp;#8216;Faunal remains of al-Buhais 18, an aceramic Neolithic site in the Emirate of Sharjah (SE-Arabia) Excavations 1995&amp;#8211;1998&amp;#8217;. In: Archaeozoology of the Near East IVB. Groningen: ARC, pp. 40&amp;#8211;49."/><meta name="citation_reference" content="Uerpmann, M, Uerpmann, H-P, Hinderer, M, Lindauer, S, Neureiter, C, Ghukasyan, R, Kesejyan, S and Petrosyan, A. 2018. &amp;#8216;HLO1-south: an Early Neolithic site in Wadi al-Hilo (Sharjah, UAE)&amp;#8217;. Arabian Archaeology and Epigraphy, 29: 1&amp;#8211;9. DOI: 10.1111/aae.12107"/><meta name="citation_reference" content="Wickham, H. 2016. ggplot2: Elegant Graphics for Data Analysis. New York: Springer-Verlag. Available at https://ggplot2-book.org/ [Last accessed 04/07/2024]"/><meta name="citation_reference" content="Wolfhagen, J. 2020. &amp;#8216;Re-examining the use of the LSI technique in zooarchaeology&amp;#8217;. Journal of Archaeological Science, 123: 105254. DOI: 10.1016/j.jas.2020.105254"/><meta name="citation_reference" content="Zeder, MA and Lapham, HA. 2010. &amp;#8216;Assessing the reliability of criteria used to identify postcranial bones in sheep, Ovis, and goats, Capra&amp;#8217;. Journal of Archaeological Science, 37: 2887&amp;#8211;2905. DOI: 10.1016/j.jas.2010.06.032"/><title>Sheep and Goat Variability along the Edges of the Al-Hajar...</title><meta name="description" content="The Al-Hajar Mountains, spanning the Sultanate of Oman and the United Arab Emirates along the Sea of Oman, have hosted human settlement since prehistory...."/><link rel="manifest" href="/manifest.json"/><meta name="robots" content="index, follow"/><meta name="X-Robots-Tag" content="index, follow"/><link rel="canonical" href="https://reference-global.com/article/10.5334/oq.149"/><link rel="alternate" hrefLang="x-default" href="https://reference-global.com/article/10.5334/oq.149"/><link rel="alternate" hrefLang="en" href="https://reference-global.com/article/10.5334/oq.149"/><meta property="og:title" content="Sheep and Goat Variability along the Edges of the Al-Hajar..."/><meta property="og:description" content="The Al-Hajar Mountains, spanning the Sultanate of Oman and the United Arab Emirates along the Sea of Oman, have hosted human settlement since prehistory. Over the past three decades, numerous..."/><meta property="og:url" content="https://reference-global.com/article/10.5334/oq.149"/><meta property="og:site_name" content="Paradigm"/><meta property="og:locale" content="en_US"/><meta property="og:image" content="https://reference-global.com/api/social-preview?type=article&amp;id=10.5334%2Foq.149"/><meta property="og:image:alt" content="Sheep and Goat Variability along the Edges of the Al-Hajar..."/><meta property="og:image:width" content="1600"/><meta property="og:image:height" content="836"/><meta property="og:image:type" content="image/png"/><meta property="og:type" content="website"/><meta name="twitter:card" content="summary_large_image"/><meta name="twitter:site" content="@paradigmpubserv"/><meta name="twitter:creator" content="@paradigmpubserv"/><meta name="twitter:title" content="Sheep and Goat Variability along the Edges of the Al-Hajar..."/><meta name="twitter:description" content="The Al-Hajar Mountains, spanning the Sultanate of Oman and the United Arab Emirates along the Sea of Oman, have hosted human settlement since prehistory. Over the past three decades, numerous..."/><meta name="twitter:image" content="https://reference-global.com/api/social-preview?type=article&amp;id=10.5334%2Foq.149"/><link rel="icon" href="/favicon.ico" type="image/x-icon" sizes="48x48"/><link rel="icon" href="/icon0.svg?678dd281da2aab9a" type="image/svg+xml" sizes="any"/><link rel="icon" href="/icon1.png?8be0e75f21411eab" type="image/png" sizes="96x96"/><link rel="apple-touch-icon" href="/apple-icon.png?e9e5586d16195670" type="image/png" sizes="180x180"/><script src="https://cdn.reference-global.com/p/_next/static/chunks/polyfills-42372ed130431b0a.js" noModule="" nonce="OWMyZTMyZGMtMjFhNy00NWY0LWFhZDQtYzhmZDRmNTkxYWYz"></script></head><body class="__variable_9d1950 antialiased" style="--font-content:&#x27;hafferVariable&#x27;, &quot;Haffer Metric Fallback&quot;, &#x27;notoSans&#x27;, &#x27;notoSansMath&#x27;, &#x27;Noto Sans Arabic&#x27;, &#x27;Noto Sans Hebrew&#x27;, &#x27;Noto Sans Thai&#x27;, &#x27;Noto Sans Devanagari&#x27;, &#x27;Noto Sans Bengali&#x27;, &#x27;Noto Sans Tamil&#x27;, &#x27;Noto Sans Georgian&#x27;, &#x27;Noto Sans Armenian&#x27;, &#x27;Noto Sans SC&#x27;, &#x27;Noto Sans TC&#x27;, &#x27;Noto Sans JP&#x27;, &#x27;Noto Sans KR&#x27;, sans-serif;--font-content-zh-hant:&#x27;hafferVariable&#x27;, &quot;Haffer Metric Fallback&quot;, &#x27;notoSans&#x27;, &#x27;notoSansMath&#x27;, &#x27;Noto Sans Arabic&#x27;, &#x27;Noto Sans Hebrew&#x27;, &#x27;Noto Sans Thai&#x27;, &#x27;Noto Sans Devanagari&#x27;, &#x27;Noto Sans Bengali&#x27;, &#x27;Noto Sans Tamil&#x27;, &#x27;Noto Sans Georgian&#x27;, &#x27;Noto Sans Armenian&#x27;, &#x27;Noto Sans TC&#x27;, &#x27;Noto Sans SC&#x27;, &#x27;Noto Sans JP&#x27;, &#x27;Noto Sans KR&#x27;, sans-serif;--font-content-ja:&#x27;hafferVariable&#x27;, &quot;Haffer Metric Fallback&quot;, &#x27;notoSans&#x27;, &#x27;notoSansMath&#x27;, &#x27;Noto Sans Arabic&#x27;, &#x27;Noto Sans Hebrew&#x27;, &#x27;Noto Sans Thai&#x27;, &#x27;Noto Sans Devanagari&#x27;, &#x27;Noto Sans Bengali&#x27;, &#x27;Noto Sans Tamil&#x27;, &#x27;Noto Sans Georgian&#x27;, &#x27;Noto Sans Armenian&#x27;, &#x27;Noto Sans JP&#x27;, &#x27;Noto Sans SC&#x27;, &#x27;Noto Sans TC&#x27;, &#x27;Noto Sans KR&#x27;, sans-serif;--font-content-ko:&#x27;hafferVariable&#x27;, &quot;Haffer Metric Fallback&quot;, &#x27;notoSans&#x27;, &#x27;notoSansMath&#x27;, &#x27;Noto Sans Arabic&#x27;, &#x27;Noto Sans Hebrew&#x27;, &#x27;Noto Sans Thai&#x27;, &#x27;Noto Sans Devanagari&#x27;, &#x27;Noto Sans Bengali&#x27;, &#x27;Noto Sans Tamil&#x27;, &#x27;Noto Sans Georgian&#x27;, &#x27;Noto Sans Armenian&#x27;, &#x27;Noto Sans KR&#x27;, &#x27;Noto Sans SC&#x27;, &#x27;Noto Sans TC&#x27;, &#x27;Noto Sans JP&#x27;, sans-serif"><div hidden=""><!--$--><!--/$--></div><script nonce="OWMyZTMyZGMtMjFhNy00NWY0LWFhZDQtYzhmZDRmNTkxYWYz">
            window.LIB_LYNX_PID = "a8a15b10b8c7e167";
            window.JWT_TOKEN_COOKIE_NAME = "token2";
          </script><script nonce="OWMyZTMyZGMtMjFhNy00NWY0LWFhZDQtYzhmZDRmNTkxYWYz">(self.__next_s=self.__next_s||[]).push(["/js/liblynx.js",{"nonce":"OWMyZTMyZGMtMjFhNy00NWY0LWFhZDQtYzhmZDRmNTkxYWYz","id":"liblynx-functions"}])</script><script nonce="OWMyZTMyZGMtMjFhNy00NWY0LWFhZDQtYzhmZDRmNTkxYWYz">(self.__next_s=self.__next_s||[]).push(["https://connect.liblynx.com/log/js/counter5.min.js",{"nonce":"OWMyZTMyZGMtMjFhNy00NWY0LWFhZDQtYzhmZDRmNTkxYWYz","id":"liblynx-sdk"}])</script><div id="layout-content" class="min-h-screen flex flex-col bg-alabaster"><a href="#main-content" class="absolute left-[-10000px] w-px h-px overflow-hidden focus:fixed focus:top-4 focus:left-4 focus:w-auto focus:h-auto focus:overflow-visible focus:z-[9999] focus:px-4 focus:py-2 focus:bg-signal-blue focus:text-white focus:rounded-full focus:text-body-m focus:font-medium focus:no-underline">Skip to main content</a><div class="bg-dark-blue text-white text-caption px-4 text-center h-(--login-status-bar-height) flex justify-center items-center gap-1"><span class="opacity-0 animate-[fadeIn_300ms_ease-in-out_forwards]" aria-label="Authenticated with Bahcesehir Üniversitesi" role="status">Authenticated with<!-- --> <strong>Bahcesehir Üniversitesi</strong></span></div><header class="w-full text-black00 flex justify-stretch items-center bg-white sticky top-0 z-50 transition-all duration-200 shadow-none data-[floating=true]:shadow-header [@media(max-height:500px)]:static" role="region" data-floating="true"><div class="m-auto w-full flex flex-col justify-center data-[fluid=true]:max-w-full data-[fluid=false]:max-w-[1280px] items-center transition-colors duration-200" data-fluid="true"><div class="w-full text-black00 flex justify-stretch items-center border-b border-none border-neutral-80 transition-all duration-200 data-[floating=true]:border-solid" role="region" data-floating="true"><div class="m-auto w-full flex data-[fluid=true]:max-w-full data-[fluid=false]:max-w-[1280px] px-5 h-(--header-height-mobile) md:h-(--header-height-desktop) flex-row justify-between items-center [@media(max-height:500px)]:!h-auto [@media(max-height:500px)]:py-3" data-fluid="false"><nav aria-label="Main navigation" class="flex-1 flex justify-between items-center gap-6 lg:gap-10"><a class="cursor-pointer !text-signal-blue !hover:text-signal-blue-hover transition-colors focus-visible:ring-4 focus-visible:ring-offset-2 focus-visible:ring-signal-blue-hover focus-visible:outline-0" aria-label="Home" href="/"><svg width="14" height="28" viewBox="0 0 17 34" fill="none" xmlns="http://www.w3.org/2000/svg" class="sm:hidden text-signal-blue"><path d="M17 34C7.62834 33.2438 0 27.4382 0 14.7986V0H17V17H6.91784C6.91784 25.6042 10.6194 29.1237 17 30.7208V33.9965V34Z" fill="currentColor"></path></svg><div class="subgrid relative select-none hidden sm:block" role="img" aria-label="Paradigm logo" style="width:10em;height:3.5em;margin-top:0.25em" aria-atomic="true"><div class="absolute top-0 left-0" style="width:100%;height:100%"><svg class="absolute" viewBox="0 0 11.7117 23.301" fill="currentColor" style="width:0.75em;left:0;top:0"><path d="M11.7117 23.301C5.25536 22.79 0 18.8667 0 10.3252V0.324707H11.7117V11.8129H4.76588C4.76588 17.6274 7.31596 20.0057 11.7117 21.0851V23.2986V23.301Z" fill="currentColor"></path></svg><div class="absolute font-normal flex flex-col " style="left:1.52em;top:-0.825em"><span class="text-[2.1em] -tracking-[0.035em] font-[420]">Paradigm</span><span class="border-t-[1.5px] border-(--logo-color) text-[0.857em] tracking-0 -mt-[0.23em] font-[500] ml-[0.1em] text-nowrap">reference-global.com</span></div></div></div></a><div class="hidden md:flex flex justify-center items-center gap-3 lg:gap-10" role="menubar" tabindex="-1" data-orientation="horizontal" style="outline:none"><button type="button" role="menuitem" id="radix-_R_cp3lbH1_" aria-haspopup="menu" aria-expanded="false" data-state="closed" class="peer cursor-pointer flex justify-start items-center gap-1 lg:gap-2 text-sm lg:text-base font-medium text-dark-blue hover:text-signal-blue focus-visible:ring-4 focus-visible:ring-offset-2 focus-visible:ring-signal-blue-hover data-[state-open]:text-signal-blue transition-colors outline-none [&amp;_svg]:size-5 [&amp;_svg]:transform-none [&amp;_svg]:transition-all [&amp;_svg]:duration-200 data-[state=open]:[&amp;_svg]:transform-[rotate(180deg)]" tabindex="-1" data-orientation="horizontal" data-radix-collection-item="">Content<svg xmlns="http://www.w3.org/2000/svg" width="20" height="20" viewBox="0 0 24 24" fill="none" stroke="currentColor" stroke-width="2" stroke-linecap="round" stroke-linejoin="round" class="lucide lucide-chevron-down DropdownArrow_arrow__ljiKW" aria-hidden="true"><path d="m6 9 6 6 6-6"></path></svg></button><button type="button" role="menuitem" id="radix-_R_kp3lbH1_" aria-haspopup="menu" aria-expanded="false" data-state="closed" class="peer cursor-pointer flex justify-start items-center gap-1 lg:gap-2 text-sm lg:text-base font-medium text-dark-blue hover:text-signal-blue focus-visible:ring-4 focus-visible:ring-offset-2 focus-visible:ring-signal-blue-hover data-[state-open]:text-signal-blue transition-colors outline-none [&amp;_svg]:size-5 [&amp;_svg]:transform-none [&amp;_svg]:transition-all [&amp;_svg]:duration-200 data-[state=open]:[&amp;_svg]:transform-[rotate(180deg)]" tabindex="-1" data-orientation="horizontal" data-radix-collection-item="">Services<svg xmlns="http://www.w3.org/2000/svg" width="20" height="20" viewBox="0 0 24 24" fill="none" stroke="currentColor" stroke-width="2" stroke-linecap="round" stroke-linejoin="round" class="lucide lucide-chevron-down DropdownArrow_arrow__ljiKW" aria-hidden="true"><path d="m6 9 6 6 6-6"></path></svg></button><button type="button" role="menuitem" id="radix-_R_sp3lbH1_" aria-haspopup="menu" aria-expanded="false" data-state="closed" class="peer cursor-pointer flex justify-start items-center gap-1 lg:gap-2 text-sm lg:text-base font-medium text-dark-blue hover:text-signal-blue focus-visible:ring-4 focus-visible:ring-offset-2 focus-visible:ring-signal-blue-hover data-[state-open]:text-signal-blue transition-colors outline-none [&amp;_svg]:size-5 [&amp;_svg]:transform-none [&amp;_svg]:transition-all [&amp;_svg]:duration-200 data-[state=open]:[&amp;_svg]:transform-[rotate(180deg)]" tabindex="-1" data-orientation="horizontal" data-radix-collection-item="">Paradigm<svg xmlns="http://www.w3.org/2000/svg" width="20" height="20" viewBox="0 0 24 24" fill="none" stroke="currentColor" stroke-width="2" stroke-linecap="round" stroke-linejoin="round" class="lucide lucide-chevron-down DropdownArrow_arrow__ljiKW" aria-hidden="true"><path d="m6 9 6 6 6-6"></path></svg></button><a class="peer cursor-pointer flex justify-start items-center gap-1 lg:gap-2 text-sm lg:text-base font-medium text-dark-blue hover:text-signal-blue focus-visible:ring-4 focus-visible:ring-offset-2 focus-visible:ring-signal-blue-hover data-[state-open]:text-signal-blue transition-colors outline-none [&amp;_svg]:size-5 [&amp;_svg]:transform-none [&amp;_svg]:transition-all [&amp;_svg]:duration-200 data-[state=open]:[&amp;_svg]:transform-[rotate(180deg)]" type="button" role="menuitem" id="radix-_R_14p3lbH1_" aria-haspopup="menu" aria-expanded="false" data-state="closed" tabindex="-1" data-orientation="horizontal" data-radix-collection-item="" href="/partners">Partners</a><a class="peer cursor-pointer flex justify-start items-center gap-1 lg:gap-2 text-sm lg:text-base font-medium text-dark-blue hover:text-signal-blue focus-visible:ring-4 focus-visible:ring-offset-2 focus-visible:ring-signal-blue-hover data-[state-open]:text-signal-blue transition-colors outline-none [&amp;_svg]:size-5 [&amp;_svg]:transform-none [&amp;_svg]:transition-all [&amp;_svg]:duration-200 data-[state=open]:[&amp;_svg]:transform-[rotate(180deg)]" type="button" role="menuitem" id="radix-_R_1cp3lbH1_" aria-haspopup="menu" aria-expanded="false" data-state="closed" tabindex="-1" data-orientation="horizontal" data-radix-collection-item="" href="/contact">Contact</a></div><div class="flex justify-end items-center gap-4 md:gap-2 lg:gap-4.5"><button type="button" class="relative cursor-pointer size-6 text-dark-blue hover:text-signal-blue-hover transition-colors data-[state=open]:text-signal-blue-hover focus-visible:ring-4 focus-visible:ring-offset-2 focus-visible:ring-signal-blue-hover focus-visible:outline-0" title="Search"><svg xmlns="http://www.w3.org/2000/svg" width="24" height="24" viewBox="0 0 24 24" fill="none" stroke="currentColor" stroke-width="2" stroke-linecap="round" stroke-linejoin="round" class="lucide lucide-search size-6" aria-hidden="true"><path d="m21 21-4.34-4.34"></path><circle cx="11" cy="11" r="8"></circle></svg></button><div role="menubar" class="hidden md:flex items-center" tabindex="-1" data-orientation="horizontal" style="outline:none"><button type="button" role="menuitem" id="radix-_R_up3lbH1_" aria-haspopup="menu" aria-expanded="false" data-state="closed" class="relative cursor-pointer size-6 text-dark-blue hover:text-signal-blue-hover transition-colors data-[state=open]:text-signal-blue-hover focus-visible:ring-4 focus-visible:ring-offset-2 focus-visible:ring-signal-blue-hover focus-visible:outline-0 hidden md:block" title="User area" tabindex="-1" data-orientation="horizontal" data-radix-collection-item=""><svg xmlns="http://www.w3.org/2000/svg" width="24" height="24" viewBox="0 0 24 24" fill="none" stroke="currentColor" stroke-width="2" stroke-linecap="round" stroke-linejoin="round" class="lucide lucide-user size-6" aria-hidden="true"><path d="M19 21v-2a4 4 0 0 0-4-4H9a4 4 0 0 0-4 4v2"></path><circle cx="12" cy="7" r="4"></circle></svg></button></div><button type="button" class="relative cursor-pointer size-6 text-dark-blue hover:text-signal-blue-hover transition-colors data-[state=open]:text-signal-blue-hover focus-visible:ring-4 focus-visible:ring-offset-2 focus-visible:ring-signal-blue-hover focus-visible:outline-0 leading-none" title="Shopping cart"><svg xmlns="http://www.w3.org/2000/svg" width="24" height="24" viewBox="0 0 24 24" fill="none" stroke="currentColor" stroke-width="2" stroke-linecap="round" stroke-linejoin="round" class="lucide lucide-shopping-cart size-6" aria-hidden="true"><circle cx="8" cy="21" r="1"></circle><circle cx="19" cy="21" r="1"></circle><path d="M2.05 2.05h2l2.66 12.42a2 2 0 0 0 2 1.58h9.78a2 2 0 0 0 1.95-1.57l1.65-7.43H5.12"></path></svg></button><button data-slot="button" data-size="iconmd" class="inline-flex items-center justify-center gap-2 shrink-0 whitespace-nowrap rounded-full font-medium transition-all cursor-pointer [&amp;_svg]:pointer-events-none [&amp;_svg:not([class*=&quot;size-&quot;])]:size-4 [&amp;_svg]:shrink-0 disabled:cursor-not-allowed select-none bg-signal-blue text-white data-danger:bg-semantic-red-60 active:shadow-(--button-default-shadow) hover:bg-signal-blue-hover hover:data-danger:bg-semantic-red-40 focus:ring-offset-2 focus:ring-2 focus:ring-signal-blue focus:data-danger:ring-semantic-red-40 disabled:shadow-none disabled:bg-black/5 disabled:text-black/20 size-10.5 md:hidden ml-2" aria-label="Menu"><svg xmlns="http://www.w3.org/2000/svg" width="24" height="24" viewBox="0 0 24 24" fill="none" stroke="currentColor" stroke-width="2" stroke-linecap="round" stroke-linejoin="round" class="lucide lucide-menu size-5" aria-hidden="true"><path d="M4 12h16"></path><path d="M4 18h16"></path><path d="M4 6h16"></path></svg></button></div></nav></div></div><div data-state="closed" class="w-full"><div data-state="closed" id="radix-_R_193lb_" hidden="" class="data-[state=open]:animate-radixCollapsibleSlideDown data-[state=closed]:animate-radixCollapsibleSlideUp border-b border-neutral-80 duration-100"></div></div></div></header><div id="main-content" tabindex="-1" style="outline:none"><script type="application/ld+json">{"@context":"https://schema.org","@type":"ScholarlyArticle","author":[{"@type":"Person","name":"Elena Maini"},{"@type":"Person","name":"Laura Strolin"},{"@type":"Person","name":"Matteo Cianfoni"}],"datePublished":"2025-04-04","headline":"Sheep and Goat Variability along the Edges of the Al-Hajar Mountains in the Prehistory of South-east Arabia","keywords":"Zooarchaeology, Sheep and Goats, Al-Hajar Mountains, Osteometry, Bronze Age, Iron Age","isAccessibleForFree":true,"publisher":{"@type":"Organization","name":"Paradigm"},"name":"Sheep and Goat Variability along the Edges of the Al-Hajar Mountains in the Prehistory of South-east Arabia","image":"https://sciendo-parsed.s3.eu-central-1.amazonaws.com/ubiquity/68406cffda18af458e76847d/cover-image.jpg","url":"https://reference-global.com/article/10.5334/oq.149","identifier":{"@type":"PropertyValue","propertyID":"doi","value":"10.5334/oq.149"},"isPartOf":{"@type":"Periodical","name":"Open Quaternary","issn":"2055-298X"},"encoding":{"@type":"MediaObject","contentUrl":"https://reference-global.com/download/article/10.5334/oq.149.pdf","encodingFormat":"application/pdf"}}</script><div class="flex flex-col items-center justify-start"><div class="w-full text-black00 flex justify-stretch items-center bg-white" role="region"><div class="m-auto w-full flex flex-col items-stretch justify-center data-[fluid=true]:max-w-full data-[fluid=false]:max-w-[1280px] px-5" data-fluid="false"><nav aria-label="breadcrumb" data-slot="breadcrumb" class="py-3.5"><ol data-slot="breadcrumb-list" class="text-neutral-40 flex flex-wrap items-center gap-1.5 text-caption break-words sm:gap-2.5"><li data-slot="breadcrumb-item" class="inline-flex items-center gap-1"><a data-slot="breadcrumb-link" class="hover:text-signal-blue transition-colors" href="/" aria-label="Home"><svg xmlns="http://www.w3.org/2000/svg" width="24" height="24" viewBox="0 0 24 24" fill="none" stroke="currentColor" stroke-width="2" stroke-linecap="round" stroke-linejoin="round" class="lucide lucide-house w-[1em]" aria-hidden="true"><path d="M15 21v-8a1 1 0 0 0-1-1h-4a1 1 0 0 0-1 1v8"></path><path d="M3 10a2 2 0 0 1 .709-1.528l7-5.999a2 2 0 0 1 2.582 0l7 5.999A2 2 0 0 1 21 10v9a2 2 0 0 1-2 2H5a2 2 0 0 1-2-2z"></path></svg></a></li><li data-slot="breadcrumb-separator" role="presentation" aria-hidden="true" class="[&amp;&gt;svg]:size-3.5 -mx-1"><svg xmlns="http://www.w3.org/2000/svg" width="24" height="24" viewBox="0 0 24 24" fill="none" stroke="currentColor" stroke-width="2" stroke-linecap="round" stroke-linejoin="round" class="lucide lucide-chevron-right" aria-hidden="true"><path d="m9 18 6-6-6-6"></path></svg></li><li data-slot="breadcrumb-item" class="inline-flex items-center gap-1"><a data-slot="breadcrumb-link" class="hover:text-signal-blue transition-colors" href="/journals">Journals</a></li><li data-slot="breadcrumb-separator" role="presentation" aria-hidden="true" class="[&amp;&gt;svg]:size-3.5 -mx-1"><svg xmlns="http://www.w3.org/2000/svg" width="24" height="24" viewBox="0 0 24 24" fill="none" stroke="currentColor" stroke-width="2" stroke-linecap="round" stroke-linejoin="round" class="lucide lucide-chevron-right" aria-hidden="true"><path d="m9 18 6-6-6-6"></path></svg></li><li data-slot="breadcrumb-item" class="inline-flex items-center gap-1"><a data-slot="breadcrumb-link" class="hover:text-signal-blue transition-colors" href="/journal/UPJOQ">Open Quaternary</a></li><li data-slot="breadcrumb-separator" role="presentation" aria-hidden="true" class="[&amp;&gt;svg]:size-3.5 -mx-1"><svg xmlns="http://www.w3.org/2000/svg" width="24" height="24" viewBox="0 0 24 24" fill="none" stroke="currentColor" stroke-width="2" stroke-linecap="round" stroke-linejoin="round" class="lucide lucide-chevron-right" aria-hidden="true"><path d="m9 18 6-6-6-6"></path></svg></li><li data-slot="breadcrumb-item" class="inline-flex items-center gap-1"><a data-slot="breadcrumb-link" class="hover:text-signal-blue transition-colors" href="/issue/UPJOQ/11/1">Volume 11 (2025): Issue 1</a></li><li data-slot="breadcrumb-separator" role="presentation" aria-hidden="true" class="[&amp;&gt;svg]:size-3.5 -mx-1"><svg xmlns="http://www.w3.org/2000/svg" width="24" height="24" viewBox="0 0 24 24" fill="none" stroke="currentColor" stroke-width="2" stroke-linecap="round" stroke-linejoin="round" class="lucide lucide-chevron-right" aria-hidden="true"><path d="m9 18 6-6-6-6"></path></svg></li><li data-slot="breadcrumb-item" class="inline-flex items-center gap-1"><a data-slot="breadcrumb-link" class="hover:text-signal-blue transition-colors" href="/article/10.5334/oq.149">Sheep and Goat Variability along the Edges of the Al-Hajar Mountains in the Prehistory of South-east Arabia</a></li></ol></nav></div></div><div class="w-full flex justify-stretch items-center bg-radial from-deep-blue to-dark-blue text-white" role="region"><div class="m-auto w-full flex flex-col items-stretch justify-center data-[fluid=true]:max-w-full data-[fluid=false]:max-w-[1280px] px-5 relative py-6 xl:py-8" data-fluid="false"><div class="max-w-[77.5rem] mx-auto grid grid-cols-1 md:grid-cols-[auto_1fr] xl:grid-cols-[auto_1fr_auto] gap-6 xl:gap-8 items-start"><div class="flex justify-center md:justify-start"><div class="max-w-[15.625rem] data-[white-background=true]:bg-white flex justify-center items-stretch relative h-[280px]"><img alt="Sheep and Goat Variability along the Edges of the Al-Hajar Mountains in the Prehistory of South-east Arabia Cover" decoding="async" data-nimg="fill" class="!relative object-contain transition-transform duration-200 rounded-lg !w-auto !h-full !max-h-full" style="position:absolute;height:100%;width:100%;left:0;top:0;right:0;bottom:0;color:transparent" sizes="15.625rem" srcSet="/_next/image?url=https%3A%2F%2Fsciendo-parsed.s3.eu-central-1.amazonaws.com%2Fubiquity%2F68406cffda18af458e76847d%2Fcover-image.jpg&amp;w=16&amp;q=75 16w, /_next/image?url=https%3A%2F%2Fsciendo-parsed.s3.eu-central-1.amazonaws.com%2Fubiquity%2F68406cffda18af458e76847d%2Fcover-image.jpg&amp;w=32&amp;q=75 32w, /_next/image?url=https%3A%2F%2Fsciendo-parsed.s3.eu-central-1.amazonaws.com%2Fubiquity%2F68406cffda18af458e76847d%2Fcover-image.jpg&amp;w=48&amp;q=75 48w, /_next/image?url=https%3A%2F%2Fsciendo-parsed.s3.eu-central-1.amazonaws.com%2Fubiquity%2F68406cffda18af458e76847d%2Fcover-image.jpg&amp;w=64&amp;q=75 64w, /_next/image?url=https%3A%2F%2Fsciendo-parsed.s3.eu-central-1.amazonaws.com%2Fubiquity%2F68406cffda18af458e76847d%2Fcover-image.jpg&amp;w=96&amp;q=75 96w, /_next/image?url=https%3A%2F%2Fsciendo-parsed.s3.eu-central-1.amazonaws.com%2Fubiquity%2F68406cffda18af458e76847d%2Fcover-image.jpg&amp;w=128&amp;q=75 128w, /_next/image?url=https%3A%2F%2Fsciendo-parsed.s3.eu-central-1.amazonaws.com%2Fubiquity%2F68406cffda18af458e76847d%2Fcover-image.jpg&amp;w=256&amp;q=75 256w, /_next/image?url=https%3A%2F%2Fsciendo-parsed.s3.eu-central-1.amazonaws.com%2Fubiquity%2F68406cffda18af458e76847d%2Fcover-image.jpg&amp;w=384&amp;q=75 384w, /_next/image?url=https%3A%2F%2Fsciendo-parsed.s3.eu-central-1.amazonaws.com%2Fubiquity%2F68406cffda18af458e76847d%2Fcover-image.jpg&amp;w=640&amp;q=75 640w, /_next/image?url=https%3A%2F%2Fsciendo-parsed.s3.eu-central-1.amazonaws.com%2Fubiquity%2F68406cffda18af458e76847d%2Fcover-image.jpg&amp;w=750&amp;q=75 750w, /_next/image?url=https%3A%2F%2Fsciendo-parsed.s3.eu-central-1.amazonaws.com%2Fubiquity%2F68406cffda18af458e76847d%2Fcover-image.jpg&amp;w=828&amp;q=75 828w, /_next/image?url=https%3A%2F%2Fsciendo-parsed.s3.eu-central-1.amazonaws.com%2Fubiquity%2F68406cffda18af458e76847d%2Fcover-image.jpg&amp;w=1080&amp;q=75 1080w, /_next/image?url=https%3A%2F%2Fsciendo-parsed.s3.eu-central-1.amazonaws.com%2Fubiquity%2F68406cffda18af458e76847d%2Fcover-image.jpg&amp;w=1200&amp;q=75 1200w, /_next/image?url=https%3A%2F%2Fsciendo-parsed.s3.eu-central-1.amazonaws.com%2Fubiquity%2F68406cffda18af458e76847d%2Fcover-image.jpg&amp;w=1920&amp;q=75 1920w, /_next/image?url=https%3A%2F%2Fsciendo-parsed.s3.eu-central-1.amazonaws.com%2Fubiquity%2F68406cffda18af458e76847d%2Fcover-image.jpg&amp;w=2048&amp;q=75 2048w, /_next/image?url=https%3A%2F%2Fsciendo-parsed.s3.eu-central-1.amazonaws.com%2Fubiquity%2F68406cffda18af458e76847d%2Fcover-image.jpg&amp;w=3840&amp;q=75 3840w" src="/_next/image?url=https%3A%2F%2Fsciendo-parsed.s3.eu-central-1.amazonaws.com%2Fubiquity%2F68406cffda18af458e76847d%2Fcover-image.jpg&amp;w=3840&amp;q=75"/><button data-slot="button" data-size="iconsm" class="inline-flex items-center justify-center gap-2 shrink-0 whitespace-nowrap rounded-full font-medium transition-all cursor-pointer [&amp;_svg]:pointer-events-none [&amp;_svg:not([class*=&quot;size-&quot;])]:size-4 [&amp;_svg]:shrink-0 disabled:cursor-not-allowed select-none text-white data-danger:bg-semantic-red-60 active:shadow-(--button-default-shadow) hover:data-danger:bg-semantic-red-40 focus:data-danger:ring-semantic-red-40 disabled:shadow-none disabled:bg-black/5 disabled:text-black/20 size-7.5 [&amp;_svg:not([class*=&#x27;size-&#x27;])]:size-3 absolute bottom-4 right-4 bg-signal-blue hover:bg-signal-blue-hover focus:ring-3 focus:ring-offset-2 focus:ring-signal-blue" title="Download Cover Image"><svg xmlns="http://www.w3.org/2000/svg" width="24" height="24" viewBox="0 0 24 24" fill="none" stroke="currentColor" stroke-width="2" stroke-linecap="round" stroke-linejoin="round" class="lucide lucide-download" aria-hidden="true"><path d="M12 15V3"></path><path d="M21 15v4a2 2 0 0 1-2 2H5a2 2 0 0 1-2-2v-4"></path><path d="m7 10 5 5 5-5"></path></svg></button></div></div><div class="flex flex-col gap-5 min-w-0 xl:w-[41.75rem] self-start"><div class="space-y-4"><h1 class="text-h400 text-white100 font-medium">Sheep and Goat Variability along the Edges of the Al-Hajar Mountains in the Prehistory of South-east Arabia</h1><div class="flex flex-col items-start py-3 px-4 gap-1 w-fit bg-alabaster rounded-lg"><div class="flex flex-row items-center p-0 gap-2 w-full"><a data-fit-line="true" class="text-body-m font-semibold text-black00 hover:underline leading-[1.375rem] text-balance" href="/journal/UPJOQ">Open Quaternary</a></div><div class="flex flex-row items-center p-0 gap-1 w-full"><a data-fit-line="true" class="text-body-m text-neutral-20 hover:underline leading-6" href="/issue/UPJOQ/11/1">Volume 11 (2025): Issue 1</a></div></div></div><div class="flex items-start gap-1 text-label-l font-normal leading-6"><span class="text-white100"><span class="text-neutral-60">By: </span><span class="whitespace-nowrap"><a class="text-white100 hover:text-neutral80 transition-colors" aria-haspopup="dialog" aria-expanded="false" aria-controls="_R_mia5fiv5tjlb_" data-state="closed" href="/search?commonSearchText=&quot;Maini, Elena&quot;">Elena Maini</a><a target="_blank" aria-label="ORCID profile for Elena Maini" class="inline-block ml-1 align-text-top" href="https://orcid.org/0000-0003-0239-0535"><svg version="1.1" id="Layer_1" xmlns="http://www.w3.org/2000/svg" xmlns:xlink="http://www.w3.org/1999/xlink" viewBox="0 0 256 256" xml:space="preserve" width="16" height="16"><path fill="#A6CE39" d="M256,128c0,70.7-57.3,128-128,128C57.3,256,0,198.7,0,128C0,57.3,57.3,0,128,0C198.7,0,256,57.3,256,128z"></path><g><path fill="#FFFFFF" d="M86.3,186.2H70.9V79.1h15.4v48.4V186.2z"></path><path fill="#FFFFFF" d="M108.9,79.1h41.6c39.6,0,57,28.3,57,53.6c0,27.5-21.5,53.6-56.8,53.6h-41.8V79.1z M124.3,172.4h24.5   c34.9,0,42.9-26.5,42.9-39.7c0-21.5-13.7-39.7-43.7-39.7h-23.7V172.4z"></path><path fill="#FFFFFF" d="M88.7,56.8c0,5.5-4.5,10.1-10.1,10.1c-5.6,0-10.1-4.6-10.1-10.1c0-5.6,4.5-10.1,10.1-10.1   C84.2,46.7,88.7,51.3,88.7,56.8z"></path></g></svg></a><span class="text-white100">,<!-- --> </span></span> <span class="whitespace-nowrap"><a class="text-white100 hover:text-neutral80 transition-colors" aria-haspopup="dialog" aria-expanded="false" aria-controls="_R_qia5fiv5tjlb_" data-state="closed" href="/search?commonSearchText=&quot;Strolin, Laura&quot;">Laura Strolin</a><a target="_blank" aria-label="ORCID profile for Laura Strolin" class="inline-block ml-1 align-text-top" href="https://orcid.org/0000-0002-8670-2200"><svg version="1.1" id="Layer_1" xmlns="http://www.w3.org/2000/svg" xmlns:xlink="http://www.w3.org/1999/xlink" viewBox="0 0 256 256" xml:space="preserve" width="16" height="16"><path fill="#A6CE39" d="M256,128c0,70.7-57.3,128-128,128C57.3,256,0,198.7,0,128C0,57.3,57.3,0,128,0C198.7,0,256,57.3,256,128z"></path><g><path fill="#FFFFFF" d="M86.3,186.2H70.9V79.1h15.4v48.4V186.2z"></path><path fill="#FFFFFF" d="M108.9,79.1h41.6c39.6,0,57,28.3,57,53.6c0,27.5-21.5,53.6-56.8,53.6h-41.8V79.1z M124.3,172.4h24.5   c34.9,0,42.9-26.5,42.9-39.7c0-21.5-13.7-39.7-43.7-39.7h-23.7V172.4z"></path><path fill="#FFFFFF" d="M88.7,56.8c0,5.5-4.5,10.1-10.1,10.1c-5.6,0-10.1-4.6-10.1-10.1c0-5.6,4.5-10.1,10.1-10.1   C84.2,46.7,88.7,51.3,88.7,56.8z"></path></g></svg></a><span class="text-white100"> <!-- -->and<!-- --> </span></span> <span class="whitespace-nowrap"><a class="text-white100 hover:text-neutral80 transition-colors" aria-haspopup="dialog" aria-expanded="false" aria-controls="_R_uia5fiv5tjlb_" data-state="closed" href="/search?commonSearchText=&quot;Cianfoni, Matteo&quot;">Matteo Cianfoni</a><a target="_blank" aria-label="ORCID profile for Matteo Cianfoni" class="inline-block ml-1 align-text-top" href="https://orcid.org/0000-0003-2292-0812"><svg version="1.1" id="Layer_1" xmlns="http://www.w3.org/2000/svg" xmlns:xlink="http://www.w3.org/1999/xlink" viewBox="0 0 256 256" xml:space="preserve" width="16" height="16"><path fill="#A6CE39" d="M256,128c0,70.7-57.3,128-128,128C57.3,256,0,198.7,0,128C0,57.3,57.3,0,128,0C198.7,0,256,57.3,256,128z"></path><g><path fill="#FFFFFF" d="M86.3,186.2H70.9V79.1h15.4v48.4V186.2z"></path><path fill="#FFFFFF" d="M108.9,79.1h41.6c39.6,0,57,28.3,57,53.6c0,27.5-21.5,53.6-56.8,53.6h-41.8V79.1z M124.3,172.4h24.5   c34.9,0,42.9-26.5,42.9-39.7c0-21.5-13.7-39.7-43.7-39.7h-23.7V172.4z"></path><path fill="#FFFFFF" d="M88.7,56.8c0,5.5-4.5,10.1-10.1,10.1c-5.6,0-10.1-4.6-10.1-10.1c0-5.6,4.5-10.1,10.1-10.1   C84.2,46.7,88.7,51.3,88.7,56.8z"></path></g></svg></a><span class="text-white100"> <!-- --> </span></span> </span></div><div class="flex items-center gap-5 flex-wrap"><div class="flex items-center gap-2 text-white100 text-label-l"><div class="flex items-center gap-2 text-white100"><div class="inline-flex border border-orange rounded-full text-[0.85rem] p-1 bg-white" data-state="closed"><svg xmlns="http://www.w3.org/2000/svg" width="24" height="24" viewBox="0 0 24 24" fill="none" stroke="currentColor" stroke-width="2" stroke-linecap="round" stroke-linejoin="round" class="lucide lucide-lock-open text-orange" aria-hidden="true"><rect width="18" height="11" x="3" y="11" rx="2" ry="2"></rect><path d="M7 11V7a5 5 0 0 1 9.9-1"></path></svg></div><span>Open Access</span></div><span class="text-neutral80]">|</span><span>Apr 2025</span></div><div class="inline "><a target="_blank" rel="noopener noreferrer" href="https://creativecommons.org/licenses/by/4.0" title="Attribution 4.0" class="group inline-block bg-transparent p-0.5 rounded-lg transition-colors duration-500 ease-in-out mt-[3px] text-white100 hover:bg-white100 hover:text-deep-blue"><div class="flex items-center"><span class="mx-0.5"><svg width="1em" height="1em" viewBox="0 0 22 22" fill="none" xmlns="http://www.w3.org/2000/svg"><g clip-path="url(#clip0_4385_46004)"><path d="M10.9816 0.714844C13.8587 0.714844 16.3083 1.71931 18.3285 3.72727C19.2953 4.69444 20.0304 5.79984 20.5325 7.04248C21.0342 8.28544 21.2859 9.60458 21.2859 11.0005C21.2859 12.4087 21.0374 13.7282 20.5421 14.9583C20.0462 16.1887 19.3143 17.2758 18.3474 18.2185C17.3436 19.2101 16.2048 19.9697 14.931 20.4962C13.6578 21.0227 12.3412 21.2859 10.9822 21.2859C9.62322 21.2859 8.32208 21.0262 7.07912 20.5052C5.83648 19.9851 4.72209 19.232 3.73627 18.2465C2.75045 17.261 2.00056 16.1495 1.48627 14.9126C0.971986 13.6758 0.714844 12.3721 0.714844 11.0005C0.714844 9.64122 0.974879 8.33429 1.49527 7.07912C2.01566 5.82394 2.77198 4.70055 3.76359 3.70862C5.72269 1.7132 8.12858 0.714844 10.9816 0.714844ZM11.0189 2.57013C8.66794 2.57013 6.69019 3.39073 5.08594 5.0313C4.27755 5.85191 3.65623 6.77312 3.22166 7.79558C2.78645 8.81804 2.56948 9.88647 2.56948 11.0009C2.56948 12.103 2.78645 13.1654 3.22166 14.1872C3.65655 15.2103 4.27755 16.1225 5.08594 16.9245C5.89401 17.7267 6.8059 18.3384 7.8229 18.7614C8.83894 19.1838 9.90447 19.395 11.0189 19.395C12.1207 19.395 13.1885 19.1812 14.2245 18.7524C15.2591 18.3233 16.1919 17.7055 17.0251 16.8975C18.629 15.3302 19.4306 13.365 19.4306 11.0012C19.4306 9.86236 19.2223 8.78494 18.8061 7.76858C18.3905 6.75223 17.784 5.84644 16.9887 5.04994C15.3347 3.39684 13.3454 2.57013 11.0189 2.57013ZM10.89 9.29279L9.51201 10.0093C9.36479 9.70358 9.18447 9.48886 8.9704 9.3664C8.75601 9.24426 8.55704 9.18286 8.37319 9.18286C7.45519 9.18286 6.99555 9.78876 6.99555 11.0012C6.99555 11.5521 7.1119 11.9925 7.3443 12.3232C7.57701 12.654 7.91997 12.8195 8.37319 12.8195C8.97329 12.8195 9.39565 12.5254 9.6409 11.9378L10.908 12.5807C10.6386 13.0831 10.2651 13.4778 9.78747 13.7655C9.31047 14.0535 8.78365 14.1971 8.20797 14.1971C7.28965 14.1971 6.54844 13.9159 5.9853 13.3521C5.42216 12.789 5.14059 12.0053 5.14059 11.0015C5.14059 10.0218 5.42537 9.24458 5.99462 8.6689C6.56387 8.09355 7.28323 7.80555 8.15301 7.80555C9.42683 7.8049 10.3387 8.30087 10.89 9.29279ZM16.8226 9.29279L15.4632 10.0093C15.3164 9.70358 15.1354 9.48886 14.9213 9.3664C14.7066 9.24426 14.5012 9.18286 14.3061 9.18286C13.3878 9.18286 12.9281 9.78876 12.9281 11.0012C12.9281 11.5521 13.0448 11.9925 13.2772 12.3232C13.5096 12.654 13.8522 12.8195 14.3061 12.8195C14.9056 12.8195 15.3282 12.5254 15.5729 11.9378L16.8586 12.5807C16.5773 13.0831 16.1974 13.4778 15.7204 13.7655C15.2427 14.0535 14.7224 14.1971 14.1592 14.1971C13.2284 14.1971 12.4849 13.9159 11.9282 13.3521C11.3702 12.789 11.0918 12.0053 11.0918 11.0015C11.0918 10.0218 11.3763 9.24458 11.9462 8.6689C12.5151 8.09355 13.2345 7.80555 14.1039 7.80555C15.3774 7.8049 16.2842 8.30087 16.8226 9.29279Z" fill="currentColor"></path></g><defs><clippath id="clip0_4385_46004"><rect width="20.5714" height="20.5714" fill="currentColor" transform="translate(0.714844 0.714844)"></rect></clippath></defs></svg></span><span class="mx-0.5"><svg width="1em" height="1em" viewBox="0 0 22 22" fill="none" xmlns="http://www.w3.org/2000/svg"><g clip-path="url(#clip0_4385_46007)"><path d="M11.1228 0.714844C14.0118 0.714844 16.4489 1.70645 18.4328 3.6903C20.4282 5.68637 21.4269 8.12312 21.4269 11.0005C21.4269 13.8905 20.4468 16.2964 18.4874 18.2185C16.4058 20.2638 13.9511 21.2862 11.1228 21.2862C8.34281 21.2862 5.93082 20.2757 3.88621 18.2552C1.86604 16.2347 0.855469 13.8169 0.855469 11.0005C0.855469 8.18451 1.86604 5.74776 3.88621 3.69062C5.87007 1.70645 8.28174 0.714844 11.1228 0.714844ZM11.1595 2.57013C8.82078 2.57013 6.84335 3.39073 5.22689 5.0313C3.54904 6.7458 2.71043 8.73576 2.71043 11.0009C2.71043 13.2785 3.54293 15.2501 5.20793 16.9145C6.87324 18.5801 8.85678 19.4123 11.1588 19.4123C13.4484 19.4123 15.4448 18.5743 17.1467 16.8962C18.7632 15.3411 19.5713 13.3759 19.5713 11.0002C19.5713 8.66151 18.7507 6.67219 17.1104 5.03098C15.4698 3.39041 13.486 2.57013 11.1595 2.57013ZM13.9148 8.44744V12.6533H12.7396V17.649H9.54335V12.6536H8.36821V8.44744C8.36821 8.26358 8.43249 8.10769 8.56074 7.97912C8.68963 7.85087 8.84585 7.78626 9.02906 7.78626H13.2539C13.4252 7.78626 13.5786 7.85055 13.7129 7.97912C13.8469 8.10769 13.9148 8.2639 13.9148 8.44744ZM9.70824 5.80273C9.70824 4.83587 10.1856 4.3518 11.1412 4.3518C12.0968 4.3518 12.5738 4.83523 12.5738 5.80273C12.5738 6.75769 12.0961 7.23533 11.1412 7.23533C10.1862 7.23533 9.70824 6.75769 9.70824 5.80273Z" fill="currentColor"></path></g><defs><clippath id="clip0_4385_46007"><rect width="20.5714" height="20.5714" fill="currentColor" transform="translate(0.855469 0.714844)"></rect></clippath></defs></svg></span></div></a></div><div class="flex items-center gap-1"><button class="relative outline-none text-white w-7 h-7 flex justify-center items-center cursor-pointer rounded-full transition-all duration-200 hover:bg-white/80 hover:text-dark-blue [&amp;_svg]:data-check-icon:absolute [&amp;_svg]:data-check-icon:text-black00 [&amp;_svg]:data-check-icon:!size-4 [&amp;_svg]:data-check-icon:p-[2px] [&amp;_svg]:data-check-icon:stroke-[2px] [&amp;_svg]:data-check-icon:top-[-3px] [&amp;_svg]:data-check-icon:right-[-3px] [&amp;_svg]:data-check-icon:bg-semantic-green-60 [&amp;_svg]:data-check-icon:rounded-full focus:ring-2 focus:ring-white" title="Cite" type="button" aria-haspopup="dialog" aria-expanded="false" aria-controls="radix-_R_7qa5fiv5tjlb_" data-state="closed" data-slot="dialog-trigger"><svg xmlns="http://www.w3.org/2000/svg" width="24" height="24" viewBox="0 0 24 24" fill="none" stroke="currentColor" stroke-width="2" stroke-linecap="round" stroke-linejoin="round" class="lucide lucide-quote" aria-hidden="true"><path d="M16 3a2 2 0 0 0-2 2v6a2 2 0 0 0 2 2 1 1 0 0 1 1 1v1a2 2 0 0 1-2 2 1 1 0 0 0-1 1v2a1 1 0 0 0 1 1 6 6 0 0 0 6-6V5a2 2 0 0 0-2-2z"></path><path d="M5 3a2 2 0 0 0-2 2v6a2 2 0 0 0 2 2 1 1 0 0 1 1 1v1a2 2 0 0 1-2 2 1 1 0 0 0-1 1v2a1 1 0 0 0 1 1 6 6 0 0 0 6-6V5a2 2 0 0 0-2-2z"></path></svg></button><button class="relative outline-none text-white w-7 h-7 flex justify-center items-center cursor-pointer rounded-full transition-all duration-200 hover:bg-white/80 hover:text-dark-blue [&amp;_svg]:data-check-icon:absolute [&amp;_svg]:data-check-icon:text-black00 [&amp;_svg]:data-check-icon:!size-4 [&amp;_svg]:data-check-icon:p-[2px] [&amp;_svg]:data-check-icon:stroke-[2px] [&amp;_svg]:data-check-icon:top-[-3px] [&amp;_svg]:data-check-icon:right-[-3px] [&amp;_svg]:data-check-icon:bg-semantic-green-60 [&amp;_svg]:data-check-icon:rounded-full focus:ring-2 focus:ring-white" title="Share" type="button" id="radix-_R_bqa5fiv5tjlb_" aria-haspopup="menu" aria-expanded="false" data-state="closed" data-slot="dropdown-menu-trigger"><svg xmlns="http://www.w3.org/2000/svg" width="24" height="24" viewBox="0 0 24 24" fill="none" stroke="currentColor" stroke-width="2" stroke-linecap="round" stroke-linejoin="round" class="lucide lucide-share2 lucide-share-2" aria-hidden="true"><circle cx="18" cy="5" r="3"></circle><circle cx="6" cy="12" r="3"></circle><circle cx="18" cy="19" r="3"></circle><line x1="8.59" x2="15.42" y1="13.51" y2="17.49"></line><line x1="15.41" x2="8.59" y1="6.51" y2="10.49"></line></svg></button><button class="relative outline-none text-white w-7 h-7 flex justify-center items-center cursor-pointer rounded-full transition-all duration-200 hover:bg-white/80 hover:text-dark-blue [&amp;_svg]:data-check-icon:absolute [&amp;_svg]:data-check-icon:text-black00 [&amp;_svg]:data-check-icon:!size-4 [&amp;_svg]:data-check-icon:p-[2px] [&amp;_svg]:data-check-icon:stroke-[2px] [&amp;_svg]:data-check-icon:top-[-3px] [&amp;_svg]:data-check-icon:right-[-3px] [&amp;_svg]:data-check-icon:bg-semantic-green-60 [&amp;_svg]:data-check-icon:rounded-full focus:ring-2 focus:ring-white" id="toggle-notification-icon" title="Follow this article for updates" aria-label="Follow this article for updates" aria-pressed="false" type="button" aria-haspopup="dialog" aria-expanded="false" aria-controls="radix-_R_fqa5fiv5tjlb_" data-state="closed"><svg xmlns="http://www.w3.org/2000/svg" width="24" height="24" viewBox="0 0 24 24" fill="none" stroke="currentColor" stroke-width="2" stroke-linecap="round" stroke-linejoin="round" class="lucide lucide-bell" aria-hidden="true"><path d="M10.268 21a2 2 0 0 0 3.464 0"></path><path d="M3.262 15.326A1 1 0 0 0 4 17h16a1 1 0 0 0 .74-1.673C19.41 13.956 18 12.499 18 8A6 6 0 0 0 6 8c0 4.499-1.411 5.956-2.738 7.326"></path></svg></button><button class="relative outline-none text-white w-7 h-7 flex justify-center items-center cursor-pointer rounded-full transition-all duration-200 hover:bg-white/80 hover:text-dark-blue [&amp;_svg]:data-check-icon:absolute [&amp;_svg]:data-check-icon:text-black00 [&amp;_svg]:data-check-icon:!size-4 [&amp;_svg]:data-check-icon:p-[2px] [&amp;_svg]:data-check-icon:stroke-[2px] [&amp;_svg]:data-check-icon:top-[-3px] [&amp;_svg]:data-check-icon:right-[-3px] [&amp;_svg]:data-check-icon:bg-semantic-green-60 [&amp;_svg]:data-check-icon:rounded-full focus:ring-2 focus:ring-white" title="Add this article to favourites" aria-label="Add this article to favourites" aria-pressed="false" type="button" aria-haspopup="dialog" aria-expanded="false" aria-controls="radix-_R_jqa5fiv5tjlb_" data-state="closed"><svg xmlns="http://www.w3.org/2000/svg" width="24" height="24" viewBox="0 0 24 24" fill="none" stroke="currentColor" stroke-width="2" stroke-linecap="round" stroke-linejoin="round" class="lucide lucide-heart" aria-hidden="true"><path d="M19 14c1.49-1.46 3-3.21 3-5.5A5.5 5.5 0 0 0 16.5 3c-1.76 0-3 .5-4.5 2-1.5-1.5-2.74-2-4.5-2A5.5 5.5 0 0 0 2 8.5c0 2.3 1.5 4.05 3 5.5l7 7Z"></path></svg></button></div></div></div><div class="hidden xl:flex flex-col items-end gap-4 w-[19.25rem]"><div class="flex justify-end"></div><button data-slot="button" data-size="lg" class="inline-flex items-center justify-center shrink-0 whitespace-nowrap transition-all cursor-pointer [&amp;_svg]:pointer-events-none [&amp;_svg:not([class*=&quot;size-&quot;])]:size-4 [&amp;_svg]:shrink-0 disabled:cursor-not-allowed select-none data-danger:bg-semantic-red-60 active:shadow-(--button-default-shadow) hover:data-danger:bg-semantic-red-40 focus:ring-offset-2 focus:ring-2 focus:ring-signal-blue focus:data-danger:ring-semantic-red-40 disabled:shadow-none disabled:bg-black/5 disabled:text-black/20 text-button has-[&gt;svg]:px-6 w-full h-12 bg-white100 text-signal-blue rounded-[3.75rem] px-8 pl-6 gap-2 border-none font-medium hover:bg-neutral90"><svg xmlns="http://www.w3.org/2000/svg" width="24" height="24" viewBox="0 0 24 24" fill="none" stroke="currentColor" stroke-width="2" stroke-linecap="round" stroke-linejoin="round" class="lucide lucide-download w-5 h-5" aria-hidden="true"><path d="M12 15V3"></path><path d="M21 15v4a2 2 0 0 1-2 2H5a2 2 0 0 1-2-2v-4"></path><path d="m7 10 5 5 5-5"></path></svg>Download</button></div><div class="xl:hidden col-span-full flex flex-col items-center gap-4 w-full max-w-[20rem] mx-auto"><button data-slot="button" data-size="lg" class="inline-flex items-center justify-center shrink-0 whitespace-nowrap transition-all cursor-pointer [&amp;_svg]:pointer-events-none [&amp;_svg:not([class*=&quot;size-&quot;])]:size-4 [&amp;_svg]:shrink-0 disabled:cursor-not-allowed select-none data-danger:bg-semantic-red-60 active:shadow-(--button-default-shadow) hover:data-danger:bg-semantic-red-40 focus:ring-offset-2 focus:ring-2 focus:ring-signal-blue focus:data-danger:ring-semantic-red-40 disabled:shadow-none disabled:bg-black/5 disabled:text-black/20 text-button has-[&gt;svg]:px-6 w-full h-12 bg-white100 text-signal-blue rounded-[3.75rem] px-8 pl-6 gap-2 border-none font-medium hover:bg-neutral90"><svg xmlns="http://www.w3.org/2000/svg" width="24" height="24" viewBox="0 0 24 24" fill="none" stroke="currentColor" stroke-width="2" stroke-linecap="round" stroke-linejoin="round" class="lucide lucide-download w-5 h-5" aria-hidden="true"><path d="M12 15V3"></path><path d="M21 15v4a2 2 0 0 1-2 2H5a2 2 0 0 1-2-2v-4"></path><path d="m7 10 5 5 5-5"></path></svg>Download</button></div></div></div></div><div class="bg-white w-full"><div class="w-full text-black00 flex justify-stretch items-center" role="region"><div class="m-auto w-full flex flex-col items-stretch justify-center data-[fluid=true]:max-w-full data-[fluid=false]:max-w-[1280px] px-5 py-8 md:py-12" data-fluid="false"><div class="w-full min-h-[32rem]" id="content-tabs"><div class="flex flex-col lg:grid lg:grid-cols-[16rem_minmax(0,1fr)] lg:gap-x-16 lg:gap-y-3" style="grid-template-rows:repeat(10, auto) 1fr"><div class="py-1.5 lg:py-0 lg:col-start-1 lg:border-b-0 border-b border-neutral-80 last:border-b-0"><a id="tab-button-abstract" href="?tab=abstract" aria-expanded="false" class="w-full flex items-center p-0 gap-4 h-8 text-left rounded-md transition-colors no-underline focus-visible:ring-2 focus-visible:ring-signal-blue focus-visible:ring-offset-2 focus-visible:outline-none text-dark-blue hover:text-signal-blue"><div class="flex items-center gap-2 flex-1"><svg xmlns="http://www.w3.org/2000/svg" width="24" height="24" viewBox="0 0 24 24" fill="none" stroke="currentColor" stroke-width="2" stroke-linecap="round" stroke-linejoin="round" class="lucide lucide-info w-5 h-5 flex-shrink-0 text-dark-blue" aria-hidden="true"><circle cx="12" cy="12" r="10"></circle><path d="M12 16v-4"></path><path d="M12 8h.01"></path></svg><span class="text-body-m font-medium">Abstract</span></div><svg xmlns="http://www.w3.org/2000/svg" width="24" height="24" viewBox="0 0 24 24" fill="none" stroke="currentColor" stroke-width="2" stroke-linecap="round" stroke-linejoin="round" class="lucide lucide-chevron-down w-4 h-4 flex-shrink-0 transition-transform lg:hidden" aria-hidden="true"><path d="m6 9 6 6 6-6"></path></svg></a><div class="w-full h-px bg-neutral-80 mt-3 hidden lg:block"></div></div><div class="py-1.5 lg:py-0 lg:col-start-1 lg:border-b-0 border-b border-neutral-80 last:border-b-0"><a id="tab-button-preview" href="?tab=preview" aria-expanded="false" class="w-full flex items-center p-0 gap-4 h-8 text-left rounded-md transition-colors no-underline focus-visible:ring-2 focus-visible:ring-signal-blue focus-visible:ring-offset-2 focus-visible:outline-none text-dark-blue hover:text-signal-blue"><div class="flex items-center gap-2 flex-1"><svg xmlns="http://www.w3.org/2000/svg" width="24" height="24" viewBox="0 0 24 24" fill="none" stroke="currentColor" stroke-width="2" stroke-linecap="round" stroke-linejoin="round" class="lucide lucide-search w-5 h-5 flex-shrink-0 text-dark-blue" aria-hidden="true"><path d="m21 21-4.34-4.34"></path><circle cx="11" cy="11" r="8"></circle></svg><span class="text-body-m font-medium">Preview</span></div><svg xmlns="http://www.w3.org/2000/svg" width="24" height="24" viewBox="0 0 24 24" fill="none" stroke="currentColor" stroke-width="2" stroke-linecap="round" stroke-linejoin="round" class="lucide lucide-chevron-down w-4 h-4 flex-shrink-0 transition-transform lg:hidden" aria-hidden="true"><path d="m6 9 6 6 6-6"></path></svg></a><div class="w-full h-px bg-neutral-80 mt-3 hidden lg:block"></div></div><div class="py-1.5 lg:py-0 lg:col-start-1 lg:border-b-0 border-b border-neutral-80 last:border-b-0"><a id="tab-button-download" href="?tab=download" aria-expanded="false" class="w-full flex items-center p-0 gap-4 h-8 text-left rounded-md transition-colors no-underline focus-visible:ring-2 focus-visible:ring-signal-blue focus-visible:ring-offset-2 focus-visible:outline-none text-dark-blue hover:text-signal-blue"><div class="flex items-center gap-2 flex-1"><svg xmlns="http://www.w3.org/2000/svg" width="24" height="24" viewBox="0 0 24 24" fill="none" stroke="currentColor" stroke-width="2" stroke-linecap="round" stroke-linejoin="round" class="lucide lucide-download w-5 h-5 flex-shrink-0 text-dark-blue" aria-hidden="true"><path d="M12 15V3"></path><path d="M21 15v4a2 2 0 0 1-2 2H5a2 2 0 0 1-2-2v-4"></path><path d="m7 10 5 5 5-5"></path></svg><span class="text-body-m font-medium">Download</span></div><svg xmlns="http://www.w3.org/2000/svg" width="24" height="24" viewBox="0 0 24 24" fill="none" stroke="currentColor" stroke-width="2" stroke-linecap="round" stroke-linejoin="round" class="lucide lucide-chevron-down w-4 h-4 flex-shrink-0 transition-transform lg:hidden" aria-hidden="true"><path d="m6 9 6 6 6-6"></path></svg></a><div class="w-full h-px bg-neutral-80 mt-3 hidden lg:block"></div></div><div class="py-1.5 lg:py-0 lg:col-start-1 lg:border-b-0"><a id="tab-button-article" href="?tab=article" aria-expanded="true" class="w-full flex items-center p-0 gap-4 h-8 text-left rounded-md transition-colors no-underline focus-visible:ring-2 focus-visible:ring-signal-blue focus-visible:ring-offset-2 focus-visible:outline-none text-signal-blue"><div class="flex items-center gap-2 flex-1"><svg xmlns="http://www.w3.org/2000/svg" width="24" height="24" viewBox="0 0 24 24" fill="none" stroke="currentColor" stroke-width="2" stroke-linecap="round" stroke-linejoin="round" class="lucide lucide-file-text w-5 h-5 flex-shrink-0 text-signal-blue" aria-hidden="true"><path d="M15 2H6a2 2 0 0 0-2 2v16a2 2 0 0 0 2 2h12a2 2 0 0 0 2-2V7Z"></path><path d="M14 2v4a2 2 0 0 0 2 2h4"></path><path d="M10 9H8"></path><path d="M16 13H8"></path><path d="M16 17H8"></path></svg><span class="text-body-m font-medium">Article</span></div><svg xmlns="http://www.w3.org/2000/svg" width="24" height="24" viewBox="0 0 24 24" fill="none" stroke="currentColor" stroke-width="2" stroke-linecap="round" stroke-linejoin="round" class="lucide lucide-chevron-down w-4 h-4 flex-shrink-0 transition-transform lg:hidden rotate-180" aria-hidden="true"><path d="m6 9 6 6 6-6"></path></svg></a><div class="w-full h-px bg-neutral-80 mt-3 hidden lg:block"></div></div><div data-tab-content="true" class="py-4 lg:py-0 border-b border-neutral-80 lg:border-b-0 lg:col-start-2 lg:row-start-1 lg:row-end-[-1] focus:outline-none"><div class="mb-6"></div><div class="w-full h-full"><h2 class="text-subtitle-l font-medium text-black00 mb-6">Full Article</h2><div class="text-body-m text-neutral-20 html-content"><div class="ArticleContent_articleContent__cLudH article-content"><section><h2 class="main-title">Introduction: Zooarchaeological framework and sites overview</h2><p>In recent decades, a series of zooarchaeological investigations have been conducted on the faunal remains from archaeological sites in the Sultanate of Oman, including the Musandam Peninsula, and in the eastern United Arab Emirates, shown in <a ref-type="fig" href="#F1">Figure 1</a> and listed in <a ref-type="table" href="#T1">Table 1</a>. This study represents the first publication of metrical data from these investigations, which until now had only been addressed in separate studies and remained unpublished. For this reason, the present contribution aims to bring together and summarize recent zooarchaeological data, namely faunal spectra and osteometric measurements, from southeastern Arabia, and develop a first exploratory osteometric investigation focused on postcranial bones’ measurements of sheep and goats. This study aims to assess morphological variability and provide a preliminary dataset for future comparative analyses.</p><figure><a id="F1"></a><img alt="" aria-labelledby="fig-caption-1" src="https://sciendo-parsed.s3.eu-central-1.amazonaws.com/ubiquity/6842b39ada18af458e773281/journals/1/articles/149/67efefeac4c4a.png?X-Amz-Algorithm=AWS4-HMAC-SHA256&amp;X-Amz-Content-Sha256=UNSIGNED-PAYLOAD&amp;X-Amz-Credential=ASIA6AP2G7AKI3MYNSJO%2F20261027%2Feu-central-1%2Fs3%2Faws4_request&amp;X-Amz-Date=20261027T140621Z&amp;X-Amz-Expires=3600&amp;X-Amz-Security-Token=IQoJb3JpZ2luX2VjECMaDGV1LWNlbnRyYWwtMSJGMEQCIBRFZr4EmNo%2BkF%2BRynhyyrR06%2BHoNxY74HkZHquE2aX3AiB4gELnEQMDEjbu6hB6apo7o2h7Lkev3hF52C6qvA%2Fb8CrGBQjs%2F%2F%2F%2F%2F%2F%2F%2F%2F%2F8BEAMaDDk2MzEzNDI4OTk0MCIM9t2xuJKfVR6GF57tKpoF%2BvpDj9b3VQRzx8nPf8fFjTX%2B3KVSc2nVU8myWEIjyTPrrq3QYHlsPk8it1fNcXfva5pzUdVKyiSSGxvmK%2FWwxyg%2FH9Rzpt8pj2s0lTYXQowWKi%2FryguUYaBdT%2F0H8kt7bfhPfrOrFZrqICTzLOCY8%2FLMpjzTSsAVXb4kZd5B5w%2F5vHLwpbounDo702TpPJp2c3WxMcEwU8zYq4mcFBKDTF7MArmgsll0tTrYAnmxa0FTVONr0FqcYxnAiFwaPd7uiW85e3VGmwzF2efra%2F4x45BDiwTm6bZBFSiP1kDS4q38o0jxjqjdqR3PzhFOpGZJbSn1cDrmbeJmXEc8gpuXwLjsmutuF1RK21XPvrmEoPlKWpzxXMNNGKeEbQrVyr6nTI%2BJUu2VSc6XEURaQNI8YtuwN1%2BQ816pM3oZcoAfdhcatgHUa0izfvQ3uRFRr7kmYCm0jj9qiZweI5lZ4LKsLB9umzxW%2BZaRd7fZV0v5G39OuYvYl0DaS8UGrUOwzo6%2F5QjzKF%2BkIGPZ3X5DaDqmbzhHdU6Nvs4HORg40KsKX3rThQSj2sNs8ZX0tm%2Bfdzveb9ZiUdSIboFVdU0pF4PY%2BJQH5T4TmUxD19Dz4MXYA9LLLPYu0pmlA4BT3uOPMzi48C2tIftX7psy1gyo4tIV%2B7%2B25dXBCsCY%2FdadHbUuA4dN2HgkiDCrtOn0W3J92Id1605TyqQrINCAI9sPxKlEmrpSfToVYx1M7fIxFKoU9N1uNSU4J%2F1%2Bk0BG%2Br1qy9eu5NwTao8p4kSEvQUcCoglcm8vMxvtzX2O2kcURjug4CSMdQlCfA3k8WqeMGzRDRGFHXk8fZc8AK2lMsB%2FW1bZVRnBd1PneKejFigXaiJdA%2BzYLw0lWzy8YczTMJiGgtcGOrIBjYFijYZpXl%2BQqx558TdkwKzQ25sQU%2FWu%2Fzk2yzjjFR0vrdSRHfKUtlPadCsk8%2FY4RezkJQvlP9MvdmbrajxOGcnoURXucV5v6URzCCpUADtx2%2BCHG2HSF3wL%2FXnLBsE6OQWr1WZLRsldJdXGMv%2F%2FP47lOHthF9TqqNJuzBMywvP6zAwlNYwpUdjw3e99R6Rom57GZAEImMKSZTJ5zgI%2F8quJ1%2FFT9HMNfcuXU1XQNJqFpw%3D%3D&amp;X-Amz-Signature=6d97ea06af693e397f68a743681cf667ac9e7aeb9cb466864c535472121f2120&amp;X-Amz-SignedHeaders=host&amp;x-amz-checksum-crc32=AAAAAA%3D%3D&amp;x-id=GetObject"/><h5 class="label">Figure 1</h5><figcaption id="fig-caption-1"><p class="first">Map of the sites cited in the study.</p></figcaption></figure><div class="table-wrap panel"><a id="T1"></a><h5 class="label">Table 1</h5><div class="caption"><p class="first">List of the sites considered.</p></div><table xmlns:xlink="http://www.w3.org/1999/xlink" xmlns:xsi="http://www.w3.org/2001/XMLSchema-instance"><tbody><tr><th align="left" valign="top">SITE</th><th align="left" valign="top">COUNTRY – REGION</th><th align="left" valign="top">PERIOD</th><th align="left" valign="top">CHRONOLOGY</th><th align="left" valign="top">BIBLIOGRAPHY</th></tr><tr><td align="left" valign="top">Salut Tower 1 (ST1)</td><td align="left" valign="top">Oman – Al-Dakhiliyah</td><td align="left" valign="top">Early Bronze Age</td><td align="left" valign="top">2400–2000 BC (Umm an-Nar)</td><td align="left" valign="top"><a ref-type="bibr" id="inline-text-B18" href="?tab=references#B18">Degli Esposti 2016</a></td></tr><tr><td align="left" valign="top">Daba Al-Bayah – LCG2</td><td align="left" valign="top">Oman – Musandam</td><td align="left" valign="top">Iron Age 2 – PIR</td><td align="left" valign="top">1000 BC-400 AD</td><td align="left" valign="top"><a ref-type="bibr" id="inline-text-B28" href="?tab=references#B28">Genchi et al. 2022</a></td></tr><tr><td align="left" valign="top">Salut Fortified area (<i>Husn</i>) &amp; Settlement (<i>Qaryat</i>)</td><td align="left" valign="top">Oman – Al-Dakhiliyah</td><td align="left" valign="top">Early Iron Age</td><td align="left" valign="top">1300–600 BC</td><td align="left" valign="top"><a ref-type="bibr" id="inline-text-B3" href="?tab=references#B3">Avanzini, Degli Esposti 2018</a>; <a ref-type="bibr" id="inline-text-B19" href="?tab=references#B19">Degli Esposti 2021</a></td></tr><tr><td align="left" valign="top">Bimah – BMH2</td><td align="left" valign="top">Oman – Ash-Sharqiyyah North</td><td align="left" valign="top">Early Iron Age</td><td align="left" valign="top">900–600 BC</td><td align="left" valign="top"><a ref-type="bibr" id="inline-text-B31" href="?tab=references#B31">Loreto 2018</a></td></tr><tr><td align="left" valign="top">Tell Abraq</td><td align="left" valign="top">UAE – Umm Al-Quwain</td><td align="left" valign="top">Early Iron Age (Iron Age 2)</td><td align="left" valign="top">1300–300 BC</td><td align="left" valign="top"><a ref-type="bibr" id="inline-text-B20" href="?tab=references#B20">Degli Esposti et al. 2023</a></td></tr><tr><td align="left" valign="top">Siniya LAS</td><td align="left" valign="top">UAE – Umm Al-Quwain</td><td align="left" valign="top">Late Antique</td><td align="left" valign="top">5th–6th century AD</td><td align="left" valign="top"><a ref-type="bibr" id="inline-text-B39" href="?tab=references#B39">Power et al. 2023</a>; <a ref-type="bibr" id="inline-text-B40" href="?tab=references#B40">2024</a></td></tr><tr><td align="left" valign="top">Siniya Old Town</td><td align="left" valign="top">UAE – Umm Al-Quwain</td><td align="left" valign="top">Late Modern Era</td><td align="left" valign="top">18th century AD</td><td align="left" valign="top"><a ref-type="bibr" id="inline-text-B39" href="?tab=references#B39">Power et al. 2023</a>; <a ref-type="bibr" id="inline-text-B40" href="?tab=references#B40">2024</a></td></tr></tbody></table></div><p>The zooarchaeological analyses conducted so far have made it possible to observe that the subsistence strategy relied, everywhere and in all periods, upon the exploitation of local animals (<a ref-type="bibr" id="inline-text-B27" href="?tab=references#B27">Genchi et al. 2018</a>; <a ref-type="bibr" id="inline-text-B32" href="?tab=references#B32">Maini &amp; Loreto 2022</a>; <a ref-type="bibr" id="inline-text-B40" href="?tab=references#B40">Power et al. 2024</a>; <a ref-type="bibr" id="inline-text-B47" href="?tab=references#B47">Strolin &amp; Studer 2018</a>). The subsistence economy of Neolithic and Early Bronze Age coastal settlements, e.g. the settlements located in the Ras Al-Jinz bay or the Ras Al-Hadd area,<sup><a ref-type="fn" href="#n1">1</a></sup> mainly focused on marine resources, with evidence of differentiated fishing of pelagic and coastal species, including dolphins and turtles, integrated with the harvesting of mollusks, while land mammals (both domestic and wild) are always extremely scarce (<a ref-type="bibr" id="inline-text-B33" href="?tab=references#B33">Martin 2002</a>; <a ref-type="bibr" id="inline-text-B36" href="?tab=references#B36">Mosseri-Marlio 2002</a>; <a ref-type="bibr" id="inline-text-B8" href="?tab=references#B8">Borgi &amp; Maini 2020</a>; <a ref-type="bibr" id="inline-text-B16" href="?tab=references#B16">De Rorre et al. 2020</a>). Conversely, during both of the main occupational phases at the Salut territorial compound, land mammals, mainly domesticated, are the most exploited resources, while marine sources, due to the long distance from the sea, are rare (<a ref-type="bibr" id="inline-text-B47" href="?tab=references#B47">Strolin &amp; Studer 2018</a>).</p><p>Despite local variations, the collected data show that caprines are the most frequently encountered and economically significant terrestrial mammals in the region’s prehistoric faunal record.</p><p>For the metrical approach, the Logarithmic Size Index method (LSI) is applied to sheep and goat long bones. For the statistical approach, Kruskal-Wallis and Dunn’s tests are performed for pairwise comparisons between sites and periods. In addition, a focus on the metrics of astragali (knucklebones) is presented using the method for sheep/goat discrimination published by Davis (<a ref-type="bibr" id="inline-text-B15" href="?tab=references#B15">2017</a>).</p></section><section><h2 class="main-title">Archaeological background</h2><p>All sites are located in the flat, inland or coastal areas near the foot of the Al-Hajar Mountains that run in a north-west/south-east direction along South-East Arabia (<a ref-type="fig" href="#F1">Figure 1</a>).</p><p>The first site in the study is the wide settlement of <b>Salut at Bisya</b>. Salut is composed of a fortified site (<i>Husn</i> Salut) with adjacent settlement (<i>Qaryat</i> Salut) and a multi-phase Tower (ST1). The occupational area was located in the Al-Dakhiliyah region of inland Oman and was excavated by the IMTO Archeological Mission.<sup><a ref-type="fn" href="#n2">2</a></sup> The large settlement of Salut is located at the piedmont of the Al-Hajar mountains near the junction of two wadis that made the area a preferential spot for human settlement. The surrounding plain and the rocky slope were covered by shrubby vegetation, typical of sub-desertic areas, as confirmed by archaeobotanical studies (<a ref-type="bibr" id="inline-text-B4" href="?tab=references#B4">Bellini et al. 2011</a>).</p><p>Salut Tower 1 (ST1), dated to the Early Bronze Age, includes a complex hydraulic system with a well and a series of channels for water management and storage structures, sustaining both people and agriculture (<a ref-type="bibr" id="inline-text-B18" href="?tab=references#B18">Degli Esposti 2016</a>). Faunal remains from ST1 revealed that animal economy mainly relied on domestic ruminants. Goat (<i>Capra hircus</i>) in particular, with a smaller percentage of sheep (<i>Ovis aries</i>), represent the majority of finds (80% of the remains). Cattle (<i>Bos taurus</i>) is also present but is less frequent (<a ref-type="bibr" id="inline-text-B46" href="?tab=references#B46">Strolin 2018</a>). As for caprines, age-at-death data based on molar wear stages (after <a ref-type="bibr" id="inline-text-B29" href="?tab=references#B29">Grant 1982</a>) indicate that most remains belong to adults older than 1–2 years and sex data based on coxal bones and horn cores indicate a predominance of females, with a male-to-female ratio of 1:3.5. The study thus suggests an exploitation of small stock both for primary and secondary products. In addition to zooarchaeological data, lipid residue analyses of pottery sherds from ST1 confirmed this scenario as ruminant adipose fat residues as well as milk residues were detected (<a ref-type="bibr" id="inline-text-B48" href="?tab=references#B48">Suryanarayan et al. 2024</a>).</p><p>The Early Iron Age occupation of Salut includes a fortified outcrop (<i>Husn</i> Salut) where ceremonial activities took place and a settlement in the surrounding plain (<i>Qaryat</i> Salut). The modifications observed over time in the ditch system of ST1 reflect the human response to the climatic aridification that occurred between Bronze and Iron Age (<a ref-type="bibr" id="inline-text-B17" href="?tab=references#B17">Degli Esposti 2011</a>; <a ref-type="bibr" id="inline-text-B18" href="?tab=references#B18">Degli Esposti 2016</a>; <a ref-type="bibr" id="inline-text-B24" href="?tab=references#B24">Fleitmann et al. 2007</a>). Moreover, water-management systems typical of the region, collecting water from piedmont aquifers, are documented in the Iron Age and made the site self-sufficient as some agriculture was practiced in the surrounding plain (<a ref-type="bibr" id="inline-text-B12" href="?tab=references#B12">Cremaschi et al. 2018</a>; <a ref-type="bibr" id="inline-text-B21" href="?tab=references#B21">Degli Esposti et al. 2018</a>).</p><p>Excavations at Early Iron Age Salut resulted in a significant quantity of animal remains indicative of animal husbandry with exploitation of primary and secondary products. Domestic species, in particular caprines, are predominant (92.5% of the faunal assemblage) with goats outnumbering sheep, together with a scarce presence of cattle. The mortality profile for caprines, based on mandibular wear stages, shows how adult animals over three years of age were preferentially exploited. The sex ratios based on coxal bones and horn cores demonstrate a clearly higher frequency of females (male-to-female ratio being 1:9) for the goats. This suggests goat herding mainly aimed at secondary products—milk, hair, skin—and reproduction. While sheep herding was probably less focused on milk and more on meat as well as on wool (<a ref-type="bibr" id="inline-text-B47" href="?tab=references#B47">Strolin &amp; Studer 2018</a>).</p><p>The second site that has yielded considerable quantities of faunal remains is the funerary structure <b>LCG-2 at Daba Al-Bayah</b>, located in the Musandam Peninsula of northern Oman, and excavated by the MASPAG Project.<sup><a ref-type="fn" href="#n3">3</a></sup> The funerary complex of Daba Al-Bayah, located in the eastern part of the Musandam Peninsula, is composed of several graves. The Large Collective Grave 2 (LCG2), constructed during Iron Age II and continuously used until the Pre-Islamic Recent period, is a corridor-shaped structure, about 24 meters long and 4 meters wide, containing hundreds of individuals accompanied by thousands of valuable artifacts (<a ref-type="bibr" id="inline-text-B28" href="?tab=references#B28">Genchi, Ramazzotti &amp; Larosa 2022</a>). Approximately 2800 animal bones have been found in this collective grave, mainly in close association with human skeletons. More than 90% of these bones are identified as land mammals, with caprids being the most represented species. Goats are ten times more frequent than sheep, while cattle, dogs, and equids are very rare. Camels and pigs are only represented by a few fragments. LCG2 exhibits multiple types of human depositions. The most recent phase is characterized by secondary or greatly reduced burials organized in different clusters, resulting from anthropogenic actions to accommodate new burials over time. In a second phase, circular burial chambers were constructed along the perimeter walls, in addition to the main stone structure. As excavations progressed, the discovery of primary depositions increased, and a clear association between humans and animals became evident (<a ref-type="bibr" id="inline-text-B27" href="?tab=references#B27">Genchi et al. 2018</a>; <a ref-type="bibr" id="inline-text-B28" href="?tab=references#B28">Genchi, Ramazzotti &amp; Larosa 2022</a>). Inside the central corridor, designed to host several burials along the mobility corridor located in the middle, more than 40 primary depositions were discovered. These are often accompanied by a wide range of grave goods, including stone, pottery and metal vessels, metal objects, ornaments, ritual tools, as well as animal remains, especially goats. Typological analysis and <sup>14</sup>C dating place this coherent group of burials in the second half of the 1st millennium BC, during the Iron Age III (600–300 BC). At least 20 of these depositions, located inside burial chambers or at the base of the main walls, show a close relationship between humans and animals suggesting complex rituals and significant attention to details in the preparation of the burials and in the choice of the grave goods. Entire or partial carcasses of caprines are arranged in partial anatomical connection behind the head or at the feet of the human bodies. These animal skeletons, all belonging to adult individuals, have contributed to our understanding of cultic practices and the <i>chaîne opératoire</i> of carcass processing; they have also increased the number of available bone measurements.</p><p>Finally, the site of <b>Bimah BMH2</b> is included in the analysis. BMH2, excavated by the University of Naples “L’Orientale”, is located in Ash-Sharqiyyah North region and is the only Early Iron Age site (900–600 BC) located directly on the seashore in this part of Oman.<sup><a ref-type="fn" href="#n4">4</a></sup> Bimah BMH2, a small seasonal settlement dated to the final phase of the Early Iron Age, occupied a strategic location facilitating direct connections between inland regions, such as Lizq, and the coast (<a ref-type="bibr" id="inline-text-B31" href="?tab=references#B31">Loreto 2018</a>). Excavations revealed significant quantities of animal bones, along with pottery, stone vessels, shell ornaments, and tools, recovered from different layers of the main residential and functional compounds. These areas featured fireplaces and spaces for food processing and consumption, indicating a well-structured subsistence economy. Fish was the primary exploited resource, but terrestrial mammals are much more abundant compared to what emerges from the faunal spectra of Bronze Age coastal sites.<sup><a ref-type="fn" href="#n5">5</a></sup> Small domestic ungulates such as sheep and goats dominate the faunal assemblage, followed by cattle and the occasional presence of dogs (<i>Canis familiaris</i>); equids and camels are notably absent. Wild game is represented exclusively by gazelles (<i>Gazella</i> sp.). Age-at-death analysis indicates that sheep and goats were also exploited during the reproductive season, as evidenced by the remains of very young individuals slaughtered within their first months of life or immediately after weaning. This suggests that the settlement was occupied by herders and their flocks during the late winter and early spring, coinciding with the birth season. Livestock management at Bimah likely played a crucial role in the local subsistence economy, possibly linked to the irrigated agricultural areas in the interior, accessible via nearby wadis (<a ref-type="bibr" id="inline-text-B32" href="?tab=references#B32">Maini &amp; Loreto 2022</a>).</p><p>In the UAE, zooarchaeological evidence from <b>Umm Al-Quwain</b> is considered in this study and includes the Iron Age occupation at the site of Tell Abraq, excavated by the IAMUQ Archeological team,<sup><a ref-type="fn" href="#n6">6</a></sup> along with structures belonging to different chronological phases recently discovered on Siniya Island, excavated by the SIAP Project<sup><a ref-type="fn" href="#n7">7</a></sup> (<a ref-type="table" href="#T1">Table 1</a>).</p><p>In late 2019, stratigraphic excavations were resumed in the eastern area of <b>Tell Abraq</b>, a multi-period site located at the border between the territories of Umm Al-Quwain and Sharjah Emirates. Tell Abraq is notable for its continuous human occupation from circa 2500 BC to AD 300. The current research project focuses on the span between the Late Bronze Age/Iron Age I transition and the late pre-Islamic period. Recent excavations have uncovered crucial architectural features and assemblages of archaeological materials across different site phases. Work has primarily focused on three areas where nine trenches were excavated. Among these, in Trenches 2 and 3, a large section of the site’s massive surrounding wall and an associated ancient ditch were uncovered. In Trench 4, excavation of a large building, referred to as “the palace,” revealed new walls and evidence of structural changes due to possible destruction events. The material culture from the site indicates a continuous occupation throughout the 1st millennium BC and the early centuries AD. The palace is a unique discovery in South-East Arabia, dating back to the transition from the 2nd to the 1st millennium (<a ref-type="bibr" id="inline-text-B20" href="?tab=references#B20">Degli Esposti et al. 2023</a>).</p><p>Zooarchaeological analyses of the numerous faunal remains from Tell Abraq are ongoing, in parallel with the excavation campaigns. The current research focuses on the Iron Age phases, mainly Iron Age II. Hence, only a preliminary overview can be presented. The animal remains exhibit a varied faunal composition. Marine resources constitute the primary assemblage, accounting for 60% of the protein exploited at the site. However, land mammals are also present and significant, making up 30% of the total animal remains discovered at Tell Abraq. Among the land mammals, small ungulates represent 90%, with caprines being the prominent group and goats three times more frequent than sheep. Protein procurement was also supplemented by the exploitation of birds, mainly cormorants (<i>Phalacrocorax</i> sp.), which were consumed at different growth stages. This indicates well-developed hunting strategies targeting lagoon resources, where the nesting areas of this species are still located today (<a ref-type="bibr" id="inline-text-B50" href="?tab=references#B50">Tomé 2003</a>).</p><p>Recent excavations in <b>Siniya Island</b> uncovered a Christian monastery from the 7th and 8th centuries AD, associated with a settlement. This 10-hectare settlement (Siniya LAS) contains dense mounding with building materials, pottery, glass, and shells. The excavations revealed large courtyard buildings surrounded by small double-roomed structures, probable dwellings of merchants and fishermen. Evidence of a pearling economy includes oyster-shell middens, several pearls, and a pearl diver’s weight, the earliest well-dated example found in the Emirates (<a ref-type="bibr" id="inline-text-B40" href="?tab=references#B40">Power et al. 2024</a>).<sup><a ref-type="fn" href="#n8">8</a></sup> As expected, marine resources, in particular fish,<sup><a ref-type="fn" href="#n9">9</a></sup> provided the majority of the protein intake of the inhabitants of the island in all the chronological periods but land mammals and birds (both domestic and wild) were exploited as well. Regarding land mammals, the most represented groups are caprines, mainly sheep but also goats. Caprines show a different type of exploitation according to the age-at-death estimates. In fact, they can be involved in milk and/or meat production following different killing strategies depending on species. Concerning food resources, a few remains of a juvenile pig (<i>Sus domesticus</i>) were also found at the settlement, while from the church in the core complex of the monastery area, two remains of dromedary (<i>Camelus dromedarius</i>) with cut marks testify to the exploitation of this animal not only as a beast of burden but also as a food resource. Moreover, the dromedary represents the only large-size ungulate documented on the Island. No bovine or equid bones, neither horses nor donkeys, were found. Finally, among the domestic animals, an entire skeleton of a dog was found inside the Monastery complex. Wild mammals are not recorded in the faunal assemblages of the Island. The only game animals discovered are turtles, dolphins—perhaps not related to hunting practices—and birds of different sizes. The birds, especially the cormorants, were surely caught and exploited on the island.<sup><a ref-type="fn" href="#n10">10</a></sup></p></section><section><h2 class="main-title">Methods</h2><p>Sheep/goat discrimination was based on morphological and metrical criteria published in specialised literature (<a ref-type="bibr" id="inline-text-B5" href="?tab=references#B5">Boessneck, Müller &amp; Teichert 1964</a>; <a ref-type="bibr" id="inline-text-B37" href="?tab=references#B37">Payne 1969</a>; <a ref-type="bibr" id="inline-text-B23" href="?tab=references#B23">Fernandez 2001</a>; <a ref-type="bibr" id="inline-text-B57" href="?tab=references#B57">Zeder &amp; Lapham 2010</a>) and on direct comparison with local modern specimens.</p><p>Bone measurements were made by two of the authors (EM and LS) with vernier calipers with an accuracy of 0.1 mm following Driesch (<a ref-type="bibr" id="inline-text-B22" href="?tab=references#B22">1976</a>) standards. A relevant set of biometric data on postcranial bones of sheep (81 specimens), goats (228 specimens), and several elements belonging to sheep/goat category (40 specimens) are made available and analysed in this paper. These measurements refer to the following anatomical elements: humerus (25 specimens), radius (24 specimens), metacarpus (40 specimens), femur (39 specimens), tibia (90 specimens), astragalus (76 specimens), calcaneum (22 specimens) and metatarsus (33 specimens) (see Supplementary file S1).</p><p>To improve the reliability of comparisons between phases and sites, only fused and osteologically mature bones were included, excluding bones more affected by post-fusion growth (e.g. scapula measurements and measurements derived from proximal radii and metapodials with missing or unfused distal ends, see <a ref-type="table" href="#T2">Table 2</a>) (<a ref-type="bibr" id="inline-text-B14" href="?tab=references#B14">Davis 2000</a>; <a ref-type="bibr" id="inline-text-B38" href="?tab=references#B38">Popkin et al. 2012</a>).</p><div class="table-wrap panel"><a id="T2"></a><h5 class="label">Table 2</h5><div class="caption"><p class="first">Post-cranial bone measurements used in the LSI analysis after von den Driesch (<a ref-type="bibr" id="inline-text-B22" href="?tab=references#B22">1976</a>).</p></div><table xmlns:xlink="http://www.w3.org/1999/xlink" xmlns:xsi="http://www.w3.org/2001/XMLSchema-instance"><tbody><tr><th align="left" valign="top">Dimension</th><th align="left" valign="top">Measures</th><th align="left" valign="top">Elements</th></tr><tr><td align="left" valign="top" rowSpan="2">Length</td><td align="left" valign="top">GL</td><td align="left" valign="top">radius, metacarpus, metatarsus, tibia, calcaneum</td></tr><tr><td align="left" valign="top">GLl; Glm</td><td align="left" valign="top">astragalus</td></tr><tr><td align="left" valign="top" rowSpan="5">Width</td><td align="left" valign="top">Bp</td><td align="left" valign="top">humerus, radius, metacarpus, femur, tibia, metatarsus</td></tr><tr><td align="left" valign="top">BFp</td><td align="left" valign="top">radius</td></tr><tr><td align="left" valign="top">Bd</td><td align="left" valign="top">humerus, radius, metacarpus, femur, tibia, metatarsus, astragalus</td></tr><tr><td align="left" valign="top">BFd</td><td align="left" valign="top">radius</td></tr><tr><td align="left" valign="top">BT</td><td align="left" valign="top">humerus</td></tr><tr><td align="left" valign="top" rowSpan="4">Depth</td><td align="left" valign="top">Dd</td><td align="left" valign="top">tibia</td></tr><tr><td align="left" valign="top">DD</td><td align="left" valign="top">metacarpus</td></tr><tr><td align="left" valign="top">Dp</td><td align="left" valign="top">humerus, radius, metacarpus, metatarsus</td></tr><tr><td align="left" valign="top">Dl</td><td align="left" valign="top">astragalus</td></tr></tbody></table></div><p>Moreover, any bone with surface damage, alterations or pathologies that could interfere with comparisons was excluded from the study. To enhance the reliability of the analysis, skeletal elements classified solely as sheep/goat, due to their morphological ambiguity, were excluded from the statistical evaluation. The analysis on sheep and goat bones was conducted by considering the taxa both separately and collectively (see <a ref-type="bibr" id="inline-text-T3" href="?tab=references#T3">Tables 3</a>, <a ref-type="bibr" id="inline-text-T4" href="?tab=references#T4">4</a>).</p><div class="table-wrap panel"><a id="T3"></a><h5 class="label">Table 3</h5><div class="caption"><p class="first">Results of the Kruskal-Wallis test for the LSI width, length and depth values among sites. In taxa S = sheep; G = goat; ns = not significant.</p></div><table xmlns:xlink="http://www.w3.org/1999/xlink" xmlns:xsi="http://www.w3.org/2001/XMLSchema-instance"><tbody><tr><th align="left" valign="top">TAXA</th><th align="left" valign="top">VARIABLE</th><th align="left" valign="top">n.obs</th><th align="left" valign="top">CHI-SQUARED</th><th align="left" valign="top">Df</th><th align="left" valign="top">p-value</th><th align="left" valign="top">η<sup>2</sup></th><th align="left" valign="top">f</th><th align="left" valign="top">MAGNITUDE</th></tr><tr><td align="left" valign="top">S + G</td><td align="left" valign="top">Width</td><td align="left" valign="top">267</td><td align="left" valign="top">18,592</td><td align="left" valign="top">2</td><td align="left" valign="top">&lt;0.005</td><td align="left" valign="top">0,048</td><td align="left" valign="top">0,230</td><td align="left" valign="top">small</td></tr><tr><td align="left" valign="top">S + G</td><td align="left" valign="top">Length</td><td align="left" valign="top">130</td><td align="left" valign="top">12,318</td><td align="left" valign="top">2</td><td align="left" valign="top">&lt;0.005</td><td align="left" valign="top">0,0411</td><td align="left" valign="top">0,211</td><td align="left" valign="top">small</td></tr><tr><td align="left" valign="top">S + G</td><td align="left" valign="top">Depth</td><td align="left" valign="top">119</td><td align="left" valign="top">4,164</td><td align="left" valign="top">2</td><td align="left" valign="top">0,007</td><td align="left" valign="top">0,2241</td><td align="left" valign="top">0,153</td><td align="left" valign="top">small</td></tr><tr><td align="left" valign="top">G</td><td align="left" valign="top">Width</td><td align="left" valign="top">196</td><td align="left" valign="top">12,090</td><td align="left" valign="top">2</td><td align="left" valign="top">&lt;0.005</td><td align="left" valign="top">0,0448</td><td align="left" valign="top">0,222</td><td align="left" valign="top">small</td></tr><tr><td align="left" valign="top">G</td><td align="left" valign="top">Length</td><td align="left" valign="top">98</td><td align="left" valign="top">16,411</td><td align="left" valign="top">2</td><td align="left" valign="top">&lt;0.005</td><td align="left" valign="top">0,0641</td><td align="left" valign="top">0,270</td><td align="left" valign="top">moderate</td></tr><tr><td align="left" valign="top">G</td><td align="left" valign="top">Depth</td><td align="left" valign="top">93</td><td align="left" valign="top">2,974</td><td align="left" valign="top">2</td><td align="left" valign="top">ns</td><td align="left" valign="top" colSpan="3"></td></tr><tr><td align="left" valign="top">S</td><td align="left" valign="top">Width</td><td align="left" valign="top">71</td><td align="left" valign="top">10,895</td><td align="left" valign="top">2</td><td align="left" valign="top">&lt;0.005</td><td align="left" valign="top">0,114</td><td align="left" valign="top">0,381</td><td align="left" valign="top">moderate</td></tr><tr><td align="left" valign="top">S</td><td align="left" valign="top">Length</td><td align="left" valign="top">32</td><td align="left" valign="top">0,025</td><td align="left" valign="top">1</td><td align="left" valign="top">ns</td><td align="left" valign="top" colSpan="3"></td></tr><tr><td align="left" valign="top">S</td><td align="left" valign="top">Depth</td><td align="left" valign="top">26</td><td align="left" valign="top">3,490</td><td align="left" valign="top">2</td><td align="left" valign="top">ns</td><td align="left" valign="top" colSpan="3"></td></tr></tbody></table></div><div class="table-wrap panel"><a id="T4"></a><h5 class="label">Table 4</h5><div class="caption"><p class="first">Statistically significant results of Dunn’s test for pairwise comparisons of width, length and depth variable among sites. P-values have been adjusted using the Bonferroni correction.</p></div><table xmlns:xlink="http://www.w3.org/1999/xlink" xmlns:xsi="http://www.w3.org/2001/XMLSchema-instance"><tbody><tr><th align="left" valign="top">TAXA</th><th align="left" valign="top">VARIABLE</th><th align="left" valign="top">SITE COMPARISON</th><th align="left" valign="top">z</th><th align="left" valign="top"><i>p-value</i></th></tr><tr><td align="left" valign="top" rowSpan="4">S + G</td><td align="left" valign="top">Width</td><td align="left" valign="top">Daba~Salut Iron</td><td align="left" valign="top">–2,914</td><td align="left" valign="top">0,0107</td></tr><tr><td align="left" valign="top">Width</td><td align="left" valign="top">Salut Bronze~Salut Iron</td><td align="left" valign="top">–3,2812</td><td align="left" valign="top">0,0031</td></tr><tr><td align="left" valign="top">Length</td><td align="left" valign="top">Daba~Salut Iron</td><td align="left" valign="top">–3,5958</td><td align="left" valign="top">0,001</td></tr><tr><td align="left" valign="top">Depth</td><td align="left" valign="top">Salut Bronze~Salut Iron</td><td align="left" valign="top">–2,4034</td><td align="left" valign="top">0,0487</td></tr><tr><td align="left" valign="top" rowSpan="3">G</td><td align="left" valign="top">Width</td><td align="left" valign="top">Daba~Salut Iron</td><td align="left" valign="top">–3,353</td><td align="left" valign="top">0,0024</td></tr><tr><td align="left" valign="top">Length</td><td align="left" valign="top">Daba~Salut Iron</td><td align="left" valign="top">–3,4488</td><td align="left" valign="top">0,0017</td></tr><tr><td align="left" valign="top">Length</td><td align="left" valign="top">Salut Bronze~Salut Iron</td><td align="left" valign="top">–2,7177</td><td align="left" valign="top">0,0197</td></tr><tr><td align="left" valign="top" rowSpan="2">S</td><td align="left" valign="top">Width</td><td align="left" valign="top">Daba~Salut Bronze</td><td align="left" valign="top">3,2274</td><td align="left" valign="top">0,0037</td></tr><tr><td align="left" valign="top">Width</td><td align="left" valign="top">Salut Bronze~Salut Iron</td><td align="left" valign="top">–2,9764</td><td align="left" valign="top">0,0088</td></tr></tbody></table></div><p>All the analyses were performed in R (v. 2024.04.1 + 748) (<a ref-type="bibr" id="inline-text-B42" href="?tab=references#B42">R core Team 2022</a>).</p><p>Sheep and goat sizes were investigated using a widely used zooarchaeological methodology: the Log Size Index (LSI) method (<a ref-type="bibr" id="inline-text-B45" href="?tab=references#B45">Simpson 1960</a>; <a ref-type="bibr" id="inline-text-B35" href="?tab=references#B35">Meadow 1999</a>; <a ref-type="bibr" id="inline-text-B1" href="?tab=references#B1">Albarella 2002</a>; <a ref-type="bibr" id="inline-text-B56" href="?tab=references#B56">Wolfhagen 2020</a>).</p><p>The LSI (Log Size Index) normalizes individual measurements by dividing them by a standard value and converting the result into a decimal logarithm. This approach allows measurements from various skeletal elements to be represented on a unified scale, thereby expanding the dataset. LSI values were calculated by applying the following formula:</p><div class="disp-formula panel"><a id="FD1"></a><math xmlns:xlink="http://www.w3.org/1999/xlink" xmlns:xsi="http://www.w3.org/2001/XMLSchema-instance" xmlns="http://www.w3.org/1998/Math/MathML" id="Eq001-mml"><mrow><mi>L</mi><mi>S</mi><mi>I</mi><mo> </mo><mo> </mo><mo>=</mo><mo> </mo><mo> </mo><mo> </mo><mi>l</mi><mi>o</mi><mi>g</mi><mn>10</mn><mo> </mo><mi>x</mi><mo> </mo><mo> </mo><mo>−</mo><mo> </mo><mo> </mo><mi>l</mi><mi>o</mi><mi>g</mi><mn>10</mn><mo> </mo><mstyle displaystyle="false"><msub><mrow><mi>x</mi></mrow><mrow><mi>r</mi><mi>e</mi><mi>f</mi></mrow></msub></mstyle><mo> </mo><mo> </mo><mo>=</mo><mo> </mo><mo> </mo><mo> </mo><mi>l</mi><mi>o</mi><mi>g</mi><mn>10</mn><mo> </mo><mo stretchy="false">(</mo><mi>x</mi><mtext mathvariant="normal">/</mtext><mstyle displaystyle="false"><msub><mi>x</mi><mrow><mi>r</mi><mi>e</mi><mi>f</mi></mrow></msub></mstyle><mo stretchy="false">)</mo></mrow></math></div><p>The LSI analysis (see Supplementary file S1) was conducted using the ‘zoolog’ package (<a ref-type="bibr" id="inline-text-B41" href="?tab=references#B41">Pozo et al. 2023</a>). The standard values employed here are the measurements of sheep and goats published by Clutton-Brock et al. (<a ref-type="bibr" id="inline-text-B10" href="?tab=references#B10">1990</a>). Length, width, and depth measurements were condensed into three respective categories using the function “<i>condenselog</i>”; in addition, the function “<i>priority</i>” was used in order to consider only one measurement per specimen (see <a ref-type="bibr" id="inline-text-B51" href="?tab=references#B51">Trentacoste, Nieto-Espinet &amp; Valenzuela-Lamas 2018</a>).</p><p>The robustness of skeletal elements has been used as a proxy for understanding changes in animal size. For instance, increased robustness may reflect selective pressures such as adaptation to arid environments, as broader bones are associated with greater load-bearing capacity. Conversely, reduced robustness may indicate smaller, more gracile animals, potentially due to limited resources or selective breeding practices emphasizing other traits.</p><p>In addition, other factors influencing body size and proportions, such as genetics, nutrition, climatic conditions, and management practices (e.g., castration or sex ratios), were acknowledged as potential contributors to the observed variability (<a ref-type="bibr" id="inline-text-B13" href="?tab=references#B13">Davis 1996</a>; <a ref-type="bibr" id="inline-text-B14" href="?tab=references#B14">Davis 2000</a>; <a ref-type="bibr" id="inline-text-B38" href="?tab=references#B38">Popkin et al. 2012</a>). These variables were factored into the interpretation of the results, although their precise influence remains beyond the scope of this study.</p><p>Kruskal-Wallis and Dunn’s tests for pairwise multiple comparisons were used to assess and compare statistical differences in LSI values between sites and phases, as most of the samples had a non-parametric distribution. Additionally, effect size as η<sup>2</sup> was calculated for each p-value that was statistically significant in K-W test (<a ref-type="bibr" id="inline-text-B49" href="?tab=references#B49">Tomczak &amp; Tomczak 2014</a>). The interpretation of the magnitude of the effect size is based on Cohen’s f-index (<a ref-type="bibr" id="inline-text-B11" href="?tab=references#B11">1992: 157</a>, <a ref-type="table" href="#T1">Table 1</a>, test n. 7), as for each η<sup>2</sup> value the relative <i>f-index</i> was calculated according to the formula given by Cohen (<a ref-type="bibr" id="inline-text-B11" href="?tab=references#B11">1992: 284</a> formula 8.2.22). The package ‘rstatix’ (<a ref-type="bibr" id="inline-text-B30" href="?tab=references#B30">Kassambara 2021</a>) was used for statistical analysis.</p><p>Furthermore, a focus is developed on astragali (knucklebones). The discrimination between sheep and goat astragali following the methodology proposed by Davis (<a ref-type="bibr" id="inline-text-B15" href="?tab=references#B15">2017</a>) was used. This method allows to explore the differences in the shape of goat and sheep astragali on a metrical basis through the ratios of distal breadth to lateral depth and lateral depth to greatest length (Bd/Dl, Dl/GLl Driesch <i>sensu</i>). This method was developed to metrically distinguish between populations of sheep and goats from different geographical regions and was also proved efficient to this aim by Salvagno and Albarella (<a ref-type="bibr" id="inline-text-B44" href="?tab=references#B44">2017</a>). In the present contribution, it is applied to assess previous determinations made on morphological basis and to provide a first morphometrical overview on astragalar shape in South-East Arabia. The archaeological astragali included herein were indeed previously determined as sheep or goat based on morphological features following focused literature (<a ref-type="bibr" id="inline-text-B5" href="?tab=references#B5">Boessneck, Müller &amp; Teichert 1964</a>; <a ref-type="bibr" id="inline-text-B23" href="?tab=references#B23">Fernandez 2001</a>; <a ref-type="bibr" id="inline-text-B57" href="?tab=references#B57">Zeder &amp; Lapham 2010</a>) and using modern comparative specimens; astragali that were assigned in the broader category of ‘sheep/goat’ were excluded from the analysis, so that 46 goat astragali and 19 sheep astragali could be included (see Supplementary file S2). This analysis was only performed on fully ossified sheep and goat astragali from Daba and the Iron Age phase of Salut for the Oman region and from Old Umm Al-Quwain, Siniya and Tell Abraq for UEA region. The Bronze Age phase of Salut and the site of Bimah were excluded from the analysis because of the low number of specimens (a single talus for each site). Data from modern specimens of two sheep and four goats measured by one of the authors (EM) at the zooarchaeological collection of the Institute for Archaeological Sciences, Eberhard Karls University of Tübingen were used as a reference for building the scatterplot.</p><p>All the graphics presented in this work were created with ‘ggplot2’ package (<a ref-type="bibr" id="inline-text-B55" href="?tab=references#B55">Wickham 2016</a>).</p></section><section><h2 class="main-title">Results</h2><p>Given the limited number of sites and the small dataset available, the results here presented are insufficient for a comprehensive spatial or chronological synthesis. Consequently, these results should be regarded as an exploratory analysis.</p><p>The raw measures and LSI data that are used in the present study are listed in Supplementary file S1.</p><p>The results of the Kruskal-Wallis test are presented in <a ref-type="table" href="#T3">Table 3</a>. Considering each one of the three dimensions (length, width, and depth) in sheep/goat data considered altogether for all sites, significant statistical differences are observed among sites and phases. However, the effect size of these differences is small. This means that despite the observed differences not being due to chance, they are of a reduced scale.</p><p>When analysing the data for each species separately, one can observe that goats continue to exhibit statistically significant differences in both length and width, while sheep show significant differences only in relation to width. For both species, no notable differences are observed in depth.</p><p>Pairwise comparisons were carried out using Dunn’s post-hoc test. The statistically significant results are presented <a ref-type="table" href="#T4">Table 4</a>. Data of sheep and goat considered altogether revealed that major differences are given by the Iron Age phase of Salut: at this site, the sheep and goats seem to be less tall and robust than those from the Bronze Age phase of the same site and also than those from Iron Age Daba (see <a ref-type="table" href="#T4">Table 4</a>). Moreover, for these two contexts (Daba and Salut Bronze Age) no statistically significant differences were found. Considering only robustness (width), which is known to be a reliable proxy for comparisons between sites (<a ref-type="bibr" id="inline-text-B9" href="?tab=references#B9">Bormetti &amp;Albarella 2024</a>), the present data suggest that, at least at Salut, caprine size is smaller in Iron Age phases.</p><p><a ref-type="fig" href="#F2">Figure 2</a> shows LSI boxplots, separately for taxa, sites and phases. Unfortunately, Bimah yielded insufficient data, so no relevant observation can be drawn. When examining the data for goats alone, a difference is observed between the Iron Age phase of Salut and Daba, where bones are larger both in length and width. Additionally, at Salut, a further difference in length is evident between the two phases, later specimens being smaller.</p><figure><a id="F2"></a><img alt="" aria-labelledby="fig-caption-2" src="https://sciendo-parsed.s3.eu-central-1.amazonaws.com/ubiquity/6842b39ada18af458e773281/journals/1/articles/149/67eff02267b96.png?X-Amz-Algorithm=AWS4-HMAC-SHA256&amp;X-Amz-Content-Sha256=UNSIGNED-PAYLOAD&amp;X-Amz-Credential=ASIA6AP2G7AKI3MYNSJO%2F20261027%2Feu-central-1%2Fs3%2Faws4_request&amp;X-Amz-Date=20261027T140621Z&amp;X-Amz-Expires=3600&amp;X-Amz-Security-Token=IQoJb3JpZ2luX2VjECMaDGV1LWNlbnRyYWwtMSJGMEQCIBRFZr4EmNo%2BkF%2BRynhyyrR06%2BHoNxY74HkZHquE2aX3AiB4gELnEQMDEjbu6hB6apo7o2h7Lkev3hF52C6qvA%2Fb8CrGBQjs%2F%2F%2F%2F%2F%2F%2F%2F%2F%2F8BEAMaDDk2MzEzNDI4OTk0MCIM9t2xuJKfVR6GF57tKpoF%2BvpDj9b3VQRzx8nPf8fFjTX%2B3KVSc2nVU8myWEIjyTPrrq3QYHlsPk8it1fNcXfva5pzUdVKyiSSGxvmK%2FWwxyg%2FH9Rzpt8pj2s0lTYXQowWKi%2FryguUYaBdT%2F0H8kt7bfhPfrOrFZrqICTzLOCY8%2FLMpjzTSsAVXb4kZd5B5w%2F5vHLwpbounDo702TpPJp2c3WxMcEwU8zYq4mcFBKDTF7MArmgsll0tTrYAnmxa0FTVONr0FqcYxnAiFwaPd7uiW85e3VGmwzF2efra%2F4x45BDiwTm6bZBFSiP1kDS4q38o0jxjqjdqR3PzhFOpGZJbSn1cDrmbeJmXEc8gpuXwLjsmutuF1RK21XPvrmEoPlKWpzxXMNNGKeEbQrVyr6nTI%2BJUu2VSc6XEURaQNI8YtuwN1%2BQ816pM3oZcoAfdhcatgHUa0izfvQ3uRFRr7kmYCm0jj9qiZweI5lZ4LKsLB9umzxW%2BZaRd7fZV0v5G39OuYvYl0DaS8UGrUOwzo6%2F5QjzKF%2BkIGPZ3X5DaDqmbzhHdU6Nvs4HORg40KsKX3rThQSj2sNs8ZX0tm%2Bfdzveb9ZiUdSIboFVdU0pF4PY%2BJQH5T4TmUxD19Dz4MXYA9LLLPYu0pmlA4BT3uOPMzi48C2tIftX7psy1gyo4tIV%2B7%2B25dXBCsCY%2FdadHbUuA4dN2HgkiDCrtOn0W3J92Id1605TyqQrINCAI9sPxKlEmrpSfToVYx1M7fIxFKoU9N1uNSU4J%2F1%2Bk0BG%2Br1qy9eu5NwTao8p4kSEvQUcCoglcm8vMxvtzX2O2kcURjug4CSMdQlCfA3k8WqeMGzRDRGFHXk8fZc8AK2lMsB%2FW1bZVRnBd1PneKejFigXaiJdA%2BzYLw0lWzy8YczTMJiGgtcGOrIBjYFijYZpXl%2BQqx558TdkwKzQ25sQU%2FWu%2Fzk2yzjjFR0vrdSRHfKUtlPadCsk8%2FY4RezkJQvlP9MvdmbrajxOGcnoURXucV5v6URzCCpUADtx2%2BCHG2HSF3wL%2FXnLBsE6OQWr1WZLRsldJdXGMv%2F%2FP47lOHthF9TqqNJuzBMywvP6zAwlNYwpUdjw3e99R6Rom57GZAEImMKSZTJ5zgI%2F8quJ1%2FFT9HMNfcuXU1XQNJqFpw%3D%3D&amp;X-Amz-Signature=f7d076860434175fcbe6c7f3bf093c30c8e9e4edff424bc197ae61135e230728&amp;X-Amz-SignedHeaders=host&amp;x-amz-checksum-crc32=AAAAAA%3D%3D&amp;x-id=GetObject"/><h5 class="label">Figure 2</h5><figcaption id="fig-caption-2"><p class="first">LSI boxplot of statistically significant results from the sites in <a ref-type="table" href="#T4">Table 4</a> (Salut and Daba). The values for length (top), width (middle), and depth (bottom) are grouped by species, site and phase.</p></figcaption></figure><p>Sheep, on the other hand, show significant differences only in terms of robustness. These differences are particularly evident between Bronze Age and Iron Age specimens both between the two phases at Salut and between the Bronze Age phase at Salut and Daba.</p><p>When comparing the two species, for all sites and phases goats are significantly smaller than sheep as proved by Kruskal-Wallis test in <a ref-type="table" href="#T5">Table 5</a>. The observation can also be seen in the boxplots in <a ref-type="fig" href="#F2">Figure 2</a>.</p><div class="table-wrap panel"><a id="T5"></a><h5 class="label">Table 5</h5><div class="caption"><p class="first">Results of the Kruskal-Wallis test for the LSI width, length and depth values among taxa. P-values have been adjusted using the Bonferroni correction; ns = not significant.</p></div><table xmlns:xlink="http://www.w3.org/1999/xlink" xmlns:xsi="http://www.w3.org/2001/XMLSchema-instance"><tbody><tr><th align="left" valign="top">SITE</th><th align="left" valign="top">VARIABLE</th><th align="left" valign="top">CHI-SQUARED</th><th align="left" valign="top">df</th><th align="left" valign="top">p-value</th><th align="left" valign="top">η<sup>2</sup></th><th align="left" valign="top">f</th><th align="left" valign="top">MAGNITUDE</th></tr><tr><td align="left" valign="top" rowSpan="3">Salut Iron Age</td><td align="left" valign="top">Width</td><td align="left" valign="top">9.0108</td><td align="left" valign="top">1</td><td align="left" valign="top">0.0027</td><td align="left" valign="top">0.0385</td><td align="left" valign="top">0.2041</td><td align="left" valign="top">small</td></tr><tr><td align="left" valign="top">length</td><td align="left" valign="top">13.637</td><td align="left" valign="top">1</td><td align="left" valign="top">0.0002</td><td align="left" valign="top">0.0608</td><td align="left" valign="top">0.2624</td><td align="left" valign="top">medium</td></tr><tr><td align="left" valign="top">Depth</td><td align="left" valign="top">1.0574</td><td align="left" valign="top">1</td><td align="left" valign="top">ns</td><td align="left" valign="top" colSpan="3"></td></tr><tr><td align="left" valign="top" rowSpan="2">Salut Bronze Age</td><td align="left" valign="top">Width</td><td align="left" valign="top">4.9042</td><td align="left" valign="top">1</td><td align="left" valign="top">0.0268</td><td align="left" valign="top">0.1952</td><td align="left" valign="top">0.5490</td><td align="left" valign="top">large</td></tr><tr><td align="left" valign="top">Depth</td><td align="left" valign="top">1.4818</td><td align="left" valign="top">1</td><td align="left" valign="top">ns</td><td align="left" valign="top" colSpan="3"></td></tr><tr><td align="left" valign="top" rowSpan="3">Daba</td><td align="left" valign="top">Width</td><td align="left" valign="top">1.82</td><td align="left" valign="top">1</td><td align="left" valign="top">ns</td><td align="left" valign="top" colSpan="3"></td></tr><tr><td align="left" valign="top">Length</td><td align="left" valign="top">9.6544</td><td align="left" valign="top">1</td><td align="left" valign="top">0.0019</td><td align="left" valign="top">0.1154</td><td align="left" valign="top">0.3840</td><td align="left" valign="top">medium</td></tr><tr><td align="left" valign="top">Depth</td><td align="left" valign="top">12.39</td><td align="left" valign="top">1</td><td align="left" valign="top">0.0004</td><td align="left" valign="top">0.151867</td><td align="left" valign="top">0.4595</td><td align="left" valign="top">large</td></tr></tbody></table></div><p>The scatterplot in <a ref-type="fig" href="#F3">Figure 3</a> illustrates the comparison between the shape of the astragali from the modern reference sample and those from archaeological sites in Oman and UAE regions.</p><figure><a id="F3"></a><img alt="" aria-labelledby="fig-caption-3" src="https://sciendo-parsed.s3.eu-central-1.amazonaws.com/ubiquity/6842b39ada18af458e773281/journals/1/articles/149/67eff04737db9.png?X-Amz-Algorithm=AWS4-HMAC-SHA256&amp;X-Amz-Content-Sha256=UNSIGNED-PAYLOAD&amp;X-Amz-Credential=ASIA6AP2G7AKI3MYNSJO%2F20261027%2Feu-central-1%2Fs3%2Faws4_request&amp;X-Amz-Date=20261027T140621Z&amp;X-Amz-Expires=3600&amp;X-Amz-Security-Token=IQoJb3JpZ2luX2VjECMaDGV1LWNlbnRyYWwtMSJGMEQCIBRFZr4EmNo%2BkF%2BRynhyyrR06%2BHoNxY74HkZHquE2aX3AiB4gELnEQMDEjbu6hB6apo7o2h7Lkev3hF52C6qvA%2Fb8CrGBQjs%2F%2F%2F%2F%2F%2F%2F%2F%2F%2F8BEAMaDDk2MzEzNDI4OTk0MCIM9t2xuJKfVR6GF57tKpoF%2BvpDj9b3VQRzx8nPf8fFjTX%2B3KVSc2nVU8myWEIjyTPrrq3QYHlsPk8it1fNcXfva5pzUdVKyiSSGxvmK%2FWwxyg%2FH9Rzpt8pj2s0lTYXQowWKi%2FryguUYaBdT%2F0H8kt7bfhPfrOrFZrqICTzLOCY8%2FLMpjzTSsAVXb4kZd5B5w%2F5vHLwpbounDo702TpPJp2c3WxMcEwU8zYq4mcFBKDTF7MArmgsll0tTrYAnmxa0FTVONr0FqcYxnAiFwaPd7uiW85e3VGmwzF2efra%2F4x45BDiwTm6bZBFSiP1kDS4q38o0jxjqjdqR3PzhFOpGZJbSn1cDrmbeJmXEc8gpuXwLjsmutuF1RK21XPvrmEoPlKWpzxXMNNGKeEbQrVyr6nTI%2BJUu2VSc6XEURaQNI8YtuwN1%2BQ816pM3oZcoAfdhcatgHUa0izfvQ3uRFRr7kmYCm0jj9qiZweI5lZ4LKsLB9umzxW%2BZaRd7fZV0v5G39OuYvYl0DaS8UGrUOwzo6%2F5QjzKF%2BkIGPZ3X5DaDqmbzhHdU6Nvs4HORg40KsKX3rThQSj2sNs8ZX0tm%2Bfdzveb9ZiUdSIboFVdU0pF4PY%2BJQH5T4TmUxD19Dz4MXYA9LLLPYu0pmlA4BT3uOPMzi48C2tIftX7psy1gyo4tIV%2B7%2B25dXBCsCY%2FdadHbUuA4dN2HgkiDCrtOn0W3J92Id1605TyqQrINCAI9sPxKlEmrpSfToVYx1M7fIxFKoU9N1uNSU4J%2F1%2Bk0BG%2Br1qy9eu5NwTao8p4kSEvQUcCoglcm8vMxvtzX2O2kcURjug4CSMdQlCfA3k8WqeMGzRDRGFHXk8fZc8AK2lMsB%2FW1bZVRnBd1PneKejFigXaiJdA%2BzYLw0lWzy8YczTMJiGgtcGOrIBjYFijYZpXl%2BQqx558TdkwKzQ25sQU%2FWu%2Fzk2yzjjFR0vrdSRHfKUtlPadCsk8%2FY4RezkJQvlP9MvdmbrajxOGcnoURXucV5v6URzCCpUADtx2%2BCHG2HSF3wL%2FXnLBsE6OQWr1WZLRsldJdXGMv%2F%2FP47lOHthF9TqqNJuzBMywvP6zAwlNYwpUdjw3e99R6Rom57GZAEImMKSZTJ5zgI%2F8quJ1%2FFT9HMNfcuXU1XQNJqFpw%3D%3D&amp;X-Amz-Signature=2c14d4a04ef59bd366b968d2209aa6acaa2957ebd67c4893433dfe8d58e39519&amp;X-Amz-SignedHeaders=host&amp;x-amz-checksum-crc32=AAAAAA%3D%3D&amp;x-id=GetObject"/><h5 class="label">Figure 3</h5><figcaption id="fig-caption-3"><p class="first">Astragali index scatterplot. Scatter diagrams of two indexes, Dl/GLl vs Bd/Dl calculated from Oman (top) and UAE (bottom) astragali. In the plot, symbols representing goats are black, while those representing sheep are red. The cross-shaped symbol (Tübingen RC) represents the modern reference.</p></figcaption></figure><p>It should be noted that the modern reference data from the Tübingen collection are very limited, which poses challenges for direct comparisons with the archaeological data. As a result, they were used solely to observe their distribution within the scatterplot of <a ref-type="fig" href="#F3">Figure 3</a>, offering additional support for the morphological identifications of the archaeological astragali.</p><p>Also note that caution is needed when comparing archaeological data due to the different numbers of observations available for the two sites of Daba and Salut. As a first observation, in <a ref-type="fig" href="#F3">Figure 3</a> (top) goats show a broader distribution pattern, indicating greater variability in the measured traits, whereas sheep exhibit a more concentrated distribution, reflecting a narrower range of variation. Some overlap between the two taxa is present, with occasional goat values falling within the sheep dispersion range and vice versa. However, as mentioned above in the methodological section, such overlap is expected in this type of analysis (<a ref-type="bibr" id="inline-text-B15" href="?tab=references#B15">Davis 2017</a>). It is also worth noting that the data from Salut (Iron Age) goats display a slightly different distribution compared to those from Daba, with lower values of the Dl/GLl index.</p><p>A similar pattern is observed in the UAE data of <a ref-type="fig" href="#F3">Figure 3</a> (bottom), where sheep and goats are also well differentiated within the scatterplot. The data from these sites cover a broad chronological range, spanning from the Iron Age to the contemporary period (see above). Moreover, the distribution of modern specimens appears to be slightly shifted to the lower left in the graph compared to the distribution of the archaeological specimens. However, the paucity of available data does not enable developing further considerations on the question. Also in the UAE, as expected, there are a few cases where goat values fall within the sheep dispersion area and vice versa.</p><p>Despite limited data, it is very interesting to note that these indices seem to provide reliable support for distinguishing between sheep and goats across all chronological periods. Overall, the biometrical analysis supports the determinations performed based on morphological criteria.</p></section><section><h2 class="main-title">Discussion</h2><p>To summarize, the adaptive strategies adopted by prehistoric communities in South-East Arabia reflect an early and effective response to the challenges of arid environments. Recent studies on climate resilience in modern pastoral societies in arid sub-Saharan regions highlight the benefits of goats and camels over cattle, improving sustainability by reducing water use and emissions while maintaining protein supply (<a ref-type="bibr" id="inline-text-B43" href="?tab=references#B43">Rahimi et al. 2022</a>). Similarly, archaeological evidence from South-East Arabia suggests that prehistoric herding strategies may have favored goats over other available fauna due to their ability to withstand extreme climatic conditions. Although increased robustness can be an adaptive response to arid environments in certain species, the success of caprines in South-East Arabia was likely due to their overall adaptability rather than skeletal robustness alone. Beyond their adaptability, goat milk served as both a reliable protein source and an essential component of hydration strategies in arid and rocky landscapes where water access was scarce. Rather than being merely a dietary staple, milk consumption likely fulfilled a dual function, supplying both hydration and vital nutrients to sustain human populations and to maximize resource efficiency in rocky landscapes characterized by limited water availability and fluctuating vegetation.</p><p>In addition, geographical location of the sites is essential. Indeed, the proximity to the sea increases the presence of marine resources at the sites, and this tendency probably remained constant throughout the different periods, as demonstrated in the literature on the Emirates. It is worth stressing that, apart from Jabal Al-Buhais and Wadi Al-Hilo, in the Emirates Al-Hajar, inland sites with studied faunal assemblages are lacking. According to zooarchaeological studies, land mammal bone finds are very rare in Neolithic inland sites due to very strong taphonomic factors (<a ref-type="bibr" id="inline-text-B53" href="?tab=references#B53">Uerpmann &amp; Uerpmann 2000</a>; <a ref-type="bibr" id="inline-text-B54" href="?tab=references#B54">Uerpmann et al. 2018</a>). This lack of information does not allow speculation on herding economy in the internal territories of Oman during the Neolithic. In all likeliness, domestic ruminant exploitation was a well-established practice on the coast, possibly at that time just aiming at protein surplus (<a ref-type="bibr" id="inline-text-B52" href="?tab=references#B52">Uerpmann &amp; Uerpmann 2003</a>; <a ref-type="bibr" id="inline-text-B34" href="?tab=references#B34">Mashkour at al. 2016</a>).<sup><a ref-type="fn" href="#n11">11</a></sup> Moreover, bovids seem almost completely absent till the Iron Age on the central Omani coast,<sup><a ref-type="fn" href="#n12">12</a></sup> while in inland sites they were exploited already during the Bronze Age, as shown by Salut ST1.</p><p>Moving now to the results of the metrical study, the LSI analysis here developed and presented in <a ref-type="fig" href="#F2">Figure 2</a> shows a general trend of smaller goats compared to sheep in South-East Arabian prehistory (<a ref-type="table" href="#T5">Table 5</a>; <a ref-type="fig" href="#F2">Figure 2</a>).</p><p>In addition, besides confirming previous observations on the particularly small size of Iron Age caprines at Salut (<a ref-type="bibr" id="inline-text-B47" href="?tab=references#B47">Strolin &amp; Studer 2018</a>), the study also adds new interesting insights to the topic by placing the evidence in a geographical and chronological perspective. Indeed, the present results indicate that the sheep and even more strikingly the goats from Salut Iron Age phases are smaller both compared to Salut Bronze Age caprines, but also compared to the caprines documented for the Iron Age at Daba.</p><p>Regarding the metrical analysis of caprine astragali, the faunal evidence from Oman and namely from Daba shown in <a ref-type="fig" href="#F3">Figure 3</a> (top) yielded a larger set of data for discussion. Daba sheep astragali have relatively higher antero-posterior depth values (Dl/GLl values). This result is consistent with the typically longer sheep metatarsi as compared to goats (<a ref-type="bibr" id="inline-text-B5" href="?tab=references#B5">Boessneck, Müller &amp; Teichert 1964</a>; <a ref-type="bibr" id="inline-text-B15" href="?tab=references#B15">Davis 2017</a>). Indeed, considering the position and movement of the astragalus in bovids’ limbs, Dl contributes to the limb length (<a ref-type="bibr" id="inline-text-B15" href="?tab=references#B15">Davis 2017</a>). The same consistency is conversely observed in goat data: lower Dl/GLl values corresponding to shorter metatarsi. Moreover, the particularly low position in the scatterplot of Salut Iron Age goat astragali confirms the results of the LSI analysis (<a ref-type="fig" href="#F2">Figure 2</a>) as for the smaller size of Iron Age Salut goats. In addition, the data from Oman goats tend to have relatively high Bd/Dl values, reflecting their broader build along the latero-medial axis. This trend seems to be also observable in the data from the South-East Arabian Peninsula in <a ref-type="fig" href="#F3">Figure 3</a> (bottom).</p><p>Despite the limitations of this study in terms of statistics, we would however like to raise some further points of reflection on the results achieved, that are beyond the scope of the present paper but may be possibly developed in future investigations. First, the faunal assemblage from Salut and, most importantly, the Iron Age assemblage, featured a significant predominance of females (<a ref-type="bibr" id="inline-text-B47" href="?tab=references#B47">Strolin &amp; Studer 2018</a>). Such a predominance of females may be at the origin of the observed overall smaller size of the animals in the archaeological sample shown in <a ref-type="fig" href="#F2">Figure 2</a>.</p><p>In addition, the absence of imported items from distant areas in the Iron Age archaeological evidence of Salut suggests the site was more isolated and self-reliant compared to the Bronze Age phases. In Iron Age fauna as well, there is minimal evidence for imported taxa (<a ref-type="bibr" id="inline-text-B47" href="?tab=references#B47">Strolin &amp; Studer 2018</a>). Indeed, for the Bronze Age, long-distance connections and trade are widely documented by archaeological evidence (for instance imported pottery, seals, beads etc., see <a ref-type="bibr" id="inline-text-B2" href="?tab=references#B2">Avanzini 2015</a>; <a ref-type="bibr" id="inline-text-B18" href="?tab=references#B18">Degli Esposti 2016</a>; <a ref-type="bibr" id="inline-text-B25" href="?tab=references#B25">Frenez et al. 2016</a>). As such, it cannot be excluded that this isolation and Salut’s location inland to the Al-Hajar also prevented admixture with non-local populations presenting a more solid build, thus enhancing the specificities of local herds. A possible reduction in size along chronology between Bronze and Iron Age remains an open question.</p><p>When turning to the data from the northern part of the Emirates and in the Musandam peninsula, strategically located on an isthmus of land in the middle of the sea, the size and shape of caprines seem to be different from the inland area (<a ref-type="fig" href="#F2">Figure 2</a>). One possibility is that this feature is related to diverse cultural and/or environmental conditions. The caprines belonging to the late Iron Age phase of deposition in Daba LCG2 tomb may reflect a society interconnected with the rest of the Gulf region, which is documented by the great number of imported objects among the grave goods (<a ref-type="bibr" id="inline-text-B26" href="?tab=references#B26">Frenez et al. 2021</a>; <a ref-type="bibr" id="inline-text-B28" href="?tab=references#B28">Genchi, Ramazzotti &amp; Larosa 2022</a>). Moreover, it is possible to appreciate in <a ref-type="fig" href="#F3">Figure 3</a> a great variability of size and robustness also in the sheep and goats discovered in the Iron Age phase (IA II) at Tell Abraq in Umm Al-Quwain.<sup><a ref-type="fn" href="#n13">13</a></sup></p><p>The flat surrounding territory between the Al-Hajar Mountains and the sea may have improved the possibility of human/animal movement along the coast and contribute to developing short and middle-range exchanges. In this scenario, it is possible to suppose, conversely to the Early Iron Age phase of Salut, an easier and perhaps encouraged, mixture with non-local caprine populations in this part of the Arabian Peninsula. However, one must keep in mind that Daba animal remains are directly related to a specific ritual behavior, and as such may not entirely reflect local animal economy and livestock.</p><p>As a final remark, in the astragalus scatterplot of <a ref-type="fig" href="#F3">Figure 3</a> one can observe a more compact distribution of sheep values compared to goat values. Further research based on larger metrical datasets would be necessary to verify whether this represents a consistent trend. The observed difference in distribution might reflect greater morphological variability in goats and significantly lower variability in sheep astragalus measurements. This could be linked to selective breeding of sheep during the Iron Age (for specific traits? for ritual purposes at Daba? other reasons?) or to a different exploitation strategy applied to the two species (<a ref-type="bibr" id="inline-text-B15" href="?tab=references#B15">Davis 2017</a>).</p></section><section><h2 class="main-title">Conclusion</h2><p>This study provides an exploratory analysis of faunal remains from different archaeological sites, inland and coastal, along the easternmost part of the Arabian Peninsula (Oman and UAE), with a particular focus on the Bronze Age and Iron Age phases. It is the first comparative study of zooarchaeological data on sheep and goats that includes osteometry, with the full osteometrical unpublished dataset made available through this publication and the effectiveness of the metrical discrimination between sheep and goat astragali after Davis (<a ref-type="bibr" id="inline-text-B15" href="?tab=references#B15">2017</a>) assessed also for the investigated geographical area.</p><p>This study underlines how coastal and inland sites differed in the exploitation of animal resources. Indeed, coastal communities mainly relied on marine resources and shifted to a more significant exploitation of domestic ruminants only in the Iron Age. A different picture could be drawn for inland communities, where domestic ruminants and mainly small stock constitute the core of animal economy already in the Bronze Age.</p><p>The LSI metrical analysis and statistical tests enabled the comparison of caprine sizes, namely based on the datasets of Salut and Daba Al-Bayah. The study showed the smaller size of the goats compared to sheep in both sites. Moreover, the caprines, and in particular the goats, from the Iron Age inland site of Salut turned out to be significantly smaller in comparison with the Iron Age coastal site of Daba. Considering the different geographical location of the two sites and their chronological phasing, significant insights were provided and new questions raised on ancient livestock in the South-East Arabian Peninsula. These first results and the valuable data generated lay the foundation for future in-depth research, encouraging the integration of more extensive datasets and the application of advanced analytical techniques.</p></section><section><h2 class="main-title">Additional Files</h2><p>The additional files for this article can be found as follows:</p><div class="supplementary-material panel"><a id="S1"></a><h5 class="label">Supplementary file S1</h5><div class="caption"><p class="first">Osteometric data and LSI values. DOI: <a target="xrefwindow" href="https://doi.org/10.5334/oq.149.s1">https://doi.org/10.5334/oq.149.s1</a></p></div></div><div class="supplementary-material panel"><a id="S2"></a><h5 class="label">Supplementary file S2</h5><div class="caption"><p class="first">Astragalus measurements for species discrimination. DOI: <a target="xrefwindow" href="https://doi.org/10.5334/oq.149.s2">https://doi.org/10.5334/oq.149.s2</a></p></div></div></section><section class="back-section"><h2 class="main-title">Notes</h2><div class="footnote"><a id="n1"></a><p><span class="generated">[1]</span> It is not possible, in the present paper, to consider all the metrical data collected, also available in other published works, on the osteological remains belonging to Neolithic, Umm an Naar and Hafit period on the coast, because they are not statistically sufficient. Hence, we can’t include in this evaluation the scarce osteometrical data from domestic animals retrieved in Ras al-Hadd HD-5 (<a ref-type="bibr" id="inline-text-B8" href="?tab=references#B8">Borgi &amp; Maini 2020</a>) e HD-1 (Maini under study) e di Ras al-Jinz RJ-2 (<a ref-type="bibr" id="inline-text-B7" href="?tab=references#B7">Bökönyi 1998</a>) or RJ-3 (<a ref-type="bibr" id="inline-text-B16" href="?tab=references#B16">De Rorre et al. 2020</a>).</p></div><div class="footnote"><a id="n2"></a><p><span class="generated">[2]</span> Excavations at Salut were carried out between 2004 and 2019 by the IMTO (Italian Mission To Oman) of the University of Pisa under the direction A. Avanzini and with the support of the former Office of H.E. the Advisor for H.M. the Sultan for Cultural Affairs (<a ref-type="bibr" id="inline-text-B18" href="?tab=references#B18">Degli Esposti 2016</a>; <a ref-type="bibr" id="inline-text-B3" href="?tab=references#B3">Avanzini &amp; Degli Esposti 2018</a>).</p></div><div class="footnote"><a id="n3"></a><p><span class="generated">[3]</span> Excavations at Daba Al-Bayah were conducted between 2013 and 2022 under the direction of F. Genchi on behalf of the Ministry of Heritage and Tourism (2013–2015) and on behalf of Sapienza’s MAGPAG Project – Sapienza Archaeological Mission in the Arabian Peninsula and Gulf – F. Genchi and M. Ramazzotti (2017–2022) (<a ref-type="bibr" id="inline-text-B27" href="?tab=references#B27">Genchi et al. 2018</a>; <a ref-type="bibr" id="inline-text-B28" href="?tab=references#B28">Genchi, Ramazzotti &amp; Larosa 2022</a>).</p></div><div class="footnote"><a id="n4"></a><p><span class="generated">[4]</span> Excavations at Bimah BMH2 were carried out between 2014 and 2017 by the University of Naples “L’Orientale” under the direction of R. Loreto (<a ref-type="bibr" id="inline-text-B31" href="?tab=references#B31">Loreto 2018</a>).</p></div><div class="footnote"><a id="n5"></a><p><span class="generated">[5]</span> The general scarcity of coastal Iron Age sites deeply studied represents a well-known problem in literature. Currently, Bimah-BMH2 is the only late Iron age site where the entire animal bone sample has been studied (<a ref-type="bibr" id="inline-text-B32" href="?tab=references#B32">Maini &amp; Loreto 2022</a>).</p></div><div class="footnote"><a id="n6"></a><p><span class="generated">[6]</span> The new project of archaeological investigation at Tell Abraq was launched in 2019 under the field direction of M. Degli Esposti (Italian Archaeological Mission in Umm al-Quwain – IAMUQ) in collaboration with the Tourism and Archaeology Department of Umm al-Quwain (TAD-UAQ).</p></div><div class="footnote"><a id="n7"></a><p><span class="generated">[7]</span> The Sīnīya Island Archaeology Project (SIAP) started the exploration of Sīnīya Island’s archaeological landscape in 2021, under the direction of Sheikh Majid bin Saud Al Mu‘alla, Chairman of TAD-UAQ, in collaboration with the Ministry for Culture and Youth, UAE University, the IAMUQ and New York University. The research activities are directed by T. Power and M. Degli Esposti with the support of R. Hoyland and R. Houssein Kannouma. Fieldwork was led by archaeologists of the IAMUQ team assisted by students from the UAE University and the New York University.</p></div><div class="footnote"><a id="n8"></a><p><span class="generated">[8]</span> During data analysis, the measurements from three caprine bones belonging to the faunal assemblage collected in the Old Umm al-Quwain town, dated to the 18th century AD and discovered on Siniya Island, were considered for comparison (see Supplement S2).</p></div><div class="footnote"><a id="n9"></a><p><span class="generated">[9]</span> On fish remains see Iwaszczuk: 224–226 in <a ref-type="bibr" id="inline-text-B40" href="?tab=references#B40">Power et al. 2024</a>.</p></div><div class="footnote"><a id="n10"></a><p><span class="generated">[10]</span> On mammal remains see Maini: 223–224 in <a ref-type="bibr" id="inline-text-B40" href="?tab=references#B40">Power et al. 2024</a>.</p></div><div class="footnote"><a id="n11"></a><p><span class="generated">[11]</span> These two publications serve as examples; it is recommended to also consider the extensive bibliographic references cited within these articles.</p></div><div class="footnote"><a id="n12"></a><p><span class="generated">[12]</span> S. Bökönyi reported seven bone fragments that could belong to <i>Bos taurus</i> (<a ref-type="bibr" id="inline-text-B6" href="?tab=references#B6">Bökönyi 1992</a>). After a complete review of the faunal assemblage discovered at RJ-2 carried out by E. Maini (Maini in preparation), it was not possible to confirm this determination.</p></div><div class="footnote"><a id="n13"></a><p><span class="generated">[13]</span> As previously mentioned, the study of the numerous faunal remains from Tell Abraq is ongoing, in parallel with the excavation campaigns, and is focusing on the Iron Age phases (mainly Iron Age II). However, data analysis is still in progress, and a detailed analysis of the specific context will be provided in the future (Maini in preparation).</p></div></section><section class="back-section"><h2 class="main-title">Acknowledgements</h2><p>We would like to express our gratitude to all the directors of the teams involved in the archaeological excavations cited in this contribution: Alessandra Avanzini, Michele Degli Esposti, Romolo Loreto, Francesco Genchi, Tim Power. Moreover, we would like to thank the following Institutions: Ministry of Heritage and Tourism of the Sultanate of Oman, in particular H.E. Salim M. Almahruqi, Minister of Heritage and Tourism; H.E. Eng. Ibrahim Al-Kharusi, Undersecretary for Heritage Affairs; Eng. Yousra Al-Subhi, Director General of Archaeology; Mr Sultan Al-Bakri, Advisor to Research and Study; Mr Ali Al-Mahrooqi, Director of the Department of Antiquities; Ms Samiya Al-Shaqsi, Head of Missions; the former Office of H.E. the Advisor for H.M. the Sultan for Cultural Affairs; Sheikh Majid bin Saud Al Mu‘alla, Chairman of the Department Tourism and Archaeology of Umm al-Quwain. Our gratitude is also due to Britt M. Starkovich of the Senckenberg Centre for Human Evolution and Palaeoenvironment (SHEP) at the University of Tübingen, and to Angel Blanco Lapaz, Collections Manager of Zooarchaeology/Archaeobotany at Institute for Archaeological Sciences, Eberhard Karls University of Tübingen, for their great availability and the facilitated access to the reference collection. Last but not least, we heartfully thank Conrad Schmidt and all members of the UmWeltWandel project for inviting us to present our research in the Human-Environment Interactions in Ancient Arabia hosted in Tübingen, 6–8 November 2023.</p></section><section><h2 class="main-title">Competing Interests</h2><p>The authors have no competing interests to declare.</p></section><section><h2 class="main-title">Author contributions</h2><p>Elena Maini carried out the zooarchaeological analyses on faunal remains from Daba Al-Bayah, Bimah BMH2, Tell Abraq, and Siniya Island, while Laura Strolin carried out the zooarchaeological analyses on faunal remains from Salut territorial compound in the Sultanate of Oman. Matteo Cianfoni elaborated all the statistical analyses included in this contribution. All authors have contributed equally to writing and reviewing the text.</p></section></div></div></div></div><div class="py-1.5 lg:py-0 lg:col-start-1 lg:border-b-0 border-b border-neutral-80 last:border-b-0"><a id="tab-button-figures-and-tables" href="?tab=figures-and-tables" aria-expanded="false" class="w-full flex items-center p-0 gap-4 h-8 text-left rounded-md transition-colors no-underline focus-visible:ring-2 focus-visible:ring-signal-blue focus-visible:ring-offset-2 focus-visible:outline-none text-dark-blue hover:text-signal-blue"><div class="flex items-center gap-2 flex-1"><svg xmlns="http://www.w3.org/2000/svg" width="24" height="24" viewBox="0 0 24 24" fill="none" stroke="currentColor" stroke-width="2" stroke-linecap="round" stroke-linejoin="round" class="lucide lucide-table w-5 h-5 flex-shrink-0 text-dark-blue" aria-hidden="true"><path d="M12 3v18"></path><rect width="18" height="18" x="3" y="3" rx="2"></rect><path d="M3 9h18"></path><path d="M3 15h18"></path></svg><span class="text-body-m font-medium">Figures &amp; tables</span></div><svg xmlns="http://www.w3.org/2000/svg" width="24" height="24" viewBox="0 0 24 24" fill="none" stroke="currentColor" stroke-width="2" stroke-linecap="round" stroke-linejoin="round" class="lucide lucide-chevron-down w-4 h-4 flex-shrink-0 transition-transform lg:hidden" aria-hidden="true"><path d="m6 9 6 6 6-6"></path></svg></a><div class="w-full h-px bg-neutral-80 mt-3 hidden lg:block"></div></div><div class="py-1.5 lg:py-0 lg:col-start-1 lg:border-b-0 border-b border-neutral-80 last:border-b-0"><a id="tab-button-references" href="?tab=references" aria-expanded="false" class="w-full flex items-center p-0 gap-4 h-8 text-left rounded-md transition-colors no-underline focus-visible:ring-2 focus-visible:ring-signal-blue focus-visible:ring-offset-2 focus-visible:outline-none text-dark-blue hover:text-signal-blue"><div class="flex items-center gap-2 flex-1"><svg xmlns="http://www.w3.org/2000/svg" width="24" height="24" viewBox="0 0 24 24" fill="none" stroke="currentColor" stroke-width="2" stroke-linecap="round" stroke-linejoin="round" class="lucide lucide-message-square-quote w-5 h-5 flex-shrink-0 text-dark-blue" aria-hidden="true"><path d="M21 15a2 2 0 0 1-2 2H7l-4 4V5a2 2 0 0 1 2-2h14a2 2 0 0 1 2 2z"></path><path d="M8 12a2 2 0 0 0 2-2V8H8"></path><path d="M14 12a2 2 0 0 0 2-2V8h-2"></path></svg><span class="text-body-m font-medium">References</span></div><svg xmlns="http://www.w3.org/2000/svg" width="24" height="24" viewBox="0 0 24 24" fill="none" stroke="currentColor" stroke-width="2" stroke-linecap="round" stroke-linejoin="round" class="lucide lucide-chevron-down w-4 h-4 flex-shrink-0 transition-transform lg:hidden" aria-hidden="true"><path d="m6 9 6 6 6-6"></path></svg></a><div class="w-full h-px bg-neutral-80 mt-3 hidden lg:block"></div></div><div class="py-1.5 lg:py-0 lg:col-start-1 lg:border-b-0 border-b border-neutral-80 last:border-b-0"><a id="tab-button-authors" href="?tab=authors" aria-expanded="false" class="w-full flex items-center p-0 gap-4 h-8 text-left rounded-md transition-colors no-underline focus-visible:ring-2 focus-visible:ring-signal-blue focus-visible:ring-offset-2 focus-visible:outline-none text-dark-blue hover:text-signal-blue"><div class="flex items-center gap-2 flex-1"><svg xmlns="http://www.w3.org/2000/svg" width="24" height="24" viewBox="0 0 24 24" fill="none" stroke="currentColor" stroke-width="2" stroke-linecap="round" stroke-linejoin="round" class="lucide lucide-user-pen w-5 h-5 flex-shrink-0 text-dark-blue" aria-hidden="true"><path d="M11.5 15H7a4 4 0 0 0-4 4v2"></path><path d="M21.378 16.626a1 1 0 0 0-3.004-3.004l-4.01 4.012a2 2 0 0 0-.506.854l-.837 2.87a.5.5 0 0 0 .62.62l2.87-.837a2 2 0 0 0 .854-.506z"></path><circle cx="10" cy="7" r="4"></circle></svg><span class="text-body-m font-medium">Authors</span></div><svg xmlns="http://www.w3.org/2000/svg" width="24" height="24" viewBox="0 0 24 24" fill="none" stroke="currentColor" stroke-width="2" stroke-linecap="round" stroke-linejoin="round" class="lucide lucide-chevron-down w-4 h-4 flex-shrink-0 transition-transform lg:hidden" aria-hidden="true"><path d="m6 9 6 6 6-6"></path></svg></a><div class="w-full h-px bg-neutral-80 mt-3 hidden lg:block"></div></div><div class="py-1.5 lg:py-0 lg:col-start-1 lg:border-b-0 border-b border-neutral-80 last:border-b-0"><a id="tab-button-additional-files" href="?tab=additional-files" aria-expanded="false" class="w-full flex items-center p-0 gap-4 h-8 text-left rounded-md transition-colors no-underline focus-visible:ring-2 focus-visible:ring-signal-blue focus-visible:ring-offset-2 focus-visible:outline-none text-dark-blue hover:text-signal-blue"><div class="flex items-center gap-2 flex-1"><svg xmlns="http://www.w3.org/2000/svg" width="24" height="24" viewBox="0 0 24 24" fill="none" stroke="currentColor" stroke-width="2" stroke-linecap="round" stroke-linejoin="round" class="lucide lucide-folder-open w-5 h-5 flex-shrink-0 text-dark-blue" aria-hidden="true"><path d="m6 14 1.5-2.9A2 2 0 0 1 9.24 10H20a2 2 0 0 1 1.94 2.5l-1.54 6a2 2 0 0 1-1.95 1.5H4a2 2 0 0 1-2-2V5a2 2 0 0 1 2-2h3.9a2 2 0 0 1 1.69.9l.81 1.2a2 2 0 0 0 1.67.9H18a2 2 0 0 1 2 2v2"></path></svg><span class="text-body-m font-medium">Additional files</span></div><svg xmlns="http://www.w3.org/2000/svg" width="24" height="24" viewBox="0 0 24 24" fill="none" stroke="currentColor" stroke-width="2" stroke-linecap="round" stroke-linejoin="round" class="lucide lucide-chevron-down w-4 h-4 flex-shrink-0 transition-transform lg:hidden" aria-hidden="true"><path d="m6 9 6 6 6-6"></path></svg></a><div class="w-full h-px bg-neutral-80 mt-3 hidden lg:block"></div></div><div class="py-1.5 lg:py-0 lg:col-start-1 lg:border-b-0 border-b border-neutral-80 last:border-b-0"><a id="tab-button-metrics" href="?tab=metrics" aria-expanded="false" class="w-full flex items-center p-0 gap-4 h-8 text-left rounded-md transition-colors no-underline focus-visible:ring-2 focus-visible:ring-signal-blue focus-visible:ring-offset-2 focus-visible:outline-none text-dark-blue hover:text-signal-blue"><div class="flex items-center gap-2 flex-1"><svg xmlns="http://www.w3.org/2000/svg" width="24" height="24" viewBox="0 0 24 24" fill="none" stroke="currentColor" stroke-width="2" stroke-linecap="round" stroke-linejoin="round" class="lucide lucide-chart-column w-5 h-5 flex-shrink-0 text-dark-blue" aria-hidden="true"><path d="M3 3v16a2 2 0 0 0 2 2h16"></path><path d="M18 17V9"></path><path d="M13 17V5"></path><path d="M8 17v-3"></path></svg><span class="text-body-m font-medium">Metrics</span></div><svg xmlns="http://www.w3.org/2000/svg" width="24" height="24" viewBox="0 0 24 24" fill="none" stroke="currentColor" stroke-width="2" stroke-linecap="round" stroke-linejoin="round" class="lucide lucide-chevron-down w-4 h-4 flex-shrink-0 transition-transform lg:hidden" aria-hidden="true"><path d="m6 9 6 6 6-6"></path></svg></a><div class="w-full h-px bg-neutral-80 mt-3 hidden lg:block"></div></div><div class="py-1.5 lg:py-0 lg:col-start-1 lg:border-b-0 border-b border-neutral-80 last:border-b-0"><a id="tab-button-articles-in-this-issue" href="?tab=articles-in-this-issue" aria-expanded="false" class="w-full flex items-center p-0 gap-4 h-8 text-left rounded-md transition-colors no-underline focus-visible:ring-2 focus-visible:ring-signal-blue focus-visible:ring-offset-2 focus-visible:outline-none text-dark-blue hover:text-signal-blue"><div class="flex items-center gap-2 flex-1"><svg xmlns="http://www.w3.org/2000/svg" width="24" height="24" viewBox="0 0 24 24" fill="none" stroke="currentColor" stroke-width="2" stroke-linecap="round" stroke-linejoin="round" class="lucide lucide-newspaper w-5 h-5 flex-shrink-0 text-dark-blue" aria-hidden="true"><path d="M15 18h-5"></path><path d="M18 14h-8"></path><path d="M4 22h16a2 2 0 0 0 2-2V4a2 2 0 0 0-2-2H8a2 2 0 0 0-2 2v16a2 2 0 0 1-4 0v-9a2 2 0 0 1 2-2h2"></path><rect width="8" height="4" x="10" y="6" rx="1"></rect></svg><span class="text-body-m font-medium">Articles in this issue</span></div><svg xmlns="http://www.w3.org/2000/svg" width="24" height="24" viewBox="0 0 24 24" fill="none" stroke="currentColor" stroke-width="2" stroke-linecap="round" stroke-linejoin="round" class="lucide lucide-chevron-down w-4 h-4 flex-shrink-0 transition-transform lg:hidden" aria-hidden="true"><path d="m6 9 6 6 6-6"></path></svg></a></div><div class="mt-8 flex justify-center lg:col-start-1 lg:self-start"><div class="flex items-center justify-center min-h-[60px]"></div></div></div></div></div></div></div><div class="w-full bg-alabaster py-16 flex flex-col justify-center items-center md:py-8"><div class="w-full max-w-[77.5rem] mx-auto flex flex-col gap-4 px-4 xl:px-0"><div class="flex flex-col lg:flex-row lg:justify-between lg:items-start gap-6"><div class="flex-1 text-neutral-20 flex items-center flex-wrap text-body-m-sm md:text-body-m"><span><span class="font-semibold">DOI: </span><a href="https://doi.org/10.5334/oq.149" target="_blank" rel="noopener noreferrer" class="text-signal-blue hover:text-signal-blue-hover hover:underline break-all font-normal">https://doi.org/<!-- -->10.5334/oq.149</a><span class="font-normal mx-4"> | </span></span><span><span class="font-semibold">Journal eISSN: </span><span class="font-normal">2055-298X</span></span></div><div class="lg:flex-shrink-0"><a href="https://reference-global.com/2/rss/journal/UPJOQ" target="_blank" rel="noreferrer" class="inline-flex items-center justify-center gap-2 py-[0.625rem] px-0 text-[#0014D7] hover:underline transition-all text-button"><svg xmlns="http://www.w3.org/2000/svg" width="20" height="20" viewBox="0 0 24 24" fill="none" stroke="currentColor" stroke-width="2" stroke-linecap="round" stroke-linejoin="round" class="lucide lucide-rss" aria-hidden="true"><path d="M4 11a9 9 0 0 1 9 9"></path><path d="M4 4a16 16 0 0 1 16 16"></path><circle cx="5" cy="19" r="1"></circle></svg><span>Journal RSS Feed</span></a></div></div><div class="flex-1 space-y-4"><div class="flex flex-col gap-0"><div class="flex flex-col md:flex-row gap-0 md:gap-4"></div><div class="flex flex-col md:flex-row gap-0 md:gap-4"><div class="text-neutral-20 text-body-m-sm md:text-body-m"><span class="font-semibold"><span class="mr-2 inline-flex align-text-bottom"><svg xmlns="http://www.w3.org/2000/svg" width="16" height="16" viewBox="0 0 24 24" fill="none" stroke="currentColor" stroke-width="2" stroke-linecap="round" stroke-linejoin="round" class="lucide lucide-globe" aria-hidden="true"><circle cx="12" cy="12" r="10"></circle><path d="M12 2a14.5 14.5 0 0 0 0 20 14.5 14.5 0 0 0 0-20"></path><path d="M2 12h20"></path></svg></span>Language: </span><span class="font-normal">English</span></div></div><div class="flex flex-col md:flex-row gap-0 md:gap-4"><div class="text-neutral-20 text-body-m-sm md:text-body-m"><span class="font-semibold"><span class="mr-2 inline-flex align-text-bottom"><svg xmlns="http://www.w3.org/2000/svg" width="16" height="16" viewBox="0 0 24 24" fill="none" stroke="currentColor" stroke-width="2" stroke-linecap="round" stroke-linejoin="round" class="lucide lucide-book-open" aria-hidden="true"><path d="M12 7v14"></path><path d="M3 18a1 1 0 0 1-1-1V4a1 1 0 0 1 1-1h5a4 4 0 0 1 4 4 4 4 0 0 1 4-4h5a1 1 0 0 1 1 1v13a1 1 0 0 1-1 1h-6a3 3 0 0 0-3 3 3 3 0 0 0-3-3z"></path></svg></span>Page range: </span><span class="font-normal">7 - 7</span></div></div><div class="flex flex-col md:flex-row gap-0 md:gap-4"><div class="text-neutral-20 text-body-m-sm md:text-body-m"><span class="font-semibold"><span class="mr-2 inline-flex align-text-bottom"><svg xmlns="http://www.w3.org/2000/svg" width="16" height="16" viewBox="0 0 24 24" fill="none" stroke="currentColor" stroke-width="2" stroke-linecap="round" stroke-linejoin="round" class="lucide lucide-book-up" aria-hidden="true"><path d="M12 13V7"></path><path d="M4 19.5v-15A2.5 2.5 0 0 1 6.5 2H19a1 1 0 0 1 1 1v18a1 1 0 0 1-1 1H6.5a1 1 0 0 1 0-5H20"></path><path d="m9 10 3-3 3 3"></path></svg></span>Submitted on: </span><span class="font-normal">Jul 8, 2024</span></div><span class="font-normal hidden md:inline">|</span><div class="text-neutral-20 text-body-m-sm md:text-body-m"><span class="font-semibold"><span class="mr-2 inline-flex align-text-bottom"><svg xmlns="http://www.w3.org/2000/svg" width="16" height="16" viewBox="0 0 24 24" fill="none" stroke="currentColor" stroke-width="2" stroke-linecap="round" stroke-linejoin="round" class="lucide lucide-book-check" aria-hidden="true"><path d="M4 19.5v-15A2.5 2.5 0 0 1 6.5 2H19a1 1 0 0 1 1 1v18a1 1 0 0 1-1 1H6.5a1 1 0 0 1 0-5H20"></path><path d="m9 9.5 2 2 4-4"></path></svg></span>Accepted on: </span><span class="font-normal">Feb 9, 2025</span></div><span class="font-normal hidden md:inline">|</span><div class="text-neutral-20 text-body-m-sm md:text-body-m"><span class="font-semibold"><span class="mr-2 inline-flex align-text-bottom"><svg xmlns="http://www.w3.org/2000/svg" width="16" height="16" viewBox="0 0 24 24" fill="none" stroke="currentColor" stroke-width="2" stroke-linecap="round" stroke-linejoin="round" class="lucide lucide-book-text" aria-hidden="true"><path d="M4 19.5v-15A2.5 2.5 0 0 1 6.5 2H19a1 1 0 0 1 1 1v18a1 1 0 0 1-1 1H6.5a1 1 0 0 1 0-5H20"></path><path d="M8 11h8"></path><path d="M8 7h6"></path></svg></span>Published on: </span><span class="font-normal">Apr 4, 2025</span></div></div><div class="flex flex-col md:flex-row gap-0 md:gap-4"><div class="text-neutral-20 text-body-m-sm md:text-body-m flex flex-col sm:flex-row sm:items-center pt-2 sm:pt-0"><span class="font-semibold">Published by: </span><a href="/partner/ubiquity-press" rel="noopener noreferrer" class="text-signal-blue hover:text-signal-blue-hover hover:underline break-words font-normal">Ubiquity Press</a></div></div><div class="flex flex-col md:flex-row gap-0 md:gap-4"><div class="text-neutral-20 text-body-m-sm md:text-body-m flex flex-col sm:flex-row sm:items-center pt-2 sm:pt-0"><span class="font-semibold">In partnership with: </span><span class="font-normal">Paradigm Publishing Services</span></div></div></div><div class="flex flex-col w-full"><div class="w-full font-semibold text-neutral-20 flex items-center text-body-m-sm md:text-body-m">Keywords:</div><div class="flex flex-row items-start flex-wrap gap-1 w-full"><div class="flex items-center h-[1.625rem]"><a class="font-normal text-signal-blue hover:text-signal-blue-hover hover:underline transition-colors text-body-m-sm md:text-body-m" href="/search?keyword=Zooarchaeology">Zooarchaeology</a><span class="font-normal text-neutral-20 flex items-center text-body-m-sm md:text-body-m ml-0">,<!-- --> </span></div><div class="flex items-center h-[1.625rem]"><a class="font-normal text-signal-blue hover:text-signal-blue-hover hover:underline transition-colors text-body-m-sm md:text-body-m" href="/search?keyword=Sheep%20and%20Goats">Sheep and Goats</a><span class="font-normal text-neutral-20 flex items-center text-body-m-sm md:text-body-m ml-0">,<!-- --> </span></div><div class="flex items-center h-[1.625rem]"><a class="font-normal text-signal-blue hover:text-signal-blue-hover hover:underline transition-colors text-body-m-sm md:text-body-m" href="/search?keyword=Al-Hajar%20Mountains">Al-Hajar Mountains</a><span class="font-normal text-neutral-20 flex items-center text-body-m-sm md:text-body-m ml-0">,<!-- --> </span></div><div class="flex items-center h-[1.625rem]"><a class="font-normal text-signal-blue hover:text-signal-blue-hover hover:underline transition-colors text-body-m-sm md:text-body-m" href="/search?keyword=Osteometry">Osteometry</a><span class="font-normal text-neutral-20 flex items-center text-body-m-sm md:text-body-m ml-0">,<!-- --> </span></div><div class="flex items-center h-[1.625rem]"><a class="font-normal text-signal-blue hover:text-signal-blue-hover hover:underline transition-colors text-body-m-sm md:text-body-m" href="/search?keyword=Bronze%20Age">Bronze Age</a><span class="font-normal text-neutral-20 flex items-center text-body-m-sm md:text-body-m ml-0">,<!-- --> </span></div><div class="flex items-center h-[1.625rem]"><a class="font-normal text-signal-blue hover:text-signal-blue-hover hover:underline transition-colors text-body-m-sm md:text-body-m" href="/search?keyword=Iron%20Age">Iron Age</a></div></div></div><div class="text-neutral-20 leading-relaxed"><p>© <!-- -->2025<!-- --> <!-- -->Elena Maini, Laura Strolin, Matteo Cianfoni<!-- -->, published by <!-- -->Ubiquity Press<br/>This work is licensed under the<!-- --> <a href="https://creativecommons.org/licenses/by/4.0" target="_blank" rel="noopener noreferrer" class="text-neutral-20 hover:underline">Creative Commons <!-- -->Attribution 4.0<!-- --> License</a>.</p></div></div></div></div><div data-product-navigation="" class="w-full bg-white border-t border-neutral-80 py-3 md:sticky md:bottom-0 md:order-last md:z-30 md:h-[64px] md:flex md:flex-row md:justify-center md:items-center" style="box-shadow:0px 0px 33px -2px rgba(28, 39, 49, 0.12)"><div class="w-full text-black00 flex justify-stretch items-center" role="region"><div class="m-auto w-full data-[fluid=true]:max-w-full data-[fluid=false]:max-w-[1280px] px-5 flex flex-col md:flex-row items-center justify-between gap-3 md:gap-0" data-fluid="false"><a class="text-signal-blue text-body-m font-medium hover:underline text-center md:order-2 md:px-6 md:py-3 md:mx-10 md:bg-white md:border md:border-neutral60 md:rounded-full md:hover:bg-neutral90 md:transition-colors md:whitespace-nowrap md:no-underline" href="/issue/UPJOQ/11/1">Volume 11 (2025): Issue 1</a><div class="flex items-center justify-between w-full md:contents"><div class="md:order-1"><a class="flex items-center justify-center gap-2 px-5 py-3 md:px-3 lg:px-5 bg-signal-blue text-white rounded-full font-medium text-base hover:bg-signal-blue-hover transition-colors min-w-0 lg:min-w-[12rem]" aria-label="Previous article" href="/article/10.5334/oq.143"><svg xmlns="http://www.w3.org/2000/svg" width="24" height="24" viewBox="0 0 24 24" fill="none" stroke="currentColor" stroke-width="2" stroke-linecap="round" stroke-linejoin="round" class="lucide lucide-chevron-left w-4 h-4" aria-hidden="true"><path d="m15 18-6-6 6-6"></path></svg><span class="md:hidden lg:inline">Previous article</span></a></div><div class="md:order-3"><a class="flex items-center justify-center gap-2 px-5 py-3 md:px-3 lg:px-5 bg-signal-blue text-white rounded-full font-medium text-base hover:bg-signal-blue-hover transition-colors min-w-0 lg:min-w-[12rem]" aria-label="Next article" href="/article/10.5334/oq.153"><span class="md:hidden lg:inline">Next article</span><svg xmlns="http://www.w3.org/2000/svg" width="24" height="24" viewBox="0 0 24 24" fill="none" stroke="currentColor" stroke-width="2" stroke-linecap="round" stroke-linejoin="round" class="lucide lucide-chevron-right w-4 h-4" aria-hidden="true"><path d="m9 18 6-6-6-6"></path></svg></a></div></div></div></div></div></div><!--$--><!--/$--></div><footer class="w-full text-black00 flex justify-stretch items-center" role="region"><div class="m-auto w-full flex flex-col items-stretch justify-center data-[fluid=true]:max-w-full data-[fluid=false]:max-w-[1280px]" data-fluid="true"><div class="w-full flex justify-stretch items-center bg-radial from-deep-blue to-dark-blue text-white" role="region"><div class="m-auto w-full flex flex-col items-stretch justify-center data-[fluid=true]:max-w-full data-[fluid=false]:max-w-[1280px] px-5 relative py-16" data-fluid="false"><h2 class="sr-only">Footer</h2><svg aria-hidden="true" width="415" height="415" viewBox="0 0 415 410" fill="none" class="absolute top-12 left-[325px] hidden md:block"><path d="M415 312C410.73 366.025 377.945 410 306.569 410L223 410L223 312L319 312L319 370.121C367.589 370.121 387.463 348.783 396.483 312L414.98 312L415 312Z" fill="#FF8CDC"></path><path d="M199.5 409C89.7965 400.348 0.500067 333.925 0.500092 189.313L0.500122 0L199.5 3.47943e-05L199.5 214.5L81.4795 214.5C81.4795 312.943 124.809 353.209 199.5 371.483L199.5 408.96L199.5 409Z" fill="#0D1A9E"></path><path d="M371.5 289C391.073 289 407 273.073 407 253.5C407 233.927 391.073 218 371.5 218C351.927 218 336 233.927 336 253.5C336 273.073 351.927 289 371.5 289Z" stroke="#FFB900" stroke-width="15"></path></svg><div class="relative z-1 grid grid-cols-2 gap-10 md:gap-x-20 lg:grid-cols-[1fr_1fr_2fr] xl:grid-cols-[2fr_1fr_1fr_452px] xl:gap-22"><section role="group" aria-label="Contact information"><div class="flex-1 flex flex-col justify-start items-left gap-8 text-white relative order-1 col-span-2 md:col-span-1 min-w-[fit-content]"><a aria-label="Paradigm logo" role="link" style="--logo-color:white" href="/"><div class="subgrid relative select-none text-white h-10 lg:h-11.5" role="img" aria-label="Paradigm logo" style="width:10em;height:3.5em;margin-top:0.25em" aria-atomic="true"><div class="absolute top-0 left-0" style="width:100%;height:100%"><svg class="absolute" viewBox="0 0 11.7117 23.301" fill="currentColor" style="width:0.75em;left:0;top:0"><path d="M11.7117 23.301C5.25536 22.79 0 18.8667 0 10.3252V0.324707H11.7117V11.8129H4.76588C4.76588 17.6274 7.31596 20.0057 11.7117 21.0851V23.2986V23.301Z" fill="currentColor"></path></svg><div class="absolute font-normal flex flex-col " style="left:1.52em;top:-0.825em"><span class="text-[2.1em] -tracking-[0.035em] font-[420]">Paradigm</span><span class="border-t-[1.5px] border-(--logo-color) text-[0.857em] tracking-0 -mt-[0.23em] font-[500] ml-[0.1em] text-nowrap">reference-global.com</span></div></div></div></a><div class="flex flex-col gap-3"><div class="flex justify-stretch items-start gap-2"><svg xmlns="http://www.w3.org/2000/svg" width="24" height="24" viewBox="0 0 24 24" fill="none" stroke="currentColor" stroke-width="2" stroke-linecap="round" stroke-linejoin="round" class="lucide lucide-mail text-jade size-6 flex-o" aria-hidden="true"><path d="m22 7-8.991 5.727a2 2 0 0 1-2.009 0L2 7"></path><rect x="2" y="4" width="20" height="16" rx="2"></rect></svg><a class="hover:text-jade transition-colors duration-200" aria-label="Email contact@pps.pub" href="mailto:contact@pps.pub">contact@pps.pub</a></div><div class="flex justify-stretch items-start gap-2"><svg xmlns="http://www.w3.org/2000/svg" width="24" height="24" viewBox="0 0 24 24" fill="none" stroke="currentColor" stroke-width="2" stroke-linecap="round" stroke-linejoin="round" class="lucide lucide-phone text-jade size-6 flex-o" aria-hidden="true"><path d="M13.832 16.568a1 1 0 0 0 1.213-.303l.355-.465A2 2 0 0 1 17 15h3a2 2 0 0 1 2 2v3a2 2 0 0 1-2 2A18 18 0 0 1 2 4a2 2 0 0 1 2-2h3a2 2 0 0 1 2 2v3a2 2 0 0 1-.8 1.6l-.468.351a1 1 0 0 0-.292 1.233 14 14 0 0 0 6.392 6.384"></path></svg><div class="flex flex-col items-start justify-start"><span>Boston</span><a aria-label="Boston Phone: +1 857 214 2298" class="hover:text-jade whitespace-nowrap transition-colors duration-200" href="tel:+1 857 214 2298">+1 857 214 2298</a></div></div><div class="flex justify-stretch items-start gap-2"><svg xmlns="http://www.w3.org/2000/svg" width="24" height="24" viewBox="0 0 24 24" fill="none" stroke="currentColor" stroke-width="2" stroke-linecap="round" stroke-linejoin="round" class="lucide lucide-phone text-jade size-6 flex-o" aria-hidden="true"><path d="M13.832 16.568a1 1 0 0 0 1.213-.303l.355-.465A2 2 0 0 1 17 15h3a2 2 0 0 1 2 2v3a2 2 0 0 1-2 2A18 18 0 0 1 2 4a2 2 0 0 1 2-2h3a2 2 0 0 1 2 2v3a2 2 0 0 1-.8 1.6l-.468.351a1 1 0 0 0-.292 1.233 14 14 0 0 0 6.392 6.384"></path></svg><div class="flex flex-col items-start justify-start"><span>London</span><a aria-label="London Phone: +44 (0) 207 323 0343" class="hover:text-jade whitespace-nowrap transition-colors duration-200" href="tel:+44 (0) 207 323 0343">+44 (0) 207 323 0343</a></div></div><div class="flex justify-stretch items-start gap-2"><svg xmlns="http://www.w3.org/2000/svg" width="24" height="24" viewBox="0 0 24 24" fill="none" stroke="currentColor" stroke-width="2" stroke-linecap="round" stroke-linejoin="round" class="lucide lucide-phone text-jade size-6 flex-o" aria-hidden="true"><path d="M13.832 16.568a1 1 0 0 0 1.213-.303l.355-.465A2 2 0 0 1 17 15h3a2 2 0 0 1 2 2v3a2 2 0 0 1-2 2A18 18 0 0 1 2 4a2 2 0 0 1 2-2h3a2 2 0 0 1 2 2v3a2 2 0 0 1-.8 1.6l-.468.351a1 1 0 0 0-.292 1.233 14 14 0 0 0 6.392 6.384"></path></svg><div class="flex flex-col items-start justify-start"><span>Warsaw</span><a aria-label="Warsaw Phone: +48 22 245 33 55" class="hover:text-jade whitespace-nowrap transition-colors duration-200" href="tel:+48 22 245 33 55">+48 22 245 33 55</a></div></div></div><div class="flex justify-start items-center gap-4 relative z-1"><a class="text-white hover:text-jade transition-colors duration-200 outline-none focus-visible:text-jade" target="_blank" rel="noopener noreferrer" aria-label="Follow us on Facebook" href="https://www.facebook.com/referenceglobal"><svg width="29" height="29" viewBox="0 0 24 25" fill="none" class="fill-current"><g clip-path="url(#clip0_13423_13737)"><path d="M12 0.393066C5.37264 0.393066 0 5.76571 0 12.3931C0 18.0206 3.87456 22.7428 9.10128 24.0398V16.0603H6.62688V12.3931H9.10128V10.8129C9.10128 6.72859 10.9498 4.83547 14.9597 4.83547C15.72 4.83547 17.0318 4.98475 17.5685 5.13355V8.45755C17.2853 8.42779 16.7933 8.41291 16.1822 8.41291C14.2147 8.41291 13.4544 9.15835 13.4544 11.0961V12.3931H17.3741L16.7006 16.0603H13.4544V24.3052C19.3963 23.5876 24.0005 18.5284 24.0005 12.3931C24 5.76571 18.6274 0.393066 12 0.393066Z" fill="currentColor"></path></g><defs><clipPath id="clip0_13423_13737"><rect width="24" height="24" fill="white" transform="translate(0 0.393066)"></rect></clipPath></defs></svg></a><a class="text-white hover:text-jade transition-colors duration-200 outline-none focus-visible:text-jade" target="_blank" rel="noopener noreferrer" aria-label="Follow us on LinkedIn" href="https://www.linkedin.com/company/reference-global/"><svg width="29" height="29" viewBox="0 0 24 25" fill="none" class="fill-current"><g clip-path="url(#clip0_13423_13739)"><path d="M22.2234 0.393066H1.77187C0.792187 0.393066 0 1.1665 0 2.12275V22.6587C0 23.6149 0.792187 24.3931 1.77187 24.3931H22.2234C23.2031 24.3931 24 23.6149 24 22.6634V2.12275C24 1.1665 23.2031 0.393066 22.2234 0.393066ZM7.12031 20.8446H3.55781V9.38838H7.12031V20.8446ZM5.33906 7.82744C4.19531 7.82744 3.27188 6.904 3.27188 5.76494C3.27188 4.62588 4.19531 3.70244 5.33906 3.70244C6.47813 3.70244 7.40156 4.62588 7.40156 5.76494C7.40156 6.89932 6.47813 7.82744 5.33906 7.82744ZM20.4516 20.8446H16.8937V15.2759C16.8937 13.9493 16.8703 12.2384 15.0422 12.2384C13.1906 12.2384 12.9094 13.6868 12.9094 15.1821V20.8446H9.35625V9.38838H12.7687V10.954H12.8156C13.2891 10.054 14.4516 9.10244 16.1813 9.10244C19.7859 9.10244 20.4516 11.4743 20.4516 14.5587V20.8446Z" fill="currentColor"></path></g><defs><clipPath id="clip0_13423_13739"><rect width="24" height="24" fill="white" transform="translate(0 0.393066)"></rect></clipPath></defs></svg></a><a class="text-white hover:text-jade transition-colors duration-200 outline-none focus-visible:text-jade" target="_blank" rel="noopener noreferrer" aria-label="Follow us on BlueSky" href="https://bsky.app/profile/reference-global.bsky.social"><svg width="29" height="29" viewBox="0 0 600 530" fill="none" class="fill-current"><path d="m135.72 44.03c66.496 49.921 138.02 151.14 164.28 205.46 26.262-54.316 97.782-155.54 164.28-205.46 47.98-36.021 125.72-63.892 125.72 24.795 0 17.712-10.155 148.79-16.111 170.07-20.703 73.984-96.144 92.854-163.25 81.433 117.3 19.964 147.14 86.092 82.697 152.22-122.39 125.59-175.91-31.511-189.63-71.766-2.514-7.3797-3.6904-10.832-3.7077-7.8964-0.0174-2.9357-1.1937 0.51669-3.7077 7.8964-13.714 40.255-67.233 197.36-189.63 71.766-64.444-66.128-34.605-132.26 82.697-152.22-67.108 11.421-142.55-7.4491-163.25-81.433-5.9562-21.282-16.111-152.36-16.111-170.07 0-88.687 77.742-60.816 125.72-24.795z" fill="currentColor"></path></svg></a></div></div><svg width="120" height="116" viewBox="0 0 120 116" fill="none" xmlns="http://www.w3.org/2000/svg" class="visible md:hidden absolute  top-10 right-0 pointer-events-none opacity-80"><path d="M73.2302 89.3188C73.2302 101.248 82.6883 110.955 94.3116 110.955C105.935 110.955 115.393 101.248 115.393 89.3188C115.393 77.3896 105.935 67.6826 94.3116 67.6826C82.6883 67.6826 73.2302 77.3896 73.2302 89.3188Z" stroke="#FFB900" stroke-width="8"></path><path d="M58.8061 115.393C26.3878 112.827 0 93.1228 0 50.2251L0 0L58.8061 0L58.8061 57.6965L23.9301 57.6965C23.9301 86.8986 36.7343 98.8432 58.8061 104.264L58.8061 115.381V115.393Z" fill="#FF8CDC"></path></svg></section><div class="order-3 col-span-2 grid-cols-subgrid grid gap-10 md:col-span-1 md:order-2 lg:col-span-1 lg:grid-cols-1 xl:col-span-2 xl:grid-cols-2 xl:gap-22"><section role="group" aria-label="Navigation links"><div class="flex-1 flex flex-col justify-start items-left gap-3 text-white text-nowrap"><h3 class="text-subtitle-l">Paradigm</h3><div class="flex flex-col justify-start items-left gap-2 text-[15px] font-normal"><a class="hover:text-jade transition-colors duration-200" href="/contact">Contact</a><a class="hover:text-jade transition-colors duration-200" href="/faq">FAQ</a><a class="hover:text-jade transition-colors duration-200" href="/about">About us</a></div></div></section><section role="group" aria-label="Account links"><div class="flex-1 flex flex-col justify-start items-left gap-3 text-white text-nowrap"><h3 class="text-subtitle-l">My account</h3><div class="flex flex-col justify-start items-left gap-2 text-[15px] font-normal"><button class="cursor-pointer hover:text-jade transition-colors duration-200 bg-transparent border-0 p-0 text-inherit font-inherit text-left" role="link">Log in</button><button class="cursor-pointer hover:text-jade transition-colors duration-200 bg-transparent border-0 p-0 text-inherit font-inherit text-left" role="link">Register</button><button role="link" class="cursor-pointer hover:text-jade transition-colors duration-200 bg-transparent border-0 p-0 text-inherit font-inherit text-left">Reset password</button></div></div></section></div><div class="flex flex-col rounded-[1rem] bg-alabaster text-subtitle-l p-4 lg:p-8 gap-6 order-2 col-span-2 md:order-3 lg:col-span-1" role="form" aria-label="Sign up for newsletter"><h3 class="text-black">Sign up for our newsletter</h3><form class="flex flex-col gap-4"><div class="group/field w-full grow shrink flex flex-col items-stretch justify-start gap-1 relative"><label for="_R_2nm3lb_" class="sr-only">Preferred newsletter lists</label><select id="_R_2nm3lb_" required="" class="appearance-none absolute pointer-events-none opacity-0 -translate-x-full w-10.5 h-10.5" aria-hidden="true" tabindex="-1" multiple="" title="" name="lists"><option value=""></option><option value="newsletter_editors">Editors and researchers</option><option value="newsletter_librarians">Librarians</option><option value="newsletter_general">Publishers</option></select><button type="button" role="combobox" aria-expanded="false" aria-controls="_R_2nm3lb_-listbox" aria-label="Preferred newsletter lists" class="peer group w-full min-w-0 px-4 rounded-md border border-black00 outline-none bg-white text-input text-black00 transition-[color,border] inline-flex items-center justify-start placeholder:text-transparent placeholder:transition-[color] selection:text-semantic-blue-80 selection:bg-dark-blue placeholder-shown:border-neutral-60 focus-visible:!text-black focus-visible:!border-signal-blue-hover focus-visible:placeholder:!text-neutral-60 disabled:cursor-not-allowed disabled:border-black/20 disabled:text-black/20 disabled:placeholder:text-black/20 disabled:bg-white/50 data-disabled:!cursor-not-allowed data-disabled:!border-black/20 data-disabled:!text-black/20 data-disabled:!placeholder:text-black/20 data-disabled:!bg-white/50 data-[invalid=true]:!border-semantic-red-60 group-data-[invalid=true]/field:!border-semantic-red-60 not-data-label:placeholder:text-neutral-40 focus-visible:not-data-label:placeholder:text-neutral-60 data-disabled:[&amp;_svg]:!text-black/20 file:text-foreground file:inline-flex file:h-7 file:border-0 file:bg-transparent file:text-sm file:font-medium gap-1 data-[placeholder]:border-neutral-60 data-[placeholder]:text-transparent data-[placeholder]:not-data-label:text-neutral-40 data-[state=open]:border-signal-blue-hover data-[state=open]:data-[placeholder]:text-neutral-60 data-[state=open]:placeholder:text-neutral-60 data-[placeholder]:focus-visible:text-neutral-60 [&amp;_&gt;*:first-child]:flex-1 [&amp;_&gt;*:first-child]:text-left data-disabled:data-[placeholder]:!text-transparent h-auto min-h-10.5 ps-2" data-label="Preferred newsletter lists" data-placeholder="true" aria-haspopup="dialog" data-state="closed"><div data-wrap-options="false" class="flex justify-start items-center gap-1 py-[8px] overflow-hidden min-w-0 data-[wrap-options=true]:flex-wrap"></div><svg xmlns="http://www.w3.org/2000/svg" width="24" height="24" viewBox="0 0 24 24" fill="none" stroke="currentColor" stroke-width="2" stroke-linecap="round" stroke-linejoin="round" class="lucide lucide-chevron-down size-4 cursor-pointer text-neutral-40 data-[icon=primary-trigger]:hover:text-black00 data-[icon=clear-trigger]:hover:text-semantic-red-60 data-[icon=primary-trigger]:transition-transform group-data-[state=open]:data-[icon=primary-trigger]:data-[animation=enabled]:rotate-180" aria-hidden="true" tabindex="-1" data-icon="primary-trigger" data-animation="enabled"><path d="m6 9 6 6 6-6"></path></svg></button><span data-empty="true" class="absolute text-label-l text-neutral-20 font-normal bg-white transition-all pointer-events-none -translate-y-[50%] flex justify-start items-center left-3 top-0 px-1.5 peer-placeholder-shown:text-neutral-40 peer-placeholder-shown:left-4 peer-placeholder-shown:top-5.25 peer-placeholder-shown:p-0 peer-data-placeholder:text-neutral-40 peer-data-placeholder:left-4 peer-data-placeholder:top-5.25 peer-data-placeholder:p-0 peer-focus-visible:!left-3 peer-focus-visible:!top-0 peer-focus-visible:!px-1.5 peer-focus-visible:!text-neutral-40 peer-data-[state=open]:!left-3 peer-data-[state=open]:!top-0 peer-data-[state=open]:!px-1.5 peer-data-[state=open]:!text-neutral-40 peer-autofill:!left-3 peer-autofill:!top-0 peer-autofill:!px-1.5 peer-autofill:!text-neutral-40 data-[invalid=true]:!text-semantic-red-60 peer-disabled:!text-neutral-60 peer-disabled:[&amp;_svg]:!text-neutral-60 peer-disabled:data-empty:left-4 peer-disabled:data-empty:top-5.25 peer-disabled:data-empty:p-0 peer-data-disabled:!text-neutral-60 peer-data-disabled:[&amp;_svg]:!text-neutral-60 peer-data-disabled:data-empty:left-4 peer-data-disabled:data-empty:top-5.25 peer-data-disabled:data-empty:p-0 [&amp;_svg:not([class*=&quot;size-&quot;])]:!size-3"><svg xmlns="http://www.w3.org/2000/svg" width="24" height="24" viewBox="0 0 24 24" fill="none" stroke="currentColor" stroke-width="2" stroke-linecap="round" stroke-linejoin="round" class="lucide lucide-asterisk text-semantic-red-40" aria-hidden="true"><path d="M12 6v12"></path><path d="M17.196 9 6.804 15"></path><path d="m6.804 9 10.392 6"></path></svg><span>Preferred newsletter lists</span></span></div><div class="group/field w-full grow shrink flex flex-col items-stretch justify-start gap-1 relative"><input id="_R_4nm3lb_" aria-label="Enter your email address" type="email" required="" placeholder="" data-label="Enter your email address" class="peer group w-full h-10.5 min-w-0 px-4 rounded-md border border-black00 outline-none bg-white text-input text-black00 transition-[color,border] inline-flex items-center justify-start placeholder:text-transparent placeholder:transition-[color] selection:text-semantic-blue-80 selection:bg-dark-blue placeholder-shown:border-neutral-60 focus-visible:!text-black focus-visible:!border-signal-blue-hover focus-visible:placeholder:!text-neutral-60 disabled:cursor-not-allowed disabled:border-black/20 disabled:text-black/20 disabled:placeholder:text-black/20 disabled:bg-white/50 data-disabled:!cursor-not-allowed data-disabled:!border-black/20 data-disabled:!text-black/20 data-disabled:!placeholder:text-black/20 data-disabled:!bg-white/50 data-[invalid=true]:!border-semantic-red-60 group-data-[invalid=true]/field:!border-semantic-red-60 not-data-label:placeholder:text-neutral-40 focus-visible:not-data-label:placeholder:text-neutral-60 data-disabled:[&amp;_svg]:!text-black/20 file:text-foreground file:inline-flex file:h-7 file:border-0 file:bg-transparent file:text-sm file:font-medium" title="" name="email" value=""/><label data-empty="true" class="absolute text-label-l text-neutral-20 font-normal bg-white transition-all pointer-events-none -translate-y-[50%] flex justify-start items-center left-3 top-0 px-1.5 peer-placeholder-shown:text-neutral-40 peer-placeholder-shown:left-4 peer-placeholder-shown:top-5.25 peer-placeholder-shown:p-0 peer-data-placeholder:text-neutral-40 peer-data-placeholder:left-4 peer-data-placeholder:top-5.25 peer-data-placeholder:p-0 peer-focus-visible:!left-3 peer-focus-visible:!top-0 peer-focus-visible:!px-1.5 peer-focus-visible:!text-neutral-40 peer-data-[state=open]:!left-3 peer-data-[state=open]:!top-0 peer-data-[state=open]:!px-1.5 peer-data-[state=open]:!text-neutral-40 peer-autofill:!left-3 peer-autofill:!top-0 peer-autofill:!px-1.5 peer-autofill:!text-neutral-40 data-[invalid=true]:!text-semantic-red-60 peer-disabled:!text-neutral-60 peer-disabled:[&amp;_svg]:!text-neutral-60 peer-disabled:data-empty:left-4 peer-disabled:data-empty:top-5.25 peer-disabled:data-empty:p-0 peer-data-disabled:!text-neutral-60 peer-data-disabled:[&amp;_svg]:!text-neutral-60 peer-data-disabled:data-empty:left-4 peer-data-disabled:data-empty:top-5.25 peer-data-disabled:data-empty:p-0 [&amp;_svg:not([class*=&quot;size-&quot;])]:!size-3" for="_R_4nm3lb_"><svg xmlns="http://www.w3.org/2000/svg" width="24" height="24" viewBox="0 0 24 24" fill="none" stroke="currentColor" stroke-width="2" stroke-linecap="round" stroke-linejoin="round" class="lucide lucide-asterisk text-semantic-red-40" aria-hidden="true"><path d="M12 6v12"></path><path d="M17.196 9 6.804 15"></path><path d="m6.804 9 10.392 6"></path></svg><span>Enter your email address</span></label></div><div class="group/field w-full grow shrink flex flex-col items-stretch justify-start gap-1 relative"><div class="flex justify-start items-start gap-3"><button type="button" role="checkbox" aria-checked="false" aria-required="true" data-state="unchecked" value="on" id="_R_6nm3lb_" data-size="small" class="peer flex flex-none size-[26px] data-[size=small]:size-[20px] data-[size=default]:size-[26px] data-[size=large]:size-[32px] appearance-none items-center justify-center border border-neutral-40 rounded-sm bg-white data-[state=checked]:bg-jade data-[state=checked]:border-jade data-[state=checked]:text-white focus-visible:outline-1 focus-visible:outline-signal-blue focus-visible:outline-offset-2 disabled:border-black/20 disabled:!text-black/20 data-[state=checked]:disabled:border-transparent data-[state=checked]:disabled:bg-black/20 [&amp;_svg]:!size-5 data-[size=small]:[&amp;_svg]:!size-4 data-[size=large]:[&amp;_svg]:!size-6" aria-labelledby="_R_6nm3lb_-text" title=""></button><input type="checkbox" aria-hidden="true" required="" tabindex="-1" style="position:absolute;pointer-events:none;opacity:0;margin:0;transform:translateX(-100%)" name="consent" value="on"/><span data-empty="true" class="text-label-l font-normal text-neutral-20 flex justify-start items-start gap-0.5 peer-data-[size=small]:mt-0.5 peer-data-[size=default]:mt-1 peer-data-[size=large]:mt-2 peer-disabled:!text-neutral-60 [&amp;_svg]:shrink-0 peer-data-[size=small]:[&amp;_svg]:mt-0.2 peer-data-[size=default]:[&amp;_svg]:mt-0.5 peer-data-[size=large]:[&amp;_svg]:mt-0.75 [&amp;_svg:not([class*=&quot;size-&quot;])]:!size-3 grow cursor-pointer"><svg xmlns="http://www.w3.org/2000/svg" width="24" height="24" viewBox="0 0 24 24" fill="none" stroke="currentColor" stroke-width="2" stroke-linecap="round" stroke-linejoin="round" class="lucide lucide-asterisk text-semantic-red-40" aria-hidden="true"><path d="M12 6v12"></path><path d="M17.196 9 6.804 15"></path><path d="m6.804 9 10.392 6"></path></svg><span id="_R_6nm3lb_-text" class="contents"><div class="text-[12px] font-normal">I consent to the processing of my personal data for purposes and to the extent necessary for the provision of the newsletter service, as described in the <a href="/privacy-policy" class="underline hover:no-underline">Privacy Policy</a>.</div></span></span></div></div><button data-slot="button" data-size="lg" class="inline-flex items-center justify-center gap-2 shrink-0 whitespace-nowrap rounded-full font-medium transition-all cursor-pointer [&amp;_svg]:pointer-events-none [&amp;_svg:not([class*=&quot;size-&quot;])]:size-4 [&amp;_svg]:shrink-0 disabled:cursor-not-allowed select-none bg-signal-blue text-white data-danger:bg-semantic-red-60 active:shadow-(--button-default-shadow) hover:bg-signal-blue-hover hover:data-danger:bg-semantic-red-40 focus:ring-offset-2 focus:ring-2 focus:ring-signal-blue focus:data-danger:ring-semantic-red-40 disabled:shadow-none disabled:bg-black/5 disabled:text-black/20 text-button h-12 px-8 has-[&gt;svg]:px-6 w-full" type="submit" disabled="">Subscribe</button></form></div></div></div></div><div class="w-full flex justify-stretch items-center bg-deep-blue text-white" role="region"><div class="m-auto w-full items-stretch justify-center data-[fluid=true]:max-w-full data-[fluid=false]:max-w-[1280px] px-5 py-6 flex flex-col gap-4 lg:flex-row lg:justify-between lg:items-center" data-fluid="false"><div class="text-label-l font-normal order-2 lg:order-1">Copyright 2026 © Paradigm. All rights reserved.</div><div class="order-3 lg:order-2"><div class="flex items-center gap-2"><span class="text-label-l font-normal text-white/60">Currency<!-- -->:</span><div class="flex items-center gap-1"><button class="text-label-l px-2 py-0.5 rounded transition-colors duration-200 bg-white text-deep-blue font-semibold">EUR €</button><button class="text-label-l px-2 py-0.5 rounded transition-colors duration-200 text-white/80 hover:text-white hover:bg-white/10">USD $</button><button class="text-label-l px-2 py-0.5 rounded transition-colors duration-200 text-white/80 hover:text-white hover:bg-white/10">GBP £</button></div></div></div><div class="flex items-center gap-2 lg:gap-5 order-1 lg:order-3 flex-wrap lg:flex-nowrap"><a class="text-label-l font-normal hover:text-jade transition-colors duration-200" href="/terms-of-service">Terms of service</a><a class="text-label-l font-normal hover:text-jade transition-colors duration-200" href="/privacy-policy">Privacy policy</a><a class="text-label-l font-normal hover:text-jade transition-colors duration-200" href="/publishing-ethics">Ethical policies</a><a class="text-label-l font-normal hover:text-jade transition-colors duration-200" href="/accessibility">Accessibility</a></div></div></div></div></footer></div><div><meta name="EZproxyRewriting" content="disable" /></div><script src="https://cdn.reference-global.com/p/_next/static/chunks/webpack-4cbcf9943d28720e.js" nonce="OWMyZTMyZGMtMjFhNy00NWY0LWFhZDQtYzhmZDRmNTkxYWYz" id="_R_" async=""></script><script nonce="OWMyZTMyZGMtMjFhNy00NWY0LWFhZDQtYzhmZDRmNTkxYWYz">(self.__next_f=self.__next_f||[]).push([0])</script><script nonce="OWMyZTMyZGMtMjFhNy00NWY0LWFhZDQtYzhmZDRmNTkxYWYz">self.__next_f.push([1,"1:\"$Sreact.fragment\"\n3:I[9766,[],\"\"]\n4:I[98924,[],\"\"]\n6:I[24431,[],\"OutletBoundary\"]\n8:I[15278,[],\"AsyncMetadataOutlet\"]\na:I[24431,[],\"ViewportBoundary\"]\nc:I[24431,[],\"MetadataBoundary\"]\nd:\"$Sreact.suspense\"\nf:I[57150,[],\"\"]\n"])</script><script nonce="OWMyZTMyZGMtMjFhNy00NWY0LWFhZDQtYzhmZDRmNTkxYWYz">self.__next_f.push([1,"10:I[41402,[\"586\",\"static/chunks/13b76428-c75990430d19f963.js\",\"4760\",\"static/chunks/4760-92886d3a47c56a0a.js\",\"4909\",\"static/chunks/4909-79f021186bc62407.js\",\"2619\",\"static/chunks/2619-04bc32f026a0d946.js\",\"8024\",\"static/chunks/8024-c5c0c588dd5bf9de.js\",\"8137\",\"static/chunks/8137-dbab4afc29bceb64.js\",\"1691\",\"static/chunks/1691-cd41613e27790d86.js\",\"1567\",\"static/chunks/1567-3788270a3266b680.js\",\"4127\",\"static/chunks/4127-35d78e9d1074522e.js\",\"6405\",\"static/chunks/6405-dde0769e08ce9e4a.js\",\"4135\",\"static/chunks/4135-4d03ce1a5632704d.js\",\"9210\",\"static/chunks/9210-dae9924578833c1c.js\",\"6093\",\"static/chunks/6093-45f6654ea5cd90c7.js\",\"1356\",\"static/chunks/1356-b1f982685cfcaf9f.js\",\"5551\",\"static/chunks/5551-ecdab97733731a63.js\",\"6479\",\"static/chunks/6479-bed225d598e13aca.js\",\"7520\",\"static/chunks/7520-40c5336f15b4a173.js\",\"8545\",\"static/chunks/8545-5d7a93dc4758faf2.js\",\"9672\",\"static/chunks/9672-b71ae64092e3eda7.js\",\"6462\",\"static/chunks/6462-e460b70fd63c3e1d.js\",\"9608\",\"static/chunks/9608-6d15668bad6c4df6.js\",\"6338\",\"static/chunks/6338-1a40473ae30fa6a9.js\",\"8578\",\"static/chunks/8578-1389698ddbb92f1c.js\",\"7177\",\"static/chunks/app/layout-49370dc027d4ebf7.js\"],\"\"]\n"])</script><script nonce="OWMyZTMyZGMtMjFhNy00NWY0LWFhZDQtYzhmZDRmNTkxYWYz">self.__next_f.push([1,"12:I[3809,[\"4760\",\"static/chunks/4760-92886d3a47c56a0a.js\",\"4909\",\"static/chunks/4909-79f021186bc62407.js\",\"2619\",\"static/chunks/2619-04bc32f026a0d946.js\",\"8024\",\"static/chunks/8024-c5c0c588dd5bf9de.js\",\"8137\",\"static/chunks/8137-dbab4afc29bceb64.js\",\"1691\",\"static/chunks/1691-cd41613e27790d86.js\",\"1567\",\"static/chunks/1567-3788270a3266b680.js\",\"4127\",\"static/chunks/4127-35d78e9d1074522e.js\",\"6405\",\"static/chunks/6405-dde0769e08ce9e4a.js\",\"4135\",\"static/chunks/4135-4d03ce1a5632704d.js\",\"9210\",\"static/chunks/9210-dae9924578833c1c.js\",\"6093\",\"static/chunks/6093-45f6654ea5cd90c7.js\",\"1356\",\"static/chunks/1356-b1f982685cfcaf9f.js\",\"5551\",\"static/chunks/5551-ecdab97733731a63.js\",\"6479\",\"static/chunks/6479-bed225d598e13aca.js\",\"7520\",\"static/chunks/7520-40c5336f15b4a173.js\",\"8545\",\"static/chunks/8545-5d7a93dc4758faf2.js\",\"9231\",\"static/chunks/9231-f87582098cf1ea5a.js\",\"2310\",\"static/chunks/2310-7cf393334e460699.js\",\"3691\",\"static/chunks/3691-16e713d368533662.js\",\"1898\",\"static/chunks/1898-572effe9022ab7ab.js\",\"9866\",\"static/chunks/9866-d9ce3bbefe9cdbcb.js\",\"9608\",\"static/chunks/9608-6d15668bad6c4df6.js\",\"6338\",\"static/chunks/6338-1a40473ae30fa6a9.js\",\"7092\",\"static/chunks/7092-5c2d2bad37070a97.js\",\"3133\",\"static/chunks/3133-a1288baf37f8d69d.js\",\"4110\",\"static/chunks/4110-0459079cc429e6d5.js\",\"9762\",\"static/chunks/app/article/%5B...doi%5D/page-ae27722e10bac867.js\"],\"default\"]\n"])</script><script nonce="OWMyZTMyZGMtMjFhNy00NWY0LWFhZDQtYzhmZDRmNTkxYWYz">self.__next_f.push([1,"14:I[91898,[\"586\",\"static/chunks/13b76428-c75990430d19f963.js\",\"4760\",\"static/chunks/4760-92886d3a47c56a0a.js\",\"4909\",\"static/chunks/4909-79f021186bc62407.js\",\"2619\",\"static/chunks/2619-04bc32f026a0d946.js\",\"8024\",\"static/chunks/8024-c5c0c588dd5bf9de.js\",\"8137\",\"static/chunks/8137-dbab4afc29bceb64.js\",\"1691\",\"static/chunks/1691-cd41613e27790d86.js\",\"1567\",\"static/chunks/1567-3788270a3266b680.js\",\"4127\",\"static/chunks/4127-35d78e9d1074522e.js\",\"6405\",\"static/chunks/6405-dde0769e08ce9e4a.js\",\"4135\",\"static/chunks/4135-4d03ce1a5632704d.js\",\"9210\",\"static/chunks/9210-dae9924578833c1c.js\",\"6093\",\"static/chunks/6093-45f6654ea5cd90c7.js\",\"1356\",\"static/chunks/1356-b1f982685cfcaf9f.js\",\"5551\",\"static/chunks/5551-ecdab97733731a63.js\",\"6479\",\"static/chunks/6479-bed225d598e13aca.js\",\"7520\",\"static/chunks/7520-40c5336f15b4a173.js\",\"8545\",\"static/chunks/8545-5d7a93dc4758faf2.js\",\"9672\",\"static/chunks/9672-b71ae64092e3eda7.js\",\"6462\",\"static/chunks/6462-e460b70fd63c3e1d.js\",\"9608\",\"static/chunks/9608-6d15668bad6c4df6.js\",\"6338\",\"static/chunks/6338-1a40473ae30fa6a9.js\",\"8578\",\"static/chunks/8578-1389698ddbb92f1c.js\",\"7177\",\"static/chunks/app/layout-49370dc027d4ebf7.js\"],\"LoginProvider\"]\n"])</script><script nonce="OWMyZTMyZGMtMjFhNy00NWY0LWFhZDQtYzhmZDRmNTkxYWYz">self.__next_f.push([1,"15:I[17164,[\"586\",\"static/chunks/13b76428-c75990430d19f963.js\",\"4760\",\"static/chunks/4760-92886d3a47c56a0a.js\",\"4909\",\"static/chunks/4909-79f021186bc62407.js\",\"2619\",\"static/chunks/2619-04bc32f026a0d946.js\",\"8024\",\"static/chunks/8024-c5c0c588dd5bf9de.js\",\"8137\",\"static/chunks/8137-dbab4afc29bceb64.js\",\"1691\",\"static/chunks/1691-cd41613e27790d86.js\",\"1567\",\"static/chunks/1567-3788270a3266b680.js\",\"4127\",\"static/chunks/4127-35d78e9d1074522e.js\",\"6405\",\"static/chunks/6405-dde0769e08ce9e4a.js\",\"4135\",\"static/chunks/4135-4d03ce1a5632704d.js\",\"9210\",\"static/chunks/9210-dae9924578833c1c.js\",\"6093\",\"static/chunks/6093-45f6654ea5cd90c7.js\",\"1356\",\"static/chunks/1356-b1f982685cfcaf9f.js\",\"5551\",\"static/chunks/5551-ecdab97733731a63.js\",\"6479\",\"static/chunks/6479-bed225d598e13aca.js\",\"7520\",\"static/chunks/7520-40c5336f15b4a173.js\",\"8545\",\"static/chunks/8545-5d7a93dc4758faf2.js\",\"9672\",\"static/chunks/9672-b71ae64092e3eda7.js\",\"6462\",\"static/chunks/6462-e460b70fd63c3e1d.js\",\"9608\",\"static/chunks/9608-6d15668bad6c4df6.js\",\"6338\",\"static/chunks/6338-1a40473ae30fa6a9.js\",\"8578\",\"static/chunks/8578-1389698ddbb92f1c.js\",\"7177\",\"static/chunks/app/layout-49370dc027d4ebf7.js\"],\"HardDrmFlagProvider\"]\n"])</script><script nonce="OWMyZTMyZGMtMjFhNy00NWY0LWFhZDQtYzhmZDRmNTkxYWYz">self.__next_f.push([1,"16:I[77449,[\"586\",\"static/chunks/13b76428-c75990430d19f963.js\",\"4760\",\"static/chunks/4760-92886d3a47c56a0a.js\",\"4909\",\"static/chunks/4909-79f021186bc62407.js\",\"2619\",\"static/chunks/2619-04bc32f026a0d946.js\",\"8024\",\"static/chunks/8024-c5c0c588dd5bf9de.js\",\"8137\",\"static/chunks/8137-dbab4afc29bceb64.js\",\"1691\",\"static/chunks/1691-cd41613e27790d86.js\",\"1567\",\"static/chunks/1567-3788270a3266b680.js\",\"4127\",\"static/chunks/4127-35d78e9d1074522e.js\",\"6405\",\"static/chunks/6405-dde0769e08ce9e4a.js\",\"4135\",\"static/chunks/4135-4d03ce1a5632704d.js\",\"9210\",\"static/chunks/9210-dae9924578833c1c.js\",\"6093\",\"static/chunks/6093-45f6654ea5cd90c7.js\",\"1356\",\"static/chunks/1356-b1f982685cfcaf9f.js\",\"5551\",\"static/chunks/5551-ecdab97733731a63.js\",\"6479\",\"static/chunks/6479-bed225d598e13aca.js\",\"7520\",\"static/chunks/7520-40c5336f15b4a173.js\",\"8545\",\"static/chunks/8545-5d7a93dc4758faf2.js\",\"9672\",\"static/chunks/9672-b71ae64092e3eda7.js\",\"6462\",\"static/chunks/6462-e460b70fd63c3e1d.js\",\"9608\",\"static/chunks/9608-6d15668bad6c4df6.js\",\"6338\",\"static/chunks/6338-1a40473ae30fa6a9.js\",\"8578\",\"static/chunks/8578-1389698ddbb92f1c.js\",\"7177\",\"static/chunks/app/layout-49370dc027d4ebf7.js\"],\"default\"]\n"])</script><script nonce="OWMyZTMyZGMtMjFhNy00NWY0LWFhZDQtYzhmZDRmNTkxYWYz">self.__next_f.push([1,"17:I[4364,[\"586\",\"static/chunks/13b76428-c75990430d19f963.js\",\"4760\",\"static/chunks/4760-92886d3a47c56a0a.js\",\"4909\",\"static/chunks/4909-79f021186bc62407.js\",\"2619\",\"static/chunks/2619-04bc32f026a0d946.js\",\"8024\",\"static/chunks/8024-c5c0c588dd5bf9de.js\",\"8137\",\"static/chunks/8137-dbab4afc29bceb64.js\",\"1691\",\"static/chunks/1691-cd41613e27790d86.js\",\"1567\",\"static/chunks/1567-3788270a3266b680.js\",\"4127\",\"static/chunks/4127-35d78e9d1074522e.js\",\"6405\",\"static/chunks/6405-dde0769e08ce9e4a.js\",\"4135\",\"static/chunks/4135-4d03ce1a5632704d.js\",\"9210\",\"static/chunks/9210-dae9924578833c1c.js\",\"6093\",\"static/chunks/6093-45f6654ea5cd90c7.js\",\"1356\",\"static/chunks/1356-b1f982685cfcaf9f.js\",\"5551\",\"static/chunks/5551-ecdab97733731a63.js\",\"6479\",\"static/chunks/6479-bed225d598e13aca.js\",\"7520\",\"static/chunks/7520-40c5336f15b4a173.js\",\"8545\",\"static/chunks/8545-5d7a93dc4758faf2.js\",\"9672\",\"static/chunks/9672-b71ae64092e3eda7.js\",\"6462\",\"static/chunks/6462-e460b70fd63c3e1d.js\",\"9608\",\"static/chunks/9608-6d15668bad6c4df6.js\",\"6338\",\"static/chunks/6338-1a40473ae30fa6a9.js\",\"8578\",\"static/chunks/8578-1389698ddbb92f1c.js\",\"7177\",\"static/chunks/app/layout-49370dc027d4ebf7.js\"],\"default\"]\n"])</script><script nonce="OWMyZTMyZGMtMjFhNy00NWY0LWFhZDQtYzhmZDRmNTkxYWYz">self.__next_f.push([1,"18:I[86452,[\"4909\",\"static/chunks/4909-79f021186bc62407.js\",\"2619\",\"static/chunks/2619-04bc32f026a0d946.js\",\"1567\",\"static/chunks/1567-3788270a3266b680.js\",\"5967\",\"static/chunks/5967-f570d0945103f78c.js\",\"4345\",\"static/chunks/app/not-found-c423ae44ca6205d3.js\"],\"default\"]\n19:I[23625,[\"4909\",\"static/chunks/4909-79f021186bc62407.js\",\"2619\",\"static/chunks/2619-04bc32f026a0d946.js\",\"1567\",\"static/chunks/1567-3788270a3266b680.js\",\"5967\",\"static/chunks/5967-f570d0945103f78c.js\",\"4345\",\"static/chunks/app/not-found-c423ae44ca6205d3.js\"],\"default\"]\n"])</script><script nonce="OWMyZTMyZGMtMjFhNy00NWY0LWFhZDQtYzhmZDRmNTkxYWYz">self.__next_f.push([1,"1c:I[90452,[\"586\",\"static/chunks/13b76428-c75990430d19f963.js\",\"4760\",\"static/chunks/4760-92886d3a47c56a0a.js\",\"4909\",\"static/chunks/4909-79f021186bc62407.js\",\"2619\",\"static/chunks/2619-04bc32f026a0d946.js\",\"8024\",\"static/chunks/8024-c5c0c588dd5bf9de.js\",\"8137\",\"static/chunks/8137-dbab4afc29bceb64.js\",\"1691\",\"static/chunks/1691-cd41613e27790d86.js\",\"1567\",\"static/chunks/1567-3788270a3266b680.js\",\"4127\",\"static/chunks/4127-35d78e9d1074522e.js\",\"6405\",\"static/chunks/6405-dde0769e08ce9e4a.js\",\"4135\",\"static/chunks/4135-4d03ce1a5632704d.js\",\"9210\",\"static/chunks/9210-dae9924578833c1c.js\",\"6093\",\"static/chunks/6093-45f6654ea5cd90c7.js\",\"1356\",\"static/chunks/1356-b1f982685cfcaf9f.js\",\"5551\",\"static/chunks/5551-ecdab97733731a63.js\",\"6479\",\"static/chunks/6479-bed225d598e13aca.js\",\"7520\",\"static/chunks/7520-40c5336f15b4a173.js\",\"8545\",\"static/chunks/8545-5d7a93dc4758faf2.js\",\"9672\",\"static/chunks/9672-b71ae64092e3eda7.js\",\"6462\",\"static/chunks/6462-e460b70fd63c3e1d.js\",\"9608\",\"static/chunks/9608-6d15668bad6c4df6.js\",\"6338\",\"static/chunks/6338-1a40473ae30fa6a9.js\",\"8578\",\"static/chunks/8578-1389698ddbb92f1c.js\",\"7177\",\"static/chunks/app/layout-49370dc027d4ebf7.js\"],\"default\"]\n"])</script><script nonce="OWMyZTMyZGMtMjFhNy00NWY0LWFhZDQtYzhmZDRmNTkxYWYz">self.__next_f.push([1,"1d:I[8034,[\"586\",\"static/chunks/13b76428-c75990430d19f963.js\",\"4760\",\"static/chunks/4760-92886d3a47c56a0a.js\",\"4909\",\"static/chunks/4909-79f021186bc62407.js\",\"2619\",\"static/chunks/2619-04bc32f026a0d946.js\",\"8024\",\"static/chunks/8024-c5c0c588dd5bf9de.js\",\"8137\",\"static/chunks/8137-dbab4afc29bceb64.js\",\"1691\",\"static/chunks/1691-cd41613e27790d86.js\",\"1567\",\"static/chunks/1567-3788270a3266b680.js\",\"4127\",\"static/chunks/4127-35d78e9d1074522e.js\",\"6405\",\"static/chunks/6405-dde0769e08ce9e4a.js\",\"4135\",\"static/chunks/4135-4d03ce1a5632704d.js\",\"9210\",\"static/chunks/9210-dae9924578833c1c.js\",\"6093\",\"static/chunks/6093-45f6654ea5cd90c7.js\",\"1356\",\"static/chunks/1356-b1f982685cfcaf9f.js\",\"5551\",\"static/chunks/5551-ecdab97733731a63.js\",\"6479\",\"static/chunks/6479-bed225d598e13aca.js\",\"7520\",\"static/chunks/7520-40c5336f15b4a173.js\",\"8545\",\"static/chunks/8545-5d7a93dc4758faf2.js\",\"9672\",\"static/chunks/9672-b71ae64092e3eda7.js\",\"6462\",\"static/chunks/6462-e460b70fd63c3e1d.js\",\"9608\",\"static/chunks/9608-6d15668bad6c4df6.js\",\"6338\",\"static/chunks/6338-1a40473ae30fa6a9.js\",\"8578\",\"static/chunks/8578-1389698ddbb92f1c.js\",\"7177\",\"static/chunks/app/layout-49370dc027d4ebf7.js\"],\"default\"]\n"])</script><script nonce="OWMyZTMyZGMtMjFhNy00NWY0LWFhZDQtYzhmZDRmNTkxYWYz">self.__next_f.push([1,"1e:I[54656,[\"586\",\"static/chunks/13b76428-c75990430d19f963.js\",\"4760\",\"static/chunks/4760-92886d3a47c56a0a.js\",\"4909\",\"static/chunks/4909-79f021186bc62407.js\",\"2619\",\"static/chunks/2619-04bc32f026a0d946.js\",\"8024\",\"static/chunks/8024-c5c0c588dd5bf9de.js\",\"8137\",\"static/chunks/8137-dbab4afc29bceb64.js\",\"1691\",\"static/chunks/1691-cd41613e27790d86.js\",\"1567\",\"static/chunks/1567-3788270a3266b680.js\",\"4127\",\"static/chunks/4127-35d78e9d1074522e.js\",\"6405\",\"static/chunks/6405-dde0769e08ce9e4a.js\",\"4135\",\"static/chunks/4135-4d03ce1a5632704d.js\",\"9210\",\"static/chunks/9210-dae9924578833c1c.js\",\"6093\",\"static/chunks/6093-45f6654ea5cd90c7.js\",\"1356\",\"static/chunks/1356-b1f982685cfcaf9f.js\",\"5551\",\"static/chunks/5551-ecdab97733731a63.js\",\"6479\",\"static/chunks/6479-bed225d598e13aca.js\",\"7520\",\"static/chunks/7520-40c5336f15b4a173.js\",\"8545\",\"static/chunks/8545-5d7a93dc4758faf2.js\",\"9672\",\"static/chunks/9672-b71ae64092e3eda7.js\",\"6462\",\"static/chunks/6462-e460b70fd63c3e1d.js\",\"9608\",\"static/chunks/9608-6d15668bad6c4df6.js\",\"6338\",\"static/chunks/6338-1a40473ae30fa6a9.js\",\"8578\",\"static/chunks/8578-1389698ddbb92f1c.js\",\"7177\",\"static/chunks/app/layout-49370dc027d4ebf7.js\"],\"default\"]\n"])</script><script nonce="OWMyZTMyZGMtMjFhNy00NWY0LWFhZDQtYzhmZDRmNTkxYWYz">self.__next_f.push([1,"1f:I[27965,[\"586\",\"static/chunks/13b76428-c75990430d19f963.js\",\"4760\",\"static/chunks/4760-92886d3a47c56a0a.js\",\"4909\",\"static/chunks/4909-79f021186bc62407.js\",\"2619\",\"static/chunks/2619-04bc32f026a0d946.js\",\"8024\",\"static/chunks/8024-c5c0c588dd5bf9de.js\",\"8137\",\"static/chunks/8137-dbab4afc29bceb64.js\",\"1691\",\"static/chunks/1691-cd41613e27790d86.js\",\"1567\",\"static/chunks/1567-3788270a3266b680.js\",\"4127\",\"static/chunks/4127-35d78e9d1074522e.js\",\"6405\",\"static/chunks/6405-dde0769e08ce9e4a.js\",\"4135\",\"static/chunks/4135-4d03ce1a5632704d.js\",\"9210\",\"static/chunks/9210-dae9924578833c1c.js\",\"6093\",\"static/chunks/6093-45f6654ea5cd90c7.js\",\"1356\",\"static/chunks/1356-b1f982685cfcaf9f.js\",\"5551\",\"static/chunks/5551-ecdab97733731a63.js\",\"6479\",\"static/chunks/6479-bed225d598e13aca.js\",\"7520\",\"static/chunks/7520-40c5336f15b4a173.js\",\"8545\",\"static/chunks/8545-5d7a93dc4758faf2.js\",\"9672\",\"static/chunks/9672-b71ae64092e3eda7.js\",\"6462\",\"static/chunks/6462-e460b70fd63c3e1d.js\",\"9608\",\"static/chunks/9608-6d15668bad6c4df6.js\",\"6338\",\"static/chunks/6338-1a40473ae30fa6a9.js\",\"8578\",\"static/chunks/8578-1389698ddbb92f1c.js\",\"7177\",\"static/chunks/app/layout-49370dc027d4ebf7.js\"],\"default\"]\n"])</script><script nonce="OWMyZTMyZGMtMjFhNy00NWY0LWFhZDQtYzhmZDRmNTkxYWYz">self.__next_f.push([1,"20:I[15549,[\"586\",\"static/chunks/13b76428-c75990430d19f963.js\",\"4760\",\"static/chunks/4760-92886d3a47c56a0a.js\",\"4909\",\"static/chunks/4909-79f021186bc62407.js\",\"2619\",\"static/chunks/2619-04bc32f026a0d946.js\",\"8024\",\"static/chunks/8024-c5c0c588dd5bf9de.js\",\"8137\",\"static/chunks/8137-dbab4afc29bceb64.js\",\"1691\",\"static/chunks/1691-cd41613e27790d86.js\",\"1567\",\"static/chunks/1567-3788270a3266b680.js\",\"4127\",\"static/chunks/4127-35d78e9d1074522e.js\",\"6405\",\"static/chunks/6405-dde0769e08ce9e4a.js\",\"4135\",\"static/chunks/4135-4d03ce1a5632704d.js\",\"9210\",\"static/chunks/9210-dae9924578833c1c.js\",\"6093\",\"static/chunks/6093-45f6654ea5cd90c7.js\",\"1356\",\"static/chunks/1356-b1f982685cfcaf9f.js\",\"5551\",\"static/chunks/5551-ecdab97733731a63.js\",\"6479\",\"static/chunks/6479-bed225d598e13aca.js\",\"7520\",\"static/chunks/7520-40c5336f15b4a173.js\",\"8545\",\"static/chunks/8545-5d7a93dc4758faf2.js\",\"9672\",\"static/chunks/9672-b71ae64092e3eda7.js\",\"6462\",\"static/chunks/6462-e460b70fd63c3e1d.js\",\"9608\",\"static/chunks/9608-6d15668bad6c4df6.js\",\"6338\",\"static/chunks/6338-1a40473ae30fa6a9.js\",\"8578\",\"static/chunks/8578-1389698ddbb92f1c.js\",\"7177\",\"static/chunks/app/layout-49370dc027d4ebf7.js\"],\"default\"]\n"])</script><script nonce="OWMyZTMyZGMtMjFhNy00NWY0LWFhZDQtYzhmZDRmNTkxYWYz">self.__next_f.push([1,"21:I[40786,[\"4760\",\"static/chunks/4760-92886d3a47c56a0a.js\",\"4909\",\"static/chunks/4909-79f021186bc62407.js\",\"2619\",\"static/chunks/2619-04bc32f026a0d946.js\",\"8024\",\"static/chunks/8024-c5c0c588dd5bf9de.js\",\"8137\",\"static/chunks/8137-dbab4afc29bceb64.js\",\"1691\",\"static/chunks/1691-cd41613e27790d86.js\",\"1567\",\"static/chunks/1567-3788270a3266b680.js\",\"4127\",\"static/chunks/4127-35d78e9d1074522e.js\",\"6405\",\"static/chunks/6405-dde0769e08ce9e4a.js\",\"4135\",\"static/chunks/4135-4d03ce1a5632704d.js\",\"6093\",\"static/chunks/6093-45f6654ea5cd90c7.js\",\"1356\",\"static/chunks/1356-b1f982685cfcaf9f.js\",\"5551\",\"static/chunks/5551-ecdab97733731a63.js\",\"6479\",\"static/chunks/6479-bed225d598e13aca.js\",\"7520\",\"static/chunks/7520-40c5336f15b4a173.js\",\"9672\",\"static/chunks/9672-b71ae64092e3eda7.js\",\"5927\",\"static/chunks/5927-22433ec83d7f3b99.js\",\"1200\",\"static/chunks/1200-6acd2a1c5d0ca56c.js\",\"4637\",\"static/chunks/4637-dd2e6a5e9dad00ad.js\",\"3691\",\"static/chunks/3691-16e713d368533662.js\",\"9866\",\"static/chunks/9866-d9ce3bbefe9cdbcb.js\",\"9478\",\"static/chunks/9478-7df155d59b724923.js\",\"6157\",\"static/chunks/6157-f0495a57e0a401ce.js\",\"1328\",\"static/chunks/1328-856a8d549599064d.js\",\"8974\",\"static/chunks/app/page-8d9f775a494c1b08.js\"],\"Button\"]\n"])</script><script nonce="OWMyZTMyZGMtMjFhNy00NWY0LWFhZDQtYzhmZDRmNTkxYWYz">self.__next_f.push([1,"22:I[52619,[\"4760\",\"static/chunks/4760-92886d3a47c56a0a.js\",\"4909\",\"static/chunks/4909-79f021186bc62407.js\",\"2619\",\"static/chunks/2619-04bc32f026a0d946.js\",\"8024\",\"static/chunks/8024-c5c0c588dd5bf9de.js\",\"8137\",\"static/chunks/8137-dbab4afc29bceb64.js\",\"1691\",\"static/chunks/1691-cd41613e27790d86.js\",\"1567\",\"static/chunks/1567-3788270a3266b680.js\",\"4127\",\"static/chunks/4127-35d78e9d1074522e.js\",\"6405\",\"static/chunks/6405-dde0769e08ce9e4a.js\",\"4135\",\"static/chunks/4135-4d03ce1a5632704d.js\",\"9210\",\"static/chunks/9210-dae9924578833c1c.js\",\"6093\",\"static/chunks/6093-45f6654ea5cd90c7.js\",\"1356\",\"static/chunks/1356-b1f982685cfcaf9f.js\",\"5551\",\"static/chunks/5551-ecdab97733731a63.js\",\"6479\",\"static/chunks/6479-bed225d598e13aca.js\",\"7520\",\"static/chunks/7520-40c5336f15b4a173.js\",\"8545\",\"static/chunks/8545-5d7a93dc4758faf2.js\",\"9231\",\"static/chunks/9231-f87582098cf1ea5a.js\",\"2310\",\"static/chunks/2310-7cf393334e460699.js\",\"3691\",\"static/chunks/3691-16e713d368533662.js\",\"1898\",\"static/chunks/1898-572effe9022ab7ab.js\",\"9866\",\"static/chunks/9866-d9ce3bbefe9cdbcb.js\",\"9608\",\"static/chunks/9608-6d15668bad6c4df6.js\",\"6338\",\"static/chunks/6338-1a40473ae30fa6a9.js\",\"7092\",\"static/chunks/7092-5c2d2bad37070a97.js\",\"3133\",\"static/chunks/3133-a1288baf37f8d69d.js\",\"4110\",\"static/chunks/4110-0459079cc429e6d5.js\",\"9762\",\"static/chunks/app/article/%5B...doi%5D/page-ae27722e10bac867.js\"],\"\"]\n"])</script><script nonce="OWMyZTMyZGMtMjFhNy00NWY0LWFhZDQtYzhmZDRmNTkxYWYz">self.__next_f.push([1,"2c:I[85503,[\"586\",\"static/chunks/13b76428-c75990430d19f963.js\",\"4760\",\"static/chunks/4760-92886d3a47c56a0a.js\",\"4909\",\"static/chunks/4909-79f021186bc62407.js\",\"2619\",\"static/chunks/2619-04bc32f026a0d946.js\",\"8024\",\"static/chunks/8024-c5c0c588dd5bf9de.js\",\"8137\",\"static/chunks/8137-dbab4afc29bceb64.js\",\"1691\",\"static/chunks/1691-cd41613e27790d86.js\",\"1567\",\"static/chunks/1567-3788270a3266b680.js\",\"4127\",\"static/chunks/4127-35d78e9d1074522e.js\",\"6405\",\"static/chunks/6405-dde0769e08ce9e4a.js\",\"4135\",\"static/chunks/4135-4d03ce1a5632704d.js\",\"9210\",\"static/chunks/9210-dae9924578833c1c.js\",\"6093\",\"static/chunks/6093-45f6654ea5cd90c7.js\",\"1356\",\"static/chunks/1356-b1f982685cfcaf9f.js\",\"5551\",\"static/chunks/5551-ecdab97733731a63.js\",\"6479\",\"static/chunks/6479-bed225d598e13aca.js\",\"7520\",\"static/chunks/7520-40c5336f15b4a173.js\",\"8545\",\"static/chunks/8545-5d7a93dc4758faf2.js\",\"9672\",\"static/chunks/9672-b71ae64092e3eda7.js\",\"6462\",\"static/chunks/6462-e460b70fd63c3e1d.js\",\"9608\",\"static/chunks/9608-6d15668bad6c4df6.js\",\"6338\",\"static/chunks/6338-1a40473ae30fa6a9.js\",\"8578\",\"static/chunks/8578-1389698ddbb92f1c.js\",\"7177\",\"static/chunks/app/layout-49370dc027d4ebf7.js\"],\"default\"]\n"])</script><script nonce="OWMyZTMyZGMtMjFhNy00NWY0LWFhZDQtYzhmZDRmNTkxYWYz">self.__next_f.push([1,"2d:I[82202,[\"586\",\"static/chunks/13b76428-c75990430d19f963.js\",\"4760\",\"static/chunks/4760-92886d3a47c56a0a.js\",\"4909\",\"static/chunks/4909-79f021186bc62407.js\",\"2619\",\"static/chunks/2619-04bc32f026a0d946.js\",\"8024\",\"static/chunks/8024-c5c0c588dd5bf9de.js\",\"8137\",\"static/chunks/8137-dbab4afc29bceb64.js\",\"1691\",\"static/chunks/1691-cd41613e27790d86.js\",\"1567\",\"static/chunks/1567-3788270a3266b680.js\",\"4127\",\"static/chunks/4127-35d78e9d1074522e.js\",\"6405\",\"static/chunks/6405-dde0769e08ce9e4a.js\",\"4135\",\"static/chunks/4135-4d03ce1a5632704d.js\",\"9210\",\"static/chunks/9210-dae9924578833c1c.js\",\"6093\",\"static/chunks/6093-45f6654ea5cd90c7.js\",\"1356\",\"static/chunks/1356-b1f982685cfcaf9f.js\",\"5551\",\"static/chunks/5551-ecdab97733731a63.js\",\"6479\",\"static/chunks/6479-bed225d598e13aca.js\",\"7520\",\"static/chunks/7520-40c5336f15b4a173.js\",\"8545\",\"static/chunks/8545-5d7a93dc4758faf2.js\",\"9672\",\"static/chunks/9672-b71ae64092e3eda7.js\",\"6462\",\"static/chunks/6462-e460b70fd63c3e1d.js\",\"9608\",\"static/chunks/9608-6d15668bad6c4df6.js\",\"6338\",\"static/chunks/6338-1a40473ae30fa6a9.js\",\"8578\",\"static/chunks/8578-1389698ddbb92f1c.js\",\"7177\",\"static/chunks/app/layout-49370dc027d4ebf7.js\"],\"default\"]\n"])</script><script nonce="OWMyZTMyZGMtMjFhNy00NWY0LWFhZDQtYzhmZDRmNTkxYWYz">self.__next_f.push([1,"2e:I[96394,[\"586\",\"static/chunks/13b76428-c75990430d19f963.js\",\"4760\",\"static/chunks/4760-92886d3a47c56a0a.js\",\"4909\",\"static/chunks/4909-79f021186bc62407.js\",\"2619\",\"static/chunks/2619-04bc32f026a0d946.js\",\"8024\",\"static/chunks/8024-c5c0c588dd5bf9de.js\",\"8137\",\"static/chunks/8137-dbab4afc29bceb64.js\",\"1691\",\"static/chunks/1691-cd41613e27790d86.js\",\"1567\",\"static/chunks/1567-3788270a3266b680.js\",\"4127\",\"static/chunks/4127-35d78e9d1074522e.js\",\"6405\",\"static/chunks/6405-dde0769e08ce9e4a.js\",\"4135\",\"static/chunks/4135-4d03ce1a5632704d.js\",\"9210\",\"static/chunks/9210-dae9924578833c1c.js\",\"6093\",\"static/chunks/6093-45f6654ea5cd90c7.js\",\"1356\",\"static/chunks/1356-b1f982685cfcaf9f.js\",\"5551\",\"static/chunks/5551-ecdab97733731a63.js\",\"6479\",\"static/chunks/6479-bed225d598e13aca.js\",\"7520\",\"static/chunks/7520-40c5336f15b4a173.js\",\"8545\",\"static/chunks/8545-5d7a93dc4758faf2.js\",\"9672\",\"static/chunks/9672-b71ae64092e3eda7.js\",\"6462\",\"static/chunks/6462-e460b70fd63c3e1d.js\",\"9608\",\"static/chunks/9608-6d15668bad6c4df6.js\",\"6338\",\"static/chunks/6338-1a40473ae30fa6a9.js\",\"8578\",\"static/chunks/8578-1389698ddbb92f1c.js\",\"7177\",\"static/chunks/app/layout-49370dc027d4ebf7.js\"],\"default\"]\n"])</script><script nonce="OWMyZTMyZGMtMjFhNy00NWY0LWFhZDQtYzhmZDRmNTkxYWYz">self.__next_f.push([1,":HL[\"https://cdn.reference-global.com/p/_next/static/media/16094c42ce816e9a.p.woff2\",\"font\",{\"crossOrigin\":\"\",\"nonce\":\"OWMyZTMyZGMtMjFhNy00NWY0LWFhZDQtYzhmZDRmNTkxYWYz\",\"type\":\"font/woff2\"}]\n:HL[\"https://cdn.reference-global.com/p/_next/static/css/0d651e5e2f732372.css\",\"style\",{\"nonce\":\"OWMyZTMyZGMtMjFhNy00NWY0LWFhZDQtYzhmZDRmNTkxYWYz\"}]\n:HL[\"https://cdn.reference-global.com/p/_next/static/css/3a85f44cb112b326.css\",\"style\",{\"nonce\":\"OWMyZTMyZGMtMjFhNy00NWY0LWFhZDQtYzhmZDRmNTkxYWYz\"}]\n:HL[\"https://cdn.reference-global.com/p/_next/static/css/ebc6900ff015767d.css\",\"style\",{\"nonce\":\"OWMyZTMyZGMtMjFhNy00NWY0LWFhZDQtYzhmZDRmNTkxYWYz\"}]\n:HL[\"https://cdn.reference-global.com/p/_next/static/css/e7207c7c820d1729.css\",\"style\",{\"nonce\":\"OWMyZTMyZGMtMjFhNy00NWY0LWFhZDQtYzhmZDRmNTkxYWYz\"}]\n:HL[\"https://cdn.reference-global.com/p/_next/static/css/c448ca73722adad4.css\",\"style\",{\"nonce\":\"OWMyZTMyZGMtMjFhNy00NWY0LWFhZDQtYzhmZDRmNTkxYWYz\"}]\n:HL[\"https://cdn.reference-global.com/p/_next/static/css/c26b03bb77c51ad5.css\",\"style\",{\"nonce\":\"OWMyZTMyZGMtMjFhNy00NWY0LWFhZDQtYzhmZDRmNTkxYWYz\"}]\n:HL[\"https://cdn.reference-global.com/p/_next/static/css/d241a23e64dc2b40.css\",\"style\",{\"nonce\":\"OWMyZTMyZGMtMjFhNy00NWY0LWFhZDQtYzhmZDRmNTkxYWYz\"}]\n:HL[\"https://cdn.reference-global.com/p/_next/static/css/7e5399a2ddf1e3ad.css\",\"style\",{\"nonce\":\"OWMyZTMyZGMtMjFhNy00NWY0LWFhZDQtYzhmZDRmNTkxYWYz\"}]\n:HL[\"https://cdn.reference-global.com/p/_next/static/css/1dfb5e71b60cea90.css\",\"style\",{\"nonce\":\"OWMyZTMyZGMtMjFhNy00NWY0LWFhZDQtYzhmZDRmNTkxYWYz\"}]\n"])</script><script nonce="OWMyZTMyZGMtMjFhNy00NWY0LWFhZDQtYzhmZDRmNTkxYWYz">self.__next_f.push([1,"0:{\"P\":null,\"b\":\"qI868E6jkXKom-TqjHLnu\",\"p\":\"https://cdn.reference-global.com/p\",\"c\":[\"\",\"article\",\"10.5334\",\"oq.149?tab=article\"],\"i\":false,\"f\":[[[\"\",{\"children\":[\"article\",{\"children\":[[\"doi\",\"10.5334/oq.149\",\"c\"],{\"children\":[\"__PAGE__?{\\\"tab\\\":\\\"article\\\"}\",{}]}]}]},\"$undefined\",\"$undefined\",true],[\"\",[\"$\",\"$1\",\"c\",{\"children\":[[[\"$\",\"link\",\"0\",{\"rel\":\"stylesheet\",\"href\":\"https://cdn.reference-global.com/p/_next/static/css/0d651e5e2f732372.css\",\"precedence\":\"next\",\"crossOrigin\":\"$undefined\",\"nonce\":\"OWMyZTMyZGMtMjFhNy00NWY0LWFhZDQtYzhmZDRmNTkxYWYz\"}],[\"$\",\"link\",\"1\",{\"rel\":\"stylesheet\",\"href\":\"https://cdn.reference-global.com/p/_next/static/css/3a85f44cb112b326.css\",\"precedence\":\"next\",\"crossOrigin\":\"$undefined\",\"nonce\":\"OWMyZTMyZGMtMjFhNy00NWY0LWFhZDQtYzhmZDRmNTkxYWYz\"}],[\"$\",\"link\",\"2\",{\"rel\":\"stylesheet\",\"href\":\"https://cdn.reference-global.com/p/_next/static/css/ebc6900ff015767d.css\",\"precedence\":\"next\",\"crossOrigin\":\"$undefined\",\"nonce\":\"OWMyZTMyZGMtMjFhNy00NWY0LWFhZDQtYzhmZDRmNTkxYWYz\"}],[\"$\",\"link\",\"3\",{\"rel\":\"stylesheet\",\"href\":\"https://cdn.reference-global.com/p/_next/static/css/e7207c7c820d1729.css\",\"precedence\":\"next\",\"crossOrigin\":\"$undefined\",\"nonce\":\"OWMyZTMyZGMtMjFhNy00NWY0LWFhZDQtYzhmZDRmNTkxYWYz\"}],[\"$\",\"link\",\"4\",{\"rel\":\"stylesheet\",\"href\":\"https://cdn.reference-global.com/p/_next/static/css/c448ca73722adad4.css\",\"precedence\":\"next\",\"crossOrigin\":\"$undefined\",\"nonce\":\"OWMyZTMyZGMtMjFhNy00NWY0LWFhZDQtYzhmZDRmNTkxYWYz\"}],[\"$\",\"link\",\"5\",{\"rel\":\"stylesheet\",\"href\":\"https://cdn.reference-global.com/p/_next/static/css/c26b03bb77c51ad5.css\",\"precedence\":\"next\",\"crossOrigin\":\"$undefined\",\"nonce\":\"OWMyZTMyZGMtMjFhNy00NWY0LWFhZDQtYzhmZDRmNTkxYWYz\"}],[\"$\",\"link\",\"6\",{\"rel\":\"stylesheet\",\"href\":\"https://cdn.reference-global.com/p/_next/static/css/d241a23e64dc2b40.css\",\"precedence\":\"next\",\"crossOrigin\":\"$undefined\",\"nonce\":\"OWMyZTMyZGMtMjFhNy00NWY0LWFhZDQtYzhmZDRmNTkxYWYz\"}]],\"$L2\"]}],{\"children\":[\"article\",[\"$\",\"$1\",\"c\",{\"children\":[null,[\"$\",\"$L3\",null,{\"parallelRouterKey\":\"children\",\"error\":\"$undefined\",\"errorStyles\":\"$undefined\",\"errorScripts\":\"$undefined\",\"template\":[\"$\",\"$L4\",null,{}],\"templateStyles\":\"$undefined\",\"templateScripts\":\"$undefined\",\"notFound\":\"$undefined\",\"forbidden\":\"$undefined\",\"unauthorized\":\"$undefined\"}]]}],{\"children\":[[\"doi\",\"10.5334/oq.149\",\"c\"],[\"$\",\"$1\",\"c\",{\"children\":[null,[\"$\",\"$L3\",null,{\"parallelRouterKey\":\"children\",\"error\":\"$undefined\",\"errorStyles\":\"$undefined\",\"errorScripts\":\"$undefined\",\"template\":[\"$\",\"$L4\",null,{}],\"templateStyles\":\"$undefined\",\"templateScripts\":\"$undefined\",\"notFound\":\"$undefined\",\"forbidden\":\"$undefined\",\"unauthorized\":\"$undefined\"}]]}],{\"children\":[\"__PAGE__\",[\"$\",\"$1\",\"c\",{\"children\":[\"$L5\",[[\"$\",\"link\",\"0\",{\"rel\":\"stylesheet\",\"href\":\"https://cdn.reference-global.com/p/_next/static/css/7e5399a2ddf1e3ad.css\",\"precedence\":\"next\",\"crossOrigin\":\"$undefined\",\"nonce\":\"OWMyZTMyZGMtMjFhNy00NWY0LWFhZDQtYzhmZDRmNTkxYWYz\"}],[\"$\",\"link\",\"1\",{\"rel\":\"stylesheet\",\"href\":\"https://cdn.reference-global.com/p/_next/static/css/1dfb5e71b60cea90.css\",\"precedence\":\"next\",\"crossOrigin\":\"$undefined\",\"nonce\":\"OWMyZTMyZGMtMjFhNy00NWY0LWFhZDQtYzhmZDRmNTkxYWYz\"}]],[\"$\",\"$L6\",null,{\"children\":[\"$L7\",[\"$\",\"$L8\",null,{\"promise\":\"$@9\"}]]}]]}],{},null,false]},null,false]},null,false]},null,false],[\"$\",\"$1\",\"h\",{\"children\":[null,[[\"$\",\"$La\",null,{\"children\":\"$Lb\"}],null],[\"$\",\"$Lc\",null,{\"children\":[\"$\",\"div\",null,{\"hidden\":true,\"children\":[\"$\",\"$d\",null,{\"fallback\":null,\"children\":\"$Le\"}]}]}]]}],false]],\"m\":\"$undefined\",\"G\":[\"$f\",[]],\"s\":false,\"S\":false}\n"])</script><script nonce="OWMyZTMyZGMtMjFhNy00NWY0LWFhZDQtYzhmZDRmNTkxYWYz">self.__next_f.push([1,"2:[\"$\",\"html\",null,{\"lang\":\"en\",\"children\":[null,[\"$\",\"body\",null,{\"className\":\"__variable_9d1950 antialiased\",\"style\":{\"--font-content\":\"'hafferVariable', \\\"Haffer Metric Fallback\\\", 'notoSans', 'notoSansMath', 'Noto Sans Arabic', 'Noto Sans Hebrew', 'Noto Sans Thai', 'Noto Sans Devanagari', 'Noto Sans Bengali', 'Noto Sans Tamil', 'Noto Sans Georgian', 'Noto Sans Armenian', 'Noto Sans SC', 'Noto Sans TC', 'Noto Sans JP', 'Noto Sans KR', sans-serif\",\"--font-content-zh-hant\":\"'hafferVariable', \\\"Haffer Metric Fallback\\\", 'notoSans', 'notoSansMath', 'Noto Sans Arabic', 'Noto Sans Hebrew', 'Noto Sans Thai', 'Noto Sans Devanagari', 'Noto Sans Bengali', 'Noto Sans Tamil', 'Noto Sans Georgian', 'Noto Sans Armenian', 'Noto Sans TC', 'Noto Sans SC', 'Noto Sans JP', 'Noto Sans KR', sans-serif\",\"--font-content-ja\":\"'hafferVariable', \\\"Haffer Metric Fallback\\\", 'notoSans', 'notoSansMath', 'Noto Sans Arabic', 'Noto Sans Hebrew', 'Noto Sans Thai', 'Noto Sans Devanagari', 'Noto Sans Bengali', 'Noto Sans Tamil', 'Noto Sans Georgian', 'Noto Sans Armenian', 'Noto Sans JP', 'Noto Sans SC', 'Noto Sans TC', 'Noto Sans KR', sans-serif\",\"--font-content-ko\":\"'hafferVariable', \\\"Haffer Metric Fallback\\\", 'notoSans', 'notoSansMath', 'Noto Sans Arabic', 'Noto Sans Hebrew', 'Noto Sans Thai', 'Noto Sans Devanagari', 'Noto Sans Bengali', 'Noto Sans Tamil', 'Noto Sans Georgian', 'Noto Sans Armenian', 'Noto Sans KR', 'Noto Sans SC', 'Noto Sans TC', 'Noto Sans JP', sans-serif\"},\"children\":[[\"$\",\"script\",null,{\"nonce\":\"OWMyZTMyZGMtMjFhNy00NWY0LWFhZDQtYzhmZDRmNTkxYWYz\",\"dangerouslySetInnerHTML\":{\"__html\":\"\\n            window.LIB_LYNX_PID = \\\"a8a15b10b8c7e167\\\";\\n            window.JWT_TOKEN_COOKIE_NAME = \\\"token2\\\";\\n          \"}}],[\"$\",\"$L10\",null,{\"nonce\":\"OWMyZTMyZGMtMjFhNy00NWY0LWFhZDQtYzhmZDRmNTkxYWYz\",\"src\":\"/js/liblynx.js\",\"strategy\":\"beforeInteractive\",\"id\":\"liblynx-functions\"}],[\"$\",\"$L10\",null,{\"nonce\":\"OWMyZTMyZGMtMjFhNy00NWY0LWFhZDQtYzhmZDRmNTkxYWYz\",\"src\":\"https://connect.liblynx.com/log/js/counter5.min.js\",\"strategy\":\"beforeInteractive\",\"id\":\"liblynx-sdk\"}],[\"$\",\"$L10\",null,{\"nonce\":\"OWMyZTMyZGMtMjFhNy00NWY0LWFhZDQtYzhmZDRmNTkxYWYz\",\"defer\":true,\"data-domain\":\"reference-global.com\",\"src\":\"https://plausible.io/js/script.file-downloads.hash.outbound-links.pageview-props.revenue.tagged-events.js\",\"strategy\":\"afterInteractive\",\"id\":\"plausible-analytics\"}],[\"$\",\"$L10\",null,{\"nonce\":\"OWMyZTMyZGMtMjFhNy00NWY0LWFhZDQtYzhmZDRmNTkxYWYz\",\"id\":\"plausible-init\",\"strategy\":\"afterInteractive\",\"dangerouslySetInnerHTML\":{\"__html\":\"window.plausible = window.plausible || function() { (window.plausible.q = window.plausible.q || []).push(arguments) }\"}}],\"$L11\",[\"$\",\"div\",null,{\"dangerouslySetInnerHTML\":{\"__html\":\"\u003cmeta name=\\\"EZproxyRewriting\\\" content=\\\"disable\\\" /\u003e\"}}]]}]]}]\n"])</script><script nonce="OWMyZTMyZGMtMjFhNy00NWY0LWFhZDQtYzhmZDRmNTkxYWYz">self.__next_f.push([1,"11:[\"$\",\"$L12\",null,{\"formats\":\"$undefined\",\"locale\":\"en\",\"messages\":{\"retraction-forward\":{\"title\":\"Retraction notice\",\"message\":{\"part1\":\"This article was\",\"action\":\"retracted\",\"part2\":\"on\"}},\"retracted-article\":{\"title\":\"Retraction\",\"message\":{\"part1\":\"The \",\"action\":\"original article\",\"part2\":\"was published on\"}},\"correction-forward\":{\"title\":\"Correction\",\"message\":{\"part1\":\"This article was\",\"action\":\"corrected\",\"part2\":\"on\"}},\"corrected-article\":{\"title\":\"Correction\",\"message\":{\"part1\":\"The \",\"action\":\"original article\",\"part2\":\"was published on\"}},\"paidContent\":{\"accessRequired\":\"Access required\",\"description\":\"This content requires purchase or subscription access to view the full article.\"},\"links\":{\"home\":{\"link\":\"/\",\"text\":\"Home\"},\"content\":{\"text\":\"Content\"},\"books\":{\"link\":\"/books\",\"text\":\"Books\"},\"journals\":{\"link\":\"/journals\",\"text\":\"Journals\"},\"proceedings\":{\"link\":\"/proceedings\",\"text\":\"Proceedings\"},\"series\":{\"link\":\"/series\",\"text\":\"Series\"},\"matchMyManuscript\":{\"link\":\"/match-my-manuscript\",\"text\":\"Match my manuscript\"},\"browseAll\":{\"link\":\"/search\",\"text\":\"Browse all\"},\"services\":{\"text\":\"Services\"},\"servicesForPublishers\":{\"link\":\"/services-for-publishers\",\"text\":\"For publishers\"},\"servicesForLibrarians\":{\"link\":\"/services-for-librarians\",\"text\":\"For librarians\"},\"paradigm\":{\"text\":\"Paradigm\"},\"about\":{\"link\":\"/about\",\"text\":\"About us\"},\"ethics\":{\"link\":\"/publishing-ethics\",\"text\":\"Publishing ethics\"},\"partners\":{\"link\":\"/partners\",\"text\":\"Partners\"},\"contact\":{\"link\":\"/contact\",\"text\":\"Contact\"},\"faq\":{\"link\":\"/faq\",\"text\":\"FAQ\"},\"institutionalAccessHelp\":{\"link\":\"/help/institutional-access\",\"text\":\"Institutional access help\"},\"uplOpen\":{\"link\":\"/upl-open\",\"text\":\"UPLOpen\"},\"login\":{\"link\":\"/login\",\"text\":\"Log in\"},\"logout\":{\"text\":\"Logout\",\"description\":\"Log out from your account\"},\"register\":{\"text\":\"Register\"},\"resetPassword\":{\"link\":\"/reset-password\",\"text\":\"Reset password\"},\"user\":{\"link\":\"/user\",\"text\":\"My dashboard\"},\"orders\":{\"link\":\"/user/orders\",\"text\":\"Orders\",\"description\":\"View your orders history\"},\"notifications\":{\"link\":\"/user/notifications\",\"text\":\"Notifications\",\"description\":\"View notification and manage tracked products\"},\"favourites\":{\"link\":\"/user/favourites\",\"text\":\"Favourite titles\",\"description\":\"Manage your favourite products and lists\"},\"addresses\":{\"link\":\"/user/addresses\",\"text\":\"Addresses\",\"description\":\"Manage your addresses\"},\"settings\":{\"link\":\"/user/account-settings\",\"text\":\"Account settings\",\"description\":\"Various account settings\"},\"librarianHoldings\":{\"link\":\"/librarian/holdings?pubref={pubref}\",\"text\":\"Holdings\",\"description\":\"Holdings description\"},\"librarianUsage\":{\"link\":\"/librarian/usage?pubref={pubref}\",\"text\":\"Usage\",\"description\":\"Usage description\"},\"librarianUpdateIps\":{\"link\":\"/librarian/update-ips\",\"text\":\"Update IPs\",\"description\":\"Update IPs description\"},\"relay\":{\"link\":\"/relay/alerts\",\"text\":\"Relay Management\",\"description\":\"Relay Management Zone\"},\"terms\":{\"link\":\"/terms-of-service\",\"text\":\"Terms of service\"},\"privacy\":{\"link\":\"/privacy-policy\",\"text\":\"Privacy policy\"},\"cookie\":{\"link\":\"/cookie-policy\",\"text\":\"Cookie policy\"},\"publishing\":{\"link\":\"/publishing-ethics\",\"text\":\"Ethical policies\"},\"accessibility\":{\"link\":\"/accessibility\",\"text\":\"Accessibility\"}},\"home\":{\"title\":\"Welcome to Paradigm\",\"subtitle\":\"The new redesigned Paradigm website\",\"description\":\"This is a demo page\",\"featuredPublications\":\"Featured publications\",\"trendingPublications\":\"Trending publications\"},\"homepage\":{\"hero\":{\"title\":\"Search. Discover. Read.\",\"advanced_search_label\":\"Switch to advanced search\",\"semantic_search_label\":\"AI-powered search\",\"search_button\":\"Search\"},\"publicationTypes\":{\"books\":{\"title\":\"Books\",\"alt\":\"See all books\"},\"journals\":{\"title\":\"Journals\",\"alt\":\"See all journals\"},\"proceedings\":{\"title\":\"Proceedings\",\"alt\":\"See all proceedings\"},\"series\":{\"title\":\"Series\",\"alt\":\"See all series\"}},\"popularSubjects\":{\"title\":\"Popular subjects\",\"viewAll\":\"Browse all\"},\"partners\":{\"title\":\"Partners\",\"browseAll\":\"Browse all\"},\"counters\":{\"publishedBooks\":\"published books\",\"openAccessBooks\":\"open access books\",\"activeJournals\":\"journals\",\"conferenceProceedings\":\"conference proceedings\",\"newTitlesThisYear\":\"new titles added this year\",\"newArticlesThisYear\":\"new articles\",\"newArticlesThisYearPopup\":\"published in the last 12 months\"}},\"matchMyManuscript\":{\"title\":\"Match my manuscript\",\"subtitle\":\"Use this form to identify the ideal journal for your article submission.\",\"button\":\"Next\",\"titleField\":\"Article title\",\"abstractField\":\"Article abstract\"},\"issue\":{\"allVolumesAndIssues\":\"All volumes and issues in this journal\",\"allVolumesAndIssuesProceeding\":\"All volumes and issues\",\"aheadOfPrint\":\"Ahead of print\",\"volume\":\"Volume\",\"previousIssue\":\"Previous issue\",\"loadMore\":\"Load more\",\"sort\":{\"label\":\"Sort by\",\"default\":\"Default order\",\"titleAsc\":\"Title A-Z\",\"titleDesc\":\"Title Z-A\",\"dateNewest\":\"Date (newest)\",\"dateOldest\":\"Date (oldest)\",\"pageRangeLowest\":\"Page range (lowest first)\",\"pageRangeHighest\":\"Page range (highest first)\"},\"category\":{\"label\":\"Category\",\"all\":\"All categories\"},\"articleCount\":\"{count, plural, =0 {0 articles} =1 {# article} other {# articles}}\",\"sortAndFilterAriaLabel\":\"Sort and filter options\",\"noArticlesFound\":\"No articles found in this issue.\",\"specialIssue\":{\"indicator\":\"Special issue\",\"heading\":\"Special Issue:\",\"guestEditorsLabel\":\"{count, plural, =1 {Guest editor:} other {Guest editors:}}\"}},\"journal\":{\"journalHomepage\":\"Website\",\"filteredArticles\":{\"newest\":\"Newest articles\",\"topCited\":\"Top cited\",\"mostDownloaded\":\"Most downloaded\",\"noArticles\":\"No articles available for {filter}.\"},\"aboutSection\":{\"aboutTheJournal\":\"About the journal\",\"aboutTheProceeding\":\"About the proceeding\",\"editorInChief\":\"Editor-in-chief\",\"editorsInChief\":\"Editors-in-chief\",\"viewFullAimsAndScope\":\"View full aims \u0026 scope\",\"viewFullEditorialBoard\":\"View full editorial board\"},\"detailInfo\":{\"eISSN\":\"eISSN:\",\"ISSN\":\"ISSN:\",\"language\":\"Language:\",\"languages\":\"Languages:\",\"publicationTimeframe\":\"Publication frequency:\",\"publishedBy\":\"Published by:\",\"inPartnershipWith\":\"In partnership with:\",\"paradigmPublishingServices\":\"Paradigm Publishing Services\",\"relatedSubjects\":\"Related subjects:\",\"journalRSSFeed\":\"Journal RSS Feed\",\"proceedingRSSFeed\":\"Proceeding RSS Feed\",\"timePerYear\":\"{count, plural, =1 {time} other {times}} per year\"},\"journalDetails\":\"Journal details\",\"proceedingDetails\":\"Proceeding details\",\"articlesAndIssues\":\"Articles \u0026 issues\",\"documents\":\"Documents\",\"searchWithinJournal\":\"Search within the journal\",\"searchWithinProceedings\":\"Search within the proceedings\",\"subscription\":\"Subscription\",\"individual\":\"Individual\",\"institutional\":\"Institutional\",\"subscriptionOptions\":\"Subscription options\",\"selectSubscription\":\"Select subscription\",\"subscriptionInformation\":\"Subscription information\",\"subscriptionPeriod\":\"{start} → {end}\",\"periodPerpetual\":\"Perpetual access\",\"purchaseFor\":\"Purchase for\",\"alreadySubscribed\":\"Already subscribed\",\"youAlreadyHaveAccess\":\"You already have access to this journal\",\"youAlreadyHaveAccessUntil\":\"You already have access to this journal until {date}\",\"institutionAlreadySubscribed\":\"{name} already subscribes to this journal\",\"allContextsSubscribed\":\"Every account you can purchase for already subscribes to this journal.\",\"checkingAccess\":\"Checking which of your accounts already have access…\",\"purchaseContextsUnavailable\":\"We could not check which of your accounts already have access; showing the standard options.\",\"submitArticle\":\"Submit article\",\"articleProcessingCharges\":\"Article processing charges\",\"copyright\":\"Copyright\",\"publishingEthics\":\"Publishing ethics\",\"contentTabs\":{\"label\":\"Journal content tabs\"},\"accessUntil\":\"Access until: \u003ctime\u003e{date}\u003c/time\u003e\",\"tabTitles\":{\"conference-details\":\"Conference details\",\"aims-and-scope\":\"Aims and scope\",\"publication-information\":\"Publication information\",\"publication-history\":\"Publication history\",\"publisher\":\"Publisher\",\"preview\":\"Preview\",\"tableOfContents\":\"Table of contents\",\"submission-guidelines\":\"Submission guidelines\",\"peer-review\":\"Peer review\",\"article-processing-charges\":\"Article processing charges\",\"copyright\":\"Copyright\",\"editorial-policy\":\"Editorial policy\",\"open-access-policy\":\"Open access policy\",\"archiving\":\"Archiving\",\"for-reviewers\":\"For reviewers\",\"editorial-board\":\"Editorial board\",\"indexing\":\"Indexing\",\"metrics\":\"Metrics\",\"conferences\":\"Conferences\",\"announcements\":\"Announcements\",\"terms-of-service\":\"Terms of service\"},\"groupTitles\":{\"about\":\"About\",\"for-authors\":\"For authors\",\"statements-and-policies\":\"Statements and policies\"}},\"footer\":{\"logo\":{\"company\":\"Paradigm\",\"subtitle\":\"Reference-global.com\"},\"contact\":{\"email\":\"contact@pps.pub\",\"locations\":{\"warsaw\":\"Warsaw\",\"warsawPhone\":\"+48 22 245 33 55\",\"boston\":\"Boston\",\"bostonPhone\":\"+1 857 214 2298\",\"london\":\"London\",\"londonPhone\":\"+44 (0) 207 323 0343\"},\"social\":{\"facebook\":\"https://www.facebook.com/referenceglobal\",\"linkedin\":\"https://www.linkedin.com/company/reference-global/\",\"bluesky\":\"https://bsky.app/profile/reference-global.bsky.social\"}},\"navigation\":{\"paradigm\":{\"title\":\"Paradigm\"},\"account\":{\"title\":\"My account\"}},\"legal\":{\"copyright\":\"Copyright {year} © Paradigm. All rights reserved.\"},\"currency\":{\"label\":\"Currency\",\"clearCartWarning\":\"Changing currency will clear your current cart. Do you want to continue?\"},\"designBy\":\"Design by\"},\"currencies\":{\"EUR\":\"EUR €\",\"USD\":\"USD $\",\"GBP\":\"GBP £\"},\"newsletter\":{\"title\":\"Sign up for our newsletter\",\"form\":{\"listsLabel\":\"Preferred newsletter lists\",\"lists\":{\"newsletter_editors\":\"Editors and researchers\",\"newsletter_librarians\":\"Librarians\",\"newsletter_general\":\"Publishers\"},\"emailPlaceholder\":\"Enter your email address\",\"subscribe\":\"Subscribe\",\"consent\":\"I consent to the processing of my personal data for purposes and to the extent necessary for the provision of the newsletter service, as described in the \u003cprivacyLink\u003ePrivacy Policy\u003c/privacyLink\u003e.\",\"privacyPolicy\":\"Privacy Policy\",\"successMessageTitle\":\"Thank you for subscribing!\"}},\"common\":{\"loading\":\"Loading...\",\"error\":\"An error occurred\",\"success\":\"Success!\",\"Authorizing\":\"Authorizing\",\"Reset Password\":\"Reset password\",\"Processing Password Reset Request\":\"Processing password reset request\",\"Authenticated as\":\"Authenticated as\",\"Authenticated with\":\"Authenticated with\",\"My Orders\":\"My Orders\",\"Notifications\":\"Notifications\",\"Favourites\":\"Favourite titles\",\"Librarian\":\"Librarian\",\"Logout\":\"Logout\",\"login\":\"Log in\",\"Register\":\"Register\",\"Alternate Login\":\"Alternate login\",\"User menu\":\"User menu\",\"User menu options\":\"User menu options\",\"More info\":\"More info\",\"Create a new account\":\"Create a new account\",\"Reset your password\":\"Reset your password\",\"Abstract\":\"Abstract\",\"Summary\":\"Summary\",\"Account Settings\":\"Account settings\",\"Coming Soon\":\"Coming soon\",\"conference\":\"Proceeding\",\"proceedings\":\"Proceedings\",\"books\":\"Books\",\"book\":\"Book\",\"journal\":\"Journal\",\"series\":\"Series\",\"issue\":\"Issue\",\"chapter\":\"Chapter\",\"article\":\"Article\"},\"notFound\":{\"title\":\"404\",\"heading\":\"Page not found\",\"description\":\"We're sorry, the page you requested could not be found. Please go back to the homepage\",\"button\":\"Go to homepage\"},\"comingSoon\":{\"titles\":[\"Almost there\",\"Launching soon\",\"New beginnings\",\"We're almost ready\",\"Innovation in progress\",\"Join us soon\"],\"descriptions\":[\"Our new platform is launching soon.\\nThank you for your patience as we prepare\\nsomething special for you.\",\"We're preparing an enhanced platform experience for the academic community.\\nStay tuned for our official launch.\",\"We're excited to unveil our reimagined platform.\\nThe wait will be worth it—we promise.\",\"A new era for academic publishing starts soon.\\nThank you for being part of this journey.\",\"We're building the future of academic publishing.\\nOur new platform launches in moments.\",\"The next chapter of scholarly excellence is about to begin. We can't wait to share it with you.\"]},\"book\":{\"edition\":\"Edition\",\"publisher\":\"Publisher\",\"volumeInSeries\":\"Volume in the series\",\"chapterInBook\":\"Chapter in the book\",\"isbn\":{\"pdf\":\"PDF ISBN\",\"epub\":\"E-Pub ISBN\",\"e-pub\":\"E-Pub ISBN\",\"mobi\":\"Mobi ISBN\",\"paperback\":\"Paperback ISBN\",\"hardcover\":\"Hardcover ISBN\",\"hardback\":\"Hardback ISBN\",\"electronic\":\"PDF ISBN\",\"other\":\"ISBN\"},\"gtin\":{\"pdf\":\"PDF GTIN\",\"epub\":\"E-Pub GTIN\",\"e-pub\":\"E-Pub GTIN\",\"mobi\":\"Mobi GTIN\",\"paperback\":\"Paperback GTIN\",\"hardcover\":\"Hardcover GTIN\",\"hardback\":\"Hardback GTIN\",\"electronic\":\"PDF GTIN\",\"other\":\"GTIN\"},\"identifierScheme\":{\"isbn\":\"ISBN\",\"gtin\":\"GTIN\"},\"doi\":\"DOI\",\"copyrightOwner\":\"Copyright owner\",\"publicationDate\":\"Publication date\",\"language\":\"Language\",\"pages\":\"Pages\",\"keywords\":\"Keywords\",\"relatedSubjects\":\"Related subjects\",\"bisacSubjects\":\"BISAC subjects\",\"themaSubjects\":\"Thema subjects\",\"description\":\"Description\",\"preview\":\"Preview\",\"tableOfContents\":\"Table of contents\",\"indexing\":\"Indexing\",\"authors\":\"Authors\",\"resources\":\"Resources\",\"metrics\":\"Metrics\",\"contentTabs\":{\"label\":\"Book content tabs\"},\"tabTitles\":{\"description\":\"Description\",\"preview\":\"Preview\",\"download\":\"Download\",\"tableOfContents\":\"Table of contents\",\"indexing\":\"Indexing\",\"authors\":\"Authors\",\"resources\":\"Resources\",\"metrics\":\"Metrics\"},\"previewNotAvailable\":\"Preview is not available for this book.\",\"tableOfContentsNotAvailable\":\"Table of contents is not available for this book.\",\"noIndexingInformation\":\"No indexing information available.\",\"noAuthorInformation\":\"No author information available.\",\"subjects\":\"Subjects\",\"peopleAlsoRead\":\"People also read\",\"bookDetails\":\"Book details\",\"bookDetailsMenu\":\"Book details navigation\",\"searchWithinBook\":\"Search within the book\",\"contributorRoles\":{\"A01\":\"\",\"A19\":\"afterword by\",\"A23\":\"foreword by\",\"A32\":\"contributions by\",\"B01\":\"ed.\",\"B06\":\"translated by\",\"Z99\":\"other\"}},\"article\":{\"contentTabs\":{\"label\":\"Article content tabs\"},\"tabTitles\":{\"abstract\":\"Abstract\",\"preview\":\"Preview\",\"download\":\"Download\",\"article\":\"Article\",\"figures-and-tables\":\"Figures \u0026 tables\",\"references\":\"References\",\"authors\":\"Authors\",\"additional-files\":\"Additional files\",\"articles-in-this-issue\":\"Articles in this issue\",\"metrics\":\"Metrics\"}},\"chapterNavigation\":{\"previousChapter\":\"Previous chapter\",\"nextChapter\":\"Next chapter\",\"viewBook\":\"View book\"},\"issueNavigation\":{\"previousIssue\":\"Previous issue\",\"nextIssue\":\"Next issue\",\"viewJournal\":\"View journal\"},\"articleNavigation\":{\"previousArticle\":\"Previous article\",\"nextArticle\":\"Next article\",\"viewIssue\":\"View issue\"},\"search\":{\"header\":{\"showing_results\":\"Showing {from}-{to} of {totalCount}\",\"for_the_term\":\"for the term \\\"{term}\\\"\",\"search_placeholder\":\"Search...\"},\"semantic_search_label\":\"AI-powered search\",\"filters\":{\"access_type\":\"Access type\",\"allContent\":\"All content\",\"publiclyAvailable\":\"Public access\",\"paid_access\":\"Paid access\",\"access_granted\":\"Access granted\",\"freetoread\":\"Free to read\",\"openaccess\":\"Open Access\",\"noArticles\":\"No articles\",\"hasArticles\":\"Has articles\",\"authorizedContent\":\"Licensed via my library\",\"authorizedContentPersonal\":\"Personal access\",\"publication_type\":\"Publication type\",\"book\":\"Book\",\"article\":\"Article\",\"series\":\"Series\",\"journal\":\"Journal\",\"issue\":\"Issue\",\"proceedings\":\"Conference\",\"chapter\":\"Chapter\",\"conference\":\"Proceedings\",\"subject\":\"Subject\",\"keyword\":\"Keyword\",\"publisher\":\"Publisher\",\"search_publishers\":\"Search publishers...\",\"language\":\"Language\",\"english\":\"English\",\"german\":\"German\",\"copyright_date\":\"Date\",\"from\":\"From\",\"to\":\"To\",\"content_type\":\"Content type\",\"origin_pipeline\":\"Pipeline\",\"origin_pipeline_ubiquity\":\"Ubiquity\",\"origin_pipeline_pdw\":\"PDW\",\"origin_pipeline_cms\":\"CMS\",\"origin_provider\":\"Provider\",\"origin_provider_bookwire\":\"Bookwire\",\"tags\":\"Availability\",\"new\":\"New\",\"comingSoon\":\"Coming soon\",\"preOrder\":\"Pre order\",\"Professional\":\"Professional\",\"Academic\":\"Academic\",\"professional\":\"Professional\",\"academic\":\"Academic\",\"package\":\"Package\",\"clear_all\":\"Clear all\",\"remove_all_filters\":\"Remove all filters\",\"remove_filter\":\"Remove {filter}\",\"show_results\":\"Show results\"}},\"publishers\":{\"header\":{\"title\":\"Partners\",\"message\":\"Paradigm is your trusted partner in publishing and distributing books, journals, and proceedings. Join leading publishers.\",\"button\":\"Become our partner\",\"showing_results\":\"Showing {totalCount} partners\",\"search_placeholder\":\"Search partners\"},\"filters\":{\"title\":\"Filters\",\"country\":\"Country\",\"content_type\":\"Content type\",\"clear_all\":\"Clear all\",\"all_partners\":\"All partners\",\"academic\":\"Academic\",\"professional\":\"Professional\"},\"card\":{\"visit_website\":\"Visit website\",\"contact\":\"Contact\",\"unknown_publisher\":\"Unknown partner\"}},\"classifications\":{\"MSC\":{\"label\":\"MSC\",\"title\":\"Mathematics Subject Classification\"},\"JEL\":{\"label\":\"JEL\",\"title\":\"Journal of Economic Literature Classification\"},\"PACS\":{\"label\":\"PACS\",\"title\":\"Physics and Astronomy Classification Scheme\"}},\"subjects\":{\"TL-16\":\"Islamic studies\",\"TL-15-27\":\"Secularity and non-religion\",\"TL-15-26\":\"Religion in Oceania\",\"TL-15-25\":\"Religion in the Middle East\",\"TL-15-24\":\"Religion in North America\",\"TL-15-23\":\"Religion in Latin America\",\"TL-15-22\":\"Religion in Europe\",\"TL-15-21\":\"Religion in Asia\",\"TL-15-20\":\"Religion in Africa\",\"TL-15-19\":\"Religion and politics\",\"TL-15-18\":\"Religion and media\",\"TL-15-17\":\"Theory of religion\",\"TL-15-16\":\"Sociology of religion\",\"TL-15-15\":\"Psychology of religion\",\"TL-15-14\":\"Philosophy of religion\",\"TL-15-13\":\"History of religion\",\"TL-15-12\":\"Anthropology of religion\",\"TL-15-11\":\"New religious movements\",\"TL-15-10\":\"Other religions\",\"TL-15-09\":\"Judaism\",\"TL-15-08\":\"Islam\",\"TL-15-07\":\"Indigenous religions and native traditions\",\"TL-15-06\":\"Hinduism\",\"TL-15-05\":\"Christianity\",\"TL-15-04\":\"Buddhism\",\"TL-15-03\":\"Ancient religions\",\"TL-15-02\":\"Comparative studies\",\"TL-15-01\":\"Introductions and overviews\",\"TL-15\":\"Religious studies\",\"TL-14-09\":\"Sephardic and Oriental Jews\",\"TL-14-08\":\"Samaritans\",\"TL-14-07\":\"Jewish life\",\"TL-14-06\":\"Philosophy\",\"TL-14-05\":\"Modern times\",\"TL-14-04\":\"Middle Ages and Early Modern times\",\"TL-14-03\":\"Rabbinic Judaism\",\"TL-14-02\":\"Hellenistic-Roman era\",\"TL-14-01\":\"Introductions and overviews\",\"TL-14\":\"Jewish studies\",\"TL-13\":\"Church law\",\"TL-12\":\"Denominational studies, ecumenism, world Christianity\",\"TL-11-07\":\"Christian life\",\"TL-11-06\":\"Sociology of religion\",\"TL-11-05\":\"Christian education\",\"TL-11-04\":\"Liturgical studies\",\"TL-11-03\":\"Pastoral counseling\",\"TL-11-02\":\"Homiletics\",\"TL-11-01\":\"History and theory of practical theology\",\"TL-11\":\"Practical theology\",\"TL-10-04\":\"Philosophy of religion\",\"TL-10-03\":\"Ethics\",\"TL-10-02\":\"Dogmatics\",\"TL-10-01\":\"Systematic theology\",\"TL-10\":\"Systematic theology and philosophy of religion\",\"TL-09-07\":\"Other 20th-century thinkers\",\"TL-09-06\":\"Troeltsch\",\"TL-09-05\":\"Tillich\",\"TL-09-04\":\"Other 19th-century thinkers\",\"TL-09-03\":\"Kierkegaard\",\"TL-09-02\":\"Schleiermacher\",\"TL-09-01\":\"Enlightenment and German Idealism\",\"TL-09\":\"Modern Christian thinkers and philosophers of religion\",\"TL-08\":\"Modern church history (19th and 20th centuries)\",\"TL-07\":\"Early Modern times\",\"TL-06\":\"Reformation studies\",\"TL-05\":\"Medieval studies\",\"TL-04-07\":\"History of research\",\"TL-04-06\":\"Byzantine studies\",\"TL-04-05\":\"Christian apocrypha\",\"TL-04-04\":\"Acts of synods, catenae and other sources\",\"TL-04-03\":\"Nag Hammadi\",\"TL-04-02\":\"Patristic authors\",\"TL-04-01\":\"Introductions and overviews\",\"TL-04\":\"Patristics\",\"TL-03-12\":\"New Testament apocrypha and pseudepigrapha\",\"TL-03-11\":\"Hebrews and Catholic epistles\",\"TL-03-10\":\"John\",\"TL-03-09\":\"Paul\",\"TL-03-08\":\"Synoptic gospels and acts\",\"TL-03-07\":\"Exegetical monographs, general\",\"TL-03-06\":\"Historical, political and cultural background\",\"TL-03-05\":\"History of reception\",\"TL-03-04\":\"History of exegesis, methodology, bibliographies\",\"TL-03-03\":\"Textual history and criticism\",\"TL-03-02\":\"Language and reference works\",\"TL-03-01\":\"Introductions and overviews\",\"TL-03\":\"New Testament\",\"TL-02-11\":\"Qumran\",\"TL-02-10\":\"Apocrypha and pseudepigrapha\",\"TL-02-09\":\"Prophets\",\"TL-02-08-01\":\"Wisdom and psalms, other\",\"TL-02-08\":\"Wisdom and psalms\",\"TL-02-07\":\"Pentateuch and historical books\",\"TL-02-06\":\"Exegetical monographs, general\",\"TL-02-05\":\"Ancient Near East\",\"TL-02-04\":\"History of reception\",\"TL-02-03\":\"History of exegesis, methodology, bibliographies\",\"TL-02-02\":\"Language and textual history\",\"TL-02-01\":\"Introductions and overviews\",\"TL-02\":\"Old Testament / Ancient Near East\",\"TL-01-02\":\"Biblical reception\",\"TL-01-01\":\"General\",\"TL-01\":\"General topics and biblical reception\",\"TL\":\"Theology and religion\",\"SR-05\":\"Sports and recreation, other\",\"SR-04\":\"Sociology of sports\",\"SR-03\":\"Sports psychology\",\"SR-02\":\"Physical education\",\"SR-01\":\"History of sports\",\"SR\":\"Sports and recreation\",\"SN-08\":\"Social sciences, other\",\"SN-07-05\":\"Biological anthropology\",\"SN-07-04\":\"Linguistic anthropology\",\"SN-07-03\":\"Cultural anthropology\",\"SN-07-02\":\"Social anthropology\",\"SN-07-01\":\"Archeological anthropology\",\"SN-07\":\"Anthropology\",\"SN-06-08\":\"Humor studies, other\",\"SN-06-07\":\"Humor and psychology\",\"SN-06-06\":\"Humor and linguistics\",\"SN-06-05\":\"Humor theory\",\"SN-06-04\":\"Humor and social sciences\",\"SN-06-03\":\"Humor in arts and literature\",\"SN-06-02\":\"Humor and health\",\"SN-06-01\":\"Empirical humor studies\",\"SN-06\":\"Humor studies\",\"SN-05-11\":\"Communication science, other\",\"SN-05-10\":\"Visual communication\",\"SN-05-09\":\"Public and political communication\",\"SN-05-08\":\"Mass communication\",\"SN-05-07\":\"Interpersonal communication\",\"SN-05-06\":\"Intercultural communication\",\"SN-05-05\":\"Health communication\",\"SN-05-04\":\"Group and organizational communication\",\"SN-05-03\":\"Communication theory\",\"SN-05-02\":\"Communication technology\",\"SN-05-01\":\"Communication research methods\",\"SN-05\":\"Communication science\",\"SN-04-07\":\"Social pedagogy, social work\",\"SN-04-06\":\"Specialist studies in education\",\"SN-04-05\":\"Education, other\",\"SN-04-04\":\"Education systems\",\"SN-04-03\":\"Education administration\",\"SN-04-02\":\"Curriculum and pedagogy\",\"SN-04-01\":\"Theory and history of education\",\"SN-04\":\"Education\",\"SN-03-04\":\"Applied psychology\",\"SN-03-03\":\"Development psychology\",\"SN-03-02\":\"Methods and theory\",\"SN-03-01\":\"Psychology, other\",\"SN-03\":\"Psychology\",\"SN-02-09\":\"Local government and administration\",\"SN-02-08\":\"Human rights\",\"SN-02-07\":\"International relations\",\"SN-02-06\":\"Military policy\",\"SN-02-05\":\"Foreign policy\",\"SN-02-04\":\"Domestic policy, parties, other political organizations\",\"SN-02-03\":\"Political thought\",\"SN-02-02\":\"Theory\",\"SN-02-01\":\"Political science, other\",\"SN-02\":\"Political science\",\"SN-01-16\":\"Urban and spatial sociology\",\"SN-01-15\":\"Sociology of migration\",\"SN-01-14\":\"Political sociology\",\"SN-01-13\":\"Sociology of religion\",\"SN-01-12\":\"Sociology of science, technology, and environment\",\"SN-01-11\":\"Sociology of gender and the body\",\"SN-01-10\":\"Sociology of economy, organizations, and industry\",\"SN-01-09\":\"Sociology of family, youth, and aging\",\"SN-01-08\":\"Sociology, other\",\"SN-01-07\":\"Culture\",\"SN-01-06\":\"Social policy, social work, development aid\",\"SN-01-05\":\"Labor, trade unions\",\"SN-01-04\":\"Social structures, social interaction, population, social anthropology\",\"SN-01-03\":\"Methods, techniques, statistics\",\"SN-01-02\":\"Sociological theory\",\"SN-01-01\":\"History of sociology\",\"SN-01\":\"Sociology\",\"SN\":\"Social sciences\",\"PY-19\":\"Computational physics\",\"PY-18\":\"Physics, other\",\"PY-17\":\"Nonlinear and complex systems\",\"PY-16\":\"Spectroscopy and metrology\",\"PY-15\":\"Medical physics\",\"PY-14\":\"Biophysics\",\"PY-13\":\"Astronomy and astrophysics\",\"PY-12\":\"Technical and applied physics\",\"PY-11\":\"Electromagnetism, optics and photonics\",\"PY-10\":\"Thermodynamics and statistical physics\",\"PY-09\":\"Relativity and gravitational physics\",\"PY-08\":\"Quantum physics\",\"PY-07\":\"Condensed matter physics\",\"PY-06\":\"Nuclear and particle physics\",\"PY-05\":\"Atom, molecular and plasma physics\",\"PY-04\":\"Mechanics and fluid dynamics\",\"PY-03\":\"Nanotechnology\",\"PY-02\":\"Experimental physics\",\"PY-01\":\"Theoretical and mathematical physics\",\"PY\":\"Physics\",\"PM-05\":\"Pharmacy, other\",\"PM-04\":\"Toxicology\",\"PM-03\":\"Pharmacology\",\"PM-02\":\"Clinical pharmacy\",\"PM-01\":\"Pharmaceutical chemistry\",\"PM\":\"Pharmacy\",\"PL-19\":\"Philosophy, other\",\"PL-18-14\":\"Wittgenstein\",\"PL-18-13\":\"Platon\",\"PL-18-12\":\"Nietzsche\",\"PL-18-11\":\"Marx\",\"PL-18-10\":\"Leibniz\",\"PL-18-09\":\"Kant\",\"PL-18-08\":\"Husserl\",\"PL-18-07\":\"Heidegger\",\"PL-18-06\":\"Hegel\",\"PL-18-05\":\"Hartmann N.\",\"PL-18-04\":\"Fichte\",\"PL-18-03\":\"Feuerbach\",\"PL-18-02\":\"Aristoteles\",\"PL-18-01\":\"Adorno\",\"PL-18\":\"Selected philosophers\",\"PL-17\":\"Philosophy of culture\",\"PL-16\":\"Eastern philosophy\",\"PL-15\":\"Intercultural philosophy\",\"PL-14-28\":\"Utilitarianism\",\"PL-14-27\":\"Structuralism\",\"PL-14-26\":\"Stoa\",\"PL-14-25\":\"Scholastic\",\"PL-14-24\":\"Romanticism\",\"PL-14-23\":\"Rationalism\",\"PL-14-22\":\"Process philosophy\",\"PL-14-21\":\"Presocratics\",\"PL-14-20\":\"Pragmatism\",\"PL-14-19\":\"Platonism\",\"PL-14-18\":\"Phenomenology\",\"PL-14-17\":\"Neoplatonism\",\"PL-14-16\":\"Neokantianism\",\"PL-14-15\":\"Mysticism\",\"PL-14-14\":\"Marxism\",\"PL-14-13\":\"Logical positivism\",\"PL-14-12\":\"Humanism\",\"PL-14-11\":\"Hermeneutics\",\"PL-14-10\":\"Hellenism\",\"PL-14-09\":\"German Idealism\",\"PL-14-08\":\"Frankfurt School\",\"PL-14-07\":\"Existentialism\",\"PL-14-06\":\"Enlightenment\",\"PL-14-05\":\"Empiricism\",\"PL-14-04\":\"Deconstruction\",\"PL-14-03\":\"British Idealism\",\"PL-14-02\":\"Aristotelianism\",\"PL-14-01\":\"Analytical philosophy\",\"PL-14\":\"Selected philosophical movements\",\"PL-13\":\"Philosophical anthropology\",\"PL-12\":\"Aesthetics\",\"PL-11\":\"Philosophy of religion\",\"PL-10\":\"Philosophy of law\",\"PL-09\":\"Political philosophy and social philosophy\",\"PL-08-06\":\"History of philosophy of science\",\"PL-08-05\":\"Philosophy of mathematics\",\"PL-08-04\":\"Philosophy of the humanities and cultural sciences\",\"PL-08-03\":\"Philosophy of the social sciences\",\"PL-08-02\":\"Philosophy of the natural sciences\",\"PL-08-01\":\"General philosophy of science\",\"PL-08\":\"Philosophy of science\",\"PL-07\":\"Logic\",\"PL-06\":\"Philosophy of language\",\"PL-05\":\"Epistemology\",\"PL-04\":\"Metaphysics, ontology\",\"PL-02-03\":\"Normative ethics\",\"PL-02-02\":\"Meta-ethics\",\"PL-02-01-04\":\"Applied ethics, other\",\"PL-02-01-03\":\"Ethics of ecology\",\"PL-02-01-02\":\"Business ethics\",\"PL-02-01-01\":\"Bio ethics and ethics of medicine, ethics of science\",\"PL-02-01\":\"Applied ethics\",\"PL-02\":\"Ethics\",\"PL-01-04\":\"History of philosophy, other\",\"PL-01-03-03\":\"20th and 21st century philosophy\",\"PL-01-03-02\":\"18th and 19th century philosophy\",\"PL-01-03-01\":\"Early modern philosophy\",\"PL-01-03\":\"Modern philosophy\",\"PL-01-02\":\"Medieval philosophy\",\"PL-01-01\":\"Ancient philosophy\",\"PL-01\":\"History of philosophy\",\"PL\":\"Philosophy\",\"MU-05\":\"Music, general\",\"MU-04\":\"Lyrics and libretti\",\"MU-03\":\"Musicians and singers\",\"MU-02\":\"Styles and genres\",\"MU-01\":\"Theory and methods\",\"MU\":\"Music\",\"MT-12\":\"General mathematics\",\"MT-11\":\"Applied mathematics\",\"MT-10\":\"Numerical and computational mathematics\",\"MT-09\":\"Probability and statistics\",\"MT-08\":\"Discrete mathematics\",\"MT-07\":\"Geometry and topology\",\"MT-06\":\"Combinatorics and graph theory\",\"MT-05\":\"Differential equations and dynamical systems\",\"MT-04\":\"Analysis\",\"MT-03\":\"Algebra and number theory\",\"MT-02\":\"Logic and set theory\",\"MT-01\":\"History and philosophy\",\"MT\":\"Mathematics\",\"MS-26\":\"Crystallography\",\"MS-25\":\"Structural and construction materials\",\"MS-24\":\"Metals and alloys\",\"MS-23\":\"Carbon materials\",\"MS-22\":\"Artificial intelligence\",\"MS-21\":\"Modeling and simulations\",\"MS-20\":\"Materials processing\",\"MS-19\":\"Thermodynamics\",\"MS-18\":\"Materials characterization and properties\",\"MS-17\":\"High energy materials\",\"MS-16\":\"Corrosion\",\"MS-15\":\"Geology and mineralogy\",\"MS-14\":\"Quantum materials\",\"MS-13\":\"Materials for energy\",\"MS-12\":\"Magnetic materials\",\"MS-11\":\"Functional and smart materials\",\"MS-10\":\"Electronic and optical materials\",\"MS-09\":\"Thin films, surfaces and interfaces\",\"MS-08\":\"Soft matter\",\"MS-07\":\"Porous materials\",\"MS-06\":\"Polymers\",\"MS-05\":\"Nanomaterials\",\"MS-04\":\"Composites\",\"MS-03\":\"Ceramics and glass\",\"MS-02\":\"Biomaterials and natural materials\",\"MS-01\":\"Materials sciences, other\",\"MS\":\"Materials sciences\",\"MD-05\":\"Veterinary medicine\",\"MD-04-33\":\"Human genetics\",\"MD-04-32\":\"Hygiene and environmental medicine\",\"MD-04-31\":\"Paediatric and juvenile psychatry and psychotherapy\",\"MD-04-30\":\"Oromaxillofacial surgery\",\"MD-04-29\":\"Nuclear medicine\",\"MD-04-28\":\"Psychosomatic medicine and psychotherapy\",\"MD-04-27\":\"Transfusion medicine\",\"MD-04-26\":\"Forensic medicine\",\"MD-04-25\":\"Andrology\",\"MD-04-24\":\"Complementary medicine\",\"MD-04-23\":\"Pharmacology, toxicology\",\"MD-04-22\":\"Public health\",\"MD-04-21\":\"Physical and rehabilitation medicine\",\"MD-04-20\":\"Radiotherapy\",\"MD-04-19\":\"Radiology\",\"MD-04-18\":\"Neurology\",\"MD-04-17\":\"Pathology\",\"MD-04-16\":\"Clinical chemistry\",\"MD-04-15\":\"Laboratory medicine\",\"MD-04-14\":\"Microbiology, virology and infection epidemiology\",\"MD-04-13\":\"Psychiatry, psychotherapy\",\"MD-04-12\":\"Dermatological and veneral diseases\",\"MD-04-11-01\":\"Speech, voice and paediatric hearing disorders\",\"MD-04-11\":\"Otorhinolaryngology\",\"MD-04-10\":\"Urology\",\"MD-04-09-04\":\"Special obstetrics and perinatal medicine\",\"MD-04-09-03\":\"Gynaecological oncology\",\"MD-04-09-02\":\"Gynaecological endocrinology and reproductive medicine\",\"MD-04-09-01\":\"Gynaecology and obstetrics, other\",\"MD-04-09\":\"Gynaecology and obstetrics\",\"MD-04-08\":\"Emergency medicine and intensive-care medicine\",\"MD-04-07\":\"Anaesthesiology\",\"MD-04-06\":\"Neurosurgery\",\"MD-04-05-08\":\"Visceral surgery\",\"MD-04-05-07\":\"Thoracic surgery\",\"MD-04-05-06\":\"Plastic, reconstructive and aesthetic surgery\",\"MD-04-05-05\":\"Orthopaedic and trauma surgery\",\"MD-04-05-04\":\"Paediatric surgery\",\"MD-04-05-03\":\"Cardiac surgery\",\"MD-04-05-02\":\"Vascular surgery\",\"MD-04-05-01\":\"Surgery, other\",\"MD-04-05\":\"Surgery\",\"MD-04-04-04\":\"Neuropaediatrics\",\"MD-04-04-03\":\"Neonatology\",\"MD-04-04-02\":\"Paediatric cardiology\",\"MD-04-04-01\":\"Paediatric haematology and oncology\",\"MD-04-04\":\"Pediatrics and juvenile medicine\",\"MD-04-03-09\":\"Rheumatology\",\"MD-04-03-08\":\"Pneumology\",\"MD-04-03-07\":\"Nephrology\",\"MD-04-03-06\":\"Haematology, oncology\",\"MD-04-03-05\":\"Gastroenterology\",\"MD-04-03-04\":\"Angiology\",\"MD-04-03-03\":\"Cardiology\",\"MD-04-03-02\":\"Endocrinology, diabetology\",\"MD-04-03-01\":\"Internal medicine, other\",\"MD-04-03\":\"Internal medicine\",\"MD-04-02\":\"Ophthalmology\",\"MD-04-01\":\"Clinical medicine, other\",\"MD-04\":\"Clinical medicine\",\"MD-03-08\":\"History and ethics of medicine\",\"MD-03-07\":\"Physiology\",\"MD-03-06\":\"Immunology\",\"MD-03-05\":\"Biochemistry\",\"MD-03-04\":\"Cytology\",\"MD-03-03\":\"Embryology\",\"MD-03-02\":\"Anatomy\",\"MD-03-01\":\"Basic medical science, other\",\"MD-03\":\"Basic medical science\",\"MD-02\":\"Biomedical engineering\",\"MD-01\":\"Assistive professions, nursing\",\"MD\":\"Medicine\",\"LT-14\":\"History of literary studies\",\"LT-13-23\":\"Sciences\",\"LT-13-22\":\"Other topics\",\"LT-13-21\":\"Postcolonial studies\",\"LT-13-20\":\"Sociology of literature\",\"LT-13-19\":\"Performativeness\",\"LT-13-18\":\"Mediality, intermediality\",\"LT-13-17\":\"Fantasy\",\"LT-13-16\":\"Psychology, psychoanalysis\",\"LT-13-15\":\"Emotion\",\"LT-13-14\":\"Avantgarde\",\"LT-13-13\":\"Travel\",\"LT-13-12\":\"Knowledge\",\"LT-13-11\":\"Religion\",\"LT-13-10\":\"Law\",\"LT-13-09\":\"Memory\",\"LT-13-08\":\"Antiquity\",\"LT-13-07\":\"Rhetoric\",\"LT-13-06\":\"Poetics\",\"LT-13-05\":\"Mythology and folk literature\",\"LT-13-04\":\"Literary studies and linguistics\",\"LT-13-03\":\"Individual motifs, motif research\",\"LT-13-02\":\"Gender and literature\",\"LT-13-01\":\"Exile literature\",\"LT-13\":\"Topics in literary studies\",\"LT-12\":\"Narratology\",\"LT-11\":\"Literary theory\",\"LT-10\":\"Literary history\",\"LT-09\":\"Textual scholarship\",\"LT-08-08\":\"Other genres\",\"LT-08-07\":\"Diaries, letters and journals\",\"LT-08-06\":\"Biography and autobiography\",\"LT-08-05\":\"Prose\",\"LT-08-04\":\"Poetry\",\"LT-08-03\":\"Graphic novel\",\"LT-08-02\":\"Drama, theater\",\"LT-08-01\":\"Genre studies, general\",\"LT-08\":\"Literary genres and media\",\"LT-07-05\":\"Other nations and languages\",\"LT-07-04\":\"Slavic literature\",\"LT-07-03\":\"Scandinavian literature\",\"LT-07-02\":\"Asian literature\",\"LT-07-01\":\"Indo-European literature\",\"LT-07\":\"Literature of other nations and languages\",\"LT-06-04-07\":\"21st century\",\"LT-06-04-06\":\"20th century\",\"LT-06-04-05\":\"19th century\",\"LT-06-04-04\":\"18th century\",\"LT-06-04-03\":\"16th-17th century\",\"LT-06-04-02\":\"10th-15th century\",\"LT-06-04-01\":\"Hispanic literature, general\",\"LT-06-04\":\"Hispanic literature\",\"LT-06-03-07\":\"21st century\",\"LT-06-03-06\":\"20th century\",\"LT-06-03-05\":\"19th century\",\"LT-06-03-04\":\"18th century\",\"LT-06-03-03\":\"16th-17th century\",\"LT-06-03-02\":\"13th-15th century\",\"LT-06-03-01\":\"Italian literature, general\",\"LT-06-03\":\"Italian literature\",\"LT-06-02-07\":\"21st century\",\"LT-06-02-06\":\"20th century\",\"LT-06-02-05\":\"19th century\",\"LT-06-02-04\":\"18th century\",\"LT-06-02-03\":\"16th-17th century\",\"LT-06-02-02\":\"8th-15th century\",\"LT-06-02-01\":\"French literature, general\",\"LT-06-02\":\"French literature\",\"LT-06-01\":\"Romance literature, general\",\"LT-06\":\"Romance literature\",\"LT-05-04\":\"Modern Jewish literature\",\"LT-05-03\":\"Reception of Jewish texts\",\"LT-05-02\":\"Early Jewish literature\",\"LT-05-01\":\"Jewish literature, general\",\"LT-05\":\"Jewish literature\",\"LT-04-07\":\"21st century\",\"LT-04-06\":\"20th century\",\"LT-04-05\":\"19th century\",\"LT-04-04\":\"18th century\",\"LT-04-03\":\"16th-17th century\",\"LT-04-02\":\"8th-15th century\",\"LT-04-01\":\"German literature, general\",\"LT-04\":\"German literature\",\"LT-03-07\":\"21st century\",\"LT-03-06\":\"20th century\",\"LT-03-05\":\"19th century\",\"LT-03-04\":\"18th century\",\"LT-03-03\":\"16th-17th century\",\"LT-03-02\":\"8th-15th century\",\"LT-03-01\":\"Anglo-American literature, general\",\"LT-03\":\"Anglo-American literature\",\"LT-02\":\"Comparative literary studies\",\"LT-01\":\"Literary studies, general\",\"LT\":\"Literary studies\",\"LS-14-05\":\"Germanic languages, general\",\"LS-14-04\":\"Germanic languages, other\",\"LS-14-03\":\"Scandinavian\",\"LS-14-02\":\"German\",\"LS-14-01\":\"English\",\"LS-14\":\"Germanic languages\",\"LS-13-06\":\"Portuguese\",\"LS-13-05\":\"Spanish\",\"LS-13-04\":\"Romance languages, general\",\"LS-13-03\":\"Italian\",\"LS-13-02\":\"French\",\"LS-13-01\":\"Romance languages, other\",\"LS-13\":\"Romance languages\",\"LS-12-30\":\"Construction grammar\",\"LS-12-29\":\"Multimodality\",\"LS-12-28\":\"Evolutionary linguistics\",\"LS-12-27\":\"Philosophy of language\",\"LS-12-26\":\"Linguistics, other\",\"LS-12-25\":\"Structuralism\",\"LS-12-24\":\"Sociolinguistics\",\"LS-12-23\":\"Sign languages\",\"LS-12-22\":\"Second language acquisition\",\"LS-12-21\":\"Psycholinguistics\",\"LS-12-20\":\"Onomastics\",\"LS-12-19\":\"Neurolinguistics\",\"LS-12-18\":\"Narrative analysis\",\"LS-12-17\":\"Linguistic typology\",\"LS-12-16\":\"Lexicology\",\"LS-12-15\":\"Language documentation\",\"LS-12-14\":\"Language contact\",\"LS-12-13\":\"History of linguistics\",\"LS-12-12\":\"Historical linguistics\",\"LS-12-11\":\"Generative linguistics\",\"LS-12-10\":\"Functional theories of grammar\",\"LS-12-09\":\"First language acquisition\",\"LS-12-08\":\"Discourse analysis\",\"LS-12-07\":\"Dialectology\",\"LS-12-06\":\"Contrastive linguistics\",\"LS-12-05\":\"Cognitive linguistics\",\"LS-12-04\":\"Bilingualism and multilingualism\",\"LS-12-02\":\"Anthropological linguistics and ethnolinguistics\",\"LS-12-01\":\"General linguistics\",\"LS-12\":\"Theoretical frameworks and disciplines\",\"LS-11-05\":\"Linguists, other\",\"LS-11-04\":\"Sapir\",\"LS-11-03\":\"Langacker\",\"LS-11-02\":\"Jakobson\",\"LS-11-01\":\"Chomsky\",\"LS-11\":\"The work of major linguists\",\"LS-10-07\":\"Semiotics, other\",\"LS-10-06\":\"Zoosemiotics\",\"LS-10-05\":\"Social semiotics\",\"LS-10-04\":\"Semiotic theory\",\"LS-10-03\":\"Cultural semiotics\",\"LS-10-02\":\"Cognitive semiotics\",\"LS-10-01\":\"Biosemiotics\",\"LS-10\":\"Semiotics\",\"LS-09-08\":\"Syntax\",\"LS-09-07\":\"Semantics\",\"LS-09-06\":\"Pragmatics\",\"LS-09-05\":\"Phonology\",\"LS-09-04\":\"Phonetics\",\"LS-09-03\":\"Morphology\",\"LS-09-02\":\"Discourse\",\"LS-09-01\":\"Interfaces\",\"LS-09\":\"Levels of linguistic analysis\",\"LS-08\":\"Pidgins and creoles\",\"LS-07-03\":\"Languages of the Pacific Islands, other\",\"LS-07-02\":\"Papuan languages\",\"LS-07-01\":\"Austronesian languages\",\"LS-07\":\"Languages of the Pacific Islands\",\"LS-06-04\":\"Languages of the Americas, other\",\"LS-06-03\":\"Uto-Aztecan languages\",\"LS-06-02\":\"Algic languages\",\"LS-06-01\":\"Na-Dené languages\",\"LS-06\":\"Languages of the Americas\",\"LS-05-06\":\"European languages, other\",\"LS-05-05\":\"Slavic languages\",\"LS-05-04\":\"Classical languages, other\",\"LS-05-03\":\"Latin\",\"LS-05-02\":\"Greek\",\"LS-05\":\"Other languages of Europe\",\"LS-04-03\":\"Australian languages, other\",\"LS-04-02\":\"Non Pama–Nyungan languages\",\"LS-04-01\":\"Pama–Nyungan languages\",\"LS-04\":\"Languages of Australia\",\"LS-03-04\":\"Asian languages, other\",\"LS-03-03-02\":\"Chinese\",\"LS-03-03-01\":\"Sino-Tibetan languages, other\",\"LS-03-03\":\"Sino-Tibetan languages\",\"LS-03-02-03\":\"Semitic languages, other\",\"LS-03-02-02\":\"Arabic\",\"LS-03-02-01\":\"Hebrew\",\"LS-03-02\":\"Semitic languages\",\"LS-03-01\":\"Japonic languages\",\"LS-03\":\"Languages of Asia\",\"LS-02-02\":\"African languages, other\",\"LS-02-01\":\"Bantu languages\",\"LS-02\":\"Languages of Africa\",\"LS-01-10\":\"Applied linguistics, other\",\"LS-01-09\":\"Writing systems and orthography\",\"LS-01-08\":\"Translation studies\",\"LS-01-07\":\"Quantitative, computational, and corpus linguistics\",\"LS-01-06\":\"Lexicography\",\"LS-01-05\":\"Language teaching and learning\",\"LS-01-04\":\"Language policy and planning\",\"LS-01-03\":\"Language assessment and testing\",\"LS-01-02\":\"Forensic linguistics\",\"LS-01\":\"Applied linguistics\",\"LS\":\"Linguistics and semiotics\",\"LF-20\":\"Life sciences, other\",\"LF-19\":\"Cell biology\",\"LF-18\":\"Bionics\",\"LF-17\":\"Bioinformatics\",\"LF-16\":\"Anthropology\",\"LF-15\":\"Behavioral biology\",\"LF-14\":\"Ecology\",\"LF-13\":\"Evolutionary biology\",\"LF-12\":\"Anatomy and physiology\",\"LF-11\":\"Zoology\",\"LF-10\":\"Plant science\",\"LF-09\":\"Microbiology and virology\",\"LF-08\":\"Biotechnology\",\"LF-07\":\"Neurobiology\",\"LF-06\":\"Human biology\",\"LF-05\":\"Developmental biology\",\"LF-04\":\"Biophysics\",\"LF-03\":\"Biochemistry\",\"LF-02\":\"Genetics\",\"LF-01\":\"Molecular biology\",\"LF\":\"Life sciences\",\"LB-08\":\"Library and information science, other\",\"LB-07\":\"Preservation and restoration\",\"LB-06\":\"Archives and museums\",\"LB-05\":\"Media and press\",\"LB-04\":\"Publishing and book trade\",\"LB-03\":\"Book history\",\"LB-02\":\"Information science\",\"LB-01\":\"Libraries and library science\",\"LB\":\"Library and information science, book studies\",\"LA-12\":\"Law, other\",\"LA-11-05\":\"Penalty law\",\"LA-11-04\":\"Criminal procedure law\",\"LA-11-03\":\"Criminology\",\"LA-11-02\":\"Substantive criminal law\",\"LA-11-01\":\"Criminal law, other\",\"LA-11\":\"Criminal law\",\"LA-10-12\":\"Constitutional jurisdiction, administrative procedural law\",\"LA-10-11\":\"Ecclesiastical law\",\"LA-10-10\":\"Traffic law\",\"LA-10-09\":\"Energy law\",\"LA-10-08\":\"Procurement law\",\"LA-10-07\":\"Public construction law, road and water legislation\",\"LA-10-06\":\"Health law\",\"LA-10-05\":\"Tax and accounting law\",\"LA-10-04\":\"Special administrative law\",\"LA-10-03\":\"General administrative law\",\"LA-10-02\":\"Constitutional law\",\"LA-10-01\":\"Public law, other\",\"LA-10\":\"Public law\",\"LA-09-03\":\"Social court procedure law\",\"LA-09-02\":\"Substantive social law, social administrative procedure law\",\"LA-09-01\":\"Social law, other\",\"LA-09\":\"Social law\",\"LA-08-04\":\"Labor court procedure law\",\"LA-08-03\":\"Collective labor law\",\"LA-08-02\":\"Individual labor law\",\"LA-08-01\":\"Labor law, other\",\"LA-08\":\"Labor law\",\"LA-07-05\":\"European law, other\",\"LA-07-04\":\"European commercial law\",\"LA-07-03\":\"European sales law\",\"LA-07-02\":\"European law of succession\",\"LA-07-01\":\"European family law\",\"LA-07\":\"European law\",\"LA-06-07\":\"Fees and costs, attorney and notary public regulation\",\"LA-06-06\":\"Voluntary jurisdiction, real property registration law\",\"LA-06-05\":\"Class actions\",\"LA-06-04\":\"Insolvency law\",\"LA-06-03\":\"Enforcement proceedings, compulsory sale law\",\"LA-06-02\":\"Civil procedure law\",\"LA-06-01\":\"Law of civil procedure, voluntary jurisdiction, other\",\"LA-06\":\"Law of civil procedure, voluntary jurisdiction\",\"LA-05-03\":\"Competition and antitrust law\",\"LA-05-02\":\"Patent, trademark and design law\",\"LA-05-01\":\"Commercial legal protection, other\",\"LA-05\":\"Commercial legal protection\",\"LA-04-07\":\"Copyright and media law, publishing law\",\"LA-04-06\":\"Consumer protection\",\"LA-04-05\":\"Private insurance law\",\"LA-04-04\":\"Securities law\",\"LA-04-03\":\"Corporate law\",\"LA-04-02\":\"Business law\",\"LA-04-01\":\"Commercial law, other\",\"LA-04\":\"Commercial law\",\"LA-03-06\":\"Inheritance law\",\"LA-03-05\":\"Family law\",\"LA-03-04\":\"Property law\",\"LA-03-03\":\"Law of obligations\",\"LA-03-02\":\"General part\",\"LA-03-01\":\"German Civil Code, other\",\"LA-03\":\"German Civil Code\",\"LA-02-06\":\"International arbitration\",\"LA-02-05\":\"Private international law\",\"LA-02-04\":\"Comparative law\",\"LA-02-03\":\"Public international law\",\"LA-02-02\":\"International law and foreign law\",\"LA-02-01\":\"International law, foreign law, comparative law, other\",\"LA-02\":\"International law, foreign law, comparative law\",\"LA-01\":\"History, philosophy and sociology of law\",\"LA\":\"Law\",\"JS-05-04\":\"Jewish culture, other\",\"JS-05-03\":\"Jewish folklore\",\"JS-05-02\":\"Jewish music\",\"JS-05-01\":\"Jewish art\",\"JS-05\":\"Jewish culture\",\"JS-04-06\":\"Other Jewish languages\",\"JS-04-05\":\"Aramaic\",\"JS-04-04\":\"Judeo-Arabic\",\"JS-04-03\":\"Ladino, Judeo-Spanish\",\"JS-04-02\":\"Yiddish, Judeo-German\",\"JS-04-01\":\"Hebrew\",\"JS-04\":\"Jewish languages\",\"JS-03-04\":\"Modern Jewish literature\",\"JS-03-03\":\"Reception of Jewish texts\",\"JS-03-02\":\"Early Jewish literature\",\"JS-03-01\":\"Jewish literature, general\",\"JS-03\":\"Jewish literature\",\"JS-02-05\":\"Modern times\",\"JS-02-04\":\"Middle Ages and Early Modern times\",\"JS-02-03\":\"Rabbinic Judaism\",\"JS-02-02\":\"Hellenistic-Roman era\",\"JS-02-01\":\"Overviews and introductions\",\"JS-02\":\"Judaism\",\"JS-01-08\":\"Holocaust\",\"JS-01-07\":\"Antisemitism\",\"JS-01-06\":\"German-Jewish history\",\"JS-01-05\":\"Jewish thought\",\"JS-01-04\":\"Diaspora\",\"JS-01-03\":\"Zionism\",\"JS-01-02\":\"Israel and Palestine\",\"JS-01-01\":\"General Jewish history\",\"JS-01\":\"Jewish history\",\"JS\":\"Jewish studies\",\"IS-16\":\"Business and economy\",\"IS-15\":\"Art and architecture\",\"IS-14\":\"Language and literature\",\"IS-13\":\"Culture and society\",\"IS-12\":\"Politics\",\"IS-11\":\"Law\",\"IS-10\":\"Philosophy\",\"IS-09\":\"History\",\"IS-08\":\"Interreligious studies\",\"IS-07\":\"Religious life\",\"IS-06\":\"Religious groups and minorities\",\"IS-05\":\"Theology\",\"IS-04\":\"Quran\",\"IS-03\":\"Text and exegesis\",\"IS-02\":\"Ancient Middle East\",\"IS-01\":\"Introductions and overviews\",\"IS\":\"Islamic and Middle Eastern studies\",\"IC-27\":\"Physical chemistry and thermodynamics\",\"IC-26\":\"Paints, pigments, coatings and dyes\",\"IC-25\":\"Substances and products\",\"IC-24\":\"Polymer science and technology\",\"IC-23\":\"Petrochemistry and fuels\",\"IC-22\":\"Pharmaceuticals\",\"IC-21\":\"Food science and technology\",\"IC-20\":\"Explosives, propellants and pyrotechnics\",\"IC-19\":\"Detergenzien\",\"IC-18\":\"Cellulose, paper and textiles\",\"IC-17\":\"Agrochemicals\",\"IC-16\":\"Industrial chemistry, other\",\"IC-15\":\"Toxicology\",\"IC-14\":\"Safety and risk management\",\"IC-13\":\"Membrane technology\",\"IC-12\":\"Process intensification\",\"IC-11\":\"Process engineering\",\"IC-10\":\"Plant design\",\"IC-09\":\"Analytical chemistry\",\"IC-08\":\"Environmental chemistry\",\"IC-07\":\"Green and sustainable technology\",\"IC-06\":\"Energy harvesting and conversion\",\"IC-05\":\"Chemical engineering\",\"IC-04\":\"Catalysis\",\"IC-03\":\"Business and management\",\"IC-02\":\"Biotechnology\",\"IC-01\":\"Biochemical engineering\",\"IC\":\"Industrial chemistry\",\"HI-05-03-02\":\"Heraldry\",\"HI-05-03-01\":\"Diplomatic\",\"HI-05-03\":\"Auxiliary sciences of history\",\"HI-05-02\":\"Methods\",\"HI-05-01\":\"Theory\",\"HI-05\":\"Theories, methods, and auxiliary sciences\",\"HI-04\":\"Miscellaneous\",\"HI-03-22\":\"Public history\",\"HI-03-21\":\"Digital history\",\"HI-03-19\":\"Colonial and postcolonial history\",\"HI-03-18\":\"History of religions\",\"HI-03-17\":\"Political ideologies and ideas\",\"HI-03-16\":\"Environmental history\",\"HI-03-15\":\"Cultural history\",\"HI-03-14\":\"History of knowledge\",\"HI-03-13\":\"Global history\",\"HI-03-12\":\"Migration history\",\"HI-03-11\":\"Labour history\",\"HI-03-10\":\"Gender history\",\"HI-03-09\":\"Social history\",\"HI-03-08\":\"History of science\",\"HI-03-07\":\"Economic history\",\"HI-03-06\":\"Military history\",\"HI-03-04\":\"Topics in history, other\",\"HI-03-03\":\"Exile history\",\"HI-03-02-08\":\"Holocaust\",\"HI-03-02-07\":\"Antisemitism\",\"HI-03-02-06\":\"German-Jewish history\",\"HI-03-02-05\":\"Jewish thought\",\"HI-03-02-04\":\"Diaspora\",\"HI-03-02-03\":\"Zionism\",\"HI-03-02-02\":\"Israel and Palestine\",\"HI-03-02-01\":\"Jewish history and culture\",\"HI-03-02\":\"Jewish history\",\"HI-03-01\":\"Constitutional and legal history\",\"HI-03\":\"Topics in history\",\"HI-02-08\":\"Asia-Pacific\",\"HI-02-07\":\"Arab World\",\"HI-02-06\":\"Africa\",\"HI-02-05\":\"Latin America\",\"HI-02-04-02\":\"Canada\",\"HI-02-04-01\":\"United States of America\",\"HI-02-04\":\"North America\",\"HI-02-03-07\":\"South Eastern Europe\",\"HI-02-03-06\":\"East Central Europe\",\"HI-02-03-05\":\"General European history\",\"HI-02-03-04\":\"Southern Europe\",\"HI-02-03-03\":\"Northern Europe\",\"HI-02-03-02\":\"Eastern Europe\",\"HI-02-03-01\":\"Western Europe\",\"HI-02-03\":\"Europe\",\"HI-02-02\":\"Austria\",\"HI-02-01-03\":\"General German history\",\"HI-02-01-02\":\"Bavaria\",\"HI-02-01-01\":\"Berlin, Brandenburg, Prussia\",\"HI-02-01\":\"Germany\",\"HI-02\":\"Regional and national history\",\"HI-01-10\":\"Epoch-spanning history\",\"HI-01-09-03\":\"Other topics\",\"HI-01-09-02\":\"Cold War\",\"HI-01-09-01\":\"East and West Germany\",\"HI-01-09\":\"Contemporary history since 1945\",\"HI-01-08-06\":\"Nazi Germany\",\"HI-01-08-05\":\"World War II\",\"HI-01-08-04\":\"Weimar Republic\",\"HI-01-08-03\":\"World War I\",\"HI-01-08-01\":\"Other topics\",\"HI-01-08\":\"Contemporary history until 1945\",\"HI-01-07\":\"Modern history\",\"HI-01-06\":\"Early modern history\",\"HI-01-05\":\"Medieval history\",\"HI-01-04\":\"Byzantine studies\",\"HI-01-03\":\"Ancient history\",\"HI-01-02\":\"Germanic history\",\"HI-01-01\":\"Pre-history\",\"HI-01\":\"Historical periods\",\"HI\":\"History\",\"GS-08\":\"Geosciences, other\",\"GS-07\":\"Remote sensing\",\"GS-06\":\"Geology and mineralogy\",\"GS-05\":\"Geophysics\",\"GS-04\":\"Atmospheric science and climatology\",\"GS-03\":\"Cartography and photogrammetry\",\"GS-02\":\"Geography\",\"GS-01\":\"Geodesy\",\"GS\":\"Geosciences\",\"GL\":\"General interest\",\"EN-05-05\":\"Environmental engineering\",\"EN-05-04\":\"Energy engineering\",\"EN-05-03\":\"Materials\",\"EN-05-02\":\"Soil engineering\",\"EN-05-01\":\"Hydrology\",\"EN-05\":\"Civil engineering\",\"EN-04-11\":\"Bionanotechnology\",\"EN-04-10\":\"Medical devices\",\"EN-04-09\":\"Medical robotics and surgery\",\"EN-04-08\":\"Medical imaging and radiology\",\"EN-04-07\":\"Biomechanics\",\"EN-04-06\":\"Nanomedicine\",\"EN-04-05\":\"Cellular and tissue engineering\",\"EN-04-04\":\"BioMEMS\",\"EN-04-03\":\"Biomaterials\",\"EN-04-02\":\"Biotechnology\",\"EN-04-01\":\"Biomedical electronics\",\"EN-04\":\"Bioengineering and biomedical engineering\",\"EN-03-12\":\"Materials engineering\",\"EN-03-11\":\"Aeronautics \u0026 astronautics\",\"EN-03-10\":\"Safety\",\"EN-03-09\":\"Fluid mechanics\",\"EN-03-08\":\"Process engineering and industrial engineering\",\"EN-03-07\":\"Mechatronics and automotive\",\"EN-03-06\":\"Tools and methods\",\"EN-03-05\":\"Energy engineering\",\"EN-03-04\":\"Production technology\",\"EN-03-03\":\"Thermodynamics\",\"EN-03-02\":\"Mechanics\",\"EN-03-01\":\"Fundamentals of mechanical engineering\",\"EN-03\":\"Mechanical engineering\",\"EN-02-12\":\"Microtechnologies\",\"EN-02-11\":\"Sensor technology\",\"EN-02-10\":\"Robotics\",\"EN-02-08\":\"Signal processing\",\"EN-02-07\":\"Energy engineering\",\"EN-02-06\":\"Information technology\",\"EN-02-05\":\"Circuits\",\"EN-02-04\":\"Electronics\",\"EN-02-03\":\"Control engineering, metrology and testing\",\"EN-02-02\":\"Automation\",\"EN-02-01\":\"Fundamentals of electrical engineering\",\"EN-02\":\"Electrical engineering\",\"EN-01-03\":\"Basics and tools\",\"EN-01-02\":\"History of engineering\",\"EN-01-01\":\"Engineering, other\",\"EN-01\":\"Introductions and overviews\",\"EN\":\"Engineering\",\"EC-05\":\"Finance\",\"EC-04\":\"Key competences in scholarly research\",\"EC-03-03\":\"Econometrics\",\"EC-03-02\":\"Statistics\",\"EC-03-01\":\"Mathematics\",\"EC-03\":\"Mathematics and statistics for economists\",\"EC-02-13\":\"Business law\",\"EC-02-12-05\":\"Process management\",\"EC-02-12-04\":\"Internet economy\",\"EC-02-12-03\":\"Information and communications systems\",\"EC-02-12-02\":\"Information management\",\"EC-02-12-01\":\"Business intelligence\",\"EC-02-12\":\"Business informatics\",\"EC-02-11-18\":\"Consulting, inhouse-consulting, internal audit\",\"EC-02-11-17\":\"Cultural management\",\"EC-02-11-16\":\"Environmental management\",\"EC-02-11-15\":\"Public sector, public private partnerships, public administration\",\"EC-02-11-14\":\"Small and medium-sized companies (SMU), small businesses, startups\",\"EC-02-11-13\":\"Non profit organizations (NPO), foundations, charities, associations\",\"EC-02-11-12\":\"Transportation, logistics, air traffic, shipping\",\"EC-02-11-11\":\"Automobile industry\",\"EC-02-11-10\":\"Energy industry\",\"EC-02-11-09\":\"Retail, service industry, skilled crafts and trades\",\"EC-02-11-08\":\"Agribusiness, food industry\",\"EC-02-11-07\":\"Health care\",\"EC-02-11-06\":\"Real estate\",\"EC-02-11-05\":\"Banks, financial service provider, insurers\",\"EC-02-11-04\":\"Entertainment industry, media, publishing companies\",\"EC-02-11-03\":\"Sports\",\"EC-02-11-02\":\"Event industry, leisure industry\",\"EC-02-11-01\":\"Tourism, hospitality, travel\",\"EC-02-11\":\"Industries\",\"EC-02-10\":\"Business management, other\",\"EC-02-09\":\"Business communication, business etiquette\",\"EC-02-08\":\"Human resources, labor practice, job and career\",\"EC-02-07\":\"Entrepreneurship\",\"EC-02-06\":\"Business development, change management, cooperation\",\"EC-02-05\":\"Corporate social responsibility (CSR), compliance management, business ethics\",\"EC-02-04\":\"Management, organization, corporate governance\",\"EC-02-03\":\"Marketing, sales, customer relations\",\"EC-02-02\":\"Financial reporting, group accounting, accounting and balancing\",\"EC-02-01\":\"Management accounting, financial controlling, cost calculation, investment\",\"EC-02\":\"Business management\",\"EC-01-07\":\"Political economics, other\",\"EC-01-06\":\"History of economics\",\"EC-01-05\":\"Economic policy\",\"EC-01-04\":\"Public finance and fiscal theory\",\"EC-01-03\":\"Macroeconomics\",\"EC-01-02\":\"Microeconomics\",\"EC-01-01\":\"Economic theory, systems and structures\",\"EC-01\":\"Political economics\",\"EC\":\"Business and economics\",\"CS-06\":\"General cultural studies\",\"CS-05\":\"History of cultural studies\",\"CS-04-13\":\"Other topics\",\"CS-04-12\":\"Human-animal studies\",\"CS-04-11\":\"Aging studies\",\"CS-04-08\":\"Postcolonial studies\",\"CS-04-07\":\"Religion\",\"CS-04-06\":\"Memory\",\"CS-04-05\":\"Emotions\",\"CS-04-04\":\"Popular culture\",\"CS-04-03\":\"Society\",\"CS-04-02\":\"Media\",\"CS-04-01\":\"Gender\",\"CS-04\":\"Topics in cultural studies\",\"CS-03-06\":\"Semiotics\",\"CS-03-05\":\"Theories of society\",\"CS-03-04\":\"Political theory\",\"CS-03-03\":\"Media theory\",\"CS-03-02\":\"Gender theory\",\"CS-03-01\":\"General cultural theory\",\"CS-03\":\"Cultural theory\",\"CS-02-09\":\"Other genres and media\",\"CS-02-08\":\"Digital media and communication\",\"CS-02-07\":\"Book\",\"CS-02-06\":\"Visual arts, photography\",\"CS-02-05\":\"Music\",\"CS-02-04\":\"Film\",\"CS-02-03\":\"Dance\",\"CS-02-02\":\"Drama, theater\",\"CS-02-01\":\"General genre and media studies\",\"CS-02\":\"Genres and media in cultural studies\",\"CS-01-03\":\"Media aesthetics\",\"CS-01-02\":\"Media history\",\"CS-01-01\":\"Media theory\",\"CS-01\":\"Media studies\",\"CS\":\"Cultural studies\",\"CO-25\":\"Human-machine interaction\",\"CO-24\":\"Networking\",\"CO-23\":\"Graphics/sound/video\",\"CO-22\":\"Computer sciences in natural sciences\",\"CO-21\":\"Computer sciences in medicine and life sciences\",\"CO-20\":\"Computer sciences in the humanities\",\"CO-19\":\"Computer sciences in industry\",\"CO-18\":\"Computer sciences, other\",\"CO-17\":\"Bioinformatics\",\"CO-16\":\"Business computing\",\"CO-15\":\"Operating systems\",\"CO-14\":\"Computer sciences and media\",\"CO-12\":\"Databases and data mining\",\"CO-11\":\"IT-security and cryptology\",\"CO-10\":\"Software development\",\"CO-09\":\"Algorithms\",\"CO-08\":\"Programming and languages\",\"CO-07\":\"Computer architecture\",\"CO-06\":\"Project management\",\"CO-05\":\"Information technology\",\"CO-04\":\"Theoretical computer sciences\",\"CO-03\":\"Artificial intelligence\",\"CO-02\":\"History of computer sciences\",\"CO-01\":\"Fundamentals of computer sciences\",\"CO\":\"Computer sciences\",\"CL-05\":\"Classical studies, other\",\"CL-04\":\"Egyptology\",\"CL-03\":\"Byzantine studies\",\"CL-02\":\"Ancient Near Eastern studies\",\"CL-01-11\":\"Ancient philosophy\",\"CL-01-10\":\"Early Christianity\",\"CL-01-09\":\"Ancient religion\",\"CL-01-08\":\"Epigraphy\",\"CL-01-07\":\"Papyrology\",\"CL-01-06\":\"Classical tradition and reception\",\"CL-01-05\":\"Classical archaeology\",\"CL-01-04\":\"Ancient history\",\"CL-01-03\":\"Ancient science and medicine\",\"CL-01-02-02\":\"Latin language and literature\",\"CL-01-02-01\":\"Latin authors\",\"CL-01-02\":\"Latin\",\"CL-01-01-02\":\"Greek language and literature\",\"CL-01-01-01\":\"Greek authors\",\"CL-01-01\":\"Greek\",\"CL-01\":\"Classical studies\",\"CL\":\"Classical and Ancient Near Eastern studies\",\"CH-26\":\"Chemistry, other\",\"CH-25\":\"Toxicology\",\"CH-23\":\"Computational chemistry and molecular modeling\",\"CH-22\":\"Theoretical and quantum chemistry\",\"CH-20\":\"Spectroscopy\",\"CH-19\":\"Electrochemistry\",\"CH-17\":\"Physical chemistry\",\"CH-16\":\"Pharmaceutical and medicinal chemistry\",\"CH-15\":\"Macromolecular chemistry\",\"CH-14\":\"Catalysis\",\"CH-12\":\"Organic chemistry\",\"CH-11\":\"Nuclear chemistry\",\"CH-10\":\"Solid state chemistry\",\"CH-08\":\"Coordination chemistry\",\"CH-06\":\"Inorganic chemistry\",\"CH-05\":\"Sustainable and green chemistry\",\"CH-03\":\"Environmental chemistry\",\"CH-02\":\"Biochemistry\",\"CH-01\":\"Analytical chemistry\",\"CH\":\"Chemistry\",\"AS-11-05\":\"Western Asia, other\",\"AS-11-04\":\"Turkey\",\"AS-11-03\":\"Israel\",\"AS-11-02\":\"Iran\",\"AS-11-01\":\"The Arab world\",\"AS-11\":\"Western Asia\",\"AS-10\":\"Southeast Asia\",\"AS-09-02\":\"South Asia, other\",\"AS-09-01\":\"India\",\"AS-09\":\"South Asia\",\"AS-08-03\":\"Other Pacific islands\",\"AS-08-02\":\"New Guinea\",\"AS-08-01\":\"Australia and New Zealand\",\"AS-08\":\"Oceania and the Pacific\",\"AS-07\":\"North and Central Asia\",\"AS-06-03\":\"Korea\",\"AS-06-02\":\"Japan\",\"AS-06-01\":\"China\",\"AS-06\":\"East Asia\",\"AS\":\"Asian and Pacific studies\",\"AR-12\":\"Antiques and collectibles\",\"AR-11-16\":\"Thuringia\",\"AR-11-15\":\"Schleswig-Holstein\",\"AR-11-14\":\"Saxony-Anhalt\",\"AR-11-13\":\"Saxony\",\"AR-11-12\":\"Saarland\",\"AR-11-11\":\"Rhineland-Palatinate\",\"AR-11-10\":\"North Rhine-Westphalia\",\"AR-11-09\":\"Mecklenburg-Vorpommern\",\"AR-11-08\":\"Lower Saxony\",\"AR-11-07\":\"Hesse\",\"AR-11-06\":\"Hamburg\",\"AR-11-05\":\"Bremen\",\"AR-11-04\":\"Brandenburg\",\"AR-11-03\":\"Berlin\",\"AR-11-02\":\"Bavaria\",\"AR-11-01\":\"Baden-Württemberg\",\"AR-11\":\"Art guides\",\"AR-10\":\"Conservation, preservation, restauration\",\"AR-09\":\"Dehio\",\"AR-08\":\"Exhibition catalogues\",\"AR-07\":\"History of art history\",\"AR-06\":\"Art market and provenance research\",\"AR-05\":\"Museums and collections\",\"AR-04-06\":\"21st century\",\"AR-04-05\":\"20th century\",\"AR-04-04\":\"19th century\",\"AR-04-03\":\"18th century\",\"AR-04-02\":\"16th-17th century\",\"AR-04-01\":\"8th-15th century\",\"AR-04\":\"Periods\",\"AR-03-06\":\"Genres, other\",\"AR-03-05\":\"Applied arts\",\"AR-03-04\":\"Graphic arts\",\"AR-03-03\":\"Photography\",\"AR-03-02\":\"Sculpture\",\"AR-03-01\":\"Painting\",\"AR-03\":\"Genres\",\"AR-02\":\"Art theory\",\"AR-01\":\"Arts, general\",\"AR\":\"Arts\",\"AD-04\":\"Architecture and design, other\",\"AD-03-04\":\"Studies, professional practice\",\"AD-03-03\":\"Graphics, communication\",\"AD-03-02\":\"Product design, interiors, materials\",\"AD-03-01\":\"Designers\",\"AD-03\":\"Design\",\"AD-02-04\":\"Studies, professional practice\",\"AD-02-03\":\"Construction, materials\",\"AD-02-02\":\"Gardens, landscapes\",\"AD-02-01\":\"Landscape architects\",\"AD-02\":\"Landscape architecture\",\"AD-01-10-03\":\"Conservation, preservation, restauration\",\"AD-01-10-02\":\"Dehio\",\"AD-01-10-01\":\"History, general\",\"AD-01-10\":\"History\",\"AD-01-09\":\"Theory\",\"AD-01-08\":\"Professional practice\",\"AD-01-07\":\"Studies\",\"AD-01-06\":\"Urbanism\",\"AD-01-05\":\"Cities, regions\",\"AD-01-04\":\"Types, functions\",\"AD-01-03\":\"Materials\",\"AD-01-02\":\"Construction\",\"AD-01-01\":\"Architects, buildings\",\"AD-01\":\"Architecture\",\"AD\":\"Architecture and design\",\"JMB\":\"Psychological methodology\",\"JMC\":\"Child, developmental and lifespan psychology\",\"KJSM\":\"Market research\",\"U\":\"Computing and Information Technology\",\"UNC\":\"Data capture and analysis\",\"UNF\":\"Data mining\",\"URD\":\"Privacy and data protection\",\"URH\":\"Computer fraud and hacking\",\"UTC\":\"Cloud computing\",\"UTN\":\"Network security\",\"UTP\":\"Networking standards and protocols\",\"UYQL\":\"Natural language and machine translation\",\"UYQN\":\"Neural networks and fuzzy systems\",\"UYQV\":\"Computer vision\"},\"series\":{\"series\":\"Series\"},\"cart\":{\"title\":\"Shopping cart\",\"empty\":\"Your cart is empty\",\"addToCart\":\"Add to cart\",\"buyArticle\":\"Buy article\",\"inCart\":\"In Cart\",\"added\":\"Added!\",\"subscribe\":\"Subscribe\",\"availableOnlyIn\":\"❗ Available for purchase in {currencies} only.\",\"switchTo\":\"Switch to {currency}\",\"remove\":\"Remove\",\"total\":\"Total\",\"checkout\":\"Proceed to checkout\",\"quantity\":\"Quantity\",\"item\":\"item\",\"items\":\"items\",\"institutionalAccess\":\"Institutional access\",\"individualAccess\":\"Individual access\",\"itemsInOrder\":\"{count} items in your order\",\"yourOrder\":\"Your order\",\"emptyDescription\":\"Browse our catalog and add items to your cart\",\"startShopping\":\"Start shopping\",\"continueShopping\":\"Continue shopping\",\"summary\":\"Summary\",\"product\":\"Product\",\"price\":\"Price\",\"amount\":\"Amount\",\"subtotal\":\"Subtotal:\",\"discount\":\"Discount ({code}):\",\"orderTotal\":\"Order total:\",\"vatIncluded\":\"VAT included\",\"vat\":\"VAT\",\"plusVat\":\"+ VAT\",\"notApplicable\":\"not applicable\",\"vatAddedAbove\":\"VAT added above\",\"vatNotApplicable\":\"VAT not applicable\",\"vatRate\":\"VAT rate\",\"netValue\":\"Net value\",\"inclVat\":\"incl. VAT {amount}\",\"plusVatAmount\":\"+ VAT {amount}\",\"billingCountry\":\"Billing country\",\"agreeToThe\":\"I agree to the\",\"termsOfService\":\"Terms of service\",\"journalTermsOfService\":\"{journalName} Terms of service\",\"termsListSeparator\":\", the \",\"termsListLastSeparator\":\" and the \",\"termsListEnd\":\".\",\"purchasingOnBehalfOf\":\"Purchasing on behalf of:\",\"purchasingFor\":\"Purchasing for:\",\"selectInstitution\":\"Select institution\",\"detectingBillingCountry\":\"Detecting your country…\",\"creatingCheckout\":\"Creating checkout...\",\"errorAgreeTerms\":\"Please agree to the Terms of service to proceed.\",\"errorSelectInstitution\":\"Please select an institution before proceeding.\",\"errorCheckoutFailed\":\"Failed to initiate checkout. Please try again.\",\"staleSubscriptionRemoved\":{\"title\":\"Subscription removed from your cart\",\"text\":\"{count, plural, one {The subscription offer for {titles} has changed and the item could no longer be matched. Please add it to your cart again from the journal page.} other {The subscription offers for {titles} have changed and the items could no longer be matched. Please add them to your cart again from the journal pages.}}\"},\"errorOrderRejected\":\"One or more items in your cart cannot be purchased right now.\",\"periodConflict\":{\"title\":\"Already in your cart\",\"text\":\"Your cart already contains a subscription to this journal for the same or an overlapping period.\"},\"institutionConflict\":{\"title\":\"Cannot mix institutions\",\"text\":\"Your cart already contains items for another institution. Please clear your cart before purchasing for a different institution.\"},\"checkoutError\":{\"LOGIN_REQUIRED\":\"Please sign in again before purchasing on behalf of an account.\",\"PUBREF_REQUIRED\":\"Please select the account you are purchasing for.\",\"SUBSCRIPTION_QUANTITY\":\"A subscription can only be purchased once per checkout.\",\"ALREADY_ENTITLED\":\"This account already has access to this journal, so this subscription cannot be purchased again.\",\"SUPPLY_NOT_FOUND\":\"One of the subscriptions in your cart could not be identified. Please remove it and add it again.\",\"AMBIGUOUS_SUPPLY\":\"One of the subscriptions in your cart could not be identified. Please remove it and add it again.\",\"UNSUPPORTED_SUPPLY\":\"One of the subscriptions in your cart cannot be purchased online.\",\"CONTEXT_MISMATCH\":\"The selected account type does not match the subscription in your cart.\",\"INVALID_TARGET_PERIOD\":\"One of the subscriptions in your cart has an invalid access period and cannot be purchased.\",\"MIXED_CONTEXTS\":\"Individual and institutional subscriptions cannot be purchased in one checkout.\",\"CART_PERIOD_OVERLAP\":\"Your cart contains two subscriptions to the same journal with the same or overlapping periods.\",\"NOT_AUTHORIZED_FOR_INSTITUTION\":\"You are not authorized to purchase for the selected institution. Please choose another institution or contact us.\",\"PUBREF_MISMATCH\":\"Individual subscriptions can only be purchased for your own account.\",\"ALREADY_ENTITLED_FOR_PERIOD\":\"This account already holds a subscription to this journal covering the selected period.\",\"ELIGIBILITY_UNAVAILABLE\":\"We could not verify this purchase right now. Please try again in a moment.\"},\"errorCheckout\":\"An error occurred during checkout. Please try again.\",\"errorMixedCurrency\":\"Your cart contains items in more than one currency. Please remove the items that don't match, or empty your cart and start again.\",\"errorMixedCurrencyTitle\":\"Cannot mix currencies\",\"errorMixedCurrencyText\":\"Your cart is priced in {cartCurrency}, but this item is priced in {itemCurrency}. Please empty your cart before switching currency.\",\"errorMixedItemTypesTitle\":\"Cannot mix item types\",\"errorMixedItemTypesText\":\"Your cart contains institutional items. Please clear your cart before adding individual items, or vice versa.\",\"couponInfo\":\"Only one discount code can be applied at a time.\",\"success\":{\"title\":\"Payment Successful\",\"description\":\"Thank you for your purchase! Your payment has been completed.\",\"loading\":\"Processing your order...\",\"loadingDescription\":\"Please wait while we confirm your payment.\",\"invalidSession\":\"Invalid Session\",\"invalidSessionDescription\":\"This page can only be accessed after a successful payment.\",\"nextSteps\":{\"title\":\"What happens next?\",\"emailConfirmation\":{\"title\":\"Email confirmation\",\"description\":\"We'll send you an email shortly with your receipt and purchase details.\"},\"downloadAccess\":{\"title\":\"Download access\",\"description\":\"Your digital content is ready and can be downloaded anytime from your account.\"}},\"buttons\":{\"viewOrders\":\"View my orders\",\"continueShopping\":\"Continue shopping\",\"returnToCart\":\"Return to Cart\"}}},\"actions\":{\"download\":\"Download\",\"downloading\":\"Downloading\",\"preparing\":\"Preparing download\",\"downloadChapter\":\"Download chapter\",\"buyOnAmazon\":\"Buy on Amazon\",\"printAvailableAtAmazon\":\"Print: Available at Amazon\",\"buyPrint\":\"Buy print\",\"contactUs\":\"Contact us\",\"notAvailableIndividual\":\"Not available for individual purchase\",\"notAvailableInstitutional\":\"Not available for institutional purchase\",\"notYetDownloadable\":\"This title is not yet available for download\",\"comingSoon\":\"Coming soon\",\"plannedPublication\":\"Planned publication: {date}\",\"autoSubscribedToUpdates\":\"You'll be notified when this is available\",\"alreadyPurchased\":\"You have already purchased this title\",\"alreadyPurchasedInstitution\":\"Your institution has already purchased access to this title\",\"openAccess\":\"Open Access\",\"authorizedAccess\":\"Authorized access\",\"institutions\":\"Institutions\",\"print\":\"Print\",\"ebook\":\"E-Book\",\"chapter\":\"Chapter\"},\"lcp\":{\"orderSuccess\":{\"title\":\"Protected e-books\",\"description\":\"These books are protected. Open a book's Download tab to read it in Thorium Reader.\",\"accessDelay\":\"Access can take a minute to appear. If the book still asks you to buy it, reload the page.\",\"unprotectedDownloads\":\"Any titles without protection can be downloaded anytime from your account.\"},\"chapterNotice\":{\"title\":\"This chapter is part of a protected book\",\"text\":\"You read it in Thorium Reader with the whole book. Open \u003clink\u003ethe book's Download tab\u003c/link\u003e to get started.\"},\"readButton\":\"Read with Thorium\",\"intro\":\"This book is protected with Readium LCP. You read it in Thorium Reader or another reading app that supports LCP; it isn't available as a plain PDF or EPUB download.\",\"states\":{\"anonymous\":{\"title\":\"Log in to read this book\",\"description\":\"If you bought this book, or your institution gives you access to it, log in with your personal account.\",\"login\":\"Log in\"},\"unentitled\":{\"title\":\"You don't have access to this book\",\"description\":\"Get access to this book to read it in Thorium Reader.\"},\"personalAccountRequired\":{\"title\":\"Log in with your personal account\",\"description\":\"Your institution gives you access to this book. Protected copies are issued to a person, so log in with your own account or create one.\",\"login\":\"Log in\",\"register\":\"Create an account\"},\"unavailable\":{\"title\":\"Not available for download\",\"body\":\"This title can't be downloaded right now.\"}},\"errors\":{\"notReady\":\"This format is still being prepared. Try again {minutes, plural, =0 {in a few minutes} one {in about # minute} other {in about # minutes}}.\",\"unavailable\":\"This format can't be downloaded right now.\",\"formatNotLicensed\":\"Your access doesn't include this format.\",\"licenseeNotAllowed\":\"This account can't receive protected copies. Log in with your own personal account.\",\"notEntitled\":\"Your access doesn't include this book.\",\"unauthenticated\":\"Your session has ended. Log in again to get your license.\",\"unknown\":\"We couldn't prepare your license. Try again in a moment.\"},\"tags\":{\"preparing\":\"Being prepared\"},\"formats\":{\"pdf\":\"PDF\",\"epub\":\"EPUB\",\"mobi\":\"MOBI\",\"xml\":\"XML\"},\"buttons\":{\"open\":\"Open {format} in Thorium\",\"openAgain\":\"Open {format} again in Thorium\",\"downloadLicense\":\"Download {format} license file (.lcpl)\",\"working\":\"Preparing your license...\",\"thoriumDidNotOpen\":\"Thorium did not open?\"},\"notes\":{\"thoriumVersion\":\"Open in Thorium needs Thorium Reader 3.5 or later. With an older version, use the license file.\",\"duplicate\":\"You already added this book to Thorium. Adding it again creates a second entry on your bookshelf.\",\"sharedComputer\":\"On a shared or public computer, use the license file instead. On Windows and Linux, Thorium writes the Open in Thorium link, which carries a code derived from your passphrase, to its local log.\"},\"passphrase\":{\"title\":\"Reading passphrase\",\"description\":\"Thorium asks for this passphrase when you open a protected book, whether you use Open in Thorium or the license file.\",\"load\":\"Show my reading passphrase\",\"loading\":\"Loading...\",\"reveal\":\"Show passphrase\",\"hide\":\"Hide passphrase\",\"copy\":\"Copy passphrase\",\"copied\":\"Passphrase copied\",\"copyFailed\":\"Couldn't copy the passphrase\",\"hint\":\"Hint: {hint}\",\"error\":\"We couldn't load your passphrase. Try again.\",\"personalAccountRequired\":\"Log in with your own personal account to see your reading passphrase.\",\"unauthenticated\":\"Log in to see your reading passphrase.\",\"login\":\"Log in\",\"change\":\"Change passphrase\",\"changeWarning\":\"Books you add after the change use the new passphrase. Books already in Thorium keep the old one until Thorium refreshes their license; then Thorium asks for the new passphrase.\",\"changeConfirmButton\":\"Change it\",\"cancel\":\"Cancel\",\"changed\":\"Passphrase changed\",\"changeFailed\":\"We couldn't confirm the passphrase change.\"},\"steps\":{\"title\":\"How to read this book\",\"install\":{\"title\":\"Install Thorium Reader.\",\"description\":\"Thorium Reader is free. Install version 3.5 or later.\",\"download\":\"Download Thorium Reader\",\"website\":\"About Thorium Reader\"},\"open\":{\"title\":\"Open the book.\",\"description\":\"Select Open in Thorium. Thorium adds the book to your bookshelf. If Thorium asks for your reading passphrase, enter it.\"},\"troubleshoot\":{\"title\":\"If nothing happens,\",\"description\":\"your browser might not know Thorium yet, or your Thorium is older than 3.5. Download the license file instead, open it in Thorium, and enter your reading passphrase when Thorium asks for it.\"}},\"otherApps\":{\"title\":\"Other reading apps\",\"description\":\"Any app that supports Readium LCP opens the license file, for example {apps}.\"},\"mobileNote\":\"On a phone or tablet, download the license file and open it in a reading app that supports Readium LCP.\"},\"cite\":{\"title\":\"Cite\",\"format\":\"Format\",\"copyToClipboard\":\"Copy to clipboard\",\"copied\":\"Copied\",\"downloadFormats\":\"Download formats\",\"risDescription\":\"ProCite RefWorks Reference Manager\",\"bibDescription\":\"BibTex Zotero\",\"endnoteDescription\":\"Endnote\"},\"about\":{\"hero\":{\"title\":\"your gateway to trusted knowledge\",\"description\":\"Reference-global.com is a comprehensive platform built for researchers, academics, professionals, and students to access resources quickly. Whether you're searching for the latest journal articles, looking for practical insights for your field, or curating materials for a library, reference-global.com brings it all together in one intuitive and easily accessible space.\"},\"features\":{\"access\":{\"title\":\"Access the content\",\"description\":\"Explore high-quality, relevant resources in one place: peer-reviewed journals, academic books from leading publishers, handbooks for practitioners, and global conference materials.\"},\"curate\":{\"title\":\"Curate and manage library resources\",\"description\":\"Discover, organize, and manage tailored materials for your institution with powerful tools that support smarter, more connected library ecosystems.\"},\"build\":{\"title\":\"Build your personal library\",\"description\":\"Create a customized space with your preferred titles, manage alerts for new content, and organize your own digital collection with ease.\"}},\"paradigm\":{\"title\":\"Brought to you by Paradigm Publishing Services\",\"description\":\"Reference-global.com is developed and managed by \u003cparadigm\u003eParadigm Publishing Services\u003c/paradigm\u003e, an innovative division of \u003cbrill\u003eDe Gruyter Brill\u003c/brill\u003e, with teams based in Boston, London, and Warsaw. Paradigm collaborates with independent publishers and scholarly presses, offering smart, flexible solutions that help partners remain globally visible, financially sustainable, and competitive in a fast-changing publishing landscape.\"},\"mission\":{\"title\":\"Shaped by a shared mission\",\"description\":\"Reference-global.com reflects Paradigm's commitment to building a more connected, accessible, and equitable future in scholarly communication. It offers a shared space for curated knowledge, bridging the gap between content creators and knowledge seekers across disciplines, industries, and borders.\"},\"cta\":{\"title\":\"Learn more about Paradigm Publishing Services\",\"button\":\"Visit Paradigm\"}},\"servicesForLibrarians\":{\"hero\":{\"title\":\"For librarians\",\"description\":\"Paradigm is transforming how academic libraries access, manage, and deliver scholarly content. By responding to the evolving needs of higher education, we offer a continuously expanding collection of high-quality publications from leading university presses and trusted academic and professional publishers.\",\"description2\":\"Our goal is to help libraries advance learning, teaching, and research by ensuring students, faculty, and scholars have reliable access to the resources they need—delivered through efficient, librarian-friendly systems.\"},\"buttons\":{\"primary\":\"View our partners\",\"secondary\":\"Partners on De Gruyter Brill\"},\"platform\":{\"title\":\"The reference-global.com platform\",\"description\":\"Developed with the needs of librarians at its core, reference-global.com combines robust functionality with intuitive design—empowering institutions to manage collections efficiently, integrate seamlessly with existing systems, and maximise discoverability.\"},\"features\":{\"management\":{\"title\":\"Effortless resource management\",\"description\":\"Our centralised librarian portal simplifies the oversight of subscriptions, licensing, and access permissions. With a comprehensive dashboard of usage statistics, libraries can streamline operations, reduce administrative burden, and optimise collection development.\"},\"metadata\":{\"title\":\"Enriched metadata for discoverability\",\"description\":\"We provide high-quality metadata, including MARC, ONIX, and KBART files, at no additional cost. This enables improved catalogue integration and ensures consistent, accurate discoverability across major discovery platforms.\"},\"integration\":{\"title\":\"Flexible integration\",\"description\":\"Reference-global.com supports a variety of acquisition models and works seamlessly with institutional systems—from authentication protocols to link resolvers—ensuring smooth implementation across library environments.\"},\"drm\":{\"title\":\"DRM-free, user-centered access\",\"description\":\"All subscription content is DRM-free, allowing users to download, print, and save materials for personal use—supporting both academic freedom and convenience.\"},\"drmProtected\":{\"title\":\"DRM-free for most content, protected where publishers require it\",\"description\":\"Most subscription content is DRM-free, so users can download, print, and save materials for personal use. Where a publisher requires it, an e-book is delivered as a Readium LCP-protected copy that opens in free reading apps such as Thorium Reader.\"},\"discovery\":{\"title\":\"Discovery service compatibility\",\"description\":\"Reference-global.com is fully compatible with leading discovery and indexing platforms, helping users quickly locate and access content anytime, anywhere.\"}},\"guidance\":{\"text\":\"For guidance on using the librarian portal and downloading MARC and KBART files, visit the \u003clink\u003einstructions page\u003c/link\u003e.\"},\"cta\":{\"title\":\"Explore how we help libraries to better serve their communities\",\"button\":\"Visit Paradigm\"}},\"librarianManual\":{\"hero\":{\"title\":\"Librarian manual\",\"description\":\"Complete guide for librarians using the reference-global platform. This manual provides detailed instructions, best practices, and troubleshooting information to help you maximize your use of our services.\"},\"buttons\":{\"download\":\"Download manual (PDF)\",\"contactSupport\":\"Contact support\",\"viewFaq\":\"View FAQ\"},\"preview\":{\"title\":\"Manual preview\"}},\"servicesForPublishers\":{\"hero\":{\"title\":\"For publishers\",\"description\":\"At Paradigm, we deliver a comprehensive suite of services designed to empower academic publishers and editorial teams. Our support spans advanced technology, operational infrastructure, and strategic guidance, tailored to enhance every stage of the publishing process. All editorial authority, including decisions related to content creation, selection, and ownership, remains fully in the hands of our partners. Paradigm serves as a trusted ally, empowering our partners' work by providing the tools and expertise needed to navigate scholarly publishing with confidence and efficiency.\"},\"solutions\":{\"title\":\"Our solutions\",\"description\":\"Paradigm's services are modular, adaptable, and complementary, enabling each publishing partner to select the tailored support their publications require. Our services can be used together or selectively, ranging from content distribution to full-scale editorial production and visibility-enhancing marketing strategies.\",\"description2\":\"We support a full spectrum of publishing models, including diamond and gold open access with APC-based systems, subscription management, and Subscribe to Open initiatives. Publishers select the model or combination of services that align with their mission and financial strategy, while we deliver the infrastructure and expert support, ensuring effective implementation.\"},\"sections\":{\"technology\":{\"title\":\"Technology and production\",\"features\":{\"platform\":{\"title\":\"Content platform\",\"description\":\"We operate a proprietary content publishing and distribution platform that supports DOI registration, automated metadata creation, citation linking, and advanced search capabilities. Our technology is fully integrated with international scholarly infrastructure, including Crossref, indexing databases, and the ORCID system, and is built to meet the highest accessibility standards.\",\"description2\":\"For publishers seeking greater autonomy and control, we provide the option to design and implement a fully secure, independent content platform based on Open Journal Systems (OJS), customized to their specific editorial and operational needs.\"},\"editorial\":{\"title\":\"Editorial systems\",\"description\":\"Besides publishing technology, we offer a range of editorial software tailored by our specialists to fit each title's unique workflow. These include submission platforms, APC collection tools, plagiarism detection software, and research integrity solutions. For publishing partners that prefer OJS-based technology, we offer integrated submission and peer review solutions. Our team implements these systems while advising on process design and best practices to ensure seamless, efficient management.\"},\"services\":{\"title\":\"Editorial services\",\"description\":\"Editorial support encompasses language editing, copy-editing, and typesetting. These services guarantee readability, a professional presentation of content, and compliance with the academic publishing standards of published papers. In addition, we offer XML metadata and full-text formatting options that enhance visibility and compliance with indexing databases.\"}}},\"visibility\":{\"title\":\"Visibility and recognition\",\"features\":{\"indexing\":{\"title\":\"Indexing support\",\"description\":\"Comprehensive indexing assistance, including strategic guidance, is one of our greatest strengths and is a key service in our portfolio, consistently recognised and valued by our partners. We go beyond what a typical service provider offers. We do not just send metadata but also support editors in navigating complex submission and assessment processes, evaluating the readiness of their titles, guiding them through the requirements of various services, applying on their behalf, and ultimately delivering the content.\",\"description2\":\"Our indexing support is adaptable and customised to each title's requirements and scope, from basic metadata delivery to comprehensive evaluations, strategic consulting, and active involvement in the formal application process on behalf of the publisher.\",\"description3\":\"While we provide strategic guidance and technical support, all decisions regarding the implementation of indexing strategies remain entirely at the discretion of the publishers. We do not restrict independent applications submitted directly by our partners, should they choose to pursue that route.\",\"description4\":\"We are proud to support over 180 journals with CiteScore and more than 120 journals with an Impact Factor. The number of Paradigm-partnered journals indexed in Journal Citation Reports has more than tripled in recent years, reflecting the success of our collaborative approach.\"},\"marketing\":{\"title\":\"Marketing solutions\",\"description\":\"Our marketing services focus on visibility and academic impact. Our partners benefit from targeted email campaigns, outreach with custom-designed promotional materials, and social media engagement, increasing awareness, readership, and citations.\"},\"consulting\":{\"title\":\"Consulting services\",\"description\":\"Our experienced publishing advisors provide customised consulting to support publications at each stage of their development. These services include advice on editorial strategy, improving submission and peer review workflows, managing peer reviewers, and employing data-driven methods to enhance visibility and citation performance.\"}}},\"ownership\":{\"title\":\"Ownership and editorial independence\",\"features\":{\"rights\":{\"title\":\"Publisher rights\",\"description\":\"Titles we host, distribute, and provide services for remain the property of their publishers. This ownership is clearly reflected on each website, whether on reference-global.com or individual platforms built with the use of OJS software, where the publisher's logo and copyright statements are prominently displayed. Paradigm enters into formal service-level agreements that define roles and responsibilities, ensure licensing for content distribution, and protect the publisher's branding and intellectual property.\"},\"decisions\":{\"title\":\"Decision-making\",\"description\":\"Paradigm does not engage in editorial or policy decisions. Our role is to provide tools, guidance, and expert support, while full authority remains with the publishers and editorial boards. We serve as partners in the process - supportive, but never directive.\"},\"management\":{\"title\":\"Website content management\",\"description\":\"Publishing partners retain full control over how information related to their titles - such as aims and scope, editorial policies, submission guidelines, and contact details - is presented on the reference-global.com platform and individual OJS platforms. While Paradigm provides the technical infrastructure and offers expert advice, the decisions remain with the editorial teams. We periodically conduct site reviews to share best practices and updated requirements from indexing services, while fully respecting our partners' editorial independence.\"}}},\"support\":{\"title\":\"Day-to-day support\",\"description\":\"Each publication is assigned a dedicated customer service expert who provides consistent, hands-on support across all aspects of daily operations. From assistance with technical issues to advice on best practices, our specialists ensure that editorial teams receive prompt, practical support. They also act as the primary contact point between the editorial boards and our internal teams, promoting smooth communication and ensuring efficient service delivery.\"}},\"cta\":{\"title\":\"Ready to publish? Find the services and support you need\",\"button\":\"Contact us\"}},\"partner\":{\"title\":\"Interested in publishing with Paradigm?\",\"description\":\"Paradigm is your trusted partner in publishing and distributing books, journals, and proceedings. Join leading publishers.\",\"button\":\"Become a partner\"},\"share\":{\"title\":\"Share\",\"facebook\":\"Facebook\",\"x\":\"X (prev. Twitter)\",\"linkedin\":\"LinkedIn\",\"bluesky\":\"Bluesky\",\"email\":\"Email\",\"copyLink\":\"Copy link\",\"copied\":\"Copied!\",\"shareVia\":\"Share via\"},\"publishingEthics\":{\"hero\":{\"title\":\"Publishing ethics\",\"description\":\"At Paradigm, we are committed to promoting responsible and transparent scholarly communication. We support publishers, authors, and editorial teams in upholding the highest standards of integrity across the research ecosystem. To foster fairness and accountability, we provide guidance aligned with industry best practices, offer strategic advice based on the evolving expectations of indexing services and the academic community, and regularly review platform settings on reference-global.com. Our approach is informed by internationally recognized frameworks, including the principles set forth by the Committee on Publication Ethics (COPE).\"},\"sections\":{\"whatWeOffer\":{\"title\":\"What we offer\",\"description\":\"Paradigm demonstrates its dedication to ethical publishing through comprehensive support across three main areas:\",\"features\":{\"guidance\":{\"title\":\"Guidance resources for journal editors\",\"description\":\"We maintain a dedicated and regularly updated collection of advisory materials covering topics such as authorship, peer review, corrections, and retractions. These resources are openly accessible through our platform and reflect the latest best practices in scholarly publishing.\"},\"tools\":{\"title\":\"Tools and infrastructure\",\"description\":\"Our modular services are designed to support ethical workflows at every stage of the publishing process—from initial submission to final publication. We provide a suite of adaptable tools, including submission management systems, plagiarism detection software, and research integrity solutions.\"},\"advisory\":{\"title\":\"Advisory support\",\"description\":\"For complex ethical questions, our experienced publishing specialists offer tailored guidance. While we do not mediate disputes or override editorial decisions, we help our partners navigate challenging situations by referencing international standards, identifying applicable policies, and suggesting clear, practical next steps. Our role is to build confidence and clarity—without compromising editorial autonomy.\"}}},\"editorialIndependence\":{\"title\":\"Editorial independence\",\"description\":\"Paradigm fully respects the autonomy of our publishing partners. All decisions related to content, editorial policy, and peer review rest solely with the publishers we support.\",\"description2\":\"We do not interfere in editorial matters or influence outcomes. Instead, we act as a collaborative partner—providing the tools, infrastructure, and expert support needed to uphold transparency, integrity, and independent decision-making across the publishing lifecycle.\"},\"sharedResponsibility\":{\"title\":\"Shared responsibility\",\"description\":\"In keeping with our values, Paradigm may suspend or discontinue collaboration if serious ethical breaches occur. This is not a punitive action, but a necessary measure to preserve mutual trust among authors, readers, and publishers and to safeguard the credibility of the scholarly record.\",\"description2\":\"We remain dedicated to fostering publishing environments where integrity, openness, and independence are not only safeguarded but also flourish.\"}}},\"register\":{\"messages\":{\"userAlreadyExists\":\"A user with the email address {email} has already registered an account. Please go to the log-in page. If you have forgotten your password, or have not yet created a password, you can use the 'Reset Password' link in the user menu.\",\"titleAccountCreated\":\"Thank you for registering on reference\u0026#8209;global.com\",\"accountCreated\":\"\u003cp\u003eAn activation email has been sent to {email}.\u003c/p\u003e\u003cp\u003ePlease follow the instructions in the message to activate your account and set your password.\u003c/p\u003e\",\"checkSpam\":\"If you don’t see the email in your inbox, please check your spam or junk folder.\",\"checkEmail\":\"Check your email\"}},\"contact\":{\"title\":\"Looking for answers?\",\"subtitle\":\"Still need assistance? We're happy to help - simply use one of the contact forms below.\",\"faqSubtitle\":\"Consult our FAQ page for quick help with common questions.\",\"faqButton\":\"View FAQ\",\"info\":{\"offices\":{\"boston\":{\"town\":\"Boston\",\"name\":\"Paradigm Publishing Services\\nDe Gruyter Brill, Inc.\",\"address\":\"121 High Street, 3rd Fl.\\nBoston, MA 02110\\nUnited States\",\"phone\":\"+1 857 214 2298\"},\"london\":{\"town\":\"London\",\"name\":\"Paradigm Publishing Services\\nUbiquity Press Ltd.\",\"address\":\"Unit 3N, 6 Osborn Street\\nLondon, E1 6TD\\nUnited Kingdom\",\"phone\":\"+44 (0) 207 323 0343\"},\"warsaw\":{\"town\":\"Warsaw\",\"name\":\"Paradigm Publishing Services\\nDe Gruyter Brill Sp. z o.o.\",\"address\":\"Nowogrodzka 4/3\\n00-513 Warsaw\",\"phone\":\"+48 22 245 33 55\"}},\"email\":\"contact@pps.pub\",\"facebookURL\":\"https://www.facebook.com/referenceglobal\",\"linkedInURL\":\"https://www.linkedin.com/company/reference-global/\",\"blueSkyURL\":\"https://bsky.app/profile/reference-global.bsky.social\"},\"forms\":{\"labels\":{\"name\":\"Name and surname\",\"email\":\"Email\",\"country\":\"Country\",\"publicationType\":\"Publication type\",\"publicationTitle\":\"Publication title (journal / book / proceedings)\",\"publicationUrl\":\"Publication URL\",\"comments\":\"Comments\",\"inquiry\":\"Inquiry\",\"institution\":\"Institution\",\"phone\":\"Phone number\",\"send\":\"Send\",\"clear\":\"Clear\",\"successMessageTitle\":\"Message sent successfully\",\"successMessageBody\":\"Thank you for contacting us.\u003cbr/\u003eWe’ve received your message and will get back to you shortly.\",\"errorMessageTitle\":\"Error sending message\",\"errorMessageBody\":\"Please contact us directly at \u003cemailUrl\u003e{email}\u003c/emailUrl\u003e - our team will be happy to assist you.\"},\"fieldOptions\":{\"publicationTypes\":{\"journal\":\"Journal\",\"conference\":\"Conference Proceedings\",\"book\":\"Book\",\"other\":\"Other\"},\"inquiry\":{\"journal\":\"Journal services\",\"book\":\"Book services\",\"conference\":\"Conference services\",\"whiteLabel\":\"White Label Publishing House\",\"other\":\"Other inquiries\"}},\"authors\":{\"title\":\"I am an author\",\"subtitle\":\"I would like to enquire about my manuscript\"},\"editors\":{\"title\":\"I am an editor\",\"subtitle\":\"I would like to publish a journal or conference proceedings\"},\"librarians\":{\"title\":\"I am a librarian\",\"subtitle\":\"I am seeking information about content access for my library\"},\"inquiry\":{\"title\":\"General inquiry\",\"subtitle\":\"I have a different question or would like to reach support\"}}},\"librarian\":{\"root\":{\"urlKey\":\"librarian\",\"label\":\"Librarian\"},\"tabs\":{\"holdings\":{\"urlKey\":\"holdings\",\"label\":\"Holdings\"},\"usage\":{\"urlKey\":\"usage\",\"label\":\"Usage\"},\"update-ips\":{\"urlKey\":\"update-ips\",\"label\":\"Update IPs\",\"title\":\"Self-service editing and updating of your IP addresses\",\"body\":\"\u003cp\u003eWe partner with \u003cb\u003eThe IP Registry\u003c/b\u003e to simplify the process of checking, updating, and managing IP addresses used to authenticate access to content—making it easier for librarians to ensure seamless access.\u003c/p\u003e\u003cp\u003eThe IP Registry is a centralized, trusted database of more than 1.5 billion verified IP addresses from over 60,000 content licensing organizations worldwide. It is maintained for the benefit of the global scholarly communication community and is accessible to both publishers and libraries.\u003c/p\u003e\u003cp\u003eWith the IP Registry, a service by PSI, publishers and libraries can save time, reduce administrative workload, minimize errors, improve the accuracy of usage metrics, and ensure that the right users have access to the right content.\u003c/p\u003e\",\"sidebarBody\":\"\u003cp\u003eTo update or manage your IP addresses, please log in using the link below. If you don’t have an account, you can register directly on the login page.\u003c/p\u003e\",\"buttonText\":\"IP Registry Login\",\"buttonURL\":\"https://app.theipregistry.org/Account/Login/\"}},\"labels\":{\"contentLicencedBy\":\"Content licenced by:\",\"viewUsageFor\":\"View usage for:\",\"noEntitlements\":\"Currently there are no {type} licenced by {institution}\",\"noAccess\":\"\u003cp\u003eYou do not have access to the selected account, or the link you followed is no longer valid.\u003c/p\u003e\u003cp\u003ePlease double-check the link, return to the homepage, or log in again.\u003c/p\u003e\u003cp\u003eIf you believe this is an error, feel free to contact our support team for assistance.\u003c/p\u003e\"},\"institutionSelector\":{\"invalid\":\"Invalid account\",\"emptyList\":\"No available accounts\"},\"downloadButton\":{\"exportAll\":\"Export all holdings\",\"export\":\"Export\",\"exportAs\":\"Download as {extension}\"},\"tables\":{\"journalsWithCount\":\"\u003ctype\u003eJournals\u003c/type\u003e ({count} {count, plural, =0 {titles} =1 {title} other {titles}})\",\"booksWithCount\":\"\u003ctype\u003eBooks\u003c/type\u003e ({count} {count, plural, =0 {titles} =1 {title} other {titles}})\",\"packagesWithCount\":\"\u003ctype\u003ePackages\u003c/type\u003e ({count} {count, plural, =0 {items} =1 {item} other {items}})\",\"title\":\"Title\",\"productId\":\"Product ID\",\"accessPeriod\":\"Access period\",\"coveragePeriod\":\"Coverage period\",\"from\":\"From:\",\"to\":\"To:\",\"noExpiry\":\"No expiry\"}},\"orders\":{\"accountSelect\":{\"label\":\"Show orders for\",\"placeholder\":\"Select an account\",\"personal\":\"{name} (my account)\"},\"myAccount\":\"My account\",\"loading\":\"Loading orders…\",\"emptyPersonal\":\"You don't have any orders yet\",\"emptyInstitution\":\"{name} doesn't have any orders yet\",\"errorUnauthorized\":\"You are not allowed to view this account's orders.\",\"errorFailed\":\"We couldn't load these orders right now. Please try again.\",\"columns\":{\"number\":\"Order number\",\"date\":\"Order date\",\"status\":\"Status\",\"total\":\"Total amount\"},\"invoice\":\"Invoice\",\"invoiceOpensNewTab\":\"(opens in a new tab)\",\"details\":\"Details\",\"total\":\"Total\"},\"userPages\":{\"title\":\"Welcome back, {name}\",\"welcomeMessage\":\"\u003cb\u003eWelcome back, {name}\u003c/b\u003eNice to see you again!\"},\"notifications\":{\"types\":{\"NewIssueInJournal\":{\"title\":\"New issue available\",\"text\":\"A new issue \u003cissueUrl\u003e{issueTitle}\u003c/issueUrl\u003e of \u003cjournalUrl\u003e{journalTitle}\u003c/journalUrl\u003e has been published.\"},\"NewArticleInAop\":{\"title\":\"New article in Ahead of Print publication\",\"text\":\"A new Ahead of Print article, \u003carticleUrl\u003e{articleTitle}\u003c/articleUrl\u003e, has been published in \u003cjournalUrl\u003e{journalTitle}\u003c/journalUrl\u003e.\"},\"NewArticle\":{\"title\":\"New article published\",\"text\":\"A new article, \u003carticleUrl\u003e{articleTitle}\u003c/articleUrl\u003e, has been published in \u003cjournalUrl\u003e{journalTitle}\u003c/journalUrl\u003e.\"},\"NewBookInSeries\":{\"title\":\"New title in your followed series\",\"text\":\"A new book, \u003cbookUrl\u003e{bookTitle}\u003c/bookUrl\u003e, has been added to the \u003cseriesUrl\u003e{seriesTitle}\u003c/seriesUrl\u003e series.\"},\"BookNowAvailable\":{\"title\":\"New book is now available\",\"text\":\"The book, \u003cbookUrl\u003e{bookTitle}\u003c/bookUrl\u003e, has been released.\"}},\"title\":\"Notifications\",\"productsTitle\":\"Publications you’re following\",\"enableProductButton\":\"Turn on notifications\",\"disableProductButton\":\"Turn off notifications\",\"removeProductButton\":\"Remove from list\",\"deleteProductConfirmation\":\"Are you sure you want to remove notifications for \u003cb\u003e{productName}\u003c/b\u003e?\u003cbr\u003e\u003c/br\u003eYou can add it back at any time from the product page.\",\"noUserMessage\":\"You need to be logged in to turn on notifications.\",\"noIndividualMessage\":\"You need to have a personal account to turn on notifications.\",\"tooltips\":{\"add\":{\"journal\":\"Follow this journal for updates\",\"article\":\"Follow this article for updates\",\"book\":\"Follow this book for updates\",\"chapter\":\"Follow this chapter for updates\",\"series\":\"Follow this series for updates\",\"issue\":\"Follow this issue for updates\",\"conference\":\"Follow these proceedings for updates\"},\"remove\":{\"journal\":\"Unfollow this journal\",\"article\":\"Unfollow this article\",\"book\":\"Unfollow this book\",\"chapter\":\"Unfollow this chapter\",\"series\":\"Unfollow this series\",\"issue\":\"Unfollow this issue\",\"conference\":\"Unfollow these proceedings\"}}},\"favourites\":{\"title\":\"Favourite titles\",\"listSelectLabel\":\"Favourites list\",\"createListLabel\":\"Create new list\",\"createListWindowTitle\":\"Create new list\",\"createListWindowText\":\"Create a new favourites list:\",\"createListWindowButton\":\"Create\",\"semanticSearchFieldLabel\":\"AI-powered search\",\"searchFieldPlaceholder\":\"Search in this list...\",\"renameListLabel\":\"Rename this list\",\"renameListWindowTitle\":\"Rename list\",\"renameListWindowText\":\"Rename \u003cb\u003e{listName}\u003c/b\u003e list to:\",\"renameListWindowButton\":\"Rename\",\"moveListWindowTitle\":\"Move product\",\"moveListWindowText\":\"Move \u003cb\u003e{productName}\u003c/b\u003e to the list selected bellow:\",\"moveListWindowButton\":\"Move\",\"makeDefaultListLabel\":\"Make this list default\",\"deleteListLabel\":\"Delete this list\",\"deleteListConfirmation\":\"Are you sure you want to delete \u003cb\u003e{listName}\u003c/b\u003e list?\u003cbr\u003e\u003c/br\u003eAll favourite items in this list will also be removed.\",\"moveProductButton\":\"Move to...\",\"removeProductButton\":\"Remove from list\",\"deleteProductConfirmation\":\"Are you sure you want to remove \u003cb\u003e{productName}\u003c/b\u003e from \u003cb\u003e{listName}\u003c/b\u003e list?\u003cbr\u003e\u003c/br\u003eYou can add it back at any time from the product page.\",\"noUserMessage\":\"You need to be logged in to mark items as favourites.\",\"noIndividualMessage\":\"You need to have a personal account to mark items as favourites.\",\"tooltips\":{\"journal\":\"Add this journal to favourites\",\"article\":\"Add this article to favourites\",\"book\":\"Add this book to favourites\",\"chapter\":\"Add this chapter to favourites\",\"series\":\"Add this series to favourites\",\"issue\":\"Add this issue to favourites\",\"conference\":\"Add these proceedings to favourites\"}},\"accountSettings\":{\"title\":\"Account settings\",\"subtitle\":\"Manage your account settings\",\"email\":{\"title\":\"Email\",\"subtitle\":\"Manage your email settings\"},\"setPassword\":{\"title\":\"Set New Password\",\"label\":\"New Password\",\"placeholder\":\"Enter your new password\",\"button\":\"Set Password\",\"buttonLoading\":\"Setting Password...\",\"errorRequired\":\"Please enter a new password\",\"errorMinLength\":\"New password must be at least 8 characters long\",\"errorGeneric\":\"Failed to change password. Please try again.\",\"errorNetwork\":\"Network error. Please try again.\",\"errorTitle\":\"Couldn't update password\",\"successTitle\":\"Password updated\",\"successMessage\":\"Your password has been changed successfully.\"}},\"faq\":{\"title\":\"FAQs – Frequently Asked Questions\",\"breadcrumb\":\"FAQ\",\"categories\":{\"editors\":\"Editors\",\"authors\":\"Authors\",\"librarians\":\"Librarians\",\"libraryUsers\":\"Library users\"},\"callToAction\":{\"title\":\"Need more help?\",\"description\":\"Didn't find the answer here? Reach out through our contact forms — we're here to help.\",\"buttonText\":\"Visit contact page\"}},\"metrics\":{\"impactFactor\":\"Impact Factor\",\"fiveYearImpactFactor\":\"5-Year Impact Factor\",\"jci\":\"Journal Citation Indicator\",\"citeScore\":\"CiteScore\",\"sjr\":\"SCImago Journal Rank\",\"snip\":\"Source Normalized Impact per Paper\",\"mein\":\"MEIN Index\",\"gsh5index\":\"Google Scholar h5-index\",\"gsh5median\":\"Google Scholar h5-median\",\"icv\":\"Index Copernicus Value\",\"downloads_chart_title\":\"Downloads (last {count} months)\",\"noDataArticle\":\"No metrics are currently available for this article.\",\"noDataBook\":\"No metrics are currently available for this book.\"},\"login\":{\"methods\":{\"individual\":{\"title\":\"Individual access\",\"description\":\"Login using your email address and password.\",\"button\":\"Log in as individual user\"},\"institutional\":{\"title\":\"Institutional access\",\"description\":\"Access through your university, library\u2028or organization.\",\"button\":\"Log in via institution\"},\"librarian\":{\"title\":\"Librarian access\",\"description\":\"Access library management tools\u2028and order history.\",\"button\":\"Log in as librarian\"}},\"register\":{\"noAccountTitle\":\"Don't have an account?\",\"noAccountDescription\":\"You can create a new account by clicking the button below.\",\"button\":\"Register for free\"},\"popup\":{\"title\":{\"individual\":\"Log in as an individual user\",\"librarian\":\"Log in as a librarian\"},\"button\":\"Log in\",\"forgotPassword\":\"Forgot your password? Click here to reset it\"}},\"resetPassword\":{\"title\":\"Reset password or login\",\"emailLabel\":\"Email address\",\"emailPlaceholder\":\"Enter your email address\",\"resetButton\":\"Reset password\",\"resetButtonLoading\":\"Sending reset email...\",\"passwordlessButton\":\"Passwordless login\",\"passwordlessButtonLoading\":\"Sending login email...\",\"errorRequired\":\"Please enter an email address\",\"errorInvalidEmail\":\"Please enter a valid email address\",\"errorGeneric\":\"Failed to send email. Please try again.\",\"errorNetwork\":\"Network error. Please check your connection and try again.\",\"successResetPassword\":\"Reset password email sent successfully\",\"successPasswordlessLogin\":\"Passwordless login email sent successfully\",\"checkEmail\":\"Check your email\"},\"metadata\":{\"search\":{\"title\":\"Search | Paradigm Publishing Services\",\"description\":\"Search for books, journals, and conference proceedings. Reference-global.com - your gateway to trusted scholarly knowledge.\"},\"cart\":{\"title\":\"Shopping cart | Paradigm Publishing Services\",\"description\":\"Review your shopping cart and proceed to checkout. Reference-global.com - your gateway to trusted scholarly knowledge.\"},\"home\":{\"title\":\"Paradigm Publishing Services | Books, Journals \u0026 Research\",\"description\":\"Search, discover, and access academic books, journals, and conference proceedings. Reference-global.com - your gateway to trusted scholarly knowledge.\"},\"about\":{\"title\":\"About Us | Paradigm Publishing Services\",\"description\":\"Reference-global.com is your gateway to trusted knowledge. Discover our comprehensive platform for researchers, academics, professionals, and students.\"},\"contact\":{\"title\":\"Contact Us | Paradigm Publishing Services\",\"description\":\"Get in touch with Paradigm Publishing Services. Find contact information for our offices in Boston, London, and Warsaw.\"},\"faq\":{\"title\":\"Frequently Asked Questions | Paradigm\",\"description\":\"Find answers to common questions about Paradigm Publishing Services, content access, subscriptions, and more.\"},\"partners\":{\"title\":\"Our Partners | Paradigm Publishing Services\",\"description\":\"Discover our network of academic and professional publishing partners. Join leading publishers in scholarly communication.\"},\"subjects\":{\"title\":\"Browse by Subject | Paradigm\",\"description\":\"Explore academic content across all subject areas. Find books, journals, and articles in your field of interest.\"},\"publishingEthics\":{\"title\":\"Publishing Ethics | Paradigm Publishing Services\",\"description\":\"Our commitment to ethical publishing practices. Learn about our standards for integrity, transparency, and responsible scholarly communication.\"},\"servicesForLibrarians\":{\"title\":\"Services for Librarians | Paradigm\",\"description\":\"Comprehensive solutions for academic libraries. Manage collections, access usage statistics, and streamline resource delivery.\"},\"servicesForPublishers\":{\"title\":\"Services for Publishers | Paradigm\",\"description\":\"Expert publishing services for academic publishers. From technology and production to visibility and editorial support.\"},\"privacyPolicy\":{\"title\":\"Privacy Policy | Paradigm\",\"description\":\"How we collect, use, and protect your personal data. Read our comprehensive privacy policy.\"},\"cookiePolicy\":{\"title\":\"Cookie Policy | Paradigm\",\"description\":\"Which cookies reference-global.com sets and why. Details on strictly necessary and functional cookies, analytics, and third-party services.\"},\"termsOfService\":{\"title\":\"Terms of Service | Paradigm\",\"description\":\"Terms and conditions for using reference-global.com. Read our user agreement and policies.\"},\"accessGuide\":{\"title\":\"Access Guide | Paradigm\",\"description\":\"Learn how to set up and manage access to publications on reference-global.com. Guide for librarians and library staff.\"},\"accessibility\":{\"title\":\"Accessibility | Paradigm\",\"description\":\"Our accessibility statement for reference-global.com — WCAG 2.2 conformance, evaluation methods, and accessibility features for journals, books, and conference proceedings.\"}},\"reader\":{\"loading\":\"Loading preview…\",\"error\":\"The preview could not be loaded.\",\"retry\":\"Retry\",\"toolbar\":\"Reader controls\",\"debugControls\":\"Prototype controls\",\"pageAlt\":\"Page {page} of {pageCount} of {title}\",\"fitWidth\":\"Fit width\",\"scrollbar\":\"Pages\",\"scrollbarValue\":\"Page {page} of {pageCount}\",\"scrollbarTooltip\":\"Page {page}\",\"loadDelay\":\"Load delay (ms)\",\"renderer\":{\"label\":\"Renderer\",\"image\":\"Image\",\"vector\":\"Vector\"}}},\"now\":\"$undefined\",\"timeZone\":\"UTC\",\"children\":\"$L13\"}]\n"])</script><script nonce="OWMyZTMyZGMtMjFhNy00NWY0LWFhZDQtYzhmZDRmNTkxYWYz">self.__next_f.push([1,"b:[[\"$\",\"meta\",\"0\",{\"charSet\":\"utf-8\"}],[\"$\",\"meta\",\"1\",{\"name\":\"viewport\",\"content\":\"width=device-width, initial-scale=1\"}]]\n"])</script><script nonce="OWMyZTMyZGMtMjFhNy00NWY0LWFhZDQtYzhmZDRmNTkxYWYz">self.__next_f.push([1,"13:[\"$\",\"$L14\",null,{\"serverSideToken\":\"eyJhbGciOiJIUzI1NiIsInR5cCI6IkpXVCJ9.eyJ1c2VycyI6W3sic3ViIjoiMjU2ODgxNzMiLCJwdWJyZWYiOiI2Njk5NjkiLCJuYW1lIjoiQmFoY2VzZWhpciDDnG5pdmVyc2l0ZXNpIiwidHlwZSI6Imluc3RpdHV0aW9uIiwibG9nb3V0X2xpbmsiOiJodHRwczovL2Nvbm5lY3QubGlibHlueC5jb20vbG9nb3V0LzZhZTBhZTYwODE4M2IzYjk5NDJiMTYyZWFkMzMxZmEyIiwiYXV0aF9tZXRob2QiOiJpcCIsImlwIjoiMTU5LjE0Ni4xMi4xNjYiLCJjb3VudGVycGFydHlfaWQiOiI2Njk5NjkiLCJhY3RpdmUiOnRydWUsImVudGl0bGVtZW50cyI6W119XSwibGluc3QiOltdLCJpYXQiOjE3OTMxMDk5ODEsImV4cCI6MTc5NDMxOTU4MX0.yTYtS4vQdLTTO7JSuth-aw3Nf8mtpliI-12ezqNuX2E\",\"children\":[\"$\",\"$L15\",null,{\"enabled\":false,\"children\":[[\"$\",\"div\",null,{\"id\":\"layout-content\",\"className\":\"min-h-screen flex flex-col bg-alabaster\",\"children\":[[\"$\",\"a\",null,{\"href\":\"#main-content\",\"className\":\"absolute left-[-10000px] w-px h-px overflow-hidden focus:fixed focus:top-4 focus:left-4 focus:w-auto focus:h-auto focus:overflow-visible focus:z-[9999] focus:px-4 focus:py-2 focus:bg-signal-blue focus:text-white focus:rounded-full focus:text-body-m focus:font-medium focus:no-underline\",\"children\":\"Skip to main content\"}],[\"$\",\"$L16\",null,{\"children\":[\"$\",\"$L17\",null,{}]}],[\"$\",\"div\",null,{\"id\":\"main-content\",\"tabIndex\":-1,\"style\":{\"outline\":\"none\"},\"children\":[\"$\",\"$L3\",null,{\"parallelRouterKey\":\"children\",\"error\":\"$undefined\",\"errorStyles\":\"$undefined\",\"errorScripts\":\"$undefined\",\"template\":[\"$\",\"$L4\",null,{}],\"templateStyles\":\"$undefined\",\"templateScripts\":\"$undefined\",\"notFound\":[[[\"$\",\"title\",null,{\"children\":\"Page not found | Paradigm\"}],[\"$\",\"div\",null,{\"className\":\"w-full text-black00 flex justify-stretch items-center bg-alabaster\",\"role\":\"region\",\"children\":[\"$\",\"div\",null,{\"className\":\"m-auto w-full flex flex-col items-stretch justify-center data-[fluid=true]:max-w-full data-[fluid=false]:max-w-[1280px] px-5 py-16\",\"data-fluid\":false,\"children\":[\"$\",\"div\",null,{\"className\":\"w-full max-w-[77.5rem] mx-auto px-4 lg:px-8 relative\",\"children\":[[\"$\",\"div\",null,{\"className\":\"absolute left-4 lg:left-8 top-1/2 -translate-y-1/2 z-0 hidden lg:block\",\"children\":[\"$\",\"$L18\",null,{}]}],[\"$\",\"div\",null,{\"className\":\"absolute right-4 lg:right-8 top-1/2 -translate-y-1/2 z-0 hidden lg:block\",\"children\":[\"$\",\"$L19\",null,{}]}],[\"$\",\"div\",null,{\"className\":\"flex justify-center relative z-10\",\"children\":\"$L1a\"}]]}]}]}]],[]],\"forbidden\":\"$undefined\",\"unauthorized\":\"$undefined\"}]}],[\"$\",\"$L16\",null,{\"children\":\"$L1b\"}]]}],[\"$\",\"$L16\",null,{\"children\":[\"$\",\"$L1c\",null,{}]}],[\"$\",\"$L1d\",null,{}],[\"$\",\"$L1e\",null,{}],[\"$\",\"$L1f\",null,{}],false,[\"$\",\"$L20\",null,{}]]}]}]\n"])</script><script nonce="OWMyZTMyZGMtMjFhNy00NWY0LWFhZDQtYzhmZDRmNTkxYWYz">self.__next_f.push([1,"7:null\n"])</script><script nonce="OWMyZTMyZGMtMjFhNy00NWY0LWFhZDQtYzhmZDRmNTkxYWYz">self.__next_f.push([1,"1a:[\"$\",\"div\",null,{\"className\":\"flex flex-col items-start gap-3.5 w-full max-w-[28rem] lg:w-[28rem] lg:h-[24rem]\",\"children\":[[\"$\",\"h1\",null,{\"className\":\"w-full font-medium text-[6.25rem] lg:text-[12.5rem] leading-[6.25rem] lg:leading-[12.5rem] text-center text-signal-blue\",\"children\":\"404\"}],[\"$\",\"div\",null,{\"className\":\"flex flex-col items-center gap-6 w-full lg:w-[28rem] lg:h-[11rem]\",\"children\":[[\"$\",\"div\",null,{\"className\":\"flex flex-col items-start gap-2 w-full lg:w-[28rem] lg:h-[7rem] text-balance\",\"children\":[[\"$\",\"h2\",null,{\"className\":\"w-full text-h400 lg:text-h700 text-center text-black\",\"children\":\"Page not found\"}],[\"$\",\"p\",null,{\"className\":\"w-full text-body-m lg:text-body-l text-center text-neutral-20\",\"children\":\"We're sorry, the page you requested could not be found. Please go back to the homepage\"}]]}],[\"$\",\"$L21\",null,{\"asChild\":true,\"children\":[\"$\",\"$L22\",null,{\"href\":\"/\",\"children\":\"Go to homepage\"}]}]]}]]}]\n"])</script><script nonce="OWMyZTMyZGMtMjFhNy00NWY0LWFhZDQtYzhmZDRmNTkxYWYz">self.__next_f.push([1,"1b:[\"$\",\"footer\",null,{\"className\":\"w-full text-black00 flex justify-stretch items-center\",\"role\":\"region\",\"children\":[\"$\",\"div\",null,{\"className\":\"m-auto w-full flex flex-col items-stretch justify-center data-[fluid=true]:max-w-full data-[fluid=false]:max-w-[1280px]\",\"data-fluid\":true,\"children\":[[\"$\",\"div\",null,{\"className\":\"w-full flex justify-stretch items-center bg-radial from-deep-blue to-dark-blue text-white\",\"role\":\"region\",\"children\":[\"$\",\"div\",null,{\"className\":\"m-auto w-full flex flex-col items-stretch justify-center data-[fluid=true]:max-w-full data-[fluid=false]:max-w-[1280px] px-5 relative py-16\",\"data-fluid\":false,\"children\":[[\"$\",\"h2\",null,{\"className\":\"sr-only\",\"children\":\"Footer\"}],[\"$\",\"svg\",null,{\"aria-hidden\":\"true\",\"width\":415,\"height\":415,\"viewBox\":\"0 0 415 410\",\"fill\":\"none\",\"className\":\"absolute top-12 left-[325px] hidden md:block\",\"children\":[[\"$\",\"path\",null,{\"d\":\"M415 312C410.73 366.025 377.945 410 306.569 410L223 410L223 312L319 312L319 370.121C367.589 370.121 387.463 348.783 396.483 312L414.98 312L415 312Z\",\"fill\":\"#FF8CDC\"}],[\"$\",\"path\",null,{\"d\":\"M199.5 409C89.7965 400.348 0.500067 333.925 0.500092 189.313L0.500122 0L199.5 3.47943e-05L199.5 214.5L81.4795 214.5C81.4795 312.943 124.809 353.209 199.5 371.483L199.5 408.96L199.5 409Z\",\"fill\":\"#0D1A9E\"}],[\"$\",\"path\",null,{\"d\":\"M371.5 289C391.073 289 407 273.073 407 253.5C407 233.927 391.073 218 371.5 218C351.927 218 336 233.927 336 253.5C336 273.073 351.927 289 371.5 289Z\",\"stroke\":\"#FFB900\",\"strokeWidth\":\"15\"}]]}],[\"$\",\"div\",null,{\"className\":\"relative z-1 grid grid-cols-2 gap-10 md:gap-x-20 lg:grid-cols-[1fr_1fr_2fr] xl:grid-cols-[2fr_1fr_1fr_452px] xl:gap-22\",\"children\":[[\"$\",\"section\",null,{\"role\":\"group\",\"aria-label\":\"Contact information\",\"children\":[[\"$\",\"div\",null,{\"className\":\"flex-1 flex flex-col justify-start items-left gap-8 text-white relative order-1 col-span-2 md:col-span-1 min-w-[fit-content]\",\"children\":[[\"$\",\"$L22\",null,{\"prefetch\":false,\"href\":\"/\",\"aria-label\":\"Paradigm logo\",\"role\":\"link\",\"style\":{\"--logo-color\":\"white\"},\"children\":[\"$\",\"div\",null,{\"className\":\"subgrid relative select-none text-white h-10 lg:h-11.5\",\"role\":\"img\",\"aria-label\":\"Paradigm logo\",\"style\":{\"width\":\"10em\",\"height\":\"3.5em\",\"marginTop\":\"0.25em\"},\"aria-atomic\":\"true\",\"children\":[\"$\",\"div\",null,{\"className\":\"absolute top-0 left-0\",\"style\":{\"width\":\"100%\",\"height\":\"100%\"},\"children\":[[\"$\",\"svg\",null,{\"className\":\"absolute\",\"viewBox\":\"0 0 11.7117 23.301\",\"fill\":\"currentColor\",\"style\":{\"width\":\"0.75em\",\"left\":0,\"top\":0},\"children\":[\"$\",\"path\",null,{\"d\":\"M11.7117 23.301C5.25536 22.79 0 18.8667 0 10.3252V0.324707H11.7117V11.8129H4.76588C4.76588 17.6274 7.31596 20.0057 11.7117 21.0851V23.2986V23.301Z\",\"fill\":\"currentColor\"}]}],[\"$\",\"div\",null,{\"className\":\"absolute font-normal flex flex-col \",\"style\":{\"left\":\"1.52em\",\"top\":\"-0.825em\"},\"children\":[[\"$\",\"span\",null,{\"className\":\"text-[2.1em] -tracking-[0.035em] font-[420]\",\"children\":\"Paradigm\"}],[\"$\",\"span\",null,{\"className\":\"border-t-[1.5px] border-(--logo-color) text-[0.857em] tracking-0 -mt-[0.23em] font-[500] ml-[0.1em] text-nowrap\",\"children\":\"reference-global.com\"}]]}]]}]}]}],[\"$\",\"div\",null,{\"className\":\"flex flex-col gap-3\",\"children\":[[\"$\",\"div\",\"0\",{\"className\":\"flex justify-stretch items-start gap-2\",\"children\":[[\"$\",\"svg\",null,{\"ref\":\"$undefined\",\"xmlns\":\"http://www.w3.org/2000/svg\",\"width\":24,\"height\":24,\"viewBox\":\"0 0 24 24\",\"fill\":\"none\",\"stroke\":\"currentColor\",\"strokeWidth\":2,\"strokeLinecap\":\"round\",\"strokeLinejoin\":\"round\",\"className\":\"lucide lucide-mail text-jade size-6 flex-o\",\"aria-hidden\":\"true\",\"children\":[[\"$\",\"path\",\"132q7q\",{\"d\":\"m22 7-8.991 5.727a2 2 0 0 1-2.009 0L2 7\"}],[\"$\",\"rect\",\"izxlao\",{\"x\":\"2\",\"y\":\"4\",\"width\":\"20\",\"height\":\"16\",\"rx\":\"2\"}],\"$undefined\"]}],[\"$\",\"a\",null,{\"className\":\"hover:text-jade transition-colors duration-200\",\"aria-label\":\"Email contact@pps.pub\",\"href\":\"mailto:contact@pps.pub\",\"children\":\"contact@pps.pub\"}]]}],[\"$\",\"div\",\"1\",{\"className\":\"flex justify-stretch items-start gap-2\",\"children\":[[\"$\",\"svg\",null,{\"ref\":\"$undefined\",\"xmlns\":\"http://www.w3.org/2000/svg\",\"width\":24,\"height\":24,\"viewBox\":\"0 0 24 24\",\"fill\":\"none\",\"stroke\":\"currentColor\",\"strokeWidth\":2,\"strokeLinecap\":\"round\",\"strokeLinejoin\":\"round\",\"className\":\"lucide lucide-phone text-jade size-6 flex-o\",\"aria-hidden\":\"true\",\"children\":[\"$L23\",\"$undefined\"]}],\"$L24\"]}],\"$L25\",\"$L26\"]}],\"$L27\"]}],\"$L28\"]}],\"$L29\",\"$L2a\"]}]]}]}],\"$L2b\"]}]}]\n"])</script><script nonce="OWMyZTMyZGMtMjFhNy00NWY0LWFhZDQtYzhmZDRmNTkxYWYz">self.__next_f.push([1,"23:[\"$\",\"path\",\"9njp5v\",{\"d\":\"M13.832 16.568a1 1 0 0 0 1.213-.303l.355-.465A2 2 0 0 1 17 15h3a2 2 0 0 1 2 2v3a2 2 0 0 1-2 2A18 18 0 0 1 2 4a2 2 0 0 1 2-2h3a2 2 0 0 1 2 2v3a2 2 0 0 1-.8 1.6l-.468.351a1 1 0 0 0-.292 1.233 14 14 0 0 0 6.392 6.384\"}]\n24:[\"$\",\"div\",null,{\"className\":\"flex flex-col items-start justify-start\",\"children\":[[\"$\",\"span\",null,{\"children\":\"Boston\"}],[\"$\",\"a\",null,{\"aria-label\":\"Boston Phone: +1 857 214 2298\",\"className\":\"hover:text-jade whitespace-nowrap transition-colors duration-200\",\"href\":\"tel:+1 857 214 2298\",\"children\":\"+1 857 214 2298\"}]]}]\n"])</script><script nonce="OWMyZTMyZGMtMjFhNy00NWY0LWFhZDQtYzhmZDRmNTkxYWYz">self.__next_f.push([1,"25:[\"$\",\"div\",\"2\",{\"className\":\"flex justify-stretch items-start gap-2\",\"children\":[[\"$\",\"svg\",null,{\"ref\":\"$undefined\",\"xmlns\":\"http://www.w3.org/2000/svg\",\"width\":24,\"height\":24,\"viewBox\":\"0 0 24 24\",\"fill\":\"none\",\"stroke\":\"currentColor\",\"strokeWidth\":2,\"strokeLinecap\":\"round\",\"strokeLinejoin\":\"round\",\"className\":\"lucide lucide-phone text-jade size-6 flex-o\",\"aria-hidden\":\"true\",\"children\":[[\"$\",\"path\",\"9njp5v\",{\"d\":\"M13.832 16.568a1 1 0 0 0 1.213-.303l.355-.465A2 2 0 0 1 17 15h3a2 2 0 0 1 2 2v3a2 2 0 0 1-2 2A18 18 0 0 1 2 4a2 2 0 0 1 2-2h3a2 2 0 0 1 2 2v3a2 2 0 0 1-.8 1.6l-.468.351a1 1 0 0 0-.292 1.233 14 14 0 0 0 6.392 6.384\"}],\"$undefined\"]}],[\"$\",\"div\",null,{\"className\":\"flex flex-col items-start justify-start\",\"children\":[[\"$\",\"span\",null,{\"children\":\"London\"}],[\"$\",\"a\",null,{\"aria-label\":\"London Phone: +44 (0) 207 323 0343\",\"className\":\"hover:text-jade whitespace-nowrap transition-colors duration-200\",\"href\":\"tel:+44 (0) 207 323 0343\",\"children\":\"+44 (0) 207 323 0343\"}]]}]]}]\n"])</script><script nonce="OWMyZTMyZGMtMjFhNy00NWY0LWFhZDQtYzhmZDRmNTkxYWYz">self.__next_f.push([1,"26:[\"$\",\"div\",\"3\",{\"className\":\"flex justify-stretch items-start gap-2\",\"children\":[[\"$\",\"svg\",null,{\"ref\":\"$undefined\",\"xmlns\":\"http://www.w3.org/2000/svg\",\"width\":24,\"height\":24,\"viewBox\":\"0 0 24 24\",\"fill\":\"none\",\"stroke\":\"currentColor\",\"strokeWidth\":2,\"strokeLinecap\":\"round\",\"strokeLinejoin\":\"round\",\"className\":\"lucide lucide-phone text-jade size-6 flex-o\",\"aria-hidden\":\"true\",\"children\":[[\"$\",\"path\",\"9njp5v\",{\"d\":\"M13.832 16.568a1 1 0 0 0 1.213-.303l.355-.465A2 2 0 0 1 17 15h3a2 2 0 0 1 2 2v3a2 2 0 0 1-2 2A18 18 0 0 1 2 4a2 2 0 0 1 2-2h3a2 2 0 0 1 2 2v3a2 2 0 0 1-.8 1.6l-.468.351a1 1 0 0 0-.292 1.233 14 14 0 0 0 6.392 6.384\"}],\"$undefined\"]}],[\"$\",\"div\",null,{\"className\":\"flex flex-col items-start justify-start\",\"children\":[[\"$\",\"span\",null,{\"children\":\"Warsaw\"}],[\"$\",\"a\",null,{\"aria-label\":\"Warsaw Phone: +48 22 245 33 55\",\"className\":\"hover:text-jade whitespace-nowrap transition-colors duration-200\",\"href\":\"tel:+48 22 245 33 55\",\"children\":\"+48 22 245 33 55\"}]]}]]}]\n"])</script><script nonce="OWMyZTMyZGMtMjFhNy00NWY0LWFhZDQtYzhmZDRmNTkxYWYz">self.__next_f.push([1,"27:[\"$\",\"div\",null,{\"className\":\"flex justify-start items-center gap-4 relative z-1\",\"children\":[[\"$\",\"$L22\",null,{\"prefetch\":false,\"href\":\"https://www.facebook.com/referenceglobal\",\"className\":\"text-white hover:text-jade transition-colors duration-200 outline-none focus-visible:text-jade\",\"target\":\"_blank\",\"rel\":\"noopener noreferrer\",\"aria-label\":\"Follow us on Facebook\",\"children\":[\"$\",\"svg\",null,{\"width\":29,\"height\":29,\"viewBox\":\"0 0 24 25\",\"fill\":\"none\",\"className\":\"fill-current\",\"children\":[[\"$\",\"g\",null,{\"clipPath\":\"url(#clip0_13423_13737)\",\"children\":[\"$\",\"path\",null,{\"d\":\"M12 0.393066C5.37264 0.393066 0 5.76571 0 12.3931C0 18.0206 3.87456 22.7428 9.10128 24.0398V16.0603H6.62688V12.3931H9.10128V10.8129C9.10128 6.72859 10.9498 4.83547 14.9597 4.83547C15.72 4.83547 17.0318 4.98475 17.5685 5.13355V8.45755C17.2853 8.42779 16.7933 8.41291 16.1822 8.41291C14.2147 8.41291 13.4544 9.15835 13.4544 11.0961V12.3931H17.3741L16.7006 16.0603H13.4544V24.3052C19.3963 23.5876 24.0005 18.5284 24.0005 12.3931C24 5.76571 18.6274 0.393066 12 0.393066Z\",\"fill\":\"currentColor\"}]}],[\"$\",\"defs\",null,{\"children\":[\"$\",\"clipPath\",null,{\"id\":\"clip0_13423_13737\",\"children\":[\"$\",\"rect\",null,{\"width\":\"24\",\"height\":\"24\",\"fill\":\"white\",\"transform\":\"translate(0 0.393066)\"}]}]}]]}]}],[\"$\",\"$L22\",null,{\"prefetch\":false,\"href\":\"https://www.linkedin.com/company/reference-global/\",\"className\":\"text-white hover:text-jade transition-colors duration-200 outline-none focus-visible:text-jade\",\"target\":\"_blank\",\"rel\":\"noopener noreferrer\",\"aria-label\":\"Follow us on LinkedIn\",\"children\":[\"$\",\"svg\",null,{\"width\":29,\"height\":29,\"viewBox\":\"0 0 24 25\",\"fill\":\"none\",\"className\":\"fill-current\",\"children\":[[\"$\",\"g\",null,{\"clipPath\":\"url(#clip0_13423_13739)\",\"children\":[\"$\",\"path\",null,{\"d\":\"M22.2234 0.393066H1.77187C0.792187 0.393066 0 1.1665 0 2.12275V22.6587C0 23.6149 0.792187 24.3931 1.77187 24.3931H22.2234C23.2031 24.3931 24 23.6149 24 22.6634V2.12275C24 1.1665 23.2031 0.393066 22.2234 0.393066ZM7.12031 20.8446H3.55781V9.38838H7.12031V20.8446ZM5.33906 7.82744C4.19531 7.82744 3.27188 6.904 3.27188 5.76494C3.27188 4.62588 4.19531 3.70244 5.33906 3.70244C6.47813 3.70244 7.40156 4.62588 7.40156 5.76494C7.40156 6.89932 6.47813 7.82744 5.33906 7.82744ZM20.4516 20.8446H16.8937V15.2759C16.8937 13.9493 16.8703 12.2384 15.0422 12.2384C13.1906 12.2384 12.9094 13.6868 12.9094 15.1821V20.8446H9.35625V9.38838H12.7687V10.954H12.8156C13.2891 10.054 14.4516 9.10244 16.1813 9.10244C19.7859 9.10244 20.4516 11.4743 20.4516 14.5587V20.8446Z\",\"fill\":\"currentColor\"}]}],[\"$\",\"defs\",null,{\"children\":[\"$\",\"clipPath\",null,{\"id\":\"clip0_13423_13739\",\"children\":[\"$\",\"rect\",null,{\"width\":\"24\",\"height\":\"24\",\"fill\":\"white\",\"transform\":\"translate(0 0.393066)\"}]}]}]]}]}],[\"$\",\"$L22\",null,{\"prefetch\":false,\"href\":\"https://bsky.app/profile/reference-global.bsky.social\",\"className\":\"text-white hover:text-jade transition-colors duration-200 outline-none focus-visible:text-jade\",\"target\":\"_blank\",\"rel\":\"noopener noreferrer\",\"aria-label\":\"Follow us on BlueSky\",\"children\":[\"$\",\"svg\",null,{\"width\":29,\"height\":29,\"viewBox\":\"0 0 600 530\",\"fill\":\"none\",\"className\":\"fill-current\",\"children\":[\"$\",\"path\",null,{\"d\":\"m135.72 44.03c66.496 49.921 138.02 151.14 164.28 205.46 26.262-54.316 97.782-155.54 164.28-205.46 47.98-36.021 125.72-63.892 125.72 24.795 0 17.712-10.155 148.79-16.111 170.07-20.703 73.984-96.144 92.854-163.25 81.433 117.3 19.964 147.14 86.092 82.697 152.22-122.39 125.59-175.91-31.511-189.63-71.766-2.514-7.3797-3.6904-10.832-3.7077-7.8964-0.0174-2.9357-1.1937 0.51669-3.7077 7.8964-13.714 40.255-67.233 197.36-189.63 71.766-64.444-66.128-34.605-132.26 82.697-152.22-67.108 11.421-142.55-7.4491-163.25-81.433-5.9562-21.282-16.111-152.36-16.111-170.07 0-88.687 77.742-60.816 125.72-24.795z\",\"fill\":\"currentColor\"}]}]}]]}]\n"])</script><script nonce="OWMyZTMyZGMtMjFhNy00NWY0LWFhZDQtYzhmZDRmNTkxYWYz">self.__next_f.push([1,"28:[\"$\",\"svg\",null,{\"width\":120,\"height\":116,\"viewBox\":\"0 0 120 116\",\"fill\":\"none\",\"xmlns\":\"http://www.w3.org/2000/svg\",\"className\":\"visible md:hidden absolute  top-10 right-0 pointer-events-none opacity-80\",\"children\":[[\"$\",\"path\",null,{\"d\":\"M73.2302 89.3188C73.2302 101.248 82.6883 110.955 94.3116 110.955C105.935 110.955 115.393 101.248 115.393 89.3188C115.393 77.3896 105.935 67.6826 94.3116 67.6826C82.6883 67.6826 73.2302 77.3896 73.2302 89.3188Z\",\"stroke\":\"#FFB900\",\"strokeWidth\":\"8\"}],[\"$\",\"path\",null,{\"d\":\"M58.8061 115.393C26.3878 112.827 0 93.1228 0 50.2251L0 0L58.8061 0L58.8061 57.6965L23.9301 57.6965C23.9301 86.8986 36.7343 98.8432 58.8061 104.264L58.8061 115.381V115.393Z\",\"fill\":\"#FF8CDC\"}]]}]\n"])</script><script nonce="OWMyZTMyZGMtMjFhNy00NWY0LWFhZDQtYzhmZDRmNTkxYWYz">self.__next_f.push([1,"29:[\"$\",\"div\",null,{\"className\":\"order-3 col-span-2 grid-cols-subgrid grid gap-10 md:col-span-1 md:order-2 lg:col-span-1 lg:grid-cols-1 xl:col-span-2 xl:grid-cols-2 xl:gap-22\",\"children\":[[\"$\",\"section\",null,{\"role\":\"group\",\"aria-label\":\"Navigation links\",\"children\":[\"$\",\"div\",null,{\"className\":\"flex-1 flex flex-col justify-start items-left gap-3 text-white text-nowrap\",\"children\":[[\"$\",\"h3\",null,{\"className\":\"text-subtitle-l\",\"children\":\"Paradigm\"}],[\"$\",\"div\",null,{\"className\":\"flex flex-col justify-start items-left gap-2 text-[15px] font-normal\",\"children\":[[\"$\",\"$L22\",\"contact\",{\"prefetch\":false,\"href\":\"/contact\",\"className\":\"hover:text-jade transition-colors duration-200\",\"children\":\"Contact\"}],[\"$\",\"$L22\",\"faq\",{\"prefetch\":false,\"href\":\"/faq\",\"className\":\"hover:text-jade transition-colors duration-200\",\"children\":\"FAQ\"}],[\"$\",\"$L22\",\"about\",{\"prefetch\":false,\"href\":\"/about\",\"className\":\"hover:text-jade transition-colors duration-200\",\"children\":\"About us\"}]]}]]}]}],[\"$\",\"section\",null,{\"role\":\"group\",\"aria-label\":\"Account links\",\"children\":[\"$\",\"$L2c\",null,{}]}]]}]\n"])</script><script nonce="OWMyZTMyZGMtMjFhNy00NWY0LWFhZDQtYzhmZDRmNTkxYWYz">self.__next_f.push([1,"2a:[\"$\",\"$L2d\",null,{\"variant\":\"footer\",\"className\":\"order-2 col-span-2 md:order-3 lg:col-span-1\"}]\n"])</script><script nonce="OWMyZTMyZGMtMjFhNy00NWY0LWFhZDQtYzhmZDRmNTkxYWYz">self.__next_f.push([1,"2b:[\"$\",\"div\",null,{\"className\":\"w-full flex justify-stretch items-center bg-deep-blue text-white\",\"role\":\"region\",\"children\":[\"$\",\"div\",null,{\"className\":\"m-auto w-full items-stretch justify-center data-[fluid=true]:max-w-full data-[fluid=false]:max-w-[1280px] px-5 py-6 flex flex-col gap-4 lg:flex-row lg:justify-between lg:items-center\",\"data-fluid\":false,\"children\":[[\"$\",\"div\",null,{\"className\":\"text-label-l font-normal order-2 lg:order-1\",\"children\":\"Copyright 2026 © Paradigm. All rights reserved.\"}],[\"$\",\"div\",null,{\"className\":\"order-3 lg:order-2\",\"children\":[\"$\",\"$L2e\",null,{}]}],[\"$\",\"div\",null,{\"className\":\"flex items-center gap-2 lg:gap-5 order-1 lg:order-3 flex-wrap lg:flex-nowrap\",\"children\":[[\"$\",\"$L22\",\"terms\",{\"href\":\"/terms-of-service\",\"prefetch\":false,\"className\":\"text-label-l font-normal hover:text-jade transition-colors duration-200\",\"children\":\"Terms of service\"}],[\"$\",\"$L22\",\"privacy\",{\"href\":\"/privacy-policy\",\"prefetch\":false,\"className\":\"text-label-l font-normal hover:text-jade transition-colors duration-200\",\"children\":\"Privacy policy\"}],[\"$\",\"$L22\",\"publishing\",{\"href\":\"/publishing-ethics\",\"prefetch\":false,\"className\":\"text-label-l font-normal hover:text-jade transition-colors duration-200\",\"children\":\"Ethical policies\"}],[\"$\",\"$L22\",\"accessibility\",{\"href\":\"/accessibility\",\"prefetch\":false,\"className\":\"text-label-l font-normal hover:text-jade transition-colors duration-200\",\"children\":\"Accessibility\"}]]}]]}]}]\n"])</script><script nonce="OWMyZTMyZGMtMjFhNy00NWY0LWFhZDQtYzhmZDRmNTkxYWYz">self.__next_f.push([1,"7e:I[80622,[],\"IconMark\"]\n2f:T469,"])</script><script nonce="OWMyZTMyZGMtMjFhNy00NWY0LWFhZDQtYzhmZDRmNTkxYWYz">self.__next_f.push([1,"{\"@context\":\"https://schema.org\",\"@type\":\"ScholarlyArticle\",\"author\":[{\"@type\":\"Person\",\"name\":\"Elena Maini\"},{\"@type\":\"Person\",\"name\":\"Laura Strolin\"},{\"@type\":\"Person\",\"name\":\"Matteo Cianfoni\"}],\"datePublished\":\"2025-04-04\",\"headline\":\"Sheep and Goat Variability along the Edges of the Al-Hajar Mountains in the Prehistory of South-east Arabia\",\"keywords\":\"Zooarchaeology, Sheep and Goats, Al-Hajar Mountains, Osteometry, Bronze Age, Iron Age\",\"isAccessibleForFree\":true,\"publisher\":{\"@type\":\"Organization\",\"name\":\"Paradigm\"},\"name\":\"Sheep and Goat Variability along the Edges of the Al-Hajar Mountains in the Prehistory of South-east Arabia\",\"image\":\"https://sciendo-parsed.s3.eu-central-1.amazonaws.com/ubiquity/68406cffda18af458e76847d/cover-image.jpg\",\"url\":\"https://reference-global.com/article/10.5334/oq.149\",\"identifier\":{\"@type\":\"PropertyValue\",\"propertyID\":\"doi\",\"value\":\"10.5334/oq.149\"},\"isPartOf\":{\"@type\":\"Periodical\",\"name\":\"Open Quaternary\",\"issn\":\"2055-298X\"},\"encoding\":{\"@type\":\"MediaObject\",\"contentUrl\":\"https://reference-global.com/download/article/10.5334/oq.149.pdf\",\"encodingFormat\":\"application/pdf\"}}"])</script><script nonce="OWMyZTMyZGMtMjFhNy00NWY0LWFhZDQtYzhmZDRmNTkxYWYz">self.__next_f.push([1,"30:T4a8,"])</script><script nonce="OWMyZTMyZGMtMjFhNy00NWY0LWFhZDQtYzhmZDRmNTkxYWYz">self.__next_f.push([1,"The Al-Hajar Mountains, spanning the Sultanate of Oman and the United Arab Emirates along the Sea of Oman, have hosted human settlement since prehistory. Over the past three decades, numerous archaeological sites have been investigated in this region. Findings from these sites reveal significant human impact on the landscape from the Early Bronze Age to the Late Iron Age, evidenced by complex settlements and extensive burial grounds. This study synthesizes recent zooarchaeological data and presents the first exploratory osteometric analysis of sheep and goats from southeastern Arabia, the most abundant and extensively exploited terrestrial mammals in the region\u0026rsquo;s prehistoric record. By examining metrical data from key archaeological sites, this paper assesses size variation patterns in these species through statistical evaluation. The study primarily focuses on documenting differences in bone size and shape, but also provides a foundation for future studies aimed at understanding broader aspects of animal management, environmental adaptation, and socio-economic dynamics among both inland communities along the Al-Hajar Mountains and fisherfolk on the Arabian Sea coast."])</script><script nonce="OWMyZTMyZGMtMjFhNy00NWY0LWFhZDQtYzhmZDRmNTkxYWYz">self.__next_f.push([1,"31:T4af,"])</script><script nonce="OWMyZTMyZGMtMjFhNy00NWY0LWFhZDQtYzhmZDRmNTkxYWYz">self.__next_f.push([1,"\u003cp\u003eThe Al-Hajar Mountains, spanning the Sultanate of Oman and the United Arab Emirates along the Sea of Oman, have hosted human settlement since prehistory. Over the past three decades, numerous archaeological sites have been investigated in this region. Findings from these sites reveal significant human impact on the landscape from the Early Bronze Age to the Late Iron Age, evidenced by complex settlements and extensive burial grounds. This study synthesizes recent zooarchaeological data and presents the first exploratory osteometric analysis of sheep and goats from southeastern Arabia, the most abundant and extensively exploited terrestrial mammals in the region\u0026rsquo;s prehistoric record. By examining metrical data from key archaeological sites, this paper assesses size variation patterns in these species through statistical evaluation. The study primarily focuses on documenting differences in bone size and shape, but also provides a foundation for future studies aimed at understanding broader aspects of animal management, environmental adaptation, and socio-economic dynamics among both inland communities along the Al-Hajar Mountains and fisherfolk on the Arabian Sea coast.\u003c/p\u003e"])</script><script nonce="OWMyZTMyZGMtMjFhNy00NWY0LWFhZDQtYzhmZDRmNTkxYWYz">self.__next_f.push([1,"5:[[\"$\",\"script\",null,{\"type\":\"application/ld+json\",\"dangerouslySetInnerHTML\":{\"__html\":\"$2f\"}}],[[\"$\",\"meta\",null,{\"name\":\"dc.identifier\",\"content\":\"doi:10.5334/oq.149\"}],[\"$\",\"meta\",null,{\"name\":\"dc.title\",\"content\":\"Sheep and Goat Variability along the Edges of the Al-Hajar Mountains in the Prehistory of South-east Arabia\"}],[\"$\",\"meta\",null,{\"name\":\"dc.description\",\"content\":\"$30\"}],[\"$\",\"meta\",null,{\"name\":\"citation_doi\",\"content\":\"10.5334/oq.149\"}],[\"$\",\"meta\",null,{\"name\":\"citation_title\",\"content\":\"Sheep and Goat Variability along the Edges of the Al-Hajar Mountains in the Prehistory of South-east Arabia\"}],[\"$\",\"meta\",null,{\"name\":\"citation_language\",\"content\":\"English\"}],[\"$\",\"meta\",null,{\"name\":\"citation_article_type\",\"content\":\"Research paper\"}],[\"$\",\"meta\",null,{\"name\":\"citation_keywords\",\"content\":\"Zooarchaeology; Sheep and Goats; Al-Hajar Mountains; Osteometry; Bronze Age; Iron Age\"}],[[\"$\",\"meta\",\"abstract-en\",{\"name\":\"citation_abstract\",\"lang\":\"en\",\"content\":\"$31\"}]],\"$L32\",\"$L33\",\"$L34\",\"$L35\",\"$undefined\",\"$L36\",\"$L37\",\"$L38\",\"$L39\",\"$L3a\",\"$L3b\",\"$L3c\",\"$L3d\",\"$L3e\",\"$L3f\",[\"$L40\",\"$L41\",\"$L42\"],[\"$L43\",\"$L44\",\"$L45\",\"$L46\",\"$L47\",\"$L48\",\"$L49\",\"$L4a\",\"$L4b\",\"$L4c\",\"$L4d\",\"$L4e\",\"$L4f\",\"$L50\",\"$L51\",\"$L52\",\"$L53\",\"$L54\",\"$L55\",\"$L56\",\"$L57\",\"$L58\",\"$L59\",\"$L5a\",\"$L5b\",\"$L5c\",\"$L5d\",\"$L5e\",\"$L5f\",\"$L60\",\"$L61\",\"$L62\",\"$L63\",\"$L64\",\"$L65\",\"$L66\",\"$L67\",\"$L68\",\"$L69\",\"$L6a\",\"$L6b\",\"$L6c\",\"$L6d\",\"$L6e\",\"$L6f\",\"$L70\",\"$L71\",\"$L72\",\"$L73\",\"$L74\",\"$L75\",\"$L76\",\"$L77\",\"$L78\",\"$L79\",\"$L7a\",\"$L7b\"]],\"$L7c\",\"$L7d\"]\n"])</script><script nonce="OWMyZTMyZGMtMjFhNy00NWY0LWFhZDQtYzhmZDRmNTkxYWYz">self.__next_f.push([1,"9:{\"metadata\":[[\"$\",\"title\",\"0\",{\"children\":\"Sheep and Goat Variability along the Edges of the Al-Hajar...\"}],[\"$\",\"meta\",\"1\",{\"name\":\"description\",\"content\":\"The Al-Hajar Mountains, spanning the Sultanate of Oman and the United Arab Emirates along the Sea of Oman, have hosted human settlement since prehistory....\"}],[\"$\",\"link\",\"2\",{\"rel\":\"manifest\",\"href\":\"/manifest.json\",\"crossOrigin\":\"$undefined\"}],[\"$\",\"meta\",\"3\",{\"name\":\"robots\",\"content\":\"index, follow\"}],[\"$\",\"meta\",\"4\",{\"name\":\"X-Robots-Tag\",\"content\":\"index, follow\"}],[\"$\",\"link\",\"5\",{\"rel\":\"canonical\",\"href\":\"https://reference-global.com/article/10.5334/oq.149\"}],[\"$\",\"link\",\"6\",{\"rel\":\"alternate\",\"hrefLang\":\"x-default\",\"href\":\"https://reference-global.com/article/10.5334/oq.149\"}],[\"$\",\"link\",\"7\",{\"rel\":\"alternate\",\"hrefLang\":\"en\",\"href\":\"https://reference-global.com/article/10.5334/oq.149\"}],[\"$\",\"meta\",\"8\",{\"property\":\"og:title\",\"content\":\"Sheep and Goat Variability along the Edges of the Al-Hajar...\"}],[\"$\",\"meta\",\"9\",{\"property\":\"og:description\",\"content\":\"The Al-Hajar Mountains, spanning the Sultanate of Oman and the United Arab Emirates along the Sea of Oman, have hosted human settlement since prehistory. Over the past three decades, numerous...\"}],[\"$\",\"meta\",\"10\",{\"property\":\"og:url\",\"content\":\"https://reference-global.com/article/10.5334/oq.149\"}],[\"$\",\"meta\",\"11\",{\"property\":\"og:site_name\",\"content\":\"Paradigm\"}],[\"$\",\"meta\",\"12\",{\"property\":\"og:locale\",\"content\":\"en_US\"}],[\"$\",\"meta\",\"13\",{\"property\":\"og:image\",\"content\":\"https://reference-global.com/api/social-preview?type=article\u0026id=10.5334%2Foq.149\"}],[\"$\",\"meta\",\"14\",{\"property\":\"og:image:alt\",\"content\":\"Sheep and Goat Variability along the Edges of the Al-Hajar...\"}],[\"$\",\"meta\",\"15\",{\"property\":\"og:image:width\",\"content\":\"1600\"}],[\"$\",\"meta\",\"16\",{\"property\":\"og:image:height\",\"content\":\"836\"}],[\"$\",\"meta\",\"17\",{\"property\":\"og:image:type\",\"content\":\"image/png\"}],[\"$\",\"meta\",\"18\",{\"property\":\"og:type\",\"content\":\"website\"}],[\"$\",\"meta\",\"19\",{\"name\":\"twitter:card\",\"content\":\"summary_large_image\"}],[\"$\",\"meta\",\"20\",{\"name\":\"twitter:site\",\"content\":\"@paradigmpubserv\"}],[\"$\",\"meta\",\"21\",{\"name\":\"twitter:creator\",\"content\":\"@paradigmpubserv\"}],[\"$\",\"meta\",\"22\",{\"name\":\"twitter:title\",\"content\":\"Sheep and Goat Variability along the Edges of the Al-Hajar...\"}],[\"$\",\"meta\",\"23\",{\"name\":\"twitter:description\",\"content\":\"The Al-Hajar Mountains, spanning the Sultanate of Oman and the United Arab Emirates along the Sea of Oman, have hosted human settlement since prehistory. Over the past three decades, numerous...\"}],[\"$\",\"meta\",\"24\",{\"name\":\"twitter:image\",\"content\":\"https://reference-global.com/api/social-preview?type=article\u0026id=10.5334%2Foq.149\"}],[\"$\",\"link\",\"25\",{\"rel\":\"icon\",\"href\":\"/favicon.ico\",\"type\":\"image/x-icon\",\"sizes\":\"48x48\"}],[\"$\",\"link\",\"26\",{\"rel\":\"icon\",\"href\":\"/icon0.svg?678dd281da2aab9a\",\"type\":\"image/svg+xml\",\"sizes\":\"any\"}],[\"$\",\"link\",\"27\",{\"rel\":\"icon\",\"href\":\"/icon1.png?8be0e75f21411eab\",\"type\":\"image/png\",\"sizes\":\"96x96\"}],[\"$\",\"link\",\"28\",{\"rel\":\"apple-touch-icon\",\"href\":\"/apple-icon.png?e9e5586d16195670\",\"type\":\"image/png\",\"sizes\":\"180x180\"}],[\"$\",\"$L7e\",\"29\",{}]],\"error\":null,\"digest\":\"$undefined\"}\n"])</script><script nonce="OWMyZTMyZGMtMjFhNy00NWY0LWFhZDQtYzhmZDRmNTkxYWYz">self.__next_f.push([1,"e:\"$9:metadata\"\n"])</script><script nonce="OWMyZTMyZGMtMjFhNy00NWY0LWFhZDQtYzhmZDRmNTkxYWYz">self.__next_f.push([1,"7f:I[49249,[\"4760\",\"static/chunks/4760-92886d3a47c56a0a.js\",\"4909\",\"static/chunks/4909-79f021186bc62407.js\",\"2619\",\"static/chunks/2619-04bc32f026a0d946.js\",\"8024\",\"static/chunks/8024-c5c0c588dd5bf9de.js\",\"8137\",\"static/chunks/8137-dbab4afc29bceb64.js\",\"1691\",\"static/chunks/1691-cd41613e27790d86.js\",\"1567\",\"static/chunks/1567-3788270a3266b680.js\",\"4127\",\"static/chunks/4127-35d78e9d1074522e.js\",\"6405\",\"static/chunks/6405-dde0769e08ce9e4a.js\",\"4135\",\"static/chunks/4135-4d03ce1a5632704d.js\",\"9210\",\"static/chunks/9210-dae9924578833c1c.js\",\"6093\",\"static/chunks/6093-45f6654ea5cd90c7.js\",\"1356\",\"static/chunks/1356-b1f982685cfcaf9f.js\",\"5551\",\"static/chunks/5551-ecdab97733731a63.js\",\"6479\",\"static/chunks/6479-bed225d598e13aca.js\",\"7520\",\"static/chunks/7520-40c5336f15b4a173.js\",\"8545\",\"static/chunks/8545-5d7a93dc4758faf2.js\",\"9231\",\"static/chunks/9231-f87582098cf1ea5a.js\",\"2310\",\"static/chunks/2310-7cf393334e460699.js\",\"3691\",\"static/chunks/3691-16e713d368533662.js\",\"1898\",\"static/chunks/1898-572effe9022ab7ab.js\",\"9866\",\"static/chunks/9866-d9ce3bbefe9cdbcb.js\",\"9608\",\"static/chunks/9608-6d15668bad6c4df6.js\",\"6338\",\"static/chunks/6338-1a40473ae30fa6a9.js\",\"7092\",\"static/chunks/7092-5c2d2bad37070a97.js\",\"3133\",\"static/chunks/3133-a1288baf37f8d69d.js\",\"4110\",\"static/chunks/4110-0459079cc429e6d5.js\",\"9762\",\"static/chunks/app/article/%5B...doi%5D/page-ae27722e10bac867.js\"],\"default\"]\n"])</script><script nonce="OWMyZTMyZGMtMjFhNy00NWY0LWFhZDQtYzhmZDRmNTkxYWYz">self.__next_f.push([1,"32:[\"$\",\"meta\",null,{\"name\":\"citation_publication_date\",\"content\":\"2025/04/04\"}]\n33:[[\"$\",\"meta\",null,{\"name\":\"citation_journal_title\",\"content\":\"Open Quaternary\"}],[\"$\",\"meta\",null,{\"name\":\"citation_journal_abbrev\",\"content\":\"UPJOQ\"}]]\n34:[\"$\",\"meta\",null,{\"name\":\"citation_publisher\",\"content\":\"Ubiquity Press\"}]\n35:[\"$\",\"meta\",null,{\"name\":\"citation_issn\",\"content\":\"2055-298X\"}]\n36:[\"$\",\"meta\",null,{\"name\":\"citation_volume\",\"content\":\"11\"}]\n37:[\"$\",\"meta\",null,{\"name\":\"citation_issue\",\"content\":\"1\"}]\n38:[\"$\",\"meta\",null,{\"name\":\"citation_firstpage\",\"content\":\"7\"}]\n39:[\"$\",\"meta\",null,{\"name\":\"citation_lastpage\",\"content\":\"7\"}]\n3a:[\"$\",\"meta\",null,{\"name\":\"citation_public_url\",\"content\":\"https://reference-global.com/article/10.5334/oq.149\"}]\n3b:[\"$\",\"meta\",null,{\"name\":\"citation_abstract_html_url\",\"content\":\"https://reference-global.com/article/10.5334/oq.149?tab=abstract\"}]\n3c:[\"$\",\"meta\",null,{\"name\":\"citation_full_html_url\",\"content\":\"https://reference-global.com/article/10.5334/oq.149?tab=article\"}]\n3d:[\"$\",\"meta\",null,{\"name\":\"citation_pdf_url\",\"content\":\"https://reference-global.com/download/article/10.5334/oq.149.pdf\"}]\n3e:[\"$\",\"meta\",null,{\"name\":\"citation_xml_url\",\"content\":\"https://reference-global.com/download/article/10.5334/oq.149.xml\"}]\n3f:[\"$\",\"meta\",null,{\"name\":\"citation_fulltext_world_readable\",\"content\":\"\"}]\n40:[\"$\",\"$1\",\"author-0\",{\"children\":[[\"$\",\"meta\",null,{\"name\":\"citation_author\",\"content\":\"Elena Maini\"}],[[\"$\",\"meta\",\"institution-0\",{\"name\":\"citation_author_institution\",\"content\":\"Dipartimento di Scienze dell’Antichità, Sapienza Università di Roma, Rome\"}]],[\"$\",\"meta\",null,{\"name\":\"citation_author_email\",\"content\":\"maini.elena@gmail.com\"}],[\"$\",\"meta\",null,{\"name\":\"citation_author_orcid\",\"content\":\"0000-0003-0239-0535\"}]]}]\n41:[\"$\",\"$1\",\"author-1\",{\"children\":[[\"$\",\"meta\",null,{\"name\":\"citation_author\",\"content\":\"Laura Strolin\"}],[[\"$\",\"meta\",\"institution-0\",{\"name\":\"citation_author_institution\",\"content\":\"Museum of Natural History of Geneva, Geneva\"}]],[\"$\",\"meta\",null,{\"name\":\"ci"])</script><script nonce="OWMyZTMyZGMtMjFhNy00NWY0LWFhZDQtYzhmZDRmNTkxYWYz">self.__next_f.push([1,"tation_author_email\",\"content\":\"laura.strolin@gmail.com\"}],[\"$\",\"meta\",null,{\"name\":\"citation_author_orcid\",\"content\":\"0000-0002-8670-2200\"}]]}]\n42:[\"$\",\"$1\",\"author-2\",{\"children\":[[\"$\",\"meta\",null,{\"name\":\"citation_author\",\"content\":\"Matteo Cianfoni\"}],[[\"$\",\"meta\",\"institution-0\",{\"name\":\"citation_author_institution\",\"content\":\"Dipartimento di Ricerca e Innovazione Umanistica, Università di Bari Aldo Moro, Bari; Consiglio Nazionale delle Ricerche, Istituto di Scienze del Patrimonio Culturale, Montelibretti\"}]],[\"$\",\"meta\",null,{\"name\":\"citation_author_email\",\"content\":\"matteocianfoni1@gmail.com\"}],[\"$\",\"meta\",null,{\"name\":\"citation_author_orcid\",\"content\":\"0000-0003-2292-0812\"}]]}]\n43:[\"$\",\"meta\",\"reference-0\",{\"name\":\"citation_reference\",\"content\":\"Albarella, U. 2002. \u0026#8216;Size matters: how and why biometry is still important in zooarchaeology\u0026#8217;. In: Dobney, K and O\u0026#8217;Connor, T (eds.) Bones and the Man: Studies in Honour of Don Brothwell. Oxford: Oxbow Books, pp. 51\u0026#8211;62.\"}]\n44:[\"$\",\"meta\",\"reference-1\",{\"name\":\"citation_reference\",\"content\":\"Avanzini, A. (eds.) 2015. In the heart of Oman. The castle of Salut. Rome: \u0026#171;L\u0026#8217;Erma\u0026#187; di Bretschneider.\"}]\n45:[\"$\",\"meta\",\"reference-2\",{\"name\":\"citation_reference\",\"content\":\"Avanzini, A and Degli Esposti, M. (eds.) 2018. Husn Salut and the Iron Age of Southeast Arabia, Excavations of the Italian Mission to Oman 2004\u0026#8211;2014. Rome: \u0026#171;L\u0026#8217;Erma\u0026#187; di Bretschneider.\"}]\n46:[\"$\",\"meta\",\"reference-3\",{\"name\":\"citation_reference\",\"content\":\"Bellini, C, Condoluci, C, Giachi, G, Gonnelli, T and Mariotti Lippi, M. 2011. \u0026#8216;Interpretative scenarios emerging from plant micro- and macroremains in the Iron Age site of Salut, Sultanate of Oman\u0026#8217;. Journal of Archaeological Science (38): 2775\u0026#8211;2789. DOI: 10.1016/j.jas.2011.06.021\"}]\n47:[\"$\",\"meta\",\"reference-4\",{\"name\":\"citation_reference\",\"content\":\"Boessneck, J, M\u0026#252;ller, HH and Teichert, M. 1964. \u0026#8216;Osteologische Unterscheidungsmerkmale zwischen Schaf (Ovis aries Linn\u0026#"])</script><script nonce="OWMyZTMyZGMtMjFhNy00NWY0LWFhZDQtYzhmZDRmNTkxYWYz">self.__next_f.push([1,"233;) und Ziege (Capra hircus Linn\u0026#233;)\u0026#8217;. Halle: Akad.-Verlag.\"}]\n48:[\"$\",\"meta\",\"reference-5\",{\"name\":\"citation_reference\",\"content\":\"B\u0026#246;k\u0026#246;nyi, S. 1992. \u0026#8216;Preliminary Information on the faunal remains from Excavations at Ras al-Junaiz\u0026#8217;. In: Jarrige, C (eds.) South Asian Archaeology 1989. Paper of the Tenth International Conference, Monographs in World Archaeology n\u0026#176;14, Prehistory Press, pp. 45\u0026#8211;48.\"}]\n49:[\"$\",\"meta\",\"reference-6\",{\"name\":\"citation_reference\",\"content\":\"B\u0026#246;k\u0026#246;nyi, S. 1998. \u0026#8216;Animal husbandry, hunting and fishing in the Ra\u0026#8217;s al-Junayz area: A basis of the human subsistence\u0026#8217;. In: Buitenhuis, H, Bartosiewicz, L and Choyke, AM (eds.) Archaeozoology of the Near East. Proceedings of the third international symposium on the archaeology of southwestern Asia and adjacent areas, 18: 95\u0026#8211;102. Groningen: ARC Publicaties.\"}]\n4a:[\"$\",\"meta\",\"reference-7\",{\"name\":\"citation_reference\",\"content\":\"Borgi, F and Maini, E. 2020. \u0026#8216;Neolithic and Early Bronze Age Occupations at Ras Al-Hadd HD-5, Sultanate of Oman\u0026#8217;. In: Cleuziou, S, Tosi, M, Frenez, D and Garba, R (eds.) In the Shadow of the Ancestors: The Prehistoric Foundations of the Early Arabian Civilization in Oman. Archaeopress. London: Publishing Ltd, pp. 130\u0026#8211;134.\"}]\n4b:[\"$\",\"meta\",\"reference-8\",{\"name\":\"citation_reference\",\"content\":\"Bormetti, M and Albarella, U. 2024. \u0026#8216;Continuity and change in animal husbandry during the Later Iron Age of Britain\u0026#8217;. International Journal of Osteoarchaeology,34(6), e3351. DOI: 10.1002/oa.3351\"}]\n4c:[\"$\",\"meta\",\"reference-9\",{\"name\":\"citation_reference\",\"content\":\"Clutton-Brock, J, Dennis-Bryan, K, Armitage, PL and Jewell, PA. 1990. \u0026#8216;Osteology of the soay sheep\u0026#8217;. Bulletin of the British Museum (Natural History), Zoology, 56: 1\u0026#8211;56.\"}]\n4d:[\"$\",\"meta\",\"reference-10\",{\"name\":\"citation_reference\",\"content\":\"Cohen, J. 1992. \u0026#8216;A power primer\u0026#8217;. Psychological Bulletin, 112(1): 155\u0026#8211;159. DOI: 10.1037//0033-2909"])</script><script nonce="OWMyZTMyZGMtMjFhNy00NWY0LWFhZDQtYzhmZDRmNTkxYWYz">self.__next_f.push([1,".112.1.155\"}]\n4e:[\"$\",\"meta\",\"reference-11\",{\"name\":\"citation_reference\",\"content\":\"Cremaschi, M, Degli Esposti, M, Fleitmann, D, Perego, A, Sibilia, E and Zerboni, A. 2018. \u0026#8216;Late Holocene onset of intensive cultivation and introduction of the falaj irrigation system in the Salut oasis (Sultanate of Oman)\u0026#8217;. Quaternary Science Reviews, 200: 123\u0026#8211;140. DOI: 10.1016/j.quascirev.2018.09.029\"}]\n4f:[\"$\",\"meta\",\"reference-12\",{\"name\":\"citation_reference\",\"content\":\"Davis, SJM. 1996. \u0026#8216;Measurements of a Group of Adult Female Shetland Sheep Skeletons from a Single Flock: a Baseline for Zooarchaeologists\u0026#8217;. Journal of Archaeological Science, 23, 593\u0026#8211;612. DOI: 10.1006/jasc.1996.0056\"}]\n50:[\"$\",\"meta\",\"reference-13\",{\"name\":\"citation_reference\",\"content\":\"Davis, SJM. 2000. \u0026#8216;The effect of castration and age on the development of the Shetland sheep skeleton and a metric comparison between bones of males, females and castrates\u0026#8217;. Journal of Archaeological Science, 27: 373\u0026#8211;390. DOI: 10.1006/jasc.1999.0452\"}]\n51:[\"$\",\"meta\",\"reference-14\",{\"name\":\"citation_reference\",\"content\":\"Davis, SJM. 2017. \u0026#8216;Towards a metrical distinction between sheep and goat astragali\u0026#8217;. In: Rowley-Conwy, P, Serjeantson, D and Halstead, P (eds.) Economic Zooarchaeology: Studies in Hunting, Herding and Early Agriculture. Oxford and Philadelphia: Oxbow Books, pp. 50\u0026#8211;82.\"}]\n52:[\"$\",\"meta\",\"reference-15\",{\"name\":\"citation_reference\",\"content\":\"De Rorre, AP, Berger, JF, Delfino, M, Kenoyer, JM, Maini, E and Azzar\u0026#224;, VM. 2020. \u0026#8216;The Ras al-Jinz Reloaded: Resuming Excavations at the Edge of Arabia\u0026#8217;. Proceedings of the Seminar for Arabian Studies, 50: 109\u0026#8211;126.\"}]\n53:[\"$\",\"meta\",\"reference-16\",{\"name\":\"citation_reference\",\"content\":\"Degli Esposti, M. 2011. \u0026#8216;The excavation of an early Bronze Age Tower near Salut (Bisyah, Sultanate of Oman): the Iron Age levels\u0026#8217;. Egitto e Vicino Oriente Antico, XXXIV: 189\u0026#8211;224.\"}]\n54:[\"$\",\"meta\",\"reference-17\",{\"name\":\"citation_re"])</script><script nonce="OWMyZTMyZGMtMjFhNy00NWY0LWFhZDQtYzhmZDRmNTkxYWYz">self.__next_f.push([1,"ference\",\"content\":\"Degli Esposti, M. 2016. \u0026#8216;Excavations at the Early Bronze Age Site \u0026#171;ST1\u0026#187; near Bisya (Sultanate of Oman): Notes on the Architecture and Material Culture\u0026#8217;. In: Proceedings of the 9th International Congress on the Archaeology of the Ancient Near East. Basel, Switzerland on 9\u0026#8211;13 June, 2014, pp. 665\u0026#8211;678. DOI: 10.2307/j.ctvc76zz7.52\"}]\n55:[\"$\",\"meta\",\"reference-18\",{\"name\":\"citation_reference\",\"content\":\"Degli Esposti, M. 2021. \u0026#8216;Excavations at Sal\u0026#363;t 2015\u0026#8211;2019: A first Overview and New Chronological Data\u0026#8217;. The Journal of Oman Studies, 22: 126\u0026#8211;157.\"}]\n56:[\"$\",\"meta\",\"reference-19\",{\"name\":\"citation_reference\",\"content\":\"Degli Esposti, M, Borgi, F, Pellegrino, MP, Hussein Kannouma, R, Abric, C and Barchiesi, F. 2023. \u0026#8216;Another side to the story: Preliminary results from the renewed excavations on the eastern flank of Tell Abraq (2021\u0026#8211;2022)\u0026#8217;. In: Advances in UAE Archaeology Proceedings of Abu Dhabi\u0026#8217;s Archaeology Conference. Abu Dhabi, United Arab Emirates, 2022, pp. 183\u0026#8211;207. DOI: 10.2307/jj.14638142.13\"}]\n57:[\"$\",\"meta\",\"reference-20\",{\"name\":\"citation_reference\",\"content\":\"Degli Esposti, M, Cremaschi, M, Perego, A and Zerboni, A. 2018. \u0026#8216;Geographical and environmental setting\u0026#8217;. In Avanzini, A and Degli Esposti, M (eds.) Husn Salut and the Iron Age of South East Arabia, Excavations of the Italian Mission To Oman 2004\u0026#8211;2014. Rome: \u0026#171;L\u0026#8217;Erma\u0026#187; di Bretschneider, pp. 19\u0026#8211;31.\"}]\n58:[\"$\",\"meta\",\"reference-21\",{\"name\":\"citation_reference\",\"content\":\"Driesch, A. von den. 1976. \u0026#8216;A guide to the measurement of animal bones from archaeological sites\u0026#8217;. Peabody Museum Bulletin (1), Harvard: Peabody Museum of Archaeology and Ethnology.\"}]\n59:[\"$\",\"meta\",\"reference-22\",{\"name\":\"citation_reference\",\"content\":\"Fernandez, H. 2001. Ost\u0026#233;ologie compar\u0026#233;e des petits ruminants eurasiatiques sauvages et domestiques (genres Rupicapra, Ovis, Capra et Capreolus): diagnose diff\u0026#233;renti"])</script><script nonce="OWMyZTMyZGMtMjFhNy00NWY0LWFhZDQtYzhmZDRmNTkxYWYz">self.__next_f.push([1,"elle du squelette appendiculaire. Unpublished PhD dissertation, Universit\u0026#233; de Gen\u0026#232;ve, no. Sc. 3286.\"}]\n5a:[\"$\",\"meta\",\"reference-23\",{\"name\":\"citation_reference\",\"content\":\"Fleitmann, D, Burns, SJ, Mangini, A, Mudelsee, M, Kramers, J, Villa, I, Neff, U, Al-Subbary, AA, Buettner, A, Hippler, D and Matter, A. 2007. \u0026#8216;Holocene ITCZ and Indian monsoon dynamics recorded in stalagmites from Oman and Yemen (Socotra)\u0026#8217;. Quaternary Science Reviews, 26: 170\u0026#8211;188. DOI: 10.1016/j.quascirev.2006.04.012\"}]\n5b:[\"$\",\"meta\",\"reference-24\",{\"name\":\"citation_reference\",\"content\":\"Frenez, D, Degli Esposti, M, M\u0026#233;ry, S and Kenoyer, JM. 2016. \u0026#8216;Bronze Age Salut (ST1) and the Indus Civilization: Recent Discoveries and New Insights on Regional Interaction\u0026#8217;. Proceedings of the Seminar for Arabian Studies, 46: 107\u0026#8211;124.\"}]\n5c:[\"$\",\"meta\",\"reference-25\",{\"name\":\"citation_reference\",\"content\":\"Frenez, D, Genchi, F, David-Cuny, H and Al-Bakri, S. 2021. \u0026#8216;The Early Iron Age collective tomb LCG-1 at Dibba al-Bayah, Oman: long-distance exchange and cross-cultural interaction\u0026#8217;. Antiquity, 95(379): 104\u0026#8211;124. DOI: 10.15184/aqy.2020.224\"}]\n5d:[\"$\",\"meta\",\"reference-26\",{\"name\":\"citation_reference\",\"content\":\"Genchi, F, Fattore, L, Nava, A and Maini, E. 2018. \u0026#8216;The LCG2 complex at Dibb\u0026#257; (Musandam, Oman, II\u0026#8211;I millennium BC): structural, material, and osteological elements\u0026#8217;. Proceedings of the Seminar for Arabian Studies, 48: 99\u0026#8211;117.\"}]\n5e:[\"$\",\"meta\",\"reference-27\",{\"name\":\"citation_reference\",\"content\":\"Genchi, F, Ramazzotti, M and Larosa, N. 2022. \u0026#8216;The organization of funerary space and arrangement of burials within the Corridor-shaped Tomb LCG-2 at Dibb\u0026#257; Al-Bayah, Musandam, Sultanate of Oman\u0026#8217;. Vicino Oriente, XXVI: 99\u0026#8211;121. DOI: 10.53131/VO2724-587X2022_6\"}]\n5f:[\"$\",\"meta\",\"reference-28\",{\"name\":\"citation_reference\",\"content\":\"Grant, A. 1982. \u0026#8216;The use of tooth wear as a guide to the age of domestic ungulates\u0026#8217;. In: Wilson, B, G"])</script><script nonce="OWMyZTMyZGMtMjFhNy00NWY0LWFhZDQtYzhmZDRmNTkxYWYz">self.__next_f.push([1,"rigson, C and Payne, S (eds.) Ageing and sexing animal bones from archaeological sites. Oxford: British Archaeological Reports Publishing, pp. 91\u0026#8211;108.\"}]\n60:[\"$\",\"meta\",\"reference-29\",{\"name\":\"citation_reference\",\"content\":\"Kassambara, A. 2021. Rstatix: Pipe-Friendly Framework for Basic Statistical Tests. Available at: https://rpkgs.datanovia.com/rstatix/ [last accessed 04/07/2024]\"}]\n61:[\"$\",\"meta\",\"reference-30\",{\"name\":\"citation_reference\",\"content\":\"Loreto, R. 2018. \u0026#8216;Between Bamah (BMH2) And Ras Al Had (HD21). Notes on the 2014\u0026#8211;2016 Excavation Seasons in the Framework of the Project \u0026#8216;Ichthyophagoi their Culture and Economy\u0026#8217;. Landscape and People during the Iron Age in Coastal Oman. The Journal of Oman Studies, 19: 19\u0026#8211;63.\"}]\n62:[\"$\",\"meta\",\"reference-31\",{\"name\":\"citation_reference\",\"content\":\"Maini, E and Loreto, R. 2022. \u0026#8216;Breeding and meat consumption on the seashore. The case of the Early Iron Age coastal site Bimah BMH2 in the Sultanate of Oman, Northern Sharqiyah\u0026#8217;. Poster presented at the 55th Seminar for Arabian Studies. Humboldt Universit\u0026#228;t of Berlin, Germany on 5\u0026#8211;7 August 2022 [unpublished].\"}]\n63:[\"$\",\"meta\",\"reference-32\",{\"name\":\"citation_reference\",\"content\":\"Martin, L. 2002. \u0026#8216;Terrestrial mammals remains from Bronze Age HD-6\u0026#8217;. In: Cleuziou, S, Tosi, M and Zarins, J (eds.) Essays on the Late prehistory of the Arabian Peninsula. Rome: Instituto Italiano per l\u0026#8217;Africa e l\u0026#8217;Oriente (Serie Orientale Roma XCIII), pp. 423\u0026#8211;461.\"}]\n64:[\"$\",\"meta\",\"reference-33\",{\"name\":\"citation_reference\",\"content\":\"Mashkour, M, Beech, MJ, Debue, K, Yeomans, L, Br\u0026#233;hard, S, Gasparini, D and M\u0026#233;ry, S. 2016. \u0026#8216;Middle to Late Neolithic animal exploitation at UAQ2 (5500\u0026#8211;4000 cal BC): an Ubaid-related coastal site at Umm al-Quwain Emirate, United Arab Emirates\u0026#8217;. Proceedings of the Seminar for Arabian Studies, 46: 195\u0026#8211;210.\"}]\n65:[\"$\",\"meta\",\"reference-34\",{\"name\":\"citation_reference\",\"content\":\"Meadow, RH. 1999. "])</script><script nonce="OWMyZTMyZGMtMjFhNy00NWY0LWFhZDQtYzhmZDRmNTkxYWYz">self.__next_f.push([1,"\u0026#8216;The use of size index scaling techniques for research on archaeozoological collections from the Middle East\u0026#8217;. In: von den Driesch, A (eds.) Historia Animalium Ex Ossibus: Beitr\u0026#228;ge auf Pal\u0026#228;oanatomie, Arch\u0026#228;ologie, \u0026#196;gyptologie, Ethnologie und Geschichte der Tiermedizin. Rahden: Leidorf, pp. 285\u0026#8211;300.\"}]\n66:[\"$\",\"meta\",\"reference-35\",{\"name\":\"citation_reference\",\"content\":\"Mosseri-Marlio, C. 2002. \u0026#8216;Sea turtles and dolphins: aspects of marine animal exploitation from Bronze Age Ra\u0026#8217;s al-Hadd, Oman\u0026#8217;. Journal of Oman Studies, 12: 197\u0026#8211;210.\"}]\n67:[\"$\",\"meta\",\"reference-36\",{\"name\":\"citation_reference\",\"content\":\"Payne, S. 1969. \u0026#8216;A metrical distinction between sheep and goat metacarpals\u0026#8217;. In: Ucko, PJ and Dimbleby, GW (eds.) The domestication and exploitation of plants and animals. Chicago: Aldine Pub. Co, pp. 295\u0026#8211;305. DOI: 10.4324/9781315131825-24\"}]\n68:[\"$\",\"meta\",\"reference-37\",{\"name\":\"citation_reference\",\"content\":\"Popkin, PRW, Baker, P, Worley, F, Payne, S and Hammon, A. 2012. \u0026#8216;The Sheep Project (1): determining skeletal growth, timing of epiphyseal fusion and morphometric variation in unimproved Shetland sheep of known age, sex, castration status and nutrition\u0026#8217;. Journal of Archaeological Science, 39: 1775\u0026#8211;1792. DOI: 10.1016/j.jas.2012.01.018\"}]\n69:[\"$\",\"meta\",\"reference-38\",{\"name\":\"citation_reference\",\"content\":\"Power, T, Degli Esposti, M, Hoyland, R and Hussein Kannouma, R. 2023. \u0026#8216;A newly discovered late antique monastery and Islamic town on S\u0026#299;n\u0026#299;ya Island, Umm al Quwain\u0026#8217;. Proceedings of the Seminar for Arabian Studies, 52: 273\u0026#8211;289.\"}]\n6a:[\"$\",\"meta\",\"reference-39\",{\"name\":\"citation_reference\",\"content\":\"Power, T, Degli Esposti, M, Hoyland, R, Hussein Kannouma, R, Borgi, F, Iwaszczuk, U, Maini, E, Nicolosi, T and Priestman, S. 2024. \u0026#8216;Excavations at a late antique to early Islamic pearling town and monastery on S\u0026#299;n\u0026#299;ya Island, Umm al Quwain\u0026#8217;. Proceedings of the Seminar for"])</script><script nonce="OWMyZTMyZGMtMjFhNy00NWY0LWFhZDQtYzhmZDRmNTkxYWYz">self.__next_f.push([1," Arabian Studies, 52: 211\u0026#8211;229.\"}]\n6b:[\"$\",\"meta\",\"reference-40\",{\"name\":\"citation_reference\",\"content\":\"Pozo, JM, Trentacoste, A, Nieto-Espinet, A, Guimar\u0026#227;es, S and Valenzuela-Lamas S. 2023. \u0026#8216;Zoolog R Package: Zoo-archaeological Analysis with Log-Ratios\u0026#8217;. Quaternary International, 662\u0026#8211;663: 4\u0026#8211;12. DOI: 10.1016/j.quaint.2022.11.006\"}]\n6c:[\"$\",\"meta\",\"reference-41\",{\"name\":\"citation_reference\",\"content\":\"R Core Team. 2022. R: A Language and Environment for Statistical Computing. Available at: https://www.R-project.org/ [Last accessed 23 April 2024].\"}]\n6d:[\"$\",\"meta\",\"reference-42\",{\"name\":\"citation_reference\",\"content\":\"Rahimi, J, Fillol, E, Mutua, JY, Cinardi, G, Robinson, TP, Notenbaert, AMO, Ericksen, PJ, Graham, MW and Butterbach-Bahl, K. 2022. \u0026#8216;A shift from cattle to camel and goat farming can sustain milk production with lower inputs and emissions in north sub-Saharan Africa\u0026#8217;s drylands\u0026#8217;. Nat Food, 3: 523\u0026#8211;531. DOI: 10.1038/s43016-022-00543-6\"}]\n6e:[\"$\",\"meta\",\"reference-43\",{\"name\":\"citation_reference\",\"content\":\"Salvagno, L and Albarella, U. 2017. \u0026#8216;A morphometric system to distinguish sheep and goat postcranial bones\u0026#8217;. PLoS ONE 12(6): e0178543. DOI: 10.1371/journal.pone.0178543\"}]\n6f:[\"$\",\"meta\",\"reference-44\",{\"name\":\"citation_reference\",\"content\":\"Simpson, GG. 1960. \u0026#8216;Notes on the measurement of faunal resemblance\u0026#8217;. American Journal of Science, 258-A: 300\u0026#8211;311.\"}]\n70:[\"$\",\"meta\",\"reference-45\",{\"name\":\"citation_reference\",\"content\":\"Strolin, L. 2018. Archaeozoological campaign: preliminary report of activities (16th of February\u0026#8211;29th of March 2018). Unpublished Internal Report.\"}]\n71:[\"$\",\"meta\",\"reference-46\",{\"name\":\"citation_reference\",\"content\":\"Strolin, L and Studer, J. 2018. \u0026#8216;Faunal remains from Iron Age Husn Salut: An archaeozoological study\u0026#8217;. In: Avanzini, A and Degli Esposti, M (eds.) Husn Salut and the Iron Age of South East Arabia: Excavations of the Italian Mission to Oman 2004\u0026#8211;2014. Rome"])</script><script nonce="OWMyZTMyZGMtMjFhNy00NWY0LWFhZDQtYzhmZDRmNTkxYWYz">self.__next_f.push([1,": \u0026#171;L\u0026#8217;Erma\u0026#187; di Bretschneider, pp. 332\u0026#8211;362.\"}]\n72:[\"$\",\"meta\",\"reference-47\",{\"name\":\"citation_reference\",\"content\":\"Suryanarayan, A, Degli Esposti, M, M\u0026#233;ry, S, Strolin, L, Mazuy, A, Moraleda-Cibri\u0026#225;n, N, Joan Villanueva, J and Regert, M. 2024. \u0026#8216;Domestic food practice and vessel-use at Sal\u0026#363;t-ST1, central Oman, during the Umm an-Nar period\u0026#8217;. Arabian Archaeology and Epigraphy. DOI: 10.1111/aae.12247\"}]\n73:[\"$\",\"meta\",\"reference-48\",{\"name\":\"citation_reference\",\"content\":\"Tomczak, M and Tomczak, E. 2014. \u0026#8216;The need to report effect size estimates revisited. An overview of some recommended measures of effect size\u0026#8217;. Trends in Sport Sciences, 21(1): 19\u0026#8211;25.\"}]\n74:[\"$\",\"meta\",\"reference-49\",{\"name\":\"citation_reference\",\"content\":\"Tom\u0026#233;, C. 2003. \u0026#8216;Les mammif\u0026#232;res et les oiseaux dans l\u0026#8217;\u0026#233;conomie des soci\u0026#233;t\u0026#233;s protohistoriques et historiques du golfe Arabo-Persique (IIIe mill\u0026#233;naire avant J.-C. \u0026#8211; VIIe si\u0026#232;cle apr\u0026#232;s J.-C.)\u0026#8217;. Pr\u0026#233;histoires M\u0026#233;diterran\u0026#233;ennes, 12. DOI: 10.4000/pm.348\"}]\n75:[\"$\",\"meta\",\"reference-50\",{\"name\":\"citation_reference\",\"content\":\"Trentacoste, A, Nieto-Espinet, A and Valenzuela-Lamas, S. 2018. \u0026#8216;Pre-Roman improvements to agricultural production: evidence from livestock husbandry in late prehistoric Italy\u0026#8217;. PLoS One, 13: e0208109. DOI: 10.1371/journal.pone.0208109\"}]\n76:[\"$\",\"meta\",\"reference-51\",{\"name\":\"citation_reference\",\"content\":\"Uerpmann, H-P and Uerpmann, M. 2003. The Capital Area of Northern Oman: Stone Age Sites and their Natural Environment. Part 3. Beihefte zum T\u0026#252;binger Atlas des vorderen Orient. Reihe A (Naturwissenschaften), Nr. 31/3. Wies-baden: Dr Ludwig Reichert.\"}]\n77:[\"$\",\"meta\",\"reference-52\",{\"name\":\"citation_reference\",\"content\":\"Uerpmann, M and Uerpmann, H-P. 2000. \u0026#8216;Faunal remains of al-Buhais 18, an aceramic Neolithic site in the Emirate of Sharjah (SE-Arabia) Excavations 1995\u0026#8211;1998\u0026#8217;. In: Archaeozoology of the Near E"])</script><script nonce="OWMyZTMyZGMtMjFhNy00NWY0LWFhZDQtYzhmZDRmNTkxYWYz">self.__next_f.push([1,"ast IVB. Groningen: ARC, pp. 40\u0026#8211;49.\"}]\n78:[\"$\",\"meta\",\"reference-53\",{\"name\":\"citation_reference\",\"content\":\"Uerpmann, M, Uerpmann, H-P, Hinderer, M, Lindauer, S, Neureiter, C, Ghukasyan, R, Kesejyan, S and Petrosyan, A. 2018. \u0026#8216;HLO1-south: an Early Neolithic site in Wadi al-Hilo (Sharjah, UAE)\u0026#8217;. Arabian Archaeology and Epigraphy, 29: 1\u0026#8211;9. DOI: 10.1111/aae.12107\"}]\n79:[\"$\",\"meta\",\"reference-54\",{\"name\":\"citation_reference\",\"content\":\"Wickham, H. 2016. ggplot2: Elegant Graphics for Data Analysis. New York: Springer-Verlag. Available at https://ggplot2-book.org/ [Last accessed 04/07/2024]\"}]\n7a:[\"$\",\"meta\",\"reference-55\",{\"name\":\"citation_reference\",\"content\":\"Wolfhagen, J. 2020. \u0026#8216;Re-examining the use of the LSI technique in zooarchaeology\u0026#8217;. Journal of Archaeological Science, 123: 105254. DOI: 10.1016/j.jas.2020.105254\"}]\n7b:[\"$\",\"meta\",\"reference-56\",{\"name\":\"citation_reference\",\"content\":\"Zeder, MA and Lapham, HA. 2010. \u0026#8216;Assessing the reliability of criteria used to identify postcranial bones in sheep, Ovis, and goats, Capra\u0026#8217;. Journal of Archaeological Science, 37: 2887\u0026#8211;2905. DOI: 10.1016/j.jas.2010.06.032\"}]\n80:T4af,"])</script><script nonce="OWMyZTMyZGMtMjFhNy00NWY0LWFhZDQtYzhmZDRmNTkxYWYz">self.__next_f.push([1,"\u003cp\u003eThe Al-Hajar Mountains, spanning the Sultanate of Oman and the United Arab Emirates along the Sea of Oman, have hosted human settlement since prehistory. Over the past three decades, numerous archaeological sites have been investigated in this region. Findings from these sites reveal significant human impact on the landscape from the Early Bronze Age to the Late Iron Age, evidenced by complex settlements and extensive burial grounds. This study synthesizes recent zooarchaeological data and presents the first exploratory osteometric analysis of sheep and goats from southeastern Arabia, the most abundant and extensively exploited terrestrial mammals in the region\u0026rsquo;s prehistoric record. By examining metrical data from key archaeological sites, this paper assesses size variation patterns in these species through statistical evaluation. The study primarily focuses on documenting differences in bone size and shape, but also provides a foundation for future studies aimed at understanding broader aspects of animal management, environmental adaptation, and socio-economic dynamics among both inland communities along the Al-Hajar Mountains and fisherfolk on the Arabian Sea coast.\u003c/p\u003e"])</script><script nonce="OWMyZTMyZGMtMjFhNy00NWY0LWFhZDQtYzhmZDRmNTkxYWYz">self.__next_f.push([1,"81:T11958,"])</script><script nonce="OWMyZTMyZGMtMjFhNy00NWY0LWFhZDQtYzhmZDRmNTkxYWYz">self.__next_f.push([1,"\u003csection\u003e\u003ch2 class=\"main-title\"\u003eIntroduction: Zooarchaeological framework and sites overview\u003c/h2\u003e\u003cp\u003eIn recent decades, a series of zooarchaeological investigations have been conducted on the faunal remains from archaeological sites in the Sultanate of Oman, including the Musandam Peninsula, and in the eastern United Arab Emirates, shown in \u003ca ref-type=\"fig\" href=\"#F1\"\u003eFigure 1\u003c/a\u003e and listed in \u003ca ref-type=\"table\" href=\"#T1\"\u003eTable 1\u003c/a\u003e. This study represents the first publication of metrical data from these investigations, which until now had only been addressed in separate studies and remained unpublished. For this reason, the present contribution aims to bring together and summarize recent zooarchaeological data, namely faunal spectra and osteometric measurements, from southeastern Arabia, and develop a first exploratory osteometric investigation focused on postcranial bones’ measurements of sheep and goats. This study aims to assess morphological variability and provide a preliminary dataset for future comparative analyses.\u003c/p\u003e\u003cfigure\u003e\u003ca id=\"F1\"\u003e\u003c!--named anchor--\u003e\u003c/a\u003e\u003cimg alt=\"oq-11-149-g1.png\" src=\"https://sciendo-parsed.s3.eu-central-1.amazonaws.com/ubiquity/6842b39ada18af458e773281/journals/1/articles/149/67efefeac4c4a.png?X-Amz-Algorithm=AWS4-HMAC-SHA256\u0026X-Amz-Content-Sha256=UNSIGNED-PAYLOAD\u0026X-Amz-Credential=ASIA6AP2G7AKI3MYNSJO%2F20261027%2Feu-central-1%2Fs3%2Faws4_request\u0026X-Amz-Date=20261027T140621Z\u0026X-Amz-Expires=3600\u0026X-Amz-Security-Token=IQoJb3JpZ2luX2VjECMaDGV1LWNlbnRyYWwtMSJGMEQCIBRFZr4EmNo%2BkF%2BRynhyyrR06%2BHoNxY74HkZHquE2aX3AiB4gELnEQMDEjbu6hB6apo7o2h7Lkev3hF52C6qvA%2Fb8CrGBQjs%2F%2F%2F%2F%2F%2F%2F%2F%2F%2F8BEAMaDDk2MzEzNDI4OTk0MCIM9t2xuJKfVR6GF57tKpoF%2BvpDj9b3VQRzx8nPf8fFjTX%2B3KVSc2nVU8myWEIjyTPrrq3QYHlsPk8it1fNcXfva5pzUdVKyiSSGxvmK%2FWwxyg%2FH9Rzpt8pj2s0lTYXQowWKi%2FryguUYaBdT%2F0H8kt7bfhPfrOrFZrqICTzLOCY8%2FLMpjzTSsAVXb4kZd5B5w%2F5vHLwpbounDo702TpPJp2c3WxMcEwU8zYq4mcFBKDTF7MArmgsll0tTrYAnmxa0FTVONr0FqcYxnAiFwaPd7uiW85e3VGmwzF2efra%2F4x45BDiwTm6bZBFSiP1kDS4q38o0jxjqjdqR3PzhFOpGZJbSn1cDrmbeJmXEc8gpuXwLjsmutuF1RK21XPvrmEoPlKWpzxXMNNGKeEbQrVyr6nTI%2BJUu2VSc6XEURaQNI8YtuwN1%2BQ816pM3oZcoAfdhcatgHUa0izfvQ3uRFRr7kmYCm0jj9qiZweI5lZ4LKsLB9umzxW%2BZaRd7fZV0v5G39OuYvYl0DaS8UGrUOwzo6%2F5QjzKF%2BkIGPZ3X5DaDqmbzhHdU6Nvs4HORg40KsKX3rThQSj2sNs8ZX0tm%2Bfdzveb9ZiUdSIboFVdU0pF4PY%2BJQH5T4TmUxD19Dz4MXYA9LLLPYu0pmlA4BT3uOPMzi48C2tIftX7psy1gyo4tIV%2B7%2B25dXBCsCY%2FdadHbUuA4dN2HgkiDCrtOn0W3J92Id1605TyqQrINCAI9sPxKlEmrpSfToVYx1M7fIxFKoU9N1uNSU4J%2F1%2Bk0BG%2Br1qy9eu5NwTao8p4kSEvQUcCoglcm8vMxvtzX2O2kcURjug4CSMdQlCfA3k8WqeMGzRDRGFHXk8fZc8AK2lMsB%2FW1bZVRnBd1PneKejFigXaiJdA%2BzYLw0lWzy8YczTMJiGgtcGOrIBjYFijYZpXl%2BQqx558TdkwKzQ25sQU%2FWu%2Fzk2yzjjFR0vrdSRHfKUtlPadCsk8%2FY4RezkJQvlP9MvdmbrajxOGcnoURXucV5v6URzCCpUADtx2%2BCHG2HSF3wL%2FXnLBsE6OQWr1WZLRsldJdXGMv%2F%2FP47lOHthF9TqqNJuzBMywvP6zAwlNYwpUdjw3e99R6Rom57GZAEImMKSZTJ5zgI%2F8quJ1%2FFT9HMNfcuXU1XQNJqFpw%3D%3D\u0026X-Amz-Signature=6d97ea06af693e397f68a743681cf667ac9e7aeb9cb466864c535472121f2120\u0026X-Amz-SignedHeaders=host\u0026x-amz-checksum-crc32=AAAAAA%3D%3D\u0026x-id=GetObject\"\u003e\u003ch5 class=\"label\"\u003eFigure 1\u003c/h5\u003e\u003cfigcaption\u003e\u003cp class=\"first\"\u003eMap of the sites cited in the study.\u003c/p\u003e\u003c/figcaption\u003e\u003c/figure\u003e\u003cdiv class=\"table-wrap panel\"\u003e\u003ca id=\"T1\"\u003e\u003c!--named anchor--\u003e\u003c/a\u003e\u003ch5 class=\"label\"\u003eTable 1\u003c/h5\u003e\u003cdiv class=\"caption\"\u003e\u003cp class=\"first\"\u003eList of the sites considered.\u003c/p\u003e\u003c/div\u003e\u003ctable xmlns:xlink=\"http://www.w3.org/1999/xlink\" xmlns:xsi=\"http://www.w3.org/2001/XMLSchema-instance\"\u003e\u003ctbody\u003e\u003ctr\u003e\u003cth align=\"left\" valign=\"top\"\u003eSITE\u003c/th\u003e\u003cth align=\"left\" valign=\"top\"\u003eCOUNTRY – REGION\u003c/th\u003e\u003cth align=\"left\" valign=\"top\"\u003ePERIOD\u003c/th\u003e\u003cth align=\"left\" valign=\"top\"\u003eCHRONOLOGY\u003c/th\u003e\u003cth align=\"left\" valign=\"top\"\u003eBIBLIOGRAPHY\u003c/th\u003e\u003c/tr\u003e\u003ctr\u003e\u003ctd align=\"left\" valign=\"top\"\u003eSalut Tower 1 (ST1)\u003c/td\u003e\u003ctd align=\"left\" valign=\"top\"\u003eOman – Al-Dakhiliyah\u003c/td\u003e\u003ctd align=\"left\" valign=\"top\"\u003eEarly Bronze Age\u003c/td\u003e\u003ctd align=\"left\" valign=\"top\"\u003e2400–2000 BC (Umm an-Nar)\u003c/td\u003e\u003ctd align=\"left\" valign=\"top\"\u003e\u003ca ref-type=\"bibr\" href=\"#B18\"\u003eDegli Esposti 2016\u003c/a\u003e\u003c/td\u003e\u003c/tr\u003e\u003ctr\u003e\u003ctd align=\"left\" valign=\"top\"\u003eDaba Al-Bayah – LCG2\u003c/td\u003e\u003ctd align=\"left\" valign=\"top\"\u003eOman – Musandam\u003c/td\u003e\u003ctd align=\"left\" valign=\"top\"\u003eIron Age 2 – PIR\u003c/td\u003e\u003ctd align=\"left\" valign=\"top\"\u003e1000 BC-400 AD\u003c/td\u003e\u003ctd align=\"left\" valign=\"top\"\u003e\u003ca ref-type=\"bibr\" href=\"#B28\"\u003eGenchi et al. 2022\u003c/a\u003e\u003c/td\u003e\u003c/tr\u003e\u003ctr\u003e\u003ctd align=\"left\" valign=\"top\"\u003eSalut Fortified area (\u003ci\u003eHusn\u003c/i\u003e) \u0026amp; Settlement (\u003ci\u003eQaryat\u003c/i\u003e)\u003c/td\u003e\u003ctd align=\"left\" valign=\"top\"\u003eOman – Al-Dakhiliyah\u003c/td\u003e\u003ctd align=\"left\" valign=\"top\"\u003eEarly Iron Age\u003c/td\u003e\u003ctd align=\"left\" valign=\"top\"\u003e1300–600 BC\u003c/td\u003e\u003ctd align=\"left\" valign=\"top\"\u003e\u003ca ref-type=\"bibr\" href=\"#B3\"\u003eAvanzini, Degli Esposti 2018\u003c/a\u003e; \u003ca ref-type=\"bibr\" href=\"#B19\"\u003eDegli Esposti 2021\u003c/a\u003e\u003c/td\u003e\u003c/tr\u003e\u003ctr\u003e\u003ctd align=\"left\" valign=\"top\"\u003eBimah – BMH2\u003c/td\u003e\u003ctd align=\"left\" valign=\"top\"\u003eOman – Ash-Sharqiyyah North\u003c/td\u003e\u003ctd align=\"left\" valign=\"top\"\u003eEarly Iron Age\u003c/td\u003e\u003ctd align=\"left\" valign=\"top\"\u003e900–600 BC\u003c/td\u003e\u003ctd align=\"left\" valign=\"top\"\u003e\u003ca ref-type=\"bibr\" href=\"#B31\"\u003eLoreto 2018\u003c/a\u003e\u003c/td\u003e\u003c/tr\u003e\u003ctr\u003e\u003ctd align=\"left\" valign=\"top\"\u003eTell Abraq\u003c/td\u003e\u003ctd align=\"left\" valign=\"top\"\u003eUAE – Umm Al-Quwain\u003c/td\u003e\u003ctd align=\"left\" valign=\"top\"\u003eEarly Iron Age (Iron Age 2)\u003c/td\u003e\u003ctd align=\"left\" valign=\"top\"\u003e1300–300 BC\u003c/td\u003e\u003ctd align=\"left\" valign=\"top\"\u003e\u003ca ref-type=\"bibr\" href=\"#B20\"\u003eDegli Esposti et al. 2023\u003c/a\u003e\u003c/td\u003e\u003c/tr\u003e\u003ctr\u003e\u003ctd align=\"left\" valign=\"top\"\u003eSiniya LAS\u003c/td\u003e\u003ctd align=\"left\" valign=\"top\"\u003eUAE – Umm Al-Quwain\u003c/td\u003e\u003ctd align=\"left\" valign=\"top\"\u003eLate Antique\u003c/td\u003e\u003ctd align=\"left\" valign=\"top\"\u003e5th–6th century AD\u003c/td\u003e\u003ctd align=\"left\" valign=\"top\"\u003e\u003ca ref-type=\"bibr\" href=\"#B39\"\u003ePower et al. 2023\u003c/a\u003e; \u003ca ref-type=\"bibr\" href=\"#B40\"\u003e2024\u003c/a\u003e\u003c/td\u003e\u003c/tr\u003e\u003ctr\u003e\u003ctd align=\"left\" valign=\"top\"\u003eSiniya Old Town\u003c/td\u003e\u003ctd align=\"left\" valign=\"top\"\u003eUAE – Umm Al-Quwain\u003c/td\u003e\u003ctd align=\"left\" valign=\"top\"\u003eLate Modern Era\u003c/td\u003e\u003ctd align=\"left\" valign=\"top\"\u003e18th century AD\u003c/td\u003e\u003ctd align=\"left\" valign=\"top\"\u003e\u003ca ref-type=\"bibr\" href=\"#B39\"\u003ePower et al. 2023\u003c/a\u003e; \u003ca ref-type=\"bibr\" href=\"#B40\"\u003e2024\u003c/a\u003e\u003c/td\u003e\u003c/tr\u003e\u003c/tbody\u003e\u003c/table\u003e\u003c/div\u003e\u003cp\u003eThe zooarchaeological analyses conducted so far have made it possible to observe that the subsistence strategy relied, everywhere and in all periods, upon the exploitation of local animals (\u003ca ref-type=\"bibr\" href=\"#B27\"\u003eGenchi et al. 2018\u003c/a\u003e; \u003ca ref-type=\"bibr\" href=\"#B32\"\u003eMaini \u0026amp; Loreto 2022\u003c/a\u003e; \u003ca ref-type=\"bibr\" href=\"#B40\"\u003ePower et al. 2024\u003c/a\u003e; \u003ca ref-type=\"bibr\" href=\"#B47\"\u003eStrolin \u0026amp; Studer 2018\u003c/a\u003e). The subsistence economy of Neolithic and Early Bronze Age coastal settlements, e.g. the settlements located in the Ras Al-Jinz bay or the Ras Al-Hadd area,\u003csup\u003e\u003ca ref-type=\"fn\" href=\"#n1\"\u003e1\u003c/a\u003e\u003c/sup\u003e mainly focused on marine resources, with evidence of differentiated fishing of pelagic and coastal species, including dolphins and turtles, integrated with the harvesting of mollusks, while land mammals (both domestic and wild) are always extremely scarce (\u003ca ref-type=\"bibr\" href=\"#B33\"\u003eMartin 2002\u003c/a\u003e; \u003ca ref-type=\"bibr\" href=\"#B36\"\u003eMosseri-Marlio 2002\u003c/a\u003e; \u003ca ref-type=\"bibr\" href=\"#B8\"\u003eBorgi \u0026amp; Maini 2020\u003c/a\u003e; \u003ca ref-type=\"bibr\" href=\"#B16\"\u003eDe Rorre et al. 2020\u003c/a\u003e). Conversely, during both of the main occupational phases at the Salut territorial compound, land mammals, mainly domesticated, are the most exploited resources, while marine sources, due to the long distance from the sea, are rare (\u003ca ref-type=\"bibr\" href=\"#B47\"\u003eStrolin \u0026amp; Studer 2018\u003c/a\u003e).\u003c/p\u003e\u003cp\u003eDespite local variations, the collected data show that caprines are the most frequently encountered and economically significant terrestrial mammals in the region’s prehistoric faunal record.\u003c/p\u003e\u003cp\u003eFor the metrical approach, the Logarithmic Size Index method (LSI) is applied to sheep and goat long bones. For the statistical approach, Kruskal-Wallis and Dunn’s tests are performed for pairwise comparisons between sites and periods. In addition, a focus on the metrics of astragali (knucklebones) is presented using the method for sheep/goat discrimination published by Davis (\u003ca ref-type=\"bibr\" href=\"#B15\"\u003e2017\u003c/a\u003e).\u003c/p\u003e\u003c/section\u003e\u003csection\u003e\u003ch2 class=\"main-title\"\u003eArchaeological background\u003c/h2\u003e\u003cp\u003eAll sites are located in the flat, inland or coastal areas near the foot of the Al-Hajar Mountains that run in a north-west/south-east direction along South-East Arabia (\u003ca ref-type=\"fig\" href=\"#F1\"\u003eFigure 1\u003c/a\u003e).\u003c/p\u003e\u003cp\u003eThe first site in the study is the wide settlement of \u003cb\u003eSalut at Bisya\u003c/b\u003e. Salut is composed of a fortified site (\u003ci\u003eHusn\u003c/i\u003e Salut) with adjacent settlement (\u003ci\u003eQaryat\u003c/i\u003e Salut) and a multi-phase Tower (ST1). The occupational area was located in the Al-Dakhiliyah region of inland Oman and was excavated by the IMTO Archeological Mission.\u003csup\u003e\u003ca ref-type=\"fn\" href=\"#n2\"\u003e2\u003c/a\u003e\u003c/sup\u003e The large settlement of Salut is located at the piedmont of the Al-Hajar mountains near the junction of two wadis that made the area a preferential spot for human settlement. The surrounding plain and the rocky slope were covered by shrubby vegetation, typical of sub-desertic areas, as confirmed by archaeobotanical studies (\u003ca ref-type=\"bibr\" href=\"#B4\"\u003eBellini et al. 2011\u003c/a\u003e).\u003c/p\u003e\u003cp\u003eSalut Tower 1 (ST1), dated to the Early Bronze Age, includes a complex hydraulic system with a well and a series of channels for water management and storage structures, sustaining both people and agriculture (\u003ca ref-type=\"bibr\" href=\"#B18\"\u003eDegli Esposti 2016\u003c/a\u003e). Faunal remains from ST1 revealed that animal economy mainly relied on domestic ruminants. Goat (\u003ci\u003eCapra hircus\u003c/i\u003e) in particular, with a smaller percentage of sheep (\u003ci\u003eOvis aries\u003c/i\u003e), represent the majority of finds (80% of the remains). Cattle (\u003ci\u003eBos taurus\u003c/i\u003e) is also present but is less frequent (\u003ca ref-type=\"bibr\" href=\"#B46\"\u003eStrolin 2018\u003c/a\u003e). As for caprines, age-at-death data based on molar wear stages (after \u003ca ref-type=\"bibr\" href=\"#B29\"\u003eGrant 1982\u003c/a\u003e) indicate that most remains belong to adults older than 1–2 years and sex data based on coxal bones and horn cores indicate a predominance of females, with a male-to-female ratio of 1:3.5. The study thus suggests an exploitation of small stock both for primary and secondary products. In addition to zooarchaeological data, lipid residue analyses of pottery sherds from ST1 confirmed this scenario as ruminant adipose fat residues as well as milk residues were detected (\u003ca ref-type=\"bibr\" href=\"#B48\"\u003eSuryanarayan et al. 2024\u003c/a\u003e).\u003c/p\u003e\u003cp\u003eThe Early Iron Age occupation of Salut includes a fortified outcrop (\u003ci\u003eHusn\u003c/i\u003e Salut) where ceremonial activities took place and a settlement in the surrounding plain (\u003ci\u003eQaryat\u003c/i\u003e Salut). The modifications observed over time in the ditch system of ST1 reflect the human response to the climatic aridification that occurred between Bronze and Iron Age (\u003ca ref-type=\"bibr\" href=\"#B17\"\u003eDegli Esposti 2011\u003c/a\u003e; \u003ca ref-type=\"bibr\" href=\"#B18\"\u003eDegli Esposti 2016\u003c/a\u003e; \u003ca ref-type=\"bibr\" href=\"#B24\"\u003eFleitmann et al. 2007\u003c/a\u003e). Moreover, water-management systems typical of the region, collecting water from piedmont aquifers, are documented in the Iron Age and made the site self-sufficient as some agriculture was practiced in the surrounding plain (\u003ca ref-type=\"bibr\" href=\"#B12\"\u003eCremaschi et al. 2018\u003c/a\u003e; \u003ca ref-type=\"bibr\" href=\"#B21\"\u003eDegli Esposti et al. 2018\u003c/a\u003e).\u003c/p\u003e\u003cp\u003eExcavations at Early Iron Age Salut resulted in a significant quantity of animal remains indicative of animal husbandry with exploitation of primary and secondary products. Domestic species, in particular caprines, are predominant (92.5% of the faunal assemblage) with goats outnumbering sheep, together with a scarce presence of cattle. The mortality profile for caprines, based on mandibular wear stages, shows how adult animals over three years of age were preferentially exploited. The sex ratios based on coxal bones and horn cores demonstrate a clearly higher frequency of females (male-to-female ratio being 1:9) for the goats. This suggests goat herding mainly aimed at secondary products—milk, hair, skin—and reproduction. While sheep herding was probably less focused on milk and more on meat as well as on wool (\u003ca ref-type=\"bibr\" href=\"#B47\"\u003eStrolin \u0026amp; Studer 2018\u003c/a\u003e).\u003c/p\u003e\u003cp\u003eThe second site that has yielded considerable quantities of faunal remains is the funerary structure \u003cb\u003eLCG-2 at Daba Al-Bayah\u003c/b\u003e, located in the Musandam Peninsula of northern Oman, and excavated by the MASPAG Project.\u003csup\u003e\u003ca ref-type=\"fn\" href=\"#n3\"\u003e3\u003c/a\u003e\u003c/sup\u003e The funerary complex of Daba Al-Bayah, located in the eastern part of the Musandam Peninsula, is composed of several graves. The Large Collective Grave 2 (LCG2), constructed during Iron Age II and continuously used until the Pre-Islamic Recent period, is a corridor-shaped structure, about 24 meters long and 4 meters wide, containing hundreds of individuals accompanied by thousands of valuable artifacts (\u003ca ref-type=\"bibr\" href=\"#B28\"\u003eGenchi, Ramazzotti \u0026amp; Larosa 2022\u003c/a\u003e). Approximately 2800 animal bones have been found in this collective grave, mainly in close association with human skeletons. More than 90% of these bones are identified as land mammals, with caprids being the most represented species. Goats are ten times more frequent than sheep, while cattle, dogs, and equids are very rare. Camels and pigs are only represented by a few fragments. LCG2 exhibits multiple types of human depositions. The most recent phase is characterized by secondary or greatly reduced burials organized in different clusters, resulting from anthropogenic actions to accommodate new burials over time. In a second phase, circular burial chambers were constructed along the perimeter walls, in addition to the main stone structure. As excavations progressed, the discovery of primary depositions increased, and a clear association between humans and animals became evident (\u003ca ref-type=\"bibr\" href=\"#B27\"\u003eGenchi et al. 2018\u003c/a\u003e; \u003ca ref-type=\"bibr\" href=\"#B28\"\u003eGenchi, Ramazzotti \u0026amp; Larosa 2022\u003c/a\u003e). Inside the central corridor, designed to host several burials along the mobility corridor located in the middle, more than 40 primary depositions were discovered. These are often accompanied by a wide range of grave goods, including stone, pottery and metal vessels, metal objects, ornaments, ritual tools, as well as animal remains, especially goats. Typological analysis and \u003csup\u003e14\u003c/sup\u003eC dating place this coherent group of burials in the second half of the 1st millennium BC, during the Iron Age III (600–300 BC). At least 20 of these depositions, located inside burial chambers or at the base of the main walls, show a close relationship between humans and animals suggesting complex rituals and significant attention to details in the preparation of the burials and in the choice of the grave goods. Entire or partial carcasses of caprines are arranged in partial anatomical connection behind the head or at the feet of the human bodies. These animal skeletons, all belonging to adult individuals, have contributed to our understanding of cultic practices and the \u003ci\u003echaîne opératoire\u003c/i\u003e of carcass processing; they have also increased the number of available bone measurements.\u003c/p\u003e\u003cp\u003eFinally, the site of \u003cb\u003eBimah BMH2\u003c/b\u003e is included in the analysis. BMH2, excavated by the University of Naples “L’Orientale”, is located in Ash-Sharqiyyah North region and is the only Early Iron Age site (900–600 BC) located directly on the seashore in this part of Oman.\u003csup\u003e\u003ca ref-type=\"fn\" href=\"#n4\"\u003e4\u003c/a\u003e\u003c/sup\u003e Bimah BMH2, a small seasonal settlement dated to the final phase of the Early Iron Age, occupied a strategic location facilitating direct connections between inland regions, such as Lizq, and the coast (\u003ca ref-type=\"bibr\" href=\"#B31\"\u003eLoreto 2018\u003c/a\u003e). Excavations revealed significant quantities of animal bones, along with pottery, stone vessels, shell ornaments, and tools, recovered from different layers of the main residential and functional compounds. These areas featured fireplaces and spaces for food processing and consumption, indicating a well-structured subsistence economy. Fish was the primary exploited resource, but terrestrial mammals are much more abundant compared to what emerges from the faunal spectra of Bronze Age coastal sites.\u003csup\u003e\u003ca ref-type=\"fn\" href=\"#n5\"\u003e5\u003c/a\u003e\u003c/sup\u003e Small domestic ungulates such as sheep and goats dominate the faunal assemblage, followed by cattle and the occasional presence of dogs (\u003ci\u003eCanis familiaris\u003c/i\u003e); equids and camels are notably absent. Wild game is represented exclusively by gazelles (\u003ci\u003eGazella\u003c/i\u003e sp.). Age-at-death analysis indicates that sheep and goats were also exploited during the reproductive season, as evidenced by the remains of very young individuals slaughtered within their first months of life or immediately after weaning. This suggests that the settlement was occupied by herders and their flocks during the late winter and early spring, coinciding with the birth season. Livestock management at Bimah likely played a crucial role in the local subsistence economy, possibly linked to the irrigated agricultural areas in the interior, accessible via nearby wadis (\u003ca ref-type=\"bibr\" href=\"#B32\"\u003eMaini \u0026amp; Loreto 2022\u003c/a\u003e).\u003c/p\u003e\u003cp\u003eIn the UAE, zooarchaeological evidence from \u003cb\u003eUmm Al-Quwain\u003c/b\u003e is considered in this study and includes the Iron Age occupation at the site of Tell Abraq, excavated by the IAMUQ Archeological team,\u003csup\u003e\u003ca ref-type=\"fn\" href=\"#n6\"\u003e6\u003c/a\u003e\u003c/sup\u003e along with structures belonging to different chronological phases recently discovered on Siniya Island, excavated by the SIAP Project\u003csup\u003e\u003ca ref-type=\"fn\" href=\"#n7\"\u003e7\u003c/a\u003e\u003c/sup\u003e (\u003ca ref-type=\"table\" href=\"#T1\"\u003eTable 1\u003c/a\u003e).\u003c/p\u003e\u003cp\u003eIn late 2019, stratigraphic excavations were resumed in the eastern area of \u003cb\u003eTell Abraq\u003c/b\u003e, a multi-period site located at the border between the territories of Umm Al-Quwain and Sharjah Emirates. Tell Abraq is notable for its continuous human occupation from circa 2500 BC to AD 300. The current research project focuses on the span between the Late Bronze Age/Iron Age I transition and the late pre-Islamic period. Recent excavations have uncovered crucial architectural features and assemblages of archaeological materials across different site phases. Work has primarily focused on three areas where nine trenches were excavated. Among these, in Trenches 2 and 3, a large section of the site’s massive surrounding wall and an associated ancient ditch were uncovered. In Trench 4, excavation of a large building, referred to as “the palace,” revealed new walls and evidence of structural changes due to possible destruction events. The material culture from the site indicates a continuous occupation throughout the 1st millennium BC and the early centuries AD. The palace is a unique discovery in South-East Arabia, dating back to the transition from the 2nd to the 1st millennium (\u003ca ref-type=\"bibr\" href=\"#B20\"\u003eDegli Esposti et al. 2023\u003c/a\u003e).\u003c/p\u003e\u003cp\u003eZooarchaeological analyses of the numerous faunal remains from Tell Abraq are ongoing, in parallel with the excavation campaigns. The current research focuses on the Iron Age phases, mainly Iron Age II. Hence, only a preliminary overview can be presented. The animal remains exhibit a varied faunal composition. Marine resources constitute the primary assemblage, accounting for 60% of the protein exploited at the site. However, land mammals are also present and significant, making up 30% of the total animal remains discovered at Tell Abraq. Among the land mammals, small ungulates represent 90%, with caprines being the prominent group and goats three times more frequent than sheep. Protein procurement was also supplemented by the exploitation of birds, mainly cormorants (\u003ci\u003ePhalacrocorax\u003c/i\u003e sp.), which were consumed at different growth stages. This indicates well-developed hunting strategies targeting lagoon resources, where the nesting areas of this species are still located today (\u003ca ref-type=\"bibr\" href=\"#B50\"\u003eTomé 2003\u003c/a\u003e).\u003c/p\u003e\u003cp\u003eRecent excavations in \u003cb\u003eSiniya Island\u003c/b\u003e uncovered a Christian monastery from the 7th and 8th centuries AD, associated with a settlement. This 10-hectare settlement (Siniya LAS) contains dense mounding with building materials, pottery, glass, and shells. The excavations revealed large courtyard buildings surrounded by small double-roomed structures, probable dwellings of merchants and fishermen. Evidence of a pearling economy includes oyster-shell middens, several pearls, and a pearl diver’s weight, the earliest well-dated example found in the Emirates (\u003ca ref-type=\"bibr\" href=\"#B40\"\u003ePower et al. 2024\u003c/a\u003e).\u003csup\u003e\u003ca ref-type=\"fn\" href=\"#n8\"\u003e8\u003c/a\u003e\u003c/sup\u003e As expected, marine resources, in particular fish,\u003csup\u003e\u003ca ref-type=\"fn\" href=\"#n9\"\u003e9\u003c/a\u003e\u003c/sup\u003e provided the majority of the protein intake of the inhabitants of the island in all the chronological periods but land mammals and birds (both domestic and wild) were exploited as well. Regarding land mammals, the most represented groups are caprines, mainly sheep but also goats. Caprines show a different type of exploitation according to the age-at-death estimates. In fact, they can be involved in milk and/or meat production following different killing strategies depending on species. Concerning food resources, a few remains of a juvenile pig (\u003ci\u003eSus domesticus\u003c/i\u003e) were also found at the settlement, while from the church in the core complex of the monastery area, two remains of dromedary (\u003ci\u003eCamelus dromedarius\u003c/i\u003e) with cut marks testify to the exploitation of this animal not only as a beast of burden but also as a food resource. Moreover, the dromedary represents the only large-size ungulate documented on the Island. No bovine or equid bones, neither horses nor donkeys, were found. Finally, among the domestic animals, an entire skeleton of a dog was found inside the Monastery complex. Wild mammals are not recorded in the faunal assemblages of the Island. The only game animals discovered are turtles, dolphins—perhaps not related to hunting practices—and birds of different sizes. The birds, especially the cormorants, were surely caught and exploited on the island.\u003csup\u003e\u003ca ref-type=\"fn\" href=\"#n10\"\u003e10\u003c/a\u003e\u003c/sup\u003e\u003c/p\u003e\u003c/section\u003e\u003csection\u003e\u003ch2 class=\"main-title\"\u003eMethods\u003c/h2\u003e\u003cp\u003eSheep/goat discrimination was based on morphological and metrical criteria published in specialised literature (\u003ca ref-type=\"bibr\" href=\"#B5\"\u003eBoessneck, Müller \u0026amp; Teichert 1964\u003c/a\u003e; \u003ca ref-type=\"bibr\" href=\"#B37\"\u003ePayne 1969\u003c/a\u003e; \u003ca ref-type=\"bibr\" href=\"#B23\"\u003eFernandez 2001\u003c/a\u003e; \u003ca ref-type=\"bibr\" href=\"#B57\"\u003eZeder \u0026amp; Lapham 2010\u003c/a\u003e) and on direct comparison with local modern specimens.\u003c/p\u003e\u003cp\u003eBone measurements were made by two of the authors (EM and LS) with vernier calipers with an accuracy of 0.1 mm following Driesch (\u003ca ref-type=\"bibr\" href=\"#B22\"\u003e1976\u003c/a\u003e) standards. A relevant set of biometric data on postcranial bones of sheep (81 specimens), goats (228 specimens), and several elements belonging to sheep/goat category (40 specimens) are made available and analysed in this paper. These measurements refer to the following anatomical elements: humerus (25 specimens), radius (24 specimens), metacarpus (40 specimens), femur (39 specimens), tibia (90 specimens), astragalus (76 specimens), calcaneum (22 specimens) and metatarsus (33 specimens) (see Supplementary file S1).\u003c/p\u003e\u003cp\u003eTo improve the reliability of comparisons between phases and sites, only fused and osteologically mature bones were included, excluding bones more affected by post-fusion growth (e.g. scapula measurements and measurements derived from proximal radii and metapodials with missing or unfused distal ends, see \u003ca ref-type=\"table\" href=\"#T2\"\u003eTable 2\u003c/a\u003e) (\u003ca ref-type=\"bibr\" href=\"#B14\"\u003eDavis 2000\u003c/a\u003e; \u003ca ref-type=\"bibr\" href=\"#B38\"\u003ePopkin et al. 2012\u003c/a\u003e).\u003c/p\u003e\u003cdiv class=\"table-wrap panel\"\u003e\u003ca id=\"T2\"\u003e\u003c!--named anchor--\u003e\u003c/a\u003e\u003ch5 class=\"label\"\u003eTable 2\u003c/h5\u003e\u003cdiv class=\"caption\"\u003e\u003cp class=\"first\"\u003ePost-cranial bone measurements used in the LSI analysis after von den Driesch (\u003ca ref-type=\"bibr\" href=\"#B22\"\u003e1976\u003c/a\u003e).\u003c/p\u003e\u003c/div\u003e\u003ctable xmlns:xlink=\"http://www.w3.org/1999/xlink\" xmlns:xsi=\"http://www.w3.org/2001/XMLSchema-instance\"\u003e\u003ctbody\u003e\u003ctr\u003e\u003cth align=\"left\" valign=\"top\"\u003eDimension\u003c/th\u003e\u003cth align=\"left\" valign=\"top\"\u003eMeasures\u003c/th\u003e\u003cth align=\"left\" valign=\"top\"\u003eElements\u003c/th\u003e\u003c/tr\u003e\u003ctr\u003e\u003ctd align=\"left\" valign=\"top\" rowspan=\"2\"\u003eLength\u003c/td\u003e\u003ctd align=\"left\" valign=\"top\"\u003eGL\u003c/td\u003e\u003ctd align=\"left\" valign=\"top\"\u003eradius, metacarpus, metatarsus, tibia, calcaneum\u003c/td\u003e\u003c/tr\u003e\u003ctr\u003e\u003ctd align=\"left\" valign=\"top\"\u003eGLl; Glm\u003c/td\u003e\u003ctd align=\"left\" valign=\"top\"\u003eastragalus\u003c/td\u003e\u003c/tr\u003e\u003ctr\u003e\u003ctd align=\"left\" valign=\"top\" rowspan=\"5\"\u003eWidth\u003c/td\u003e\u003ctd align=\"left\" valign=\"top\"\u003eBp\u003c/td\u003e\u003ctd align=\"left\" valign=\"top\"\u003ehumerus, radius, metacarpus, femur, tibia, metatarsus\u003c/td\u003e\u003c/tr\u003e\u003ctr\u003e\u003ctd align=\"left\" valign=\"top\"\u003eBFp\u003c/td\u003e\u003ctd align=\"left\" valign=\"top\"\u003eradius\u003c/td\u003e\u003c/tr\u003e\u003ctr\u003e\u003ctd align=\"left\" valign=\"top\"\u003eBd\u003c/td\u003e\u003ctd align=\"left\" valign=\"top\"\u003ehumerus, radius, metacarpus, femur, tibia, metatarsus, astragalus\u003c/td\u003e\u003c/tr\u003e\u003ctr\u003e\u003ctd align=\"left\" valign=\"top\"\u003eBFd\u003c/td\u003e\u003ctd align=\"left\" valign=\"top\"\u003eradius\u003c/td\u003e\u003c/tr\u003e\u003ctr\u003e\u003ctd align=\"left\" valign=\"top\"\u003eBT\u003c/td\u003e\u003ctd align=\"left\" valign=\"top\"\u003ehumerus\u003c/td\u003e\u003c/tr\u003e\u003ctr\u003e\u003ctd align=\"left\" valign=\"top\" rowspan=\"4\"\u003eDepth\u003c/td\u003e\u003ctd align=\"left\" valign=\"top\"\u003eDd\u003c/td\u003e\u003ctd align=\"left\" valign=\"top\"\u003etibia\u003c/td\u003e\u003c/tr\u003e\u003ctr\u003e\u003ctd align=\"left\" valign=\"top\"\u003eDD\u003c/td\u003e\u003ctd align=\"left\" valign=\"top\"\u003emetacarpus\u003c/td\u003e\u003c/tr\u003e\u003ctr\u003e\u003ctd align=\"left\" valign=\"top\"\u003eDp\u003c/td\u003e\u003ctd align=\"left\" valign=\"top\"\u003ehumerus, radius, metacarpus, metatarsus\u003c/td\u003e\u003c/tr\u003e\u003ctr\u003e\u003ctd align=\"left\" valign=\"top\"\u003eDl\u003c/td\u003e\u003ctd align=\"left\" valign=\"top\"\u003eastragalus\u003c/td\u003e\u003c/tr\u003e\u003c/tbody\u003e\u003c/table\u003e\u003c/div\u003e\u003cp\u003eMoreover, any bone with surface damage, alterations or pathologies that could interfere with comparisons was excluded from the study. To enhance the reliability of the analysis, skeletal elements classified solely as sheep/goat, due to their morphological ambiguity, were excluded from the statistical evaluation. The analysis on sheep and goat bones was conducted by considering the taxa both separately and collectively (see \u003ca ref-type=\"bibr\" href=\"#T3\"\u003eTables 3\u003c/a\u003e, \u003ca ref-type=\"bibr\" href=\"#T4\"\u003e4\u003c/a\u003e).\u003c/p\u003e\u003cdiv class=\"table-wrap panel\"\u003e\u003ca id=\"T3\"\u003e\u003c!--named anchor--\u003e\u003c/a\u003e\u003ch5 class=\"label\"\u003eTable 3\u003c/h5\u003e\u003cdiv class=\"caption\"\u003e\u003cp class=\"first\"\u003eResults of the Kruskal-Wallis test for the LSI width, length and depth values among sites. In taxa S = sheep; G = goat; ns = not significant.\u003c/p\u003e\u003c/div\u003e\u003ctable xmlns:xlink=\"http://www.w3.org/1999/xlink\" xmlns:xsi=\"http://www.w3.org/2001/XMLSchema-instance\"\u003e\u003ctbody\u003e\u003ctr\u003e\u003cth align=\"left\" valign=\"top\"\u003eTAXA\u003c/th\u003e\u003cth align=\"left\" valign=\"top\"\u003eVARIABLE\u003c/th\u003e\u003cth align=\"left\" valign=\"top\"\u003en.obs\u003c/th\u003e\u003cth align=\"left\" valign=\"top\"\u003eCHI-SQUARED\u003c/th\u003e\u003cth align=\"left\" valign=\"top\"\u003eDf\u003c/th\u003e\u003cth align=\"left\" valign=\"top\"\u003ep-value\u003c/th\u003e\u003cth align=\"left\" valign=\"top\"\u003eη\u003csup\u003e2\u003c/sup\u003e\u003c/th\u003e\u003cth align=\"left\" valign=\"top\"\u003ef\u003c/th\u003e\u003cth align=\"left\" valign=\"top\"\u003eMAGNITUDE\u003c/th\u003e\u003c/tr\u003e\u003ctr\u003e\u003ctd align=\"left\" valign=\"top\"\u003eS + G\u003c/td\u003e\u003ctd align=\"left\" valign=\"top\"\u003eWidth\u003c/td\u003e\u003ctd align=\"left\" valign=\"top\"\u003e267\u003c/td\u003e\u003ctd align=\"left\" valign=\"top\"\u003e18,592\u003c/td\u003e\u003ctd align=\"left\" valign=\"top\"\u003e2\u003c/td\u003e\u003ctd align=\"left\" valign=\"top\"\u003e\u0026lt;0.005\u003c/td\u003e\u003ctd align=\"left\" valign=\"top\"\u003e0,048\u003c/td\u003e\u003ctd align=\"left\" valign=\"top\"\u003e0,230\u003c/td\u003e\u003ctd align=\"left\" valign=\"top\"\u003esmall\u003c/td\u003e\u003c/tr\u003e\u003ctr\u003e\u003ctd align=\"left\" valign=\"top\"\u003eS + G\u003c/td\u003e\u003ctd align=\"left\" valign=\"top\"\u003eLength\u003c/td\u003e\u003ctd align=\"left\" valign=\"top\"\u003e130\u003c/td\u003e\u003ctd align=\"left\" valign=\"top\"\u003e12,318\u003c/td\u003e\u003ctd align=\"left\" valign=\"top\"\u003e2\u003c/td\u003e\u003ctd align=\"left\" valign=\"top\"\u003e\u0026lt;0.005\u003c/td\u003e\u003ctd align=\"left\" valign=\"top\"\u003e0,0411\u003c/td\u003e\u003ctd align=\"left\" valign=\"top\"\u003e0,211\u003c/td\u003e\u003ctd align=\"left\" valign=\"top\"\u003esmall\u003c/td\u003e\u003c/tr\u003e\u003ctr\u003e\u003ctd align=\"left\" valign=\"top\"\u003eS + G\u003c/td\u003e\u003ctd align=\"left\" valign=\"top\"\u003eDepth\u003c/td\u003e\u003ctd align=\"left\" valign=\"top\"\u003e119\u003c/td\u003e\u003ctd align=\"left\" valign=\"top\"\u003e4,164\u003c/td\u003e\u003ctd align=\"left\" valign=\"top\"\u003e2\u003c/td\u003e\u003ctd align=\"left\" valign=\"top\"\u003e0,007\u003c/td\u003e\u003ctd align=\"left\" valign=\"top\"\u003e0,2241\u003c/td\u003e\u003ctd align=\"left\" valign=\"top\"\u003e0,153\u003c/td\u003e\u003ctd align=\"left\" valign=\"top\"\u003esmall\u003c/td\u003e\u003c/tr\u003e\u003ctr\u003e\u003ctd align=\"left\" valign=\"top\"\u003eG\u003c/td\u003e\u003ctd align=\"left\" valign=\"top\"\u003eWidth\u003c/td\u003e\u003ctd align=\"left\" valign=\"top\"\u003e196\u003c/td\u003e\u003ctd align=\"left\" valign=\"top\"\u003e12,090\u003c/td\u003e\u003ctd align=\"left\" valign=\"top\"\u003e2\u003c/td\u003e\u003ctd align=\"left\" valign=\"top\"\u003e\u0026lt;0.005\u003c/td\u003e\u003ctd align=\"left\" valign=\"top\"\u003e0,0448\u003c/td\u003e\u003ctd align=\"left\" valign=\"top\"\u003e0,222\u003c/td\u003e\u003ctd align=\"left\" valign=\"top\"\u003esmall\u003c/td\u003e\u003c/tr\u003e\u003ctr\u003e\u003ctd align=\"left\" valign=\"top\"\u003eG\u003c/td\u003e\u003ctd align=\"left\" valign=\"top\"\u003eLength\u003c/td\u003e\u003ctd align=\"left\" valign=\"top\"\u003e98\u003c/td\u003e\u003ctd align=\"left\" valign=\"top\"\u003e16,411\u003c/td\u003e\u003ctd align=\"left\" valign=\"top\"\u003e2\u003c/td\u003e\u003ctd align=\"left\" valign=\"top\"\u003e\u0026lt;0.005\u003c/td\u003e\u003ctd align=\"left\" valign=\"top\"\u003e0,0641\u003c/td\u003e\u003ctd align=\"left\" valign=\"top\"\u003e0,270\u003c/td\u003e\u003ctd align=\"left\" valign=\"top\"\u003emoderate\u003c/td\u003e\u003c/tr\u003e\u003ctr\u003e\u003ctd align=\"left\" valign=\"top\"\u003eG\u003c/td\u003e\u003ctd align=\"left\" valign=\"top\"\u003eDepth\u003c/td\u003e\u003ctd align=\"left\" valign=\"top\"\u003e93\u003c/td\u003e\u003ctd align=\"left\" valign=\"top\"\u003e2,974\u003c/td\u003e\u003ctd align=\"left\" valign=\"top\"\u003e2\u003c/td\u003e\u003ctd align=\"left\" valign=\"top\"\u003ens\u003c/td\u003e\u003ctd align=\"left\" valign=\"top\" colspan=\"3\"\u003e\u003c/td\u003e\u003c/tr\u003e\u003ctr\u003e\u003ctd align=\"left\" valign=\"top\"\u003eS\u003c/td\u003e\u003ctd align=\"left\" valign=\"top\"\u003eWidth\u003c/td\u003e\u003ctd align=\"left\" valign=\"top\"\u003e71\u003c/td\u003e\u003ctd align=\"left\" valign=\"top\"\u003e10,895\u003c/td\u003e\u003ctd align=\"left\" valign=\"top\"\u003e2\u003c/td\u003e\u003ctd align=\"left\" valign=\"top\"\u003e\u0026lt;0.005\u003c/td\u003e\u003ctd align=\"left\" valign=\"top\"\u003e0,114\u003c/td\u003e\u003ctd align=\"left\" valign=\"top\"\u003e0,381\u003c/td\u003e\u003ctd align=\"left\" valign=\"top\"\u003emoderate\u003c/td\u003e\u003c/tr\u003e\u003ctr\u003e\u003ctd align=\"left\" valign=\"top\"\u003eS\u003c/td\u003e\u003ctd align=\"left\" valign=\"top\"\u003eLength\u003c/td\u003e\u003ctd align=\"left\" valign=\"top\"\u003e32\u003c/td\u003e\u003ctd align=\"left\" valign=\"top\"\u003e0,025\u003c/td\u003e\u003ctd align=\"left\" valign=\"top\"\u003e1\u003c/td\u003e\u003ctd align=\"left\" valign=\"top\"\u003ens\u003c/td\u003e\u003ctd align=\"left\" valign=\"top\" colspan=\"3\"\u003e\u003c/td\u003e\u003c/tr\u003e\u003ctr\u003e\u003ctd align=\"left\" valign=\"top\"\u003eS\u003c/td\u003e\u003ctd align=\"left\" valign=\"top\"\u003eDepth\u003c/td\u003e\u003ctd align=\"left\" valign=\"top\"\u003e26\u003c/td\u003e\u003ctd align=\"left\" valign=\"top\"\u003e3,490\u003c/td\u003e\u003ctd align=\"left\" valign=\"top\"\u003e2\u003c/td\u003e\u003ctd align=\"left\" valign=\"top\"\u003ens\u003c/td\u003e\u003ctd align=\"left\" valign=\"top\" colspan=\"3\"\u003e\u003c/td\u003e\u003c/tr\u003e\u003c/tbody\u003e\u003c/table\u003e\u003c/div\u003e\u003cdiv class=\"table-wrap panel\"\u003e\u003ca id=\"T4\"\u003e\u003c!--named anchor--\u003e\u003c/a\u003e\u003ch5 class=\"label\"\u003eTable 4\u003c/h5\u003e\u003cdiv class=\"caption\"\u003e\u003cp class=\"first\"\u003eStatistically significant results of Dunn’s test for pairwise comparisons of width, length and depth variable among sites. P-values have been adjusted using the Bonferroni correction.\u003c/p\u003e\u003c/div\u003e\u003ctable xmlns:xlink=\"http://www.w3.org/1999/xlink\" xmlns:xsi=\"http://www.w3.org/2001/XMLSchema-instance\"\u003e\u003ctbody\u003e\u003ctr\u003e\u003cth align=\"left\" valign=\"top\"\u003eTAXA\u003c/th\u003e\u003cth align=\"left\" valign=\"top\"\u003eVARIABLE\u003c/th\u003e\u003cth align=\"left\" valign=\"top\"\u003eSITE COMPARISON\u003c/th\u003e\u003cth align=\"left\" valign=\"top\"\u003ez\u003c/th\u003e\u003cth align=\"left\" valign=\"top\"\u003e\u003ci\u003ep-value\u003c/i\u003e\u003c/th\u003e\u003c/tr\u003e\u003ctr\u003e\u003ctd align=\"left\" valign=\"top\" rowspan=\"4\"\u003eS + G\u003c/td\u003e\u003ctd align=\"left\" valign=\"top\"\u003eWidth\u003c/td\u003e\u003ctd align=\"left\" valign=\"top\"\u003eDaba~Salut Iron\u003c/td\u003e\u003ctd align=\"left\" valign=\"top\"\u003e–2,914\u003c/td\u003e\u003ctd align=\"left\" valign=\"top\"\u003e0,0107\u003c/td\u003e\u003c/tr\u003e\u003ctr\u003e\u003ctd align=\"left\" valign=\"top\"\u003eWidth\u003c/td\u003e\u003ctd align=\"left\" valign=\"top\"\u003eSalut Bronze~Salut Iron\u003c/td\u003e\u003ctd align=\"left\" valign=\"top\"\u003e–3,2812\u003c/td\u003e\u003ctd align=\"left\" valign=\"top\"\u003e0,0031\u003c/td\u003e\u003c/tr\u003e\u003ctr\u003e\u003ctd align=\"left\" valign=\"top\"\u003eLength\u003c/td\u003e\u003ctd align=\"left\" valign=\"top\"\u003eDaba~Salut Iron\u003c/td\u003e\u003ctd align=\"left\" valign=\"top\"\u003e–3,5958\u003c/td\u003e\u003ctd align=\"left\" valign=\"top\"\u003e0,001\u003c/td\u003e\u003c/tr\u003e\u003ctr\u003e\u003ctd align=\"left\" valign=\"top\"\u003eDepth\u003c/td\u003e\u003ctd align=\"left\" valign=\"top\"\u003eSalut Bronze~Salut Iron\u003c/td\u003e\u003ctd align=\"left\" valign=\"top\"\u003e–2,4034\u003c/td\u003e\u003ctd align=\"left\" valign=\"top\"\u003e0,0487\u003c/td\u003e\u003c/tr\u003e\u003ctr\u003e\u003ctd align=\"left\" valign=\"top\" rowspan=\"3\"\u003eG\u003c/td\u003e\u003ctd align=\"left\" valign=\"top\"\u003eWidth\u003c/td\u003e\u003ctd align=\"left\" valign=\"top\"\u003eDaba~Salut Iron\u003c/td\u003e\u003ctd align=\"left\" valign=\"top\"\u003e–3,353\u003c/td\u003e\u003ctd align=\"left\" valign=\"top\"\u003e0,0024\u003c/td\u003e\u003c/tr\u003e\u003ctr\u003e\u003ctd align=\"left\" valign=\"top\"\u003eLength\u003c/td\u003e\u003ctd align=\"left\" valign=\"top\"\u003eDaba~Salut Iron\u003c/td\u003e\u003ctd align=\"left\" valign=\"top\"\u003e–3,4488\u003c/td\u003e\u003ctd align=\"left\" valign=\"top\"\u003e0,0017\u003c/td\u003e\u003c/tr\u003e\u003ctr\u003e\u003ctd align=\"left\" valign=\"top\"\u003eLength\u003c/td\u003e\u003ctd align=\"left\" valign=\"top\"\u003eSalut Bronze~Salut Iron\u003c/td\u003e\u003ctd align=\"left\" valign=\"top\"\u003e–2,7177\u003c/td\u003e\u003ctd align=\"left\" valign=\"top\"\u003e0,0197\u003c/td\u003e\u003c/tr\u003e\u003ctr\u003e\u003ctd align=\"left\" valign=\"top\" rowspan=\"2\"\u003eS\u003c/td\u003e\u003ctd align=\"left\" valign=\"top\"\u003eWidth\u003c/td\u003e\u003ctd align=\"left\" valign=\"top\"\u003eDaba~Salut Bronze\u003c/td\u003e\u003ctd align=\"left\" valign=\"top\"\u003e3,2274\u003c/td\u003e\u003ctd align=\"left\" valign=\"top\"\u003e0,0037\u003c/td\u003e\u003c/tr\u003e\u003ctr\u003e\u003ctd align=\"left\" valign=\"top\"\u003eWidth\u003c/td\u003e\u003ctd align=\"left\" valign=\"top\"\u003eSalut Bronze~Salut Iron\u003c/td\u003e\u003ctd align=\"left\" valign=\"top\"\u003e–2,9764\u003c/td\u003e\u003ctd align=\"left\" valign=\"top\"\u003e0,0088\u003c/td\u003e\u003c/tr\u003e\u003c/tbody\u003e\u003c/table\u003e\u003c/div\u003e\u003cp\u003eAll the analyses were performed in R (v. 2024.04.1 + 748) (\u003ca ref-type=\"bibr\" href=\"#B42\"\u003eR core Team 2022\u003c/a\u003e).\u003c/p\u003e\u003cp\u003eSheep and goat sizes were investigated using a widely used zooarchaeological methodology: the Log Size Index (LSI) method (\u003ca ref-type=\"bibr\" href=\"#B45\"\u003eSimpson 1960\u003c/a\u003e; \u003ca ref-type=\"bibr\" href=\"#B35\"\u003eMeadow 1999\u003c/a\u003e; \u003ca ref-type=\"bibr\" href=\"#B1\"\u003eAlbarella 2002\u003c/a\u003e; \u003ca ref-type=\"bibr\" href=\"#B56\"\u003eWolfhagen 2020\u003c/a\u003e).\u003c/p\u003e\u003cp\u003eThe LSI (Log Size Index) normalizes individual measurements by dividing them by a standard value and converting the result into a decimal logarithm. This approach allows measurements from various skeletal elements to be represented on a unified scale, thereby expanding the dataset. LSI values were calculated by applying the following formula:\u003c/p\u003e\u003cdiv class=\"disp-formula panel\"\u003e\u003ca id=\"FD1\"\u003e\u003c!--named anchor--\u003e\u003c/a\u003e\u003cmath xmlns:xlink=\"http://www.w3.org/1999/xlink\" xmlns:xsi=\"http://www.w3.org/2001/XMLSchema-instance\" xmlns=\"http://www.w3.org/1998/Math/MathML\" id=\"Eq001-mml\"\u003e\u003cmrow\u003e\u003cmi\u003eL\u003c/mi\u003e\u003cmi\u003eS\u003c/mi\u003e\u003cmi\u003eI\u003c/mi\u003e\u003cmo\u003e \u003c/mo\u003e\u003cmo\u003e \u003c/mo\u003e\u003cmo\u003e=\u003c/mo\u003e\u003cmo\u003e \u003c/mo\u003e\u003cmo\u003e \u003c/mo\u003e\u003cmo\u003e \u003c/mo\u003e\u003cmi\u003el\u003c/mi\u003e\u003cmi\u003eo\u003c/mi\u003e\u003cmi\u003eg\u003c/mi\u003e\u003cmn\u003e10\u003c/mn\u003e\u003cmo\u003e \u003c/mo\u003e\u003cmi\u003ex\u003c/mi\u003e\u003cmo\u003e \u003c/mo\u003e\u003cmo\u003e \u003c/mo\u003e\u003cmo\u003e−\u003c/mo\u003e\u003cmo\u003e \u003c/mo\u003e\u003cmo\u003e \u003c/mo\u003e\u003cmi\u003el\u003c/mi\u003e\u003cmi\u003eo\u003c/mi\u003e\u003cmi\u003eg\u003c/mi\u003e\u003cmn\u003e10\u003c/mn\u003e\u003cmo\u003e \u003c/mo\u003e\u003cmstyle displaystyle=\"false\"\u003e\u003cmsub\u003e\u003cmrow\u003e\u003cmi\u003ex\u003c/mi\u003e\u003c/mrow\u003e\u003cmrow\u003e\u003cmi\u003er\u003c/mi\u003e\u003cmi\u003ee\u003c/mi\u003e\u003cmi\u003ef\u003c/mi\u003e\u003c/mrow\u003e\u003c/msub\u003e\u003c/mstyle\u003e\u003cmo\u003e \u003c/mo\u003e\u003cmo\u003e \u003c/mo\u003e\u003cmo\u003e=\u003c/mo\u003e\u003cmo\u003e \u003c/mo\u003e\u003cmo\u003e \u003c/mo\u003e\u003cmo\u003e \u003c/mo\u003e\u003cmi\u003el\u003c/mi\u003e\u003cmi\u003eo\u003c/mi\u003e\u003cmi\u003eg\u003c/mi\u003e\u003cmn\u003e10\u003c/mn\u003e\u003cmo\u003e \u003c/mo\u003e\u003cmo stretchy=\"false\"\u003e(\u003c/mo\u003e\u003cmi\u003ex\u003c/mi\u003e\u003cmtext mathvariant=\"normal\"\u003e/\u003c/mtext\u003e\u003cmstyle displaystyle=\"false\"\u003e\u003cmsub\u003e\u003cmi\u003ex\u003c/mi\u003e\u003cmrow\u003e\u003cmi\u003er\u003c/mi\u003e\u003cmi\u003ee\u003c/mi\u003e\u003cmi\u003ef\u003c/mi\u003e\u003c/mrow\u003e\u003c/msub\u003e\u003c/mstyle\u003e\u003cmo stretchy=\"false\"\u003e)\u003c/mo\u003e\u003c/mrow\u003e\u003c/math\u003e\u003c/div\u003e\u003cp\u003eThe LSI analysis (see Supplementary file S1) was conducted using the ‘zoolog’ package (\u003ca ref-type=\"bibr\" href=\"#B41\"\u003ePozo et al. 2023\u003c/a\u003e). The standard values employed here are the measurements of sheep and goats published by Clutton-Brock et al. (\u003ca ref-type=\"bibr\" href=\"#B10\"\u003e1990\u003c/a\u003e). Length, width, and depth measurements were condensed into three respective categories using the function “\u003ci\u003econdenselog\u003c/i\u003e”; in addition, the function “\u003ci\u003epriority\u003c/i\u003e” was used in order to consider only one measurement per specimen (see \u003ca ref-type=\"bibr\" href=\"#B51\"\u003eTrentacoste, Nieto-Espinet \u0026amp; Valenzuela-Lamas 2018\u003c/a\u003e).\u003c/p\u003e\u003cp\u003eThe robustness of skeletal elements has been used as a proxy for understanding changes in animal size. For instance, increased robustness may reflect selective pressures such as adaptation to arid environments, as broader bones are associated with greater load-bearing capacity. Conversely, reduced robustness may indicate smaller, more gracile animals, potentially due to limited resources or selective breeding practices emphasizing other traits.\u003c/p\u003e\u003cp\u003eIn addition, other factors influencing body size and proportions, such as genetics, nutrition, climatic conditions, and management practices (e.g., castration or sex ratios), were acknowledged as potential contributors to the observed variability (\u003ca ref-type=\"bibr\" href=\"#B13\"\u003eDavis 1996\u003c/a\u003e; \u003ca ref-type=\"bibr\" href=\"#B14\"\u003eDavis 2000\u003c/a\u003e; \u003ca ref-type=\"bibr\" href=\"#B38\"\u003ePopkin et al. 2012\u003c/a\u003e). These variables were factored into the interpretation of the results, although their precise influence remains beyond the scope of this study.\u003c/p\u003e\u003cp\u003eKruskal-Wallis and Dunn’s tests for pairwise multiple comparisons were used to assess and compare statistical differences in LSI values between sites and phases, as most of the samples had a non-parametric distribution. Additionally, effect size as η\u003csup\u003e2\u003c/sup\u003e was calculated for each p-value that was statistically significant in K-W test (\u003ca ref-type=\"bibr\" href=\"#B49\"\u003eTomczak \u0026amp; Tomczak 2014\u003c/a\u003e). The interpretation of the magnitude of the effect size is based on Cohen’s f-index (\u003ca ref-type=\"bibr\" href=\"#B11\"\u003e1992: 157\u003c/a\u003e, \u003ca ref-type=\"table\" href=\"#T1\"\u003eTable 1\u003c/a\u003e, test n. 7), as for each η\u003csup\u003e2\u003c/sup\u003e value the relative \u003ci\u003ef-index\u003c/i\u003e was calculated according to the formula given by Cohen (\u003ca ref-type=\"bibr\" href=\"#B11\"\u003e1992: 284\u003c/a\u003e formula 8.2.22). The package ‘rstatix’ (\u003ca ref-type=\"bibr\" href=\"#B30\"\u003eKassambara 2021\u003c/a\u003e) was used for statistical analysis.\u003c/p\u003e\u003cp\u003eFurthermore, a focus is developed on astragali (knucklebones). The discrimination between sheep and goat astragali following the methodology proposed by Davis (\u003ca ref-type=\"bibr\" href=\"#B15\"\u003e2017\u003c/a\u003e) was used. This method allows to explore the differences in the shape of goat and sheep astragali on a metrical basis through the ratios of distal breadth to lateral depth and lateral depth to greatest length (Bd/Dl, Dl/GLl Driesch \u003ci\u003esensu\u003c/i\u003e). This method was developed to metrically distinguish between populations of sheep and goats from different geographical regions and was also proved efficient to this aim by Salvagno and Albarella (\u003ca ref-type=\"bibr\" href=\"#B44\"\u003e2017\u003c/a\u003e). In the present contribution, it is applied to assess previous determinations made on morphological basis and to provide a first morphometrical overview on astragalar shape in South-East Arabia. The archaeological astragali included herein were indeed previously determined as sheep or goat based on morphological features following focused literature (\u003ca ref-type=\"bibr\" href=\"#B5\"\u003eBoessneck, Müller \u0026amp; Teichert 1964\u003c/a\u003e; \u003ca ref-type=\"bibr\" href=\"#B23\"\u003eFernandez 2001\u003c/a\u003e; \u003ca ref-type=\"bibr\" href=\"#B57\"\u003eZeder \u0026amp; Lapham 2010\u003c/a\u003e) and using modern comparative specimens; astragali that were assigned in the broader category of ‘sheep/goat’ were excluded from the analysis, so that 46 goat astragali and 19 sheep astragali could be included (see Supplementary file S2). This analysis was only performed on fully ossified sheep and goat astragali from Daba and the Iron Age phase of Salut for the Oman region and from Old Umm Al-Quwain, Siniya and Tell Abraq for UEA region. The Bronze Age phase of Salut and the site of Bimah were excluded from the analysis because of the low number of specimens (a single talus for each site). Data from modern specimens of two sheep and four goats measured by one of the authors (EM) at the zooarchaeological collection of the Institute for Archaeological Sciences, Eberhard Karls University of Tübingen were used as a reference for building the scatterplot.\u003c/p\u003e\u003cp\u003eAll the graphics presented in this work were created with ‘ggplot2’ package (\u003ca ref-type=\"bibr\" href=\"#B55\"\u003eWickham 2016\u003c/a\u003e).\u003c/p\u003e\u003c/section\u003e\u003csection\u003e\u003ch2 class=\"main-title\"\u003eResults\u003c/h2\u003e\u003cp\u003eGiven the limited number of sites and the small dataset available, the results here presented are insufficient for a comprehensive spatial or chronological synthesis. Consequently, these results should be regarded as an exploratory analysis.\u003c/p\u003e\u003cp\u003eThe raw measures and LSI data that are used in the present study are listed in Supplementary file S1.\u003c/p\u003e\u003cp\u003eThe results of the Kruskal-Wallis test are presented in \u003ca ref-type=\"table\" href=\"#T3\"\u003eTable 3\u003c/a\u003e. Considering each one of the three dimensions (length, width, and depth) in sheep/goat data considered altogether for all sites, significant statistical differences are observed among sites and phases. However, the effect size of these differences is small. This means that despite the observed differences not being due to chance, they are of a reduced scale.\u003c/p\u003e\u003cp\u003eWhen analysing the data for each species separately, one can observe that goats continue to exhibit statistically significant differences in both length and width, while sheep show significant differences only in relation to width. For both species, no notable differences are observed in depth.\u003c/p\u003e\u003cp\u003ePairwise comparisons were carried out using Dunn’s post-hoc test. The statistically significant results are presented \u003ca ref-type=\"table\" href=\"#T4\"\u003eTable 4\u003c/a\u003e. Data of sheep and goat considered altogether revealed that major differences are given by the Iron Age phase of Salut: at this site, the sheep and goats seem to be less tall and robust than those from the Bronze Age phase of the same site and also than those from Iron Age Daba (see \u003ca ref-type=\"table\" href=\"#T4\"\u003eTable 4\u003c/a\u003e). Moreover, for these two contexts (Daba and Salut Bronze Age) no statistically significant differences were found. Considering only robustness (width), which is known to be a reliable proxy for comparisons between sites (\u003ca ref-type=\"bibr\" href=\"#B9\"\u003eBormetti \u0026amp;Albarella 2024\u003c/a\u003e), the present data suggest that, at least at Salut, caprine size is smaller in Iron Age phases.\u003c/p\u003e\u003cp\u003e\u003ca ref-type=\"fig\" href=\"#F2\"\u003eFigure 2\u003c/a\u003e shows LSI boxplots, separately for taxa, sites and phases. Unfortunately, Bimah yielded insufficient data, so no relevant observation can be drawn. When examining the data for goats alone, a difference is observed between the Iron Age phase of Salut and Daba, where bones are larger both in length and width. Additionally, at Salut, a further difference in length is evident between the two phases, later specimens being smaller.\u003c/p\u003e\u003cfigure\u003e\u003ca id=\"F2\"\u003e\u003c!--named anchor--\u003e\u003c/a\u003e\u003cimg alt=\"oq-11-149-g2.png\" src=\"https://sciendo-parsed.s3.eu-central-1.amazonaws.com/ubiquity/6842b39ada18af458e773281/journals/1/articles/149/67eff02267b96.png?X-Amz-Algorithm=AWS4-HMAC-SHA256\u0026X-Amz-Content-Sha256=UNSIGNED-PAYLOAD\u0026X-Amz-Credential=ASIA6AP2G7AKI3MYNSJO%2F20261027%2Feu-central-1%2Fs3%2Faws4_request\u0026X-Amz-Date=20261027T140621Z\u0026X-Amz-Expires=3600\u0026X-Amz-Security-Token=IQoJb3JpZ2luX2VjECMaDGV1LWNlbnRyYWwtMSJGMEQCIBRFZr4EmNo%2BkF%2BRynhyyrR06%2BHoNxY74HkZHquE2aX3AiB4gELnEQMDEjbu6hB6apo7o2h7Lkev3hF52C6qvA%2Fb8CrGBQjs%2F%2F%2F%2F%2F%2F%2F%2F%2F%2F8BEAMaDDk2MzEzNDI4OTk0MCIM9t2xuJKfVR6GF57tKpoF%2BvpDj9b3VQRzx8nPf8fFjTX%2B3KVSc2nVU8myWEIjyTPrrq3QYHlsPk8it1fNcXfva5pzUdVKyiSSGxvmK%2FWwxyg%2FH9Rzpt8pj2s0lTYXQowWKi%2FryguUYaBdT%2F0H8kt7bfhPfrOrFZrqICTzLOCY8%2FLMpjzTSsAVXb4kZd5B5w%2F5vHLwpbounDo702TpPJp2c3WxMcEwU8zYq4mcFBKDTF7MArmgsll0tTrYAnmxa0FTVONr0FqcYxnAiFwaPd7uiW85e3VGmwzF2efra%2F4x45BDiwTm6bZBFSiP1kDS4q38o0jxjqjdqR3PzhFOpGZJbSn1cDrmbeJmXEc8gpuXwLjsmutuF1RK21XPvrmEoPlKWpzxXMNNGKeEbQrVyr6nTI%2BJUu2VSc6XEURaQNI8YtuwN1%2BQ816pM3oZcoAfdhcatgHUa0izfvQ3uRFRr7kmYCm0jj9qiZweI5lZ4LKsLB9umzxW%2BZaRd7fZV0v5G39OuYvYl0DaS8UGrUOwzo6%2F5QjzKF%2BkIGPZ3X5DaDqmbzhHdU6Nvs4HORg40KsKX3rThQSj2sNs8ZX0tm%2Bfdzveb9ZiUdSIboFVdU0pF4PY%2BJQH5T4TmUxD19Dz4MXYA9LLLPYu0pmlA4BT3uOPMzi48C2tIftX7psy1gyo4tIV%2B7%2B25dXBCsCY%2FdadHbUuA4dN2HgkiDCrtOn0W3J92Id1605TyqQrINCAI9sPxKlEmrpSfToVYx1M7fIxFKoU9N1uNSU4J%2F1%2Bk0BG%2Br1qy9eu5NwTao8p4kSEvQUcCoglcm8vMxvtzX2O2kcURjug4CSMdQlCfA3k8WqeMGzRDRGFHXk8fZc8AK2lMsB%2FW1bZVRnBd1PneKejFigXaiJdA%2BzYLw0lWzy8YczTMJiGgtcGOrIBjYFijYZpXl%2BQqx558TdkwKzQ25sQU%2FWu%2Fzk2yzjjFR0vrdSRHfKUtlPadCsk8%2FY4RezkJQvlP9MvdmbrajxOGcnoURXucV5v6URzCCpUADtx2%2BCHG2HSF3wL%2FXnLBsE6OQWr1WZLRsldJdXGMv%2F%2FP47lOHthF9TqqNJuzBMywvP6zAwlNYwpUdjw3e99R6Rom57GZAEImMKSZTJ5zgI%2F8quJ1%2FFT9HMNfcuXU1XQNJqFpw%3D%3D\u0026X-Amz-Signature=f7d076860434175fcbe6c7f3bf093c30c8e9e4edff424bc197ae61135e230728\u0026X-Amz-SignedHeaders=host\u0026x-amz-checksum-crc32=AAAAAA%3D%3D\u0026x-id=GetObject\"\u003e\u003ch5 class=\"label\"\u003eFigure 2\u003c/h5\u003e\u003cfigcaption\u003e\u003cp class=\"first\"\u003eLSI boxplot of statistically significant results from the sites in \u003ca ref-type=\"table\" href=\"#T4\"\u003eTable 4\u003c/a\u003e (Salut and Daba). The values for length (top), width (middle), and depth (bottom) are grouped by species, site and phase.\u003c/p\u003e\u003c/figcaption\u003e\u003c/figure\u003e\u003cp\u003eSheep, on the other hand, show significant differences only in terms of robustness. These differences are particularly evident between Bronze Age and Iron Age specimens both between the two phases at Salut and between the Bronze Age phase at Salut and Daba.\u003c/p\u003e\u003cp\u003eWhen comparing the two species, for all sites and phases goats are significantly smaller than sheep as proved by Kruskal-Wallis test in \u003ca ref-type=\"table\" href=\"#T5\"\u003eTable 5\u003c/a\u003e. The observation can also be seen in the boxplots in \u003ca ref-type=\"fig\" href=\"#F2\"\u003eFigure 2\u003c/a\u003e.\u003c/p\u003e\u003cdiv class=\"table-wrap panel\"\u003e\u003ca id=\"T5\"\u003e\u003c!--named anchor--\u003e\u003c/a\u003e\u003ch5 class=\"label\"\u003eTable 5\u003c/h5\u003e\u003cdiv class=\"caption\"\u003e\u003cp class=\"first\"\u003eResults of the Kruskal-Wallis test for the LSI width, length and depth values among taxa. P-values have been adjusted using the Bonferroni correction; ns = not significant.\u003c/p\u003e\u003c/div\u003e\u003ctable xmlns:xlink=\"http://www.w3.org/1999/xlink\" xmlns:xsi=\"http://www.w3.org/2001/XMLSchema-instance\"\u003e\u003ctbody\u003e\u003ctr\u003e\u003cth align=\"left\" valign=\"top\"\u003eSITE\u003c/th\u003e\u003cth align=\"left\" valign=\"top\"\u003eVARIABLE\u003c/th\u003e\u003cth align=\"left\" valign=\"top\"\u003eCHI-SQUARED\u003c/th\u003e\u003cth align=\"left\" valign=\"top\"\u003edf\u003c/th\u003e\u003cth align=\"left\" valign=\"top\"\u003ep-value\u003c/th\u003e\u003cth align=\"left\" valign=\"top\"\u003eη\u003csup\u003e2\u003c/sup\u003e\u003c/th\u003e\u003cth align=\"left\" valign=\"top\"\u003ef\u003c/th\u003e\u003cth align=\"left\" valign=\"top\"\u003eMAGNITUDE\u003c/th\u003e\u003c/tr\u003e\u003ctr\u003e\u003ctd align=\"left\" valign=\"top\" rowspan=\"3\"\u003eSalut Iron Age\u003c/td\u003e\u003ctd align=\"left\" valign=\"top\"\u003eWidth\u003c/td\u003e\u003ctd align=\"left\" valign=\"top\"\u003e9.0108\u003c/td\u003e\u003ctd align=\"left\" valign=\"top\"\u003e1\u003c/td\u003e\u003ctd align=\"left\" valign=\"top\"\u003e0.0027\u003c/td\u003e\u003ctd align=\"left\" valign=\"top\"\u003e0.0385\u003c/td\u003e\u003ctd align=\"left\" valign=\"top\"\u003e0.2041\u003c/td\u003e\u003ctd align=\"left\" valign=\"top\"\u003esmall\u003c/td\u003e\u003c/tr\u003e\u003ctr\u003e\u003ctd align=\"left\" valign=\"top\"\u003elength\u003c/td\u003e\u003ctd align=\"left\" valign=\"top\"\u003e13.637\u003c/td\u003e\u003ctd align=\"left\" valign=\"top\"\u003e1\u003c/td\u003e\u003ctd align=\"left\" valign=\"top\"\u003e0.0002\u003c/td\u003e\u003ctd align=\"left\" valign=\"top\"\u003e0.0608\u003c/td\u003e\u003ctd align=\"left\" valign=\"top\"\u003e0.2624\u003c/td\u003e\u003ctd align=\"left\" valign=\"top\"\u003emedium\u003c/td\u003e\u003c/tr\u003e\u003ctr\u003e\u003ctd align=\"left\" valign=\"top\"\u003eDepth\u003c/td\u003e\u003ctd align=\"left\" valign=\"top\"\u003e1.0574\u003c/td\u003e\u003ctd align=\"left\" valign=\"top\"\u003e1\u003c/td\u003e\u003ctd align=\"left\" valign=\"top\"\u003ens\u003c/td\u003e\u003ctd align=\"left\" valign=\"top\" colspan=\"3\"\u003e\u003c/td\u003e\u003c/tr\u003e\u003ctr\u003e\u003ctd align=\"left\" valign=\"top\" rowspan=\"2\"\u003eSalut Bronze Age\u003c/td\u003e\u003ctd align=\"left\" valign=\"top\"\u003eWidth\u003c/td\u003e\u003ctd align=\"left\" valign=\"top\"\u003e4.9042\u003c/td\u003e\u003ctd align=\"left\" valign=\"top\"\u003e1\u003c/td\u003e\u003ctd align=\"left\" valign=\"top\"\u003e0.0268\u003c/td\u003e\u003ctd align=\"left\" valign=\"top\"\u003e0.1952\u003c/td\u003e\u003ctd align=\"left\" valign=\"top\"\u003e0.5490\u003c/td\u003e\u003ctd align=\"left\" valign=\"top\"\u003elarge\u003c/td\u003e\u003c/tr\u003e\u003ctr\u003e\u003ctd align=\"left\" valign=\"top\"\u003eDepth\u003c/td\u003e\u003ctd align=\"left\" valign=\"top\"\u003e1.4818\u003c/td\u003e\u003ctd align=\"left\" valign=\"top\"\u003e1\u003c/td\u003e\u003ctd align=\"left\" valign=\"top\"\u003ens\u003c/td\u003e\u003ctd align=\"left\" valign=\"top\" colspan=\"3\"\u003e\u003c/td\u003e\u003c/tr\u003e\u003ctr\u003e\u003ctd align=\"left\" valign=\"top\" rowspan=\"3\"\u003eDaba\u003c/td\u003e\u003ctd align=\"left\" valign=\"top\"\u003eWidth\u003c/td\u003e\u003ctd align=\"left\" valign=\"top\"\u003e1.82\u003c/td\u003e\u003ctd align=\"left\" valign=\"top\"\u003e1\u003c/td\u003e\u003ctd align=\"left\" valign=\"top\"\u003ens\u003c/td\u003e\u003ctd align=\"left\" valign=\"top\" colspan=\"3\"\u003e\u003c/td\u003e\u003c/tr\u003e\u003ctr\u003e\u003ctd align=\"left\" valign=\"top\"\u003eLength\u003c/td\u003e\u003ctd align=\"left\" valign=\"top\"\u003e9.6544\u003c/td\u003e\u003ctd align=\"left\" valign=\"top\"\u003e1\u003c/td\u003e\u003ctd align=\"left\" valign=\"top\"\u003e0.0019\u003c/td\u003e\u003ctd align=\"left\" valign=\"top\"\u003e0.1154\u003c/td\u003e\u003ctd align=\"left\" valign=\"top\"\u003e0.3840\u003c/td\u003e\u003ctd align=\"left\" valign=\"top\"\u003emedium\u003c/td\u003e\u003c/tr\u003e\u003ctr\u003e\u003ctd align=\"left\" valign=\"top\"\u003eDepth\u003c/td\u003e\u003ctd align=\"left\" valign=\"top\"\u003e12.39\u003c/td\u003e\u003ctd align=\"left\" valign=\"top\"\u003e1\u003c/td\u003e\u003ctd align=\"left\" valign=\"top\"\u003e0.0004\u003c/td\u003e\u003ctd align=\"left\" valign=\"top\"\u003e0.151867\u003c/td\u003e\u003ctd align=\"left\" valign=\"top\"\u003e0.4595\u003c/td\u003e\u003ctd align=\"left\" valign=\"top\"\u003elarge\u003c/td\u003e\u003c/tr\u003e\u003c/tbody\u003e\u003c/table\u003e\u003c/div\u003e\u003cp\u003eThe scatterplot in \u003ca ref-type=\"fig\" href=\"#F3\"\u003eFigure 3\u003c/a\u003e illustrates the comparison between the shape of the astragali from the modern reference sample and those from archaeological sites in Oman and UAE regions.\u003c/p\u003e\u003cfigure\u003e\u003ca id=\"F3\"\u003e\u003c!--named anchor--\u003e\u003c/a\u003e\u003cimg alt=\"oq-11-149-g3.png\" src=\"https://sciendo-parsed.s3.eu-central-1.amazonaws.com/ubiquity/6842b39ada18af458e773281/journals/1/articles/149/67eff04737db9.png?X-Amz-Algorithm=AWS4-HMAC-SHA256\u0026X-Amz-Content-Sha256=UNSIGNED-PAYLOAD\u0026X-Amz-Credential=ASIA6AP2G7AKI3MYNSJO%2F20261027%2Feu-central-1%2Fs3%2Faws4_request\u0026X-Amz-Date=20261027T140621Z\u0026X-Amz-Expires=3600\u0026X-Amz-Security-Token=IQoJb3JpZ2luX2VjECMaDGV1LWNlbnRyYWwtMSJGMEQCIBRFZr4EmNo%2BkF%2BRynhyyrR06%2BHoNxY74HkZHquE2aX3AiB4gELnEQMDEjbu6hB6apo7o2h7Lkev3hF52C6qvA%2Fb8CrGBQjs%2F%2F%2F%2F%2F%2F%2F%2F%2F%2F8BEAMaDDk2MzEzNDI4OTk0MCIM9t2xuJKfVR6GF57tKpoF%2BvpDj9b3VQRzx8nPf8fFjTX%2B3KVSc2nVU8myWEIjyTPrrq3QYHlsPk8it1fNcXfva5pzUdVKyiSSGxvmK%2FWwxyg%2FH9Rzpt8pj2s0lTYXQowWKi%2FryguUYaBdT%2F0H8kt7bfhPfrOrFZrqICTzLOCY8%2FLMpjzTSsAVXb4kZd5B5w%2F5vHLwpbounDo702TpPJp2c3WxMcEwU8zYq4mcFBKDTF7MArmgsll0tTrYAnmxa0FTVONr0FqcYxnAiFwaPd7uiW85e3VGmwzF2efra%2F4x45BDiwTm6bZBFSiP1kDS4q38o0jxjqjdqR3PzhFOpGZJbSn1cDrmbeJmXEc8gpuXwLjsmutuF1RK21XPvrmEoPlKWpzxXMNNGKeEbQrVyr6nTI%2BJUu2VSc6XEURaQNI8YtuwN1%2BQ816pM3oZcoAfdhcatgHUa0izfvQ3uRFRr7kmYCm0jj9qiZweI5lZ4LKsLB9umzxW%2BZaRd7fZV0v5G39OuYvYl0DaS8UGrUOwzo6%2F5QjzKF%2BkIGPZ3X5DaDqmbzhHdU6Nvs4HORg40KsKX3rThQSj2sNs8ZX0tm%2Bfdzveb9ZiUdSIboFVdU0pF4PY%2BJQH5T4TmUxD19Dz4MXYA9LLLPYu0pmlA4BT3uOPMzi48C2tIftX7psy1gyo4tIV%2B7%2B25dXBCsCY%2FdadHbUuA4dN2HgkiDCrtOn0W3J92Id1605TyqQrINCAI9sPxKlEmrpSfToVYx1M7fIxFKoU9N1uNSU4J%2F1%2Bk0BG%2Br1qy9eu5NwTao8p4kSEvQUcCoglcm8vMxvtzX2O2kcURjug4CSMdQlCfA3k8WqeMGzRDRGFHXk8fZc8AK2lMsB%2FW1bZVRnBd1PneKejFigXaiJdA%2BzYLw0lWzy8YczTMJiGgtcGOrIBjYFijYZpXl%2BQqx558TdkwKzQ25sQU%2FWu%2Fzk2yzjjFR0vrdSRHfKUtlPadCsk8%2FY4RezkJQvlP9MvdmbrajxOGcnoURXucV5v6URzCCpUADtx2%2BCHG2HSF3wL%2FXnLBsE6OQWr1WZLRsldJdXGMv%2F%2FP47lOHthF9TqqNJuzBMywvP6zAwlNYwpUdjw3e99R6Rom57GZAEImMKSZTJ5zgI%2F8quJ1%2FFT9HMNfcuXU1XQNJqFpw%3D%3D\u0026X-Amz-Signature=2c14d4a04ef59bd366b968d2209aa6acaa2957ebd67c4893433dfe8d58e39519\u0026X-Amz-SignedHeaders=host\u0026x-amz-checksum-crc32=AAAAAA%3D%3D\u0026x-id=GetObject\"\u003e\u003ch5 class=\"label\"\u003eFigure 3\u003c/h5\u003e\u003cfigcaption\u003e\u003cp class=\"first\"\u003eAstragali index scatterplot. Scatter diagrams of two indexes, Dl/GLl vs Bd/Dl calculated from Oman (top) and UAE (bottom) astragali. In the plot, symbols representing goats are black, while those representing sheep are red. The cross-shaped symbol (Tübingen RC) represents the modern reference.\u003c/p\u003e\u003c/figcaption\u003e\u003c/figure\u003e\u003cp\u003eIt should be noted that the modern reference data from the Tübingen collection are very limited, which poses challenges for direct comparisons with the archaeological data. As a result, they were used solely to observe their distribution within the scatterplot of \u003ca ref-type=\"fig\" href=\"#F3\"\u003eFigure 3\u003c/a\u003e, offering additional support for the morphological identifications of the archaeological astragali.\u003c/p\u003e\u003cp\u003eAlso note that caution is needed when comparing archaeological data due to the different numbers of observations available for the two sites of Daba and Salut. As a first observation, in \u003ca ref-type=\"fig\" href=\"#F3\"\u003eFigure 3\u003c/a\u003e (top) goats show a broader distribution pattern, indicating greater variability in the measured traits, whereas sheep exhibit a more concentrated distribution, reflecting a narrower range of variation. Some overlap between the two taxa is present, with occasional goat values falling within the sheep dispersion range and vice versa. However, as mentioned above in the methodological section, such overlap is expected in this type of analysis (\u003ca ref-type=\"bibr\" href=\"#B15\"\u003eDavis 2017\u003c/a\u003e). It is also worth noting that the data from Salut (Iron Age) goats display a slightly different distribution compared to those from Daba, with lower values of the Dl/GLl index.\u003c/p\u003e\u003cp\u003eA similar pattern is observed in the UAE data of \u003ca ref-type=\"fig\" href=\"#F3\"\u003eFigure 3\u003c/a\u003e (bottom), where sheep and goats are also well differentiated within the scatterplot. The data from these sites cover a broad chronological range, spanning from the Iron Age to the contemporary period (see above). Moreover, the distribution of modern specimens appears to be slightly shifted to the lower left in the graph compared to the distribution of the archaeological specimens. However, the paucity of available data does not enable developing further considerations on the question. Also in the UAE, as expected, there are a few cases where goat values fall within the sheep dispersion area and vice versa.\u003c/p\u003e\u003cp\u003eDespite limited data, it is very interesting to note that these indices seem to provide reliable support for distinguishing between sheep and goats across all chronological periods. Overall, the biometrical analysis supports the determinations performed based on morphological criteria.\u003c/p\u003e\u003c/section\u003e\u003csection\u003e\u003ch2 class=\"main-title\"\u003eDiscussion\u003c/h2\u003e\u003cp\u003eTo summarize, the adaptive strategies adopted by prehistoric communities in South-East Arabia reflect an early and effective response to the challenges of arid environments. Recent studies on climate resilience in modern pastoral societies in arid sub-Saharan regions highlight the benefits of goats and camels over cattle, improving sustainability by reducing water use and emissions while maintaining protein supply (\u003ca ref-type=\"bibr\" href=\"#B43\"\u003eRahimi et al. 2022\u003c/a\u003e). Similarly, archaeological evidence from South-East Arabia suggests that prehistoric herding strategies may have favored goats over other available fauna due to their ability to withstand extreme climatic conditions. Although increased robustness can be an adaptive response to arid environments in certain species, the success of caprines in South-East Arabia was likely due to their overall adaptability rather than skeletal robustness alone. Beyond their adaptability, goat milk served as both a reliable protein source and an essential component of hydration strategies in arid and rocky landscapes where water access was scarce. Rather than being merely a dietary staple, milk consumption likely fulfilled a dual function, supplying both hydration and vital nutrients to sustain human populations and to maximize resource efficiency in rocky landscapes characterized by limited water availability and fluctuating vegetation.\u003c/p\u003e\u003cp\u003eIn addition, geographical location of the sites is essential. Indeed, the proximity to the sea increases the presence of marine resources at the sites, and this tendency probably remained constant throughout the different periods, as demonstrated in the literature on the Emirates. It is worth stressing that, apart from Jabal Al-Buhais and Wadi Al-Hilo, in the Emirates Al-Hajar, inland sites with studied faunal assemblages are lacking. According to zooarchaeological studies, land mammal bone finds are very rare in Neolithic inland sites due to very strong taphonomic factors (\u003ca ref-type=\"bibr\" href=\"#B53\"\u003eUerpmann \u0026amp; Uerpmann 2000\u003c/a\u003e; \u003ca ref-type=\"bibr\" href=\"#B54\"\u003eUerpmann et al. 2018\u003c/a\u003e). This lack of information does not allow speculation on herding economy in the internal territories of Oman during the Neolithic. In all likeliness, domestic ruminant exploitation was a well-established practice on the coast, possibly at that time just aiming at protein surplus (\u003ca ref-type=\"bibr\" href=\"#B52\"\u003eUerpmann \u0026amp; Uerpmann 2003\u003c/a\u003e; \u003ca ref-type=\"bibr\" href=\"#B34\"\u003eMashkour at al. 2016\u003c/a\u003e).\u003csup\u003e\u003ca ref-type=\"fn\" href=\"#n11\"\u003e11\u003c/a\u003e\u003c/sup\u003e Moreover, bovids seem almost completely absent till the Iron Age on the central Omani coast,\u003csup\u003e\u003ca ref-type=\"fn\" href=\"#n12\"\u003e12\u003c/a\u003e\u003c/sup\u003e while in inland sites they were exploited already during the Bronze Age, as shown by Salut ST1.\u003c/p\u003e\u003cp\u003eMoving now to the results of the metrical study, the LSI analysis here developed and presented in \u003ca ref-type=\"fig\" href=\"#F2\"\u003eFigure 2\u003c/a\u003e shows a general trend of smaller goats compared to sheep in South-East Arabian prehistory (\u003ca ref-type=\"table\" href=\"#T5\"\u003eTable 5\u003c/a\u003e; \u003ca ref-type=\"fig\" href=\"#F2\"\u003eFigure 2\u003c/a\u003e).\u003c/p\u003e\u003cp\u003eIn addition, besides confirming previous observations on the particularly small size of Iron Age caprines at Salut (\u003ca ref-type=\"bibr\" href=\"#B47\"\u003eStrolin \u0026amp; Studer 2018\u003c/a\u003e), the study also adds new interesting insights to the topic by placing the evidence in a geographical and chronological perspective. Indeed, the present results indicate that the sheep and even more strikingly the goats from Salut Iron Age phases are smaller both compared to Salut Bronze Age caprines, but also compared to the caprines documented for the Iron Age at Daba.\u003c/p\u003e\u003cp\u003eRegarding the metrical analysis of caprine astragali, the faunal evidence from Oman and namely from Daba shown in \u003ca ref-type=\"fig\" href=\"#F3\"\u003eFigure 3\u003c/a\u003e (top) yielded a larger set of data for discussion. Daba sheep astragali have relatively higher antero-posterior depth values (Dl/GLl values). This result is consistent with the typically longer sheep metatarsi as compared to goats (\u003ca ref-type=\"bibr\" href=\"#B5\"\u003eBoessneck, Müller \u0026amp; Teichert 1964\u003c/a\u003e; \u003ca ref-type=\"bibr\" href=\"#B15\"\u003eDavis 2017\u003c/a\u003e). Indeed, considering the position and movement of the astragalus in bovids’ limbs, Dl contributes to the limb length (\u003ca ref-type=\"bibr\" href=\"#B15\"\u003eDavis 2017\u003c/a\u003e). The same consistency is conversely observed in goat data: lower Dl/GLl values corresponding to shorter metatarsi. Moreover, the particularly low position in the scatterplot of Salut Iron Age goat astragali confirms the results of the LSI analysis (\u003ca ref-type=\"fig\" href=\"#F2\"\u003eFigure 2\u003c/a\u003e) as for the smaller size of Iron Age Salut goats. In addition, the data from Oman goats tend to have relatively high Bd/Dl values, reflecting their broader build along the latero-medial axis. This trend seems to be also observable in the data from the South-East Arabian Peninsula in \u003ca ref-type=\"fig\" href=\"#F3\"\u003eFigure 3\u003c/a\u003e (bottom).\u003c/p\u003e\u003cp\u003eDespite the limitations of this study in terms of statistics, we would however like to raise some further points of reflection on the results achieved, that are beyond the scope of the present paper but may be possibly developed in future investigations. First, the faunal assemblage from Salut and, most importantly, the Iron Age assemblage, featured a significant predominance of females (\u003ca ref-type=\"bibr\" href=\"#B47\"\u003eStrolin \u0026amp; Studer 2018\u003c/a\u003e). Such a predominance of females may be at the origin of the observed overall smaller size of the animals in the archaeological sample shown in \u003ca ref-type=\"fig\" href=\"#F2\"\u003eFigure 2\u003c/a\u003e.\u003c/p\u003e\u003cp\u003eIn addition, the absence of imported items from distant areas in the Iron Age archaeological evidence of Salut suggests the site was more isolated and self-reliant compared to the Bronze Age phases. In Iron Age fauna as well, there is minimal evidence for imported taxa (\u003ca ref-type=\"bibr\" href=\"#B47\"\u003eStrolin \u0026amp; Studer 2018\u003c/a\u003e). Indeed, for the Bronze Age, long-distance connections and trade are widely documented by archaeological evidence (for instance imported pottery, seals, beads etc., see \u003ca ref-type=\"bibr\" href=\"#B2\"\u003eAvanzini 2015\u003c/a\u003e; \u003ca ref-type=\"bibr\" href=\"#B18\"\u003eDegli Esposti 2016\u003c/a\u003e; \u003ca ref-type=\"bibr\" href=\"#B25\"\u003eFrenez et al. 2016\u003c/a\u003e). As such, it cannot be excluded that this isolation and Salut’s location inland to the Al-Hajar also prevented admixture with non-local populations presenting a more solid build, thus enhancing the specificities of local herds. A possible reduction in size along chronology between Bronze and Iron Age remains an open question.\u003c/p\u003e\u003cp\u003eWhen turning to the data from the northern part of the Emirates and in the Musandam peninsula, strategically located on an isthmus of land in the middle of the sea, the size and shape of caprines seem to be different from the inland area (\u003ca ref-type=\"fig\" href=\"#F2\"\u003eFigure 2\u003c/a\u003e). One possibility is that this feature is related to diverse cultural and/or environmental conditions. The caprines belonging to the late Iron Age phase of deposition in Daba LCG2 tomb may reflect a society interconnected with the rest of the Gulf region, which is documented by the great number of imported objects among the grave goods (\u003ca ref-type=\"bibr\" href=\"#B26\"\u003eFrenez et al. 2021\u003c/a\u003e; \u003ca ref-type=\"bibr\" href=\"#B28\"\u003eGenchi, Ramazzotti \u0026amp; Larosa 2022\u003c/a\u003e). Moreover, it is possible to appreciate in \u003ca ref-type=\"fig\" href=\"#F3\"\u003eFigure 3\u003c/a\u003e a great variability of size and robustness also in the sheep and goats discovered in the Iron Age phase (IA II) at Tell Abraq in Umm Al-Quwain.\u003csup\u003e\u003ca ref-type=\"fn\" href=\"#n13\"\u003e13\u003c/a\u003e\u003c/sup\u003e\u003c/p\u003e\u003cp\u003eThe flat surrounding territory between the Al-Hajar Mountains and the sea may have improved the possibility of human/animal movement along the coast and contribute to developing short and middle-range exchanges. In this scenario, it is possible to suppose, conversely to the Early Iron Age phase of Salut, an easier and perhaps encouraged, mixture with non-local caprine populations in this part of the Arabian Peninsula. However, one must keep in mind that Daba animal remains are directly related to a specific ritual behavior, and as such may not entirely reflect local animal economy and livestock.\u003c/p\u003e\u003cp\u003eAs a final remark, in the astragalus scatterplot of \u003ca ref-type=\"fig\" href=\"#F3\"\u003eFigure 3\u003c/a\u003e one can observe a more compact distribution of sheep values compared to goat values. Further research based on larger metrical datasets would be necessary to verify whether this represents a consistent trend. The observed difference in distribution might reflect greater morphological variability in goats and significantly lower variability in sheep astragalus measurements. This could be linked to selective breeding of sheep during the Iron Age (for specific traits? for ritual purposes at Daba? other reasons?) or to a different exploitation strategy applied to the two species (\u003ca ref-type=\"bibr\" href=\"#B15\"\u003eDavis 2017\u003c/a\u003e).\u003c/p\u003e\u003c/section\u003e\u003csection\u003e\u003ch2 class=\"main-title\"\u003eConclusion\u003c/h2\u003e\u003cp\u003eThis study provides an exploratory analysis of faunal remains from different archaeological sites, inland and coastal, along the easternmost part of the Arabian Peninsula (Oman and UAE), with a particular focus on the Bronze Age and Iron Age phases. It is the first comparative study of zooarchaeological data on sheep and goats that includes osteometry, with the full osteometrical unpublished dataset made available through this publication and the effectiveness of the metrical discrimination between sheep and goat astragali after Davis (\u003ca ref-type=\"bibr\" href=\"#B15\"\u003e2017\u003c/a\u003e) assessed also for the investigated geographical area.\u003c/p\u003e\u003cp\u003eThis study underlines how coastal and inland sites differed in the exploitation of animal resources. Indeed, coastal communities mainly relied on marine resources and shifted to a more significant exploitation of domestic ruminants only in the Iron Age. A different picture could be drawn for inland communities, where domestic ruminants and mainly small stock constitute the core of animal economy already in the Bronze Age.\u003c/p\u003e\u003cp\u003eThe LSI metrical analysis and statistical tests enabled the comparison of caprine sizes, namely based on the datasets of Salut and Daba Al-Bayah. The study showed the smaller size of the goats compared to sheep in both sites. Moreover, the caprines, and in particular the goats, from the Iron Age inland site of Salut turned out to be significantly smaller in comparison with the Iron Age coastal site of Daba. Considering the different geographical location of the two sites and their chronological phasing, significant insights were provided and new questions raised on ancient livestock in the South-East Arabian Peninsula. These first results and the valuable data generated lay the foundation for future in-depth research, encouraging the integration of more extensive datasets and the application of advanced analytical techniques.\u003c/p\u003e\u003c/section\u003e\u003csection\u003e\u003ch2 class=\"main-title\"\u003eAdditional Files\u003c/h2\u003e\u003cp\u003eThe additional files for this article can be found as follows:\u003c/p\u003e\u003cdiv class=\"supplementary-material panel\"\u003e\u003ca id=\"S1\"\u003e\u003c!--named anchor--\u003e\u003c/a\u003e\u003ch5 class=\"label\"\u003eSupplementary file S1\u003c/h5\u003e\u003cdiv class=\"caption\"\u003e\u003cp class=\"first\"\u003eOsteometric data and LSI values. DOI: \u003ca target=\"xrefwindow\" href=\"https://doi.org/10.5334/oq.149.s1\"\u003ehttps://doi.org/10.5334/oq.149.s1\u003c/a\u003e\u003c/p\u003e\u003c/div\u003e\u003c/div\u003e\u003cdiv class=\"supplementary-material panel\"\u003e\u003ca id=\"S2\"\u003e\u003c!--named anchor--\u003e\u003c/a\u003e\u003ch5 class=\"label\"\u003eSupplementary file S2\u003c/h5\u003e\u003cdiv class=\"caption\"\u003e\u003cp class=\"first\"\u003eAstragalus measurements for species discrimination. DOI: \u003ca target=\"xrefwindow\" href=\"https://doi.org/10.5334/oq.149.s2\"\u003ehttps://doi.org/10.5334/oq.149.s2\u003c/a\u003e\u003c/p\u003e\u003c/div\u003e\u003c/div\u003e\u003c/section\u003e\u003csection class=\"back-section\"\u003e\u003ch2 class=\"main-title\"\u003eNotes\u003c/h2\u003e\u003cdiv class=\"footnote\"\u003e\u003ca id=\"n1\"\u003e\u003c!--named anchor--\u003e\u003c/a\u003e\u003cp\u003e\u003cspan class=\"generated\"\u003e[1]\u003c/span\u003e It is not possible, in the present paper, to consider all the metrical data collected, also available in other published works, on the osteological remains belonging to Neolithic, Umm an Naar and Hafit period on the coast, because they are not statistically sufficient. Hence, we can’t include in this evaluation the scarce osteometrical data from domestic animals retrieved in Ras al-Hadd HD-5 (\u003ca ref-type=\"bibr\" href=\"#B8\"\u003eBorgi \u0026amp; Maini 2020\u003c/a\u003e) e HD-1 (Maini under study) e di Ras al-Jinz RJ-2 (\u003ca ref-type=\"bibr\" href=\"#B7\"\u003eBökönyi 1998\u003c/a\u003e) or RJ-3 (\u003ca ref-type=\"bibr\" href=\"#B16\"\u003eDe Rorre et al. 2020\u003c/a\u003e).\u003c/p\u003e\u003c/div\u003e\u003cdiv class=\"footnote\"\u003e\u003ca id=\"n2\"\u003e\u003c!--named anchor--\u003e\u003c/a\u003e\u003cp\u003e\u003cspan class=\"generated\"\u003e[2]\u003c/span\u003e Excavations at Salut were carried out between 2004 and 2019 by the IMTO (Italian Mission To Oman) of the University of Pisa under the direction A. Avanzini and with the support of the former Office of H.E. the Advisor for H.M. the Sultan for Cultural Affairs (\u003ca ref-type=\"bibr\" href=\"#B18\"\u003eDegli Esposti 2016\u003c/a\u003e; \u003ca ref-type=\"bibr\" href=\"#B3\"\u003eAvanzini \u0026amp; Degli Esposti 2018\u003c/a\u003e).\u003c/p\u003e\u003c/div\u003e\u003cdiv class=\"footnote\"\u003e\u003ca id=\"n3\"\u003e\u003c!--named anchor--\u003e\u003c/a\u003e\u003cp\u003e\u003cspan class=\"generated\"\u003e[3]\u003c/span\u003e Excavations at Daba Al-Bayah were conducted between 2013 and 2022 under the direction of F. Genchi on behalf of the Ministry of Heritage and Tourism (2013–2015) and on behalf of Sapienza’s MAGPAG Project – Sapienza Archaeological Mission in the Arabian Peninsula and Gulf – F. Genchi and M. Ramazzotti (2017–2022) (\u003ca ref-type=\"bibr\" href=\"#B27\"\u003eGenchi et al. 2018\u003c/a\u003e; \u003ca ref-type=\"bibr\" href=\"#B28\"\u003eGenchi, Ramazzotti \u0026amp; Larosa 2022\u003c/a\u003e).\u003c/p\u003e\u003c/div\u003e\u003cdiv class=\"footnote\"\u003e\u003ca id=\"n4\"\u003e\u003c!--named anchor--\u003e\u003c/a\u003e\u003cp\u003e\u003cspan class=\"generated\"\u003e[4]\u003c/span\u003e Excavations at Bimah BMH2 were carried out between 2014 and 2017 by the University of Naples “L’Orientale” under the direction of R. Loreto (\u003ca ref-type=\"bibr\" href=\"#B31\"\u003eLoreto 2018\u003c/a\u003e).\u003c/p\u003e\u003c/div\u003e\u003cdiv class=\"footnote\"\u003e\u003ca id=\"n5\"\u003e\u003c!--named anchor--\u003e\u003c/a\u003e\u003cp\u003e\u003cspan class=\"generated\"\u003e[5]\u003c/span\u003e The general scarcity of coastal Iron Age sites deeply studied represents a well-known problem in literature. Currently, Bimah-BMH2 is the only late Iron age site where the entire animal bone sample has been studied (\u003ca ref-type=\"bibr\" href=\"#B32\"\u003eMaini \u0026amp; Loreto 2022\u003c/a\u003e).\u003c/p\u003e\u003c/div\u003e\u003cdiv class=\"footnote\"\u003e\u003ca id=\"n6\"\u003e\u003c!--named anchor--\u003e\u003c/a\u003e\u003cp\u003e\u003cspan class=\"generated\"\u003e[6]\u003c/span\u003e The new project of archaeological investigation at Tell Abraq was launched in 2019 under the field direction of M. Degli Esposti (Italian Archaeological Mission in Umm al-Quwain – IAMUQ) in collaboration with the Tourism and Archaeology Department of Umm al-Quwain (TAD-UAQ).\u003c/p\u003e\u003c/div\u003e\u003cdiv class=\"footnote\"\u003e\u003ca id=\"n7\"\u003e\u003c!--named anchor--\u003e\u003c/a\u003e\u003cp\u003e\u003cspan class=\"generated\"\u003e[7]\u003c/span\u003e The Sīnīya Island Archaeology Project (SIAP) started the exploration of Sīnīya Island’s archaeological landscape in 2021, under the direction of Sheikh Majid bin Saud Al Mu‘alla, Chairman of TAD-UAQ, in collaboration with the Ministry for Culture and Youth, UAE University, the IAMUQ and New York University. The research activities are directed by T. Power and M. Degli Esposti with the support of R. Hoyland and R. Houssein Kannouma. Fieldwork was led by archaeologists of the IAMUQ team assisted by students from the UAE University and the New York University.\u003c/p\u003e\u003c/div\u003e\u003cdiv class=\"footnote\"\u003e\u003ca id=\"n8\"\u003e\u003c!--named anchor--\u003e\u003c/a\u003e\u003cp\u003e\u003cspan class=\"generated\"\u003e[8]\u003c/span\u003e During data analysis, the measurements from three caprine bones belonging to the faunal assemblage collected in the Old Umm al-Quwain town, dated to the 18th century AD and discovered on Siniya Island, were considered for comparison (see Supplement S2).\u003c/p\u003e\u003c/div\u003e\u003cdiv class=\"footnote\"\u003e\u003ca id=\"n9\"\u003e\u003c!--named anchor--\u003e\u003c/a\u003e\u003cp\u003e\u003cspan class=\"generated\"\u003e[9]\u003c/span\u003e On fish remains see Iwaszczuk: 224–226 in \u003ca ref-type=\"bibr\" href=\"#B40\"\u003ePower et al. 2024\u003c/a\u003e.\u003c/p\u003e\u003c/div\u003e\u003cdiv class=\"footnote\"\u003e\u003ca id=\"n10\"\u003e\u003c!--named anchor--\u003e\u003c/a\u003e\u003cp\u003e\u003cspan class=\"generated\"\u003e[10]\u003c/span\u003e On mammal remains see Maini: 223–224 in \u003ca ref-type=\"bibr\" href=\"#B40\"\u003ePower et al. 2024\u003c/a\u003e.\u003c/p\u003e\u003c/div\u003e\u003cdiv class=\"footnote\"\u003e\u003ca id=\"n11\"\u003e\u003c!--named anchor--\u003e\u003c/a\u003e\u003cp\u003e\u003cspan class=\"generated\"\u003e[11]\u003c/span\u003e These two publications serve as examples; it is recommended to also consider the extensive bibliographic references cited within these articles.\u003c/p\u003e\u003c/div\u003e\u003cdiv class=\"footnote\"\u003e\u003ca id=\"n12\"\u003e\u003c!--named anchor--\u003e\u003c/a\u003e\u003cp\u003e\u003cspan class=\"generated\"\u003e[12]\u003c/span\u003e S. Bökönyi reported seven bone fragments that could belong to \u003ci\u003eBos taurus\u003c/i\u003e (\u003ca ref-type=\"bibr\" href=\"#B6\"\u003eBökönyi 1992\u003c/a\u003e). After a complete review of the faunal assemblage discovered at RJ-2 carried out by E. Maini (Maini in preparation), it was not possible to confirm this determination.\u003c/p\u003e\u003c/div\u003e\u003cdiv class=\"footnote\"\u003e\u003ca id=\"n13\"\u003e\u003c!--named anchor--\u003e\u003c/a\u003e\u003cp\u003e\u003cspan class=\"generated\"\u003e[13]\u003c/span\u003e As previously mentioned, the study of the numerous faunal remains from Tell Abraq is ongoing, in parallel with the excavation campaigns, and is focusing on the Iron Age phases (mainly Iron Age II). However, data analysis is still in progress, and a detailed analysis of the specific context will be provided in the future (Maini in preparation).\u003c/p\u003e\u003c/div\u003e\u003c/section\u003e\u003csection class=\"back-section\"\u003e\u003ch2 class=\"main-title\"\u003eAcknowledgements\u003c/h2\u003e\u003cp\u003eWe would like to express our gratitude to all the directors of the teams involved in the archaeological excavations cited in this contribution: Alessandra Avanzini, Michele Degli Esposti, Romolo Loreto, Francesco Genchi, Tim Power. Moreover, we would like to thank the following Institutions: Ministry of Heritage and Tourism of the Sultanate of Oman, in particular H.E. Salim M. Almahruqi, Minister of Heritage and Tourism; H.E. Eng. Ibrahim Al-Kharusi, Undersecretary for Heritage Affairs; Eng. Yousra Al-Subhi, Director General of Archaeology; Mr Sultan Al-Bakri, Advisor to Research and Study; Mr Ali Al-Mahrooqi, Director of the Department of Antiquities; Ms Samiya Al-Shaqsi, Head of Missions; the former Office of H.E. the Advisor for H.M. the Sultan for Cultural Affairs; Sheikh Majid bin Saud Al Mu‘alla, Chairman of the Department Tourism and Archaeology of Umm al-Quwain. Our gratitude is also due to Britt M. Starkovich of the Senckenberg Centre for Human Evolution and Palaeoenvironment (SHEP) at the University of Tübingen, and to Angel Blanco Lapaz, Collections Manager of Zooarchaeology/Archaeobotany at Institute for Archaeological Sciences, Eberhard Karls University of Tübingen, for their great availability and the facilitated access to the reference collection. Last but not least, we heartfully thank Conrad Schmidt and all members of the UmWeltWandel project for inviting us to present our research in the Human-Environment Interactions in Ancient Arabia hosted in Tübingen, 6–8 November 2023.\u003c/p\u003e\u003c/section\u003e\u003csection\u003e\u003ch2 class=\"main-title\"\u003eCompeting Interests\u003c/h2\u003e\u003cp\u003eThe authors have no competing interests to declare.\u003c/p\u003e\u003c/section\u003e\u003csection\u003e\u003ch2 class=\"main-title\"\u003eAuthor contributions\u003c/h2\u003e\u003cp\u003eElena Maini carried out the zooarchaeological analyses on faunal remains from Daba Al-Bayah, Bimah BMH2, Tell Abraq, and Siniya Island, while Laura Strolin carried out the zooarchaeological analyses on faunal remains from Salut territorial compound in the Sultanate of Oman. Matteo Cianfoni elaborated all the statistical analyses included in this contribution. All authors have contributed equally to writing and reviewing the text.\u003c/p\u003e\u003c/section\u003e"])</script><script nonce="OWMyZTMyZGMtMjFhNy00NWY0LWFhZDQtYzhmZDRmNTkxYWYz">self.__next_f.push([1,"82:T5229,"])</script><script nonce="OWMyZTMyZGMtMjFhNy00NWY0LWFhZDQtYzhmZDRmNTkxYWYz">self.__next_f.push([1,"\u003cfigure\u003e\u003ca id=\"F1\"\u003e\u003c!--named anchor--\u003e\u003c/a\u003e\u003cimg alt=\"oq-11-149-g1.png\" src=\"https://sciendo-parsed.s3.eu-central-1.amazonaws.com/ubiquity/6842b39ada18af458e773281/journals/1/articles/149/67efefeac4c4a.png?X-Amz-Algorithm=AWS4-HMAC-SHA256\u0026X-Amz-Content-Sha256=UNSIGNED-PAYLOAD\u0026X-Amz-Credential=ASIA6AP2G7AKI3MYNSJO%2F20261027%2Feu-central-1%2Fs3%2Faws4_request\u0026X-Amz-Date=20261027T140621Z\u0026X-Amz-Expires=3600\u0026X-Amz-Security-Token=IQoJb3JpZ2luX2VjECMaDGV1LWNlbnRyYWwtMSJGMEQCIBRFZr4EmNo%2BkF%2BRynhyyrR06%2BHoNxY74HkZHquE2aX3AiB4gELnEQMDEjbu6hB6apo7o2h7Lkev3hF52C6qvA%2Fb8CrGBQjs%2F%2F%2F%2F%2F%2F%2F%2F%2F%2F8BEAMaDDk2MzEzNDI4OTk0MCIM9t2xuJKfVR6GF57tKpoF%2BvpDj9b3VQRzx8nPf8fFjTX%2B3KVSc2nVU8myWEIjyTPrrq3QYHlsPk8it1fNcXfva5pzUdVKyiSSGxvmK%2FWwxyg%2FH9Rzpt8pj2s0lTYXQowWKi%2FryguUYaBdT%2F0H8kt7bfhPfrOrFZrqICTzLOCY8%2FLMpjzTSsAVXb4kZd5B5w%2F5vHLwpbounDo702TpPJp2c3WxMcEwU8zYq4mcFBKDTF7MArmgsll0tTrYAnmxa0FTVONr0FqcYxnAiFwaPd7uiW85e3VGmwzF2efra%2F4x45BDiwTm6bZBFSiP1kDS4q38o0jxjqjdqR3PzhFOpGZJbSn1cDrmbeJmXEc8gpuXwLjsmutuF1RK21XPvrmEoPlKWpzxXMNNGKeEbQrVyr6nTI%2BJUu2VSc6XEURaQNI8YtuwN1%2BQ816pM3oZcoAfdhcatgHUa0izfvQ3uRFRr7kmYCm0jj9qiZweI5lZ4LKsLB9umzxW%2BZaRd7fZV0v5G39OuYvYl0DaS8UGrUOwzo6%2F5QjzKF%2BkIGPZ3X5DaDqmbzhHdU6Nvs4HORg40KsKX3rThQSj2sNs8ZX0tm%2Bfdzveb9ZiUdSIboFVdU0pF4PY%2BJQH5T4TmUxD19Dz4MXYA9LLLPYu0pmlA4BT3uOPMzi48C2tIftX7psy1gyo4tIV%2B7%2B25dXBCsCY%2FdadHbUuA4dN2HgkiDCrtOn0W3J92Id1605TyqQrINCAI9sPxKlEmrpSfToVYx1M7fIxFKoU9N1uNSU4J%2F1%2Bk0BG%2Br1qy9eu5NwTao8p4kSEvQUcCoglcm8vMxvtzX2O2kcURjug4CSMdQlCfA3k8WqeMGzRDRGFHXk8fZc8AK2lMsB%2FW1bZVRnBd1PneKejFigXaiJdA%2BzYLw0lWzy8YczTMJiGgtcGOrIBjYFijYZpXl%2BQqx558TdkwKzQ25sQU%2FWu%2Fzk2yzjjFR0vrdSRHfKUtlPadCsk8%2FY4RezkJQvlP9MvdmbrajxOGcnoURXucV5v6URzCCpUADtx2%2BCHG2HSF3wL%2FXnLBsE6OQWr1WZLRsldJdXGMv%2F%2FP47lOHthF9TqqNJuzBMywvP6zAwlNYwpUdjw3e99R6Rom57GZAEImMKSZTJ5zgI%2F8quJ1%2FFT9HMNfcuXU1XQNJqFpw%3D%3D\u0026X-Amz-Signature=6d97ea06af693e397f68a743681cf667ac9e7aeb9cb466864c535472121f2120\u0026X-Amz-SignedHeaders=host\u0026x-amz-checksum-crc32=AAAAAA%3D%3D\u0026x-id=GetObject\"\u003e\u003ch5 class=\"label\"\u003eFigure 1\u003c/h5\u003e\u003cfigcaption\u003e\u003cp class=\"first\"\u003eMap of the sites cited in the study.\u003c/p\u003e\u003c/figcaption\u003e\u003c/figure\u003e\u003cdiv class=\"table-wrap panel\"\u003e\u003ca id=\"T1\"\u003e\u003c!--named anchor--\u003e\u003c/a\u003e\u003ch5 class=\"label\"\u003eTable 1\u003c/h5\u003e\u003cdiv class=\"caption\"\u003e\u003cp class=\"first\"\u003eList of the sites considered.\u003c/p\u003e\u003c/div\u003e\u003ctable xmlns:xlink=\"http://www.w3.org/1999/xlink\" xmlns:xsi=\"http://www.w3.org/2001/XMLSchema-instance\"\u003e\u003ctbody\u003e\u003ctr\u003e\u003cth align=\"left\" valign=\"top\"\u003eSITE\u003c/th\u003e\u003cth align=\"left\" valign=\"top\"\u003eCOUNTRY – REGION\u003c/th\u003e\u003cth align=\"left\" valign=\"top\"\u003ePERIOD\u003c/th\u003e\u003cth align=\"left\" valign=\"top\"\u003eCHRONOLOGY\u003c/th\u003e\u003cth align=\"left\" valign=\"top\"\u003eBIBLIOGRAPHY\u003c/th\u003e\u003c/tr\u003e\u003ctr\u003e\u003ctd align=\"left\" valign=\"top\"\u003eSalut Tower 1 (ST1)\u003c/td\u003e\u003ctd align=\"left\" valign=\"top\"\u003eOman – Al-Dakhiliyah\u003c/td\u003e\u003ctd align=\"left\" valign=\"top\"\u003eEarly Bronze Age\u003c/td\u003e\u003ctd align=\"left\" valign=\"top\"\u003e2400–2000 BC (Umm an-Nar)\u003c/td\u003e\u003ctd align=\"left\" valign=\"top\"\u003e\u003ca ref-type=\"bibr\" href=\"#B18\"\u003eDegli Esposti 2016\u003c/a\u003e\u003c/td\u003e\u003c/tr\u003e\u003ctr\u003e\u003ctd align=\"left\" valign=\"top\"\u003eDaba Al-Bayah – LCG2\u003c/td\u003e\u003ctd align=\"left\" valign=\"top\"\u003eOman – Musandam\u003c/td\u003e\u003ctd align=\"left\" valign=\"top\"\u003eIron Age 2 – PIR\u003c/td\u003e\u003ctd align=\"left\" valign=\"top\"\u003e1000 BC-400 AD\u003c/td\u003e\u003ctd align=\"left\" valign=\"top\"\u003e\u003ca ref-type=\"bibr\" href=\"#B28\"\u003eGenchi et al. 2022\u003c/a\u003e\u003c/td\u003e\u003c/tr\u003e\u003ctr\u003e\u003ctd align=\"left\" valign=\"top\"\u003eSalut Fortified area (\u003ci\u003eHusn\u003c/i\u003e) \u0026amp; Settlement (\u003ci\u003eQaryat\u003c/i\u003e)\u003c/td\u003e\u003ctd align=\"left\" valign=\"top\"\u003eOman – Al-Dakhiliyah\u003c/td\u003e\u003ctd align=\"left\" valign=\"top\"\u003eEarly Iron Age\u003c/td\u003e\u003ctd align=\"left\" valign=\"top\"\u003e1300–600 BC\u003c/td\u003e\u003ctd align=\"left\" valign=\"top\"\u003e\u003ca ref-type=\"bibr\" href=\"#B3\"\u003eAvanzini, Degli Esposti 2018\u003c/a\u003e; \u003ca ref-type=\"bibr\" href=\"#B19\"\u003eDegli Esposti 2021\u003c/a\u003e\u003c/td\u003e\u003c/tr\u003e\u003ctr\u003e\u003ctd align=\"left\" valign=\"top\"\u003eBimah – BMH2\u003c/td\u003e\u003ctd align=\"left\" valign=\"top\"\u003eOman – Ash-Sharqiyyah North\u003c/td\u003e\u003ctd align=\"left\" valign=\"top\"\u003eEarly Iron Age\u003c/td\u003e\u003ctd align=\"left\" valign=\"top\"\u003e900–600 BC\u003c/td\u003e\u003ctd align=\"left\" valign=\"top\"\u003e\u003ca ref-type=\"bibr\" href=\"#B31\"\u003eLoreto 2018\u003c/a\u003e\u003c/td\u003e\u003c/tr\u003e\u003ctr\u003e\u003ctd align=\"left\" valign=\"top\"\u003eTell Abraq\u003c/td\u003e\u003ctd align=\"left\" valign=\"top\"\u003eUAE – Umm Al-Quwain\u003c/td\u003e\u003ctd align=\"left\" valign=\"top\"\u003eEarly Iron Age (Iron Age 2)\u003c/td\u003e\u003ctd align=\"left\" valign=\"top\"\u003e1300–300 BC\u003c/td\u003e\u003ctd align=\"left\" valign=\"top\"\u003e\u003ca ref-type=\"bibr\" href=\"#B20\"\u003eDegli Esposti et al. 2023\u003c/a\u003e\u003c/td\u003e\u003c/tr\u003e\u003ctr\u003e\u003ctd align=\"left\" valign=\"top\"\u003eSiniya LAS\u003c/td\u003e\u003ctd align=\"left\" valign=\"top\"\u003eUAE – Umm Al-Quwain\u003c/td\u003e\u003ctd align=\"left\" valign=\"top\"\u003eLate Antique\u003c/td\u003e\u003ctd align=\"left\" valign=\"top\"\u003e5th–6th century AD\u003c/td\u003e\u003ctd align=\"left\" valign=\"top\"\u003e\u003ca ref-type=\"bibr\" href=\"#B39\"\u003ePower et al. 2023\u003c/a\u003e; \u003ca ref-type=\"bibr\" href=\"#B40\"\u003e2024\u003c/a\u003e\u003c/td\u003e\u003c/tr\u003e\u003ctr\u003e\u003ctd align=\"left\" valign=\"top\"\u003eSiniya Old Town\u003c/td\u003e\u003ctd align=\"left\" valign=\"top\"\u003eUAE – Umm Al-Quwain\u003c/td\u003e\u003ctd align=\"left\" valign=\"top\"\u003eLate Modern Era\u003c/td\u003e\u003ctd align=\"left\" valign=\"top\"\u003e18th century AD\u003c/td\u003e\u003ctd align=\"left\" valign=\"top\"\u003e\u003ca ref-type=\"bibr\" href=\"#B39\"\u003ePower et al. 2023\u003c/a\u003e; \u003ca ref-type=\"bibr\" href=\"#B40\"\u003e2024\u003c/a\u003e\u003c/td\u003e\u003c/tr\u003e\u003c/tbody\u003e\u003c/table\u003e\u003c/div\u003e\u003cdiv class=\"table-wrap panel\"\u003e\u003ca id=\"T2\"\u003e\u003c!--named anchor--\u003e\u003c/a\u003e\u003ch5 class=\"label\"\u003eTable 2\u003c/h5\u003e\u003cdiv class=\"caption\"\u003e\u003cp class=\"first\"\u003ePost-cranial bone measurements used in the LSI analysis after von den Driesch (\u003ca ref-type=\"bibr\" href=\"#B22\"\u003e1976\u003c/a\u003e).\u003c/p\u003e\u003c/div\u003e\u003ctable xmlns:xlink=\"http://www.w3.org/1999/xlink\" xmlns:xsi=\"http://www.w3.org/2001/XMLSchema-instance\"\u003e\u003ctbody\u003e\u003ctr\u003e\u003cth align=\"left\" valign=\"top\"\u003eDimension\u003c/th\u003e\u003cth align=\"left\" valign=\"top\"\u003eMeasures\u003c/th\u003e\u003cth align=\"left\" valign=\"top\"\u003eElements\u003c/th\u003e\u003c/tr\u003e\u003ctr\u003e\u003ctd align=\"left\" valign=\"top\" rowspan=\"2\"\u003eLength\u003c/td\u003e\u003ctd align=\"left\" valign=\"top\"\u003eGL\u003c/td\u003e\u003ctd align=\"left\" valign=\"top\"\u003eradius, metacarpus, metatarsus, tibia, calcaneum\u003c/td\u003e\u003c/tr\u003e\u003ctr\u003e\u003ctd align=\"left\" valign=\"top\"\u003eGLl; Glm\u003c/td\u003e\u003ctd align=\"left\" valign=\"top\"\u003eastragalus\u003c/td\u003e\u003c/tr\u003e\u003ctr\u003e\u003ctd align=\"left\" valign=\"top\" rowspan=\"5\"\u003eWidth\u003c/td\u003e\u003ctd align=\"left\" valign=\"top\"\u003eBp\u003c/td\u003e\u003ctd align=\"left\" valign=\"top\"\u003ehumerus, radius, metacarpus, femur, tibia, metatarsus\u003c/td\u003e\u003c/tr\u003e\u003ctr\u003e\u003ctd align=\"left\" valign=\"top\"\u003eBFp\u003c/td\u003e\u003ctd align=\"left\" valign=\"top\"\u003eradius\u003c/td\u003e\u003c/tr\u003e\u003ctr\u003e\u003ctd align=\"left\" valign=\"top\"\u003eBd\u003c/td\u003e\u003ctd align=\"left\" valign=\"top\"\u003ehumerus, radius, metacarpus, femur, tibia, metatarsus, astragalus\u003c/td\u003e\u003c/tr\u003e\u003ctr\u003e\u003ctd align=\"left\" valign=\"top\"\u003eBFd\u003c/td\u003e\u003ctd align=\"left\" valign=\"top\"\u003eradius\u003c/td\u003e\u003c/tr\u003e\u003ctr\u003e\u003ctd align=\"left\" valign=\"top\"\u003eBT\u003c/td\u003e\u003ctd align=\"left\" valign=\"top\"\u003ehumerus\u003c/td\u003e\u003c/tr\u003e\u003ctr\u003e\u003ctd align=\"left\" valign=\"top\" rowspan=\"4\"\u003eDepth\u003c/td\u003e\u003ctd align=\"left\" valign=\"top\"\u003eDd\u003c/td\u003e\u003ctd align=\"left\" valign=\"top\"\u003etibia\u003c/td\u003e\u003c/tr\u003e\u003ctr\u003e\u003ctd align=\"left\" valign=\"top\"\u003eDD\u003c/td\u003e\u003ctd align=\"left\" valign=\"top\"\u003emetacarpus\u003c/td\u003e\u003c/tr\u003e\u003ctr\u003e\u003ctd align=\"left\" valign=\"top\"\u003eDp\u003c/td\u003e\u003ctd align=\"left\" valign=\"top\"\u003ehumerus, radius, metacarpus, metatarsus\u003c/td\u003e\u003c/tr\u003e\u003ctr\u003e\u003ctd align=\"left\" valign=\"top\"\u003eDl\u003c/td\u003e\u003ctd align=\"left\" valign=\"top\"\u003eastragalus\u003c/td\u003e\u003c/tr\u003e\u003c/tbody\u003e\u003c/table\u003e\u003c/div\u003e\u003cdiv class=\"table-wrap panel\"\u003e\u003ca id=\"T3\"\u003e\u003c!--named anchor--\u003e\u003c/a\u003e\u003ch5 class=\"label\"\u003eTable 3\u003c/h5\u003e\u003cdiv class=\"caption\"\u003e\u003cp class=\"first\"\u003eResults of the Kruskal-Wallis test for the LSI width, length and depth values among sites. In taxa S = sheep; G = goat; ns = not significant.\u003c/p\u003e\u003c/div\u003e\u003ctable xmlns:xlink=\"http://www.w3.org/1999/xlink\" xmlns:xsi=\"http://www.w3.org/2001/XMLSchema-instance\"\u003e\u003ctbody\u003e\u003ctr\u003e\u003cth align=\"left\" valign=\"top\"\u003eTAXA\u003c/th\u003e\u003cth align=\"left\" valign=\"top\"\u003eVARIABLE\u003c/th\u003e\u003cth align=\"left\" valign=\"top\"\u003en.obs\u003c/th\u003e\u003cth align=\"left\" valign=\"top\"\u003eCHI-SQUARED\u003c/th\u003e\u003cth align=\"left\" valign=\"top\"\u003eDf\u003c/th\u003e\u003cth align=\"left\" valign=\"top\"\u003ep-value\u003c/th\u003e\u003cth align=\"left\" valign=\"top\"\u003eη\u003csup\u003e2\u003c/sup\u003e\u003c/th\u003e\u003cth align=\"left\" valign=\"top\"\u003ef\u003c/th\u003e\u003cth align=\"left\" valign=\"top\"\u003eMAGNITUDE\u003c/th\u003e\u003c/tr\u003e\u003ctr\u003e\u003ctd align=\"left\" valign=\"top\"\u003eS + G\u003c/td\u003e\u003ctd align=\"left\" valign=\"top\"\u003eWidth\u003c/td\u003e\u003ctd align=\"left\" valign=\"top\"\u003e267\u003c/td\u003e\u003ctd align=\"left\" valign=\"top\"\u003e18,592\u003c/td\u003e\u003ctd align=\"left\" valign=\"top\"\u003e2\u003c/td\u003e\u003ctd align=\"left\" valign=\"top\"\u003e\u0026lt;0.005\u003c/td\u003e\u003ctd align=\"left\" valign=\"top\"\u003e0,048\u003c/td\u003e\u003ctd align=\"left\" valign=\"top\"\u003e0,230\u003c/td\u003e\u003ctd align=\"left\" valign=\"top\"\u003esmall\u003c/td\u003e\u003c/tr\u003e\u003ctr\u003e\u003ctd align=\"left\" valign=\"top\"\u003eS + G\u003c/td\u003e\u003ctd align=\"left\" valign=\"top\"\u003eLength\u003c/td\u003e\u003ctd align=\"left\" valign=\"top\"\u003e130\u003c/td\u003e\u003ctd align=\"left\" valign=\"top\"\u003e12,318\u003c/td\u003e\u003ctd align=\"left\" valign=\"top\"\u003e2\u003c/td\u003e\u003ctd align=\"left\" valign=\"top\"\u003e\u0026lt;0.005\u003c/td\u003e\u003ctd align=\"left\" valign=\"top\"\u003e0,0411\u003c/td\u003e\u003ctd align=\"left\" valign=\"top\"\u003e0,211\u003c/td\u003e\u003ctd align=\"left\" valign=\"top\"\u003esmall\u003c/td\u003e\u003c/tr\u003e\u003ctr\u003e\u003ctd align=\"left\" valign=\"top\"\u003eS + G\u003c/td\u003e\u003ctd align=\"left\" valign=\"top\"\u003eDepth\u003c/td\u003e\u003ctd align=\"left\" valign=\"top\"\u003e119\u003c/td\u003e\u003ctd align=\"left\" valign=\"top\"\u003e4,164\u003c/td\u003e\u003ctd align=\"left\" valign=\"top\"\u003e2\u003c/td\u003e\u003ctd align=\"left\" valign=\"top\"\u003e0,007\u003c/td\u003e\u003ctd align=\"left\" valign=\"top\"\u003e0,2241\u003c/td\u003e\u003ctd align=\"left\" valign=\"top\"\u003e0,153\u003c/td\u003e\u003ctd align=\"left\" valign=\"top\"\u003esmall\u003c/td\u003e\u003c/tr\u003e\u003ctr\u003e\u003ctd align=\"left\" valign=\"top\"\u003eG\u003c/td\u003e\u003ctd align=\"left\" valign=\"top\"\u003eWidth\u003c/td\u003e\u003ctd align=\"left\" valign=\"top\"\u003e196\u003c/td\u003e\u003ctd align=\"left\" valign=\"top\"\u003e12,090\u003c/td\u003e\u003ctd align=\"left\" valign=\"top\"\u003e2\u003c/td\u003e\u003ctd align=\"left\" valign=\"top\"\u003e\u0026lt;0.005\u003c/td\u003e\u003ctd align=\"left\" valign=\"top\"\u003e0,0448\u003c/td\u003e\u003ctd align=\"left\" valign=\"top\"\u003e0,222\u003c/td\u003e\u003ctd align=\"left\" valign=\"top\"\u003esmall\u003c/td\u003e\u003c/tr\u003e\u003ctr\u003e\u003ctd align=\"left\" valign=\"top\"\u003eG\u003c/td\u003e\u003ctd align=\"left\" valign=\"top\"\u003eLength\u003c/td\u003e\u003ctd align=\"left\" valign=\"top\"\u003e98\u003c/td\u003e\u003ctd align=\"left\" valign=\"top\"\u003e16,411\u003c/td\u003e\u003ctd align=\"left\" valign=\"top\"\u003e2\u003c/td\u003e\u003ctd align=\"left\" valign=\"top\"\u003e\u0026lt;0.005\u003c/td\u003e\u003ctd align=\"left\" valign=\"top\"\u003e0,0641\u003c/td\u003e\u003ctd align=\"left\" valign=\"top\"\u003e0,270\u003c/td\u003e\u003ctd align=\"left\" valign=\"top\"\u003emoderate\u003c/td\u003e\u003c/tr\u003e\u003ctr\u003e\u003ctd align=\"left\" valign=\"top\"\u003eG\u003c/td\u003e\u003ctd align=\"left\" valign=\"top\"\u003eDepth\u003c/td\u003e\u003ctd align=\"left\" valign=\"top\"\u003e93\u003c/td\u003e\u003ctd align=\"left\" valign=\"top\"\u003e2,974\u003c/td\u003e\u003ctd align=\"left\" valign=\"top\"\u003e2\u003c/td\u003e\u003ctd align=\"left\" valign=\"top\"\u003ens\u003c/td\u003e\u003ctd align=\"left\" valign=\"top\" colspan=\"3\"\u003e\u003c/td\u003e\u003c/tr\u003e\u003ctr\u003e\u003ctd align=\"left\" valign=\"top\"\u003eS\u003c/td\u003e\u003ctd align=\"left\" valign=\"top\"\u003eWidth\u003c/td\u003e\u003ctd align=\"left\" valign=\"top\"\u003e71\u003c/td\u003e\u003ctd align=\"left\" valign=\"top\"\u003e10,895\u003c/td\u003e\u003ctd align=\"left\" valign=\"top\"\u003e2\u003c/td\u003e\u003ctd align=\"left\" valign=\"top\"\u003e\u0026lt;0.005\u003c/td\u003e\u003ctd align=\"left\" valign=\"top\"\u003e0,114\u003c/td\u003e\u003ctd align=\"left\" valign=\"top\"\u003e0,381\u003c/td\u003e\u003ctd align=\"left\" valign=\"top\"\u003emoderate\u003c/td\u003e\u003c/tr\u003e\u003ctr\u003e\u003ctd align=\"left\" valign=\"top\"\u003eS\u003c/td\u003e\u003ctd align=\"left\" valign=\"top\"\u003eLength\u003c/td\u003e\u003ctd align=\"left\" valign=\"top\"\u003e32\u003c/td\u003e\u003ctd align=\"left\" valign=\"top\"\u003e0,025\u003c/td\u003e\u003ctd align=\"left\" valign=\"top\"\u003e1\u003c/td\u003e\u003ctd align=\"left\" valign=\"top\"\u003ens\u003c/td\u003e\u003ctd align=\"left\" valign=\"top\" colspan=\"3\"\u003e\u003c/td\u003e\u003c/tr\u003e\u003ctr\u003e\u003ctd align=\"left\" valign=\"top\"\u003eS\u003c/td\u003e\u003ctd align=\"left\" valign=\"top\"\u003eDepth\u003c/td\u003e\u003ctd align=\"left\" valign=\"top\"\u003e26\u003c/td\u003e\u003ctd align=\"left\" valign=\"top\"\u003e3,490\u003c/td\u003e\u003ctd align=\"left\" valign=\"top\"\u003e2\u003c/td\u003e\u003ctd align=\"left\" valign=\"top\"\u003ens\u003c/td\u003e\u003ctd align=\"left\" valign=\"top\" colspan=\"3\"\u003e\u003c/td\u003e\u003c/tr\u003e\u003c/tbody\u003e\u003c/table\u003e\u003c/div\u003e\u003cdiv class=\"table-wrap panel\"\u003e\u003ca id=\"T4\"\u003e\u003c!--named anchor--\u003e\u003c/a\u003e\u003ch5 class=\"label\"\u003eTable 4\u003c/h5\u003e\u003cdiv class=\"caption\"\u003e\u003cp class=\"first\"\u003eStatistically significant results of Dunn’s test for pairwise comparisons of width, length and depth variable among sites. P-values have been adjusted using the Bonferroni correction.\u003c/p\u003e\u003c/div\u003e\u003ctable xmlns:xlink=\"http://www.w3.org/1999/xlink\" xmlns:xsi=\"http://www.w3.org/2001/XMLSchema-instance\"\u003e\u003ctbody\u003e\u003ctr\u003e\u003cth align=\"left\" valign=\"top\"\u003eTAXA\u003c/th\u003e\u003cth align=\"left\" valign=\"top\"\u003eVARIABLE\u003c/th\u003e\u003cth align=\"left\" valign=\"top\"\u003eSITE COMPARISON\u003c/th\u003e\u003cth align=\"left\" valign=\"top\"\u003ez\u003c/th\u003e\u003cth align=\"left\" valign=\"top\"\u003e\u003ci\u003ep-value\u003c/i\u003e\u003c/th\u003e\u003c/tr\u003e\u003ctr\u003e\u003ctd align=\"left\" valign=\"top\" rowspan=\"4\"\u003eS + G\u003c/td\u003e\u003ctd align=\"left\" valign=\"top\"\u003eWidth\u003c/td\u003e\u003ctd align=\"left\" valign=\"top\"\u003eDaba~Salut Iron\u003c/td\u003e\u003ctd align=\"left\" valign=\"top\"\u003e–2,914\u003c/td\u003e\u003ctd align=\"left\" valign=\"top\"\u003e0,0107\u003c/td\u003e\u003c/tr\u003e\u003ctr\u003e\u003ctd align=\"left\" valign=\"top\"\u003eWidth\u003c/td\u003e\u003ctd align=\"left\" valign=\"top\"\u003eSalut Bronze~Salut Iron\u003c/td\u003e\u003ctd align=\"left\" valign=\"top\"\u003e–3,2812\u003c/td\u003e\u003ctd align=\"left\" valign=\"top\"\u003e0,0031\u003c/td\u003e\u003c/tr\u003e\u003ctr\u003e\u003ctd align=\"left\" valign=\"top\"\u003eLength\u003c/td\u003e\u003ctd align=\"left\" valign=\"top\"\u003eDaba~Salut Iron\u003c/td\u003e\u003ctd align=\"left\" valign=\"top\"\u003e–3,5958\u003c/td\u003e\u003ctd align=\"left\" valign=\"top\"\u003e0,001\u003c/td\u003e\u003c/tr\u003e\u003ctr\u003e\u003ctd align=\"left\" valign=\"top\"\u003eDepth\u003c/td\u003e\u003ctd align=\"left\" valign=\"top\"\u003eSalut Bronze~Salut Iron\u003c/td\u003e\u003ctd align=\"left\" valign=\"top\"\u003e–2,4034\u003c/td\u003e\u003ctd align=\"left\" valign=\"top\"\u003e0,0487\u003c/td\u003e\u003c/tr\u003e\u003ctr\u003e\u003ctd align=\"left\" valign=\"top\" rowspan=\"3\"\u003eG\u003c/td\u003e\u003ctd align=\"left\" valign=\"top\"\u003eWidth\u003c/td\u003e\u003ctd align=\"left\" valign=\"top\"\u003eDaba~Salut Iron\u003c/td\u003e\u003ctd align=\"left\" valign=\"top\"\u003e–3,353\u003c/td\u003e\u003ctd align=\"left\" valign=\"top\"\u003e0,0024\u003c/td\u003e\u003c/tr\u003e\u003ctr\u003e\u003ctd align=\"left\" valign=\"top\"\u003eLength\u003c/td\u003e\u003ctd align=\"left\" valign=\"top\"\u003eDaba~Salut Iron\u003c/td\u003e\u003ctd align=\"left\" valign=\"top\"\u003e–3,4488\u003c/td\u003e\u003ctd align=\"left\" valign=\"top\"\u003e0,0017\u003c/td\u003e\u003c/tr\u003e\u003ctr\u003e\u003ctd align=\"left\" valign=\"top\"\u003eLength\u003c/td\u003e\u003ctd align=\"left\" valign=\"top\"\u003eSalut Bronze~Salut Iron\u003c/td\u003e\u003ctd align=\"left\" valign=\"top\"\u003e–2,7177\u003c/td\u003e\u003ctd align=\"left\" valign=\"top\"\u003e0,0197\u003c/td\u003e\u003c/tr\u003e\u003ctr\u003e\u003ctd align=\"left\" valign=\"top\" rowspan=\"2\"\u003eS\u003c/td\u003e\u003ctd align=\"left\" valign=\"top\"\u003eWidth\u003c/td\u003e\u003ctd align=\"left\" valign=\"top\"\u003eDaba~Salut Bronze\u003c/td\u003e\u003ctd align=\"left\" valign=\"top\"\u003e3,2274\u003c/td\u003e\u003ctd align=\"left\" valign=\"top\"\u003e0,0037\u003c/td\u003e\u003c/tr\u003e\u003ctr\u003e\u003ctd align=\"left\" valign=\"top\"\u003eWidth\u003c/td\u003e\u003ctd align=\"left\" valign=\"top\"\u003eSalut Bronze~Salut Iron\u003c/td\u003e\u003ctd align=\"left\" valign=\"top\"\u003e–2,9764\u003c/td\u003e\u003ctd align=\"left\" valign=\"top\"\u003e0,0088\u003c/td\u003e\u003c/tr\u003e\u003c/tbody\u003e\u003c/table\u003e\u003c/div\u003e\u003cfigure\u003e\u003ca id=\"F2\"\u003e\u003c!--named anchor--\u003e\u003c/a\u003e\u003cimg alt=\"oq-11-149-g2.png\" src=\"https://sciendo-parsed.s3.eu-central-1.amazonaws.com/ubiquity/6842b39ada18af458e773281/journals/1/articles/149/67eff02267b96.png?X-Amz-Algorithm=AWS4-HMAC-SHA256\u0026X-Amz-Content-Sha256=UNSIGNED-PAYLOAD\u0026X-Amz-Credential=ASIA6AP2G7AKI3MYNSJO%2F20261027%2Feu-central-1%2Fs3%2Faws4_request\u0026X-Amz-Date=20261027T140621Z\u0026X-Amz-Expires=3600\u0026X-Amz-Security-Token=IQoJb3JpZ2luX2VjECMaDGV1LWNlbnRyYWwtMSJGMEQCIBRFZr4EmNo%2BkF%2BRynhyyrR06%2BHoNxY74HkZHquE2aX3AiB4gELnEQMDEjbu6hB6apo7o2h7Lkev3hF52C6qvA%2Fb8CrGBQjs%2F%2F%2F%2F%2F%2F%2F%2F%2F%2F8BEAMaDDk2MzEzNDI4OTk0MCIM9t2xuJKfVR6GF57tKpoF%2BvpDj9b3VQRzx8nPf8fFjTX%2B3KVSc2nVU8myWEIjyTPrrq3QYHlsPk8it1fNcXfva5pzUdVKyiSSGxvmK%2FWwxyg%2FH9Rzpt8pj2s0lTYXQowWKi%2FryguUYaBdT%2F0H8kt7bfhPfrOrFZrqICTzLOCY8%2FLMpjzTSsAVXb4kZd5B5w%2F5vHLwpbounDo702TpPJp2c3WxMcEwU8zYq4mcFBKDTF7MArmgsll0tTrYAnmxa0FTVONr0FqcYxnAiFwaPd7uiW85e3VGmwzF2efra%2F4x45BDiwTm6bZBFSiP1kDS4q38o0jxjqjdqR3PzhFOpGZJbSn1cDrmbeJmXEc8gpuXwLjsmutuF1RK21XPvrmEoPlKWpzxXMNNGKeEbQrVyr6nTI%2BJUu2VSc6XEURaQNI8YtuwN1%2BQ816pM3oZcoAfdhcatgHUa0izfvQ3uRFRr7kmYCm0jj9qiZweI5lZ4LKsLB9umzxW%2BZaRd7fZV0v5G39OuYvYl0DaS8UGrUOwzo6%2F5QjzKF%2BkIGPZ3X5DaDqmbzhHdU6Nvs4HORg40KsKX3rThQSj2sNs8ZX0tm%2Bfdzveb9ZiUdSIboFVdU0pF4PY%2BJQH5T4TmUxD19Dz4MXYA9LLLPYu0pmlA4BT3uOPMzi48C2tIftX7psy1gyo4tIV%2B7%2B25dXBCsCY%2FdadHbUuA4dN2HgkiDCrtOn0W3J92Id1605TyqQrINCAI9sPxKlEmrpSfToVYx1M7fIxFKoU9N1uNSU4J%2F1%2Bk0BG%2Br1qy9eu5NwTao8p4kSEvQUcCoglcm8vMxvtzX2O2kcURjug4CSMdQlCfA3k8WqeMGzRDRGFHXk8fZc8AK2lMsB%2FW1bZVRnBd1PneKejFigXaiJdA%2BzYLw0lWzy8YczTMJiGgtcGOrIBjYFijYZpXl%2BQqx558TdkwKzQ25sQU%2FWu%2Fzk2yzjjFR0vrdSRHfKUtlPadCsk8%2FY4RezkJQvlP9MvdmbrajxOGcnoURXucV5v6URzCCpUADtx2%2BCHG2HSF3wL%2FXnLBsE6OQWr1WZLRsldJdXGMv%2F%2FP47lOHthF9TqqNJuzBMywvP6zAwlNYwpUdjw3e99R6Rom57GZAEImMKSZTJ5zgI%2F8quJ1%2FFT9HMNfcuXU1XQNJqFpw%3D%3D\u0026X-Amz-Signature=f7d076860434175fcbe6c7f3bf093c30c8e9e4edff424bc197ae61135e230728\u0026X-Amz-SignedHeaders=host\u0026x-amz-checksum-crc32=AAAAAA%3D%3D\u0026x-id=GetObject\"\u003e\u003ch5 class=\"label\"\u003eFigure 2\u003c/h5\u003e\u003cfigcaption\u003e\u003cp class=\"first\"\u003eLSI boxplot of statistically significant results from the sites in \u003ca ref-type=\"table\" href=\"#T4\"\u003eTable 4\u003c/a\u003e (Salut and Daba). The values for length (top), width (middle), and depth (bottom) are grouped by species, site and phase.\u003c/p\u003e\u003c/figcaption\u003e\u003c/figure\u003e\u003cdiv class=\"table-wrap panel\"\u003e\u003ca id=\"T5\"\u003e\u003c!--named anchor--\u003e\u003c/a\u003e\u003ch5 class=\"label\"\u003eTable 5\u003c/h5\u003e\u003cdiv class=\"caption\"\u003e\u003cp class=\"first\"\u003eResults of the Kruskal-Wallis test for the LSI width, length and depth values among taxa. P-values have been adjusted using the Bonferroni correction; ns = not significant.\u003c/p\u003e\u003c/div\u003e\u003ctable xmlns:xlink=\"http://www.w3.org/1999/xlink\" xmlns:xsi=\"http://www.w3.org/2001/XMLSchema-instance\"\u003e\u003ctbody\u003e\u003ctr\u003e\u003cth align=\"left\" valign=\"top\"\u003eSITE\u003c/th\u003e\u003cth align=\"left\" valign=\"top\"\u003eVARIABLE\u003c/th\u003e\u003cth align=\"left\" valign=\"top\"\u003eCHI-SQUARED\u003c/th\u003e\u003cth align=\"left\" valign=\"top\"\u003edf\u003c/th\u003e\u003cth align=\"left\" valign=\"top\"\u003ep-value\u003c/th\u003e\u003cth align=\"left\" valign=\"top\"\u003eη\u003csup\u003e2\u003c/sup\u003e\u003c/th\u003e\u003cth align=\"left\" valign=\"top\"\u003ef\u003c/th\u003e\u003cth align=\"left\" valign=\"top\"\u003eMAGNITUDE\u003c/th\u003e\u003c/tr\u003e\u003ctr\u003e\u003ctd align=\"left\" valign=\"top\" rowspan=\"3\"\u003eSalut Iron Age\u003c/td\u003e\u003ctd align=\"left\" valign=\"top\"\u003eWidth\u003c/td\u003e\u003ctd align=\"left\" valign=\"top\"\u003e9.0108\u003c/td\u003e\u003ctd align=\"left\" valign=\"top\"\u003e1\u003c/td\u003e\u003ctd align=\"left\" valign=\"top\"\u003e0.0027\u003c/td\u003e\u003ctd align=\"left\" valign=\"top\"\u003e0.0385\u003c/td\u003e\u003ctd align=\"left\" valign=\"top\"\u003e0.2041\u003c/td\u003e\u003ctd align=\"left\" valign=\"top\"\u003esmall\u003c/td\u003e\u003c/tr\u003e\u003ctr\u003e\u003ctd align=\"left\" valign=\"top\"\u003elength\u003c/td\u003e\u003ctd align=\"left\" valign=\"top\"\u003e13.637\u003c/td\u003e\u003ctd align=\"left\" valign=\"top\"\u003e1\u003c/td\u003e\u003ctd align=\"left\" valign=\"top\"\u003e0.0002\u003c/td\u003e\u003ctd align=\"left\" valign=\"top\"\u003e0.0608\u003c/td\u003e\u003ctd align=\"left\" valign=\"top\"\u003e0.2624\u003c/td\u003e\u003ctd align=\"left\" valign=\"top\"\u003emedium\u003c/td\u003e\u003c/tr\u003e\u003ctr\u003e\u003ctd align=\"left\" valign=\"top\"\u003eDepth\u003c/td\u003e\u003ctd align=\"left\" valign=\"top\"\u003e1.0574\u003c/td\u003e\u003ctd align=\"left\" valign=\"top\"\u003e1\u003c/td\u003e\u003ctd align=\"left\" valign=\"top\"\u003ens\u003c/td\u003e\u003ctd align=\"left\" valign=\"top\" colspan=\"3\"\u003e\u003c/td\u003e\u003c/tr\u003e\u003ctr\u003e\u003ctd align=\"left\" valign=\"top\" rowspan=\"2\"\u003eSalut Bronze Age\u003c/td\u003e\u003ctd align=\"left\" valign=\"top\"\u003eWidth\u003c/td\u003e\u003ctd align=\"left\" valign=\"top\"\u003e4.9042\u003c/td\u003e\u003ctd align=\"left\" valign=\"top\"\u003e1\u003c/td\u003e\u003ctd align=\"left\" valign=\"top\"\u003e0.0268\u003c/td\u003e\u003ctd align=\"left\" valign=\"top\"\u003e0.1952\u003c/td\u003e\u003ctd align=\"left\" valign=\"top\"\u003e0.5490\u003c/td\u003e\u003ctd align=\"left\" valign=\"top\"\u003elarge\u003c/td\u003e\u003c/tr\u003e\u003ctr\u003e\u003ctd align=\"left\" valign=\"top\"\u003eDepth\u003c/td\u003e\u003ctd align=\"left\" valign=\"top\"\u003e1.4818\u003c/td\u003e\u003ctd align=\"left\" valign=\"top\"\u003e1\u003c/td\u003e\u003ctd align=\"left\" valign=\"top\"\u003ens\u003c/td\u003e\u003ctd align=\"left\" valign=\"top\" colspan=\"3\"\u003e\u003c/td\u003e\u003c/tr\u003e\u003ctr\u003e\u003ctd align=\"left\" valign=\"top\" rowspan=\"3\"\u003eDaba\u003c/td\u003e\u003ctd align=\"left\" valign=\"top\"\u003eWidth\u003c/td\u003e\u003ctd align=\"left\" valign=\"top\"\u003e1.82\u003c/td\u003e\u003ctd align=\"left\" valign=\"top\"\u003e1\u003c/td\u003e\u003ctd align=\"left\" valign=\"top\"\u003ens\u003c/td\u003e\u003ctd align=\"left\" valign=\"top\" colspan=\"3\"\u003e\u003c/td\u003e\u003c/tr\u003e\u003ctr\u003e\u003ctd align=\"left\" valign=\"top\"\u003eLength\u003c/td\u003e\u003ctd align=\"left\" valign=\"top\"\u003e9.6544\u003c/td\u003e\u003ctd align=\"left\" valign=\"top\"\u003e1\u003c/td\u003e\u003ctd align=\"left\" valign=\"top\"\u003e0.0019\u003c/td\u003e\u003ctd align=\"left\" valign=\"top\"\u003e0.1154\u003c/td\u003e\u003ctd align=\"left\" valign=\"top\"\u003e0.3840\u003c/td\u003e\u003ctd align=\"left\" valign=\"top\"\u003emedium\u003c/td\u003e\u003c/tr\u003e\u003ctr\u003e\u003ctd align=\"left\" valign=\"top\"\u003eDepth\u003c/td\u003e\u003ctd align=\"left\" valign=\"top\"\u003e12.39\u003c/td\u003e\u003ctd align=\"left\" valign=\"top\"\u003e1\u003c/td\u003e\u003ctd align=\"left\" valign=\"top\"\u003e0.0004\u003c/td\u003e\u003ctd align=\"left\" valign=\"top\"\u003e0.151867\u003c/td\u003e\u003ctd align=\"left\" valign=\"top\"\u003e0.4595\u003c/td\u003e\u003ctd align=\"left\" valign=\"top\"\u003elarge\u003c/td\u003e\u003c/tr\u003e\u003c/tbody\u003e\u003c/table\u003e\u003c/div\u003e\u003cfigure\u003e\u003ca id=\"F3\"\u003e\u003c!--named anchor--\u003e\u003c/a\u003e\u003cimg alt=\"oq-11-149-g3.png\" src=\"https://sciendo-parsed.s3.eu-central-1.amazonaws.com/ubiquity/6842b39ada18af458e773281/journals/1/articles/149/67eff04737db9.png?X-Amz-Algorithm=AWS4-HMAC-SHA256\u0026X-Amz-Content-Sha256=UNSIGNED-PAYLOAD\u0026X-Amz-Credential=ASIA6AP2G7AKI3MYNSJO%2F20261027%2Feu-central-1%2Fs3%2Faws4_request\u0026X-Amz-Date=20261027T140621Z\u0026X-Amz-Expires=3600\u0026X-Amz-Security-Token=IQoJb3JpZ2luX2VjECMaDGV1LWNlbnRyYWwtMSJGMEQCIBRFZr4EmNo%2BkF%2BRynhyyrR06%2BHoNxY74HkZHquE2aX3AiB4gELnEQMDEjbu6hB6apo7o2h7Lkev3hF52C6qvA%2Fb8CrGBQjs%2F%2F%2F%2F%2F%2F%2F%2F%2F%2F8BEAMaDDk2MzEzNDI4OTk0MCIM9t2xuJKfVR6GF57tKpoF%2BvpDj9b3VQRzx8nPf8fFjTX%2B3KVSc2nVU8myWEIjyTPrrq3QYHlsPk8it1fNcXfva5pzUdVKyiSSGxvmK%2FWwxyg%2FH9Rzpt8pj2s0lTYXQowWKi%2FryguUYaBdT%2F0H8kt7bfhPfrOrFZrqICTzLOCY8%2FLMpjzTSsAVXb4kZd5B5w%2F5vHLwpbounDo702TpPJp2c3WxMcEwU8zYq4mcFBKDTF7MArmgsll0tTrYAnmxa0FTVONr0FqcYxnAiFwaPd7uiW85e3VGmwzF2efra%2F4x45BDiwTm6bZBFSiP1kDS4q38o0jxjqjdqR3PzhFOpGZJbSn1cDrmbeJmXEc8gpuXwLjsmutuF1RK21XPvrmEoPlKWpzxXMNNGKeEbQrVyr6nTI%2BJUu2VSc6XEURaQNI8YtuwN1%2BQ816pM3oZcoAfdhcatgHUa0izfvQ3uRFRr7kmYCm0jj9qiZweI5lZ4LKsLB9umzxW%2BZaRd7fZV0v5G39OuYvYl0DaS8UGrUOwzo6%2F5QjzKF%2BkIGPZ3X5DaDqmbzhHdU6Nvs4HORg40KsKX3rThQSj2sNs8ZX0tm%2Bfdzveb9ZiUdSIboFVdU0pF4PY%2BJQH5T4TmUxD19Dz4MXYA9LLLPYu0pmlA4BT3uOPMzi48C2tIftX7psy1gyo4tIV%2B7%2B25dXBCsCY%2FdadHbUuA4dN2HgkiDCrtOn0W3J92Id1605TyqQrINCAI9sPxKlEmrpSfToVYx1M7fIxFKoU9N1uNSU4J%2F1%2Bk0BG%2Br1qy9eu5NwTao8p4kSEvQUcCoglcm8vMxvtzX2O2kcURjug4CSMdQlCfA3k8WqeMGzRDRGFHXk8fZc8AK2lMsB%2FW1bZVRnBd1PneKejFigXaiJdA%2BzYLw0lWzy8YczTMJiGgtcGOrIBjYFijYZpXl%2BQqx558TdkwKzQ25sQU%2FWu%2Fzk2yzjjFR0vrdSRHfKUtlPadCsk8%2FY4RezkJQvlP9MvdmbrajxOGcnoURXucV5v6URzCCpUADtx2%2BCHG2HSF3wL%2FXnLBsE6OQWr1WZLRsldJdXGMv%2F%2FP47lOHthF9TqqNJuzBMywvP6zAwlNYwpUdjw3e99R6Rom57GZAEImMKSZTJ5zgI%2F8quJ1%2FFT9HMNfcuXU1XQNJqFpw%3D%3D\u0026X-Amz-Signature=2c14d4a04ef59bd366b968d2209aa6acaa2957ebd67c4893433dfe8d58e39519\u0026X-Amz-SignedHeaders=host\u0026x-amz-checksum-crc32=AAAAAA%3D%3D\u0026x-id=GetObject\"\u003e\u003ch5 class=\"label\"\u003eFigure 3\u003c/h5\u003e\u003cfigcaption\u003e\u003cp class=\"first\"\u003eAstragali index scatterplot. Scatter diagrams of two indexes, Dl/GLl vs Bd/Dl calculated from Oman (top) and UAE (bottom) astragali. In the plot, symbols representing goats are black, while those representing sheep are red. The cross-shaped symbol (Tübingen RC) represents the modern reference.\u003c/p\u003e\u003c/figcaption\u003e\u003c/figure\u003e"])</script><script nonce="OWMyZTMyZGMtMjFhNy00NWY0LWFhZDQtYzhmZDRmNTkxYWYz">self.__next_f.push([1,"83:T406,"])</script><script nonce="OWMyZTMyZGMtMjFhNy00NWY0LWFhZDQtYzhmZDRmNTkxYWYz">self.__next_f.push([1,"\u003cstring-name\u003e\u003csurname\u003eDegli Esposti\u003c/surname\u003e, \u003cgiven-names\u003eM\u003c/given-names\u003e\u003c/string-name\u003e, \u003cstring-name\u003e\u003csurname\u003eBorgi\u003c/surname\u003e, \u003cgiven-names\u003eF\u003c/given-names\u003e\u003c/string-name\u003e, \u003cstring-name\u003e\u003csurname\u003ePellegrino\u003c/surname\u003e, \u003cgiven-names\u003eMP\u003c/given-names\u003e\u003c/string-name\u003e, \u003cstring-name\u003e\u003csurname\u003eHussein Kannouma\u003c/surname\u003e, \u003cgiven-names\u003eR\u003c/given-names\u003e\u003c/string-name\u003e, \u003cstring-name\u003e\u003csurname\u003eAbric\u003c/surname\u003e, \u003cgiven-names\u003eC\u003c/given-names\u003e\u003c/string-name\u003e and \u003cstring-name\u003e\u003csurname\u003eBarchiesi\u003c/surname\u003e, \u003cgiven-names\u003eF\u003c/given-names\u003e\u003c/string-name\u003e. \u003cyear\u003e2023\u003c/year\u003e. \u003carticle-title\u003e\u0026#8216;Another side to the story: Preliminary results from the renewed excavations on the eastern flank of Tell Abraq (2021\u0026#8211;2022)\u0026#8217;\u003c/article-title\u003e. In: \u003cconf-name\u003eAdvances in UAE Archaeology Proceedings of Abu Dhabi\u0026#8217;s Archaeology Conference\u003c/conf-name\u003e. \u003cconf-loc\u003eAbu Dhabi, United Arab Emirates\u003c/conf-loc\u003e, \u003cconf-date\u003e2022\u003c/conf-date\u003e, pp. \u003cfpage\u003e183\u003c/fpage\u003e\u0026#8211;\u003clpage\u003e207\u003c/lpage\u003e. DOI: \u003cpub-id pub-id-type=\"doi\"\u003e10.2307/jj.14638142.13\u003c/pub-id\u003e"])</script><script nonce="OWMyZTMyZGMtMjFhNy00NWY0LWFhZDQtYzhmZDRmNTkxYWYz">self.__next_f.push([1,"84:T454,"])</script><script nonce="OWMyZTMyZGMtMjFhNy00NWY0LWFhZDQtYzhmZDRmNTkxYWYz">self.__next_f.push([1,"\u003clabel\u003e20\u003c/label\u003e\u003cmixed-citation publication-type=\"confproc\"\u003e\u003cstring-name\u003e\u003csurname\u003eDegli Esposti\u003c/surname\u003e, \u003cgiven-names\u003eM\u003c/given-names\u003e\u003c/string-name\u003e, \u003cstring-name\u003e\u003csurname\u003eBorgi\u003c/surname\u003e, \u003cgiven-names\u003eF\u003c/given-names\u003e\u003c/string-name\u003e, \u003cstring-name\u003e\u003csurname\u003ePellegrino\u003c/surname\u003e, \u003cgiven-names\u003eMP\u003c/given-names\u003e\u003c/string-name\u003e, \u003cstring-name\u003e\u003csurname\u003eHussein Kannouma\u003c/surname\u003e, \u003cgiven-names\u003eR\u003c/given-names\u003e\u003c/string-name\u003e, \u003cstring-name\u003e\u003csurname\u003eAbric\u003c/surname\u003e, \u003cgiven-names\u003eC\u003c/given-names\u003e\u003c/string-name\u003e and \u003cstring-name\u003e\u003csurname\u003eBarchiesi\u003c/surname\u003e, \u003cgiven-names\u003eF\u003c/given-names\u003e\u003c/string-name\u003e. \u003cyear\u003e2023\u003c/year\u003e. \u003carticle-title\u003e\u0026#8216;Another side to the story: Preliminary results from the renewed excavations on the eastern flank of Tell Abraq (2021\u0026#8211;2022)\u0026#8217;\u003c/article-title\u003e. In: \u003cconf-name\u003eAdvances in UAE Archaeology Proceedings of Abu Dhabi\u0026#8217;s Archaeology Conference\u003c/conf-name\u003e. \u003cconf-loc\u003eAbu Dhabi, United Arab Emirates\u003c/conf-loc\u003e, \u003cconf-date\u003e2022\u003c/conf-date\u003e, pp. \u003cfpage\u003e183\u003c/fpage\u003e\u0026#8211;\u003clpage\u003e207\u003c/lpage\u003e. DOI: \u003cpub-id pub-id-type=\"doi\"\u003e10.2307/jj.14638142.13\u003c/pub-id\u003e\u003c/mixed-citation\u003e"])</script><script nonce="OWMyZTMyZGMtMjFhNy00NWY0LWFhZDQtYzhmZDRmNTkxYWYz">self.__next_f.push([1,"85:T502,"])</script><script nonce="OWMyZTMyZGMtMjFhNy00NWY0LWFhZDQtYzhmZDRmNTkxYWYz">self.__next_f.push([1,"\u003cstring-name\u003e\u003csurname\u003eFleitmann\u003c/surname\u003e, \u003cgiven-names\u003eD\u003c/given-names\u003e\u003c/string-name\u003e, \u003cstring-name\u003e\u003csurname\u003eBurns\u003c/surname\u003e, \u003cgiven-names\u003eSJ\u003c/given-names\u003e\u003c/string-name\u003e, \u003cstring-name\u003e\u003csurname\u003eMangini\u003c/surname\u003e, \u003cgiven-names\u003eA\u003c/given-names\u003e\u003c/string-name\u003e, \u003cstring-name\u003e\u003csurname\u003eMudelsee\u003c/surname\u003e, \u003cgiven-names\u003eM\u003c/given-names\u003e\u003c/string-name\u003e, \u003cstring-name\u003e\u003csurname\u003eKramers\u003c/surname\u003e, \u003cgiven-names\u003eJ\u003c/given-names\u003e\u003c/string-name\u003e, \u003cstring-name\u003e\u003csurname\u003eVilla\u003c/surname\u003e, \u003cgiven-names\u003eI\u003c/given-names\u003e\u003c/string-name\u003e, \u003cstring-name\u003e\u003csurname\u003eNeff\u003c/surname\u003e, \u003cgiven-names\u003eU\u003c/given-names\u003e\u003c/string-name\u003e, \u003cstring-name\u003e\u003csurname\u003eAl-Subbary\u003c/surname\u003e, \u003cgiven-names\u003eAA\u003c/given-names\u003e\u003c/string-name\u003e, \u003cstring-name\u003e\u003csurname\u003eBuettner\u003c/surname\u003e, \u003cgiven-names\u003eA\u003c/given-names\u003e\u003c/string-name\u003e, \u003cstring-name\u003e\u003csurname\u003eHippler\u003c/surname\u003e, \u003cgiven-names\u003eD\u003c/given-names\u003e\u003c/string-name\u003e and \u003cstring-name\u003e\u003csurname\u003eMatter\u003c/surname\u003e, \u003cgiven-names\u003eA\u003c/given-names\u003e\u003c/string-name\u003e. \u003cyear\u003e2007\u003c/year\u003e. \u003carticle-title\u003e\u0026#8216;Holocene ITCZ and Indian monsoon dynamics recorded in stalagmites from Oman and Yemen (Socotra)\u0026#8217;\u003c/article-title\u003e. \u003csource\u003eQuaternary Science Reviews\u003c/source\u003e, \u003cvolume\u003e26\u003c/volume\u003e: \u003cfpage\u003e170\u003c/fpage\u003e\u0026#8211;\u003clpage\u003e188\u003c/lpage\u003e. DOI: \u003cpub-id pub-id-type=\"doi\"\u003e10.1016/j.quascirev.2006.04.012\u003c/pub-id\u003e"])</script><script nonce="OWMyZTMyZGMtMjFhNy00NWY0LWFhZDQtYzhmZDRmNTkxYWYz">self.__next_f.push([1,"86:T54f,"])</script><script nonce="OWMyZTMyZGMtMjFhNy00NWY0LWFhZDQtYzhmZDRmNTkxYWYz">self.__next_f.push([1,"\u003clabel\u003e24\u003c/label\u003e\u003cmixed-citation publication-type=\"journal\"\u003e\u003cstring-name\u003e\u003csurname\u003eFleitmann\u003c/surname\u003e, \u003cgiven-names\u003eD\u003c/given-names\u003e\u003c/string-name\u003e, \u003cstring-name\u003e\u003csurname\u003eBurns\u003c/surname\u003e, \u003cgiven-names\u003eSJ\u003c/given-names\u003e\u003c/string-name\u003e, \u003cstring-name\u003e\u003csurname\u003eMangini\u003c/surname\u003e, \u003cgiven-names\u003eA\u003c/given-names\u003e\u003c/string-name\u003e, \u003cstring-name\u003e\u003csurname\u003eMudelsee\u003c/surname\u003e, \u003cgiven-names\u003eM\u003c/given-names\u003e\u003c/string-name\u003e, \u003cstring-name\u003e\u003csurname\u003eKramers\u003c/surname\u003e, \u003cgiven-names\u003eJ\u003c/given-names\u003e\u003c/string-name\u003e, \u003cstring-name\u003e\u003csurname\u003eVilla\u003c/surname\u003e, \u003cgiven-names\u003eI\u003c/given-names\u003e\u003c/string-name\u003e, \u003cstring-name\u003e\u003csurname\u003eNeff\u003c/surname\u003e, \u003cgiven-names\u003eU\u003c/given-names\u003e\u003c/string-name\u003e, \u003cstring-name\u003e\u003csurname\u003eAl-Subbary\u003c/surname\u003e, \u003cgiven-names\u003eAA\u003c/given-names\u003e\u003c/string-name\u003e, \u003cstring-name\u003e\u003csurname\u003eBuettner\u003c/surname\u003e, \u003cgiven-names\u003eA\u003c/given-names\u003e\u003c/string-name\u003e, \u003cstring-name\u003e\u003csurname\u003eHippler\u003c/surname\u003e, \u003cgiven-names\u003eD\u003c/given-names\u003e\u003c/string-name\u003e and \u003cstring-name\u003e\u003csurname\u003eMatter\u003c/surname\u003e, \u003cgiven-names\u003eA\u003c/given-names\u003e\u003c/string-name\u003e. \u003cyear\u003e2007\u003c/year\u003e. \u003carticle-title\u003e\u0026#8216;Holocene ITCZ and Indian monsoon dynamics recorded in stalagmites from Oman and Yemen (Socotra)\u0026#8217;\u003c/article-title\u003e. \u003csource\u003eQuaternary Science Reviews\u003c/source\u003e, \u003cvolume\u003e26\u003c/volume\u003e: \u003cfpage\u003e170\u003c/fpage\u003e\u0026#8211;\u003clpage\u003e188\u003c/lpage\u003e. DOI: \u003cpub-id pub-id-type=\"doi\"\u003e10.1016/j.quascirev.2006.04.012\u003c/pub-id\u003e\u003c/mixed-citation\u003e"])</script><script nonce="OWMyZTMyZGMtMjFhNy00NWY0LWFhZDQtYzhmZDRmNTkxYWYz">self.__next_f.push([1,"87:T409,"])</script><script nonce="OWMyZTMyZGMtMjFhNy00NWY0LWFhZDQtYzhmZDRmNTkxYWYz">self.__next_f.push([1,"\u003clabel\u003e34\u003c/label\u003e\u003cmixed-citation publication-type=\"journal\"\u003e\u003cstring-name\u003e\u003csurname\u003eMashkour\u003c/surname\u003e, \u003cgiven-names\u003eM\u003c/given-names\u003e\u003c/string-name\u003e, \u003cstring-name\u003e\u003csurname\u003eBeech\u003c/surname\u003e, \u003cgiven-names\u003eMJ\u003c/given-names\u003e\u003c/string-name\u003e, \u003cstring-name\u003e\u003csurname\u003eDebue\u003c/surname\u003e, \u003cgiven-names\u003eK\u003c/given-names\u003e\u003c/string-name\u003e, \u003cstring-name\u003e\u003csurname\u003eYeomans\u003c/surname\u003e, \u003cgiven-names\u003eL\u003c/given-names\u003e\u003c/string-name\u003e, \u003cstring-name\u003e\u003csurname\u003eBr\u0026#233;hard\u003c/surname\u003e, \u003cgiven-names\u003eS\u003c/given-names\u003e\u003c/string-name\u003e, \u003cstring-name\u003e\u003csurname\u003eGasparini\u003c/surname\u003e, \u003cgiven-names\u003eD\u003c/given-names\u003e\u003c/string-name\u003e and \u003cstring-name\u003e\u003csurname\u003eM\u0026#233;ry\u003c/surname\u003e, \u003cgiven-names\u003eS\u003c/given-names\u003e\u003c/string-name\u003e. \u003cyear\u003e2016\u003c/year\u003e. \u003carticle-title\u003e\u0026#8216;Middle to Late Neolithic animal exploitation at UAQ2 (5500\u0026#8211;4000 cal BC): an Ubaid-related coastal site at Umm al-Quwain Emirate, United Arab Emirates\u0026#8217;\u003c/article-title\u003e. \u003csource\u003eProceedings of the Seminar for Arabian Studies\u003c/source\u003e, \u003cvolume\u003e46\u003c/volume\u003e: \u003cfpage\u003e195\u003c/fpage\u003e\u0026#8211;\u003clpage\u003e210\u003c/lpage\u003e.\u003c/mixed-citation\u003e"])</script><script nonce="OWMyZTMyZGMtMjFhNy00NWY0LWFhZDQtYzhmZDRmNTkxYWYz">self.__next_f.push([1,"88:T446,"])</script><script nonce="OWMyZTMyZGMtMjFhNy00NWY0LWFhZDQtYzhmZDRmNTkxYWYz">self.__next_f.push([1,"\u003cstring-name\u003e\u003csurname\u003ePower\u003c/surname\u003e, \u003cgiven-names\u003eT\u003c/given-names\u003e\u003c/string-name\u003e, \u003cstring-name\u003e\u003csurname\u003eDegli Esposti\u003c/surname\u003e, \u003cgiven-names\u003eM\u003c/given-names\u003e\u003c/string-name\u003e, \u003cstring-name\u003e\u003csurname\u003eHoyland\u003c/surname\u003e, \u003cgiven-names\u003eR\u003c/given-names\u003e\u003c/string-name\u003e, \u003cstring-name\u003e\u003csurname\u003eHussein Kannouma\u003c/surname\u003e, \u003cgiven-names\u003eR\u003c/given-names\u003e\u003c/string-name\u003e, \u003cstring-name\u003e\u003csurname\u003eBorgi\u003c/surname\u003e, \u003cgiven-names\u003eF\u003c/given-names\u003e\u003c/string-name\u003e, \u003cstring-name\u003e\u003csurname\u003eIwaszczuk\u003c/surname\u003e, \u003cgiven-names\u003eU\u003c/given-names\u003e\u003c/string-name\u003e, \u003cstring-name\u003e\u003csurname\u003eMaini\u003c/surname\u003e, \u003cgiven-names\u003eE\u003c/given-names\u003e\u003c/string-name\u003e, \u003cstring-name\u003e\u003csurname\u003eNicolosi\u003c/surname\u003e, \u003cgiven-names\u003eT\u003c/given-names\u003e\u003c/string-name\u003e and \u003cstring-name\u003e\u003csurname\u003ePriestman\u003c/surname\u003e, \u003cgiven-names\u003eS\u003c/given-names\u003e\u003c/string-name\u003e. \u003cyear\u003e2024\u003c/year\u003e. \u003carticle-title\u003e\u0026#8216;Excavations at a late antique to early Islamic pearling town and monastery on S\u0026#299;n\u0026#299;ya Island, Umm al Quwain\u0026#8217;\u003c/article-title\u003e. \u003csource\u003eProceedings of the Seminar for Arabian Studies\u003c/source\u003e, \u003cvolume\u003e52\u003c/volume\u003e: \u003cfpage\u003e211\u003c/fpage\u003e\u0026#8211;\u003clpage\u003e229\u003c/lpage\u003e."])</script><script nonce="OWMyZTMyZGMtMjFhNy00NWY0LWFhZDQtYzhmZDRmNTkxYWYz">self.__next_f.push([1,"89:T493,"])</script><script nonce="OWMyZTMyZGMtMjFhNy00NWY0LWFhZDQtYzhmZDRmNTkxYWYz">self.__next_f.push([1,"\u003clabel\u003e40\u003c/label\u003e\u003cmixed-citation publication-type=\"journal\"\u003e\u003cstring-name\u003e\u003csurname\u003ePower\u003c/surname\u003e, \u003cgiven-names\u003eT\u003c/given-names\u003e\u003c/string-name\u003e, \u003cstring-name\u003e\u003csurname\u003eDegli Esposti\u003c/surname\u003e, \u003cgiven-names\u003eM\u003c/given-names\u003e\u003c/string-name\u003e, \u003cstring-name\u003e\u003csurname\u003eHoyland\u003c/surname\u003e, \u003cgiven-names\u003eR\u003c/given-names\u003e\u003c/string-name\u003e, \u003cstring-name\u003e\u003csurname\u003eHussein Kannouma\u003c/surname\u003e, \u003cgiven-names\u003eR\u003c/given-names\u003e\u003c/string-name\u003e, \u003cstring-name\u003e\u003csurname\u003eBorgi\u003c/surname\u003e, \u003cgiven-names\u003eF\u003c/given-names\u003e\u003c/string-name\u003e, \u003cstring-name\u003e\u003csurname\u003eIwaszczuk\u003c/surname\u003e, \u003cgiven-names\u003eU\u003c/given-names\u003e\u003c/string-name\u003e, \u003cstring-name\u003e\u003csurname\u003eMaini\u003c/surname\u003e, \u003cgiven-names\u003eE\u003c/given-names\u003e\u003c/string-name\u003e, \u003cstring-name\u003e\u003csurname\u003eNicolosi\u003c/surname\u003e, \u003cgiven-names\u003eT\u003c/given-names\u003e\u003c/string-name\u003e and \u003cstring-name\u003e\u003csurname\u003ePriestman\u003c/surname\u003e, \u003cgiven-names\u003eS\u003c/given-names\u003e\u003c/string-name\u003e. \u003cyear\u003e2024\u003c/year\u003e. \u003carticle-title\u003e\u0026#8216;Excavations at a late antique to early Islamic pearling town and monastery on S\u0026#299;n\u0026#299;ya Island, Umm al Quwain\u0026#8217;\u003c/article-title\u003e. \u003csource\u003eProceedings of the Seminar for Arabian Studies\u003c/source\u003e, \u003cvolume\u003e52\u003c/volume\u003e: \u003cfpage\u003e211\u003c/fpage\u003e\u0026#8211;\u003clpage\u003e229\u003c/lpage\u003e.\u003c/mixed-citation\u003e"])</script><script nonce="OWMyZTMyZGMtMjFhNy00NWY0LWFhZDQtYzhmZDRmNTkxYWYz">self.__next_f.push([1,"8a:T484,"])</script><script nonce="OWMyZTMyZGMtMjFhNy00NWY0LWFhZDQtYzhmZDRmNTkxYWYz">self.__next_f.push([1,"\u003cstring-name\u003e\u003csurname\u003eRahimi\u003c/surname\u003e, \u003cgiven-names\u003eJ\u003c/given-names\u003e\u003c/string-name\u003e, \u003cstring-name\u003e\u003csurname\u003eFillol\u003c/surname\u003e, \u003cgiven-names\u003eE\u003c/given-names\u003e\u003c/string-name\u003e, \u003cstring-name\u003e\u003csurname\u003eMutua\u003c/surname\u003e, \u003cgiven-names\u003eJY\u003c/given-names\u003e\u003c/string-name\u003e, \u003cstring-name\u003e\u003csurname\u003eCinardi\u003c/surname\u003e, \u003cgiven-names\u003eG\u003c/given-names\u003e\u003c/string-name\u003e, \u003cstring-name\u003e\u003csurname\u003eRobinson\u003c/surname\u003e, \u003cgiven-names\u003eTP\u003c/given-names\u003e\u003c/string-name\u003e, \u003cstring-name\u003e\u003csurname\u003eNotenbaert\u003c/surname\u003e, \u003cgiven-names\u003eAMO\u003c/given-names\u003e\u003c/string-name\u003e, \u003cstring-name\u003e\u003csurname\u003eEricksen\u003c/surname\u003e, \u003cgiven-names\u003ePJ\u003c/given-names\u003e\u003c/string-name\u003e, \u003cstring-name\u003e\u003csurname\u003eGraham\u003c/surname\u003e, \u003cgiven-names\u003eMW\u003c/given-names\u003e\u003c/string-name\u003e and \u003cstring-name\u003e\u003csurname\u003eButterbach-Bahl\u003c/surname\u003e, \u003cgiven-names\u003eK\u003c/given-names\u003e\u003c/string-name\u003e. \u003cyear\u003e2022\u003c/year\u003e. \u003carticle-title\u003e\u0026#8216;A shift from cattle to camel and goat farming can sustain milk production with lower inputs and emissions in north sub-Saharan Africa\u0026#8217;s drylands\u0026#8217;\u003c/article-title\u003e. \u003csource\u003eNat Food\u003c/source\u003e, \u003cvolume\u003e3\u003c/volume\u003e: \u003cfpage\u003e523\u003c/fpage\u003e\u0026#8211;\u003clpage\u003e531\u003c/lpage\u003e. DOI: \u003cpub-id pub-id-type=\"doi\"\u003e10.1038/s43016-022-00543-6\u003c/pub-id\u003e"])</script><script nonce="OWMyZTMyZGMtMjFhNy00NWY0LWFhZDQtYzhmZDRmNTkxYWYz">self.__next_f.push([1,"8b:T4d1,"])</script><script nonce="OWMyZTMyZGMtMjFhNy00NWY0LWFhZDQtYzhmZDRmNTkxYWYz">self.__next_f.push([1,"\u003clabel\u003e43\u003c/label\u003e\u003cmixed-citation publication-type=\"journal\"\u003e\u003cstring-name\u003e\u003csurname\u003eRahimi\u003c/surname\u003e, \u003cgiven-names\u003eJ\u003c/given-names\u003e\u003c/string-name\u003e, \u003cstring-name\u003e\u003csurname\u003eFillol\u003c/surname\u003e, \u003cgiven-names\u003eE\u003c/given-names\u003e\u003c/string-name\u003e, \u003cstring-name\u003e\u003csurname\u003eMutua\u003c/surname\u003e, \u003cgiven-names\u003eJY\u003c/given-names\u003e\u003c/string-name\u003e, \u003cstring-name\u003e\u003csurname\u003eCinardi\u003c/surname\u003e, \u003cgiven-names\u003eG\u003c/given-names\u003e\u003c/string-name\u003e, \u003cstring-name\u003e\u003csurname\u003eRobinson\u003c/surname\u003e, \u003cgiven-names\u003eTP\u003c/given-names\u003e\u003c/string-name\u003e, \u003cstring-name\u003e\u003csurname\u003eNotenbaert\u003c/surname\u003e, \u003cgiven-names\u003eAMO\u003c/given-names\u003e\u003c/string-name\u003e, \u003cstring-name\u003e\u003csurname\u003eEricksen\u003c/surname\u003e, \u003cgiven-names\u003ePJ\u003c/given-names\u003e\u003c/string-name\u003e, \u003cstring-name\u003e\u003csurname\u003eGraham\u003c/surname\u003e, \u003cgiven-names\u003eMW\u003c/given-names\u003e\u003c/string-name\u003e and \u003cstring-name\u003e\u003csurname\u003eButterbach-Bahl\u003c/surname\u003e, \u003cgiven-names\u003eK\u003c/given-names\u003e\u003c/string-name\u003e. \u003cyear\u003e2022\u003c/year\u003e. \u003carticle-title\u003e\u0026#8216;A shift from cattle to camel and goat farming can sustain milk production with lower inputs and emissions in north sub-Saharan Africa\u0026#8217;s drylands\u0026#8217;\u003c/article-title\u003e. \u003csource\u003eNat Food\u003c/source\u003e, \u003cvolume\u003e3\u003c/volume\u003e: \u003cfpage\u003e523\u003c/fpage\u003e\u0026#8211;\u003clpage\u003e531\u003c/lpage\u003e. DOI: \u003cpub-id pub-id-type=\"doi\"\u003e10.1038/s43016-022-00543-6\u003c/pub-id\u003e\u003c/mixed-citation\u003e"])</script><script nonce="OWMyZTMyZGMtMjFhNy00NWY0LWFhZDQtYzhmZDRmNTkxYWYz">self.__next_f.push([1,"8c:T42a,"])</script><script nonce="OWMyZTMyZGMtMjFhNy00NWY0LWFhZDQtYzhmZDRmNTkxYWYz">self.__next_f.push([1,"\u003clabel\u003e48\u003c/label\u003e\u003cmixed-citation publication-type=\"journal\"\u003e\u003cstring-name\u003e\u003csurname\u003eSuryanarayan\u003c/surname\u003e, \u003cgiven-names\u003eA\u003c/given-names\u003e\u003c/string-name\u003e, \u003cstring-name\u003e\u003csurname\u003eDegli Esposti\u003c/surname\u003e, \u003cgiven-names\u003eM\u003c/given-names\u003e\u003c/string-name\u003e, \u003cstring-name\u003e\u003csurname\u003eM\u0026#233;ry\u003c/surname\u003e, \u003cgiven-names\u003eS\u003c/given-names\u003e\u003c/string-name\u003e, \u003cstring-name\u003e\u003csurname\u003eStrolin\u003c/surname\u003e, \u003cgiven-names\u003eL\u003c/given-names\u003e\u003c/string-name\u003e, \u003cstring-name\u003e\u003csurname\u003eMazuy\u003c/surname\u003e, \u003cgiven-names\u003eA\u003c/given-names\u003e\u003c/string-name\u003e, \u003cstring-name\u003e\u003csurname\u003eMoraleda-Cibri\u0026#225;n\u003c/surname\u003e, \u003cgiven-names\u003eN\u003c/given-names\u003e\u003c/string-name\u003e, \u003cstring-name\u003e\u003csurname\u003eJoan Villanueva\u003c/surname\u003e, \u003cgiven-names\u003eJ\u003c/given-names\u003e\u003c/string-name\u003e and \u003cstring-name\u003e\u003csurname\u003eRegert\u003c/surname\u003e, \u003cgiven-names\u003eM\u003c/given-names\u003e\u003c/string-name\u003e. \u003cyear\u003e2024\u003c/year\u003e. \u003carticle-title\u003e\u0026#8216;Domestic food practice and vessel-use at Sal\u0026#363;t-ST1, central Oman, during the Umm an-Nar period\u0026#8217;\u003c/article-title\u003e. \u003csource\u003eArabian Archaeology and Epigraphy\u003c/source\u003e. DOI: \u003cpub-id pub-id-type=\"doi\"\u003e10.1111/aae.12247\u003c/pub-id\u003e\u003c/mixed-citation\u003e"])</script><script nonce="OWMyZTMyZGMtMjFhNy00NWY0LWFhZDQtYzhmZDRmNTkxYWYz">self.__next_f.push([1,"8d:T434,"])</script><script nonce="OWMyZTMyZGMtMjFhNy00NWY0LWFhZDQtYzhmZDRmNTkxYWYz">self.__next_f.push([1,"\u003clabel\u003e54\u003c/label\u003e\u003cmixed-citation publication-type=\"journal\"\u003e\u003cstring-name\u003e\u003csurname\u003eUerpmann\u003c/surname\u003e, \u003cgiven-names\u003eM\u003c/given-names\u003e\u003c/string-name\u003e, \u003cstring-name\u003e\u003csurname\u003eUerpmann\u003c/surname\u003e, \u003cgiven-names\u003eH-P\u003c/given-names\u003e\u003c/string-name\u003e, \u003cstring-name\u003e\u003csurname\u003eHinderer\u003c/surname\u003e, \u003cgiven-names\u003eM\u003c/given-names\u003e\u003c/string-name\u003e, \u003cstring-name\u003e\u003csurname\u003eLindauer\u003c/surname\u003e, \u003cgiven-names\u003eS\u003c/given-names\u003e\u003c/string-name\u003e, \u003cstring-name\u003e\u003csurname\u003eNeureiter\u003c/surname\u003e, \u003cgiven-names\u003eC\u003c/given-names\u003e\u003c/string-name\u003e, \u003cstring-name\u003e\u003csurname\u003eGhukasyan\u003c/surname\u003e, \u003cgiven-names\u003eR\u003c/given-names\u003e\u003c/string-name\u003e, \u003cstring-name\u003e\u003csurname\u003eKesejyan\u003c/surname\u003e, \u003cgiven-names\u003eS\u003c/given-names\u003e\u003c/string-name\u003e and \u003cstring-name\u003e\u003csurname\u003ePetrosyan\u003c/surname\u003e, \u003cgiven-names\u003eA\u003c/given-names\u003e\u003c/string-name\u003e. \u003cyear\u003e2018\u003c/year\u003e. \u003carticle-title\u003e\u0026#8216;HLO1-south: an Early Neolithic site in Wadi al-Hilo (Sharjah, UAE)\u0026#8217;\u003c/article-title\u003e. \u003csource\u003eArabian Archaeology and Epigraphy\u003c/source\u003e, \u003cvolume\u003e29\u003c/volume\u003e: \u003cfpage\u003e1\u003c/fpage\u003e\u0026#8211;\u003clpage\u003e9\u003c/lpage\u003e. DOI: \u003cpub-id pub-id-type=\"doi\"\u003e10.1111/aae.12107\u003c/pub-id\u003e\u003c/mixed-citation\u003e"])</script><script nonce="OWMyZTMyZGMtMjFhNy00NWY0LWFhZDQtYzhmZDRmNTkxYWYz">self.__next_f.push([1,"7c:[\"$\",\"$L7f\",null,{\"product\":{\"_id\":\"6842b39ada18af458e773281\",\"__v\":0,\"articleData\":{\"doi\":\"10.5334/oq.149\",\"journalKey\":\"UPJOQ\",\"volumeNumber\":\"11\",\"issueNumber\":\"1\",\"title\":{\"en\":\"Sheep and Goat Variability along the Edges of the Al-Hajar Mountains in the Prehistory of South-east Arabia\"},\"isAccessible\":true,\"licenseType\":\"OpenAccess\",\"licenseText\":{\"en\":\"\"},\"copyright\":{\"en\":\"\"},\"ePubDate\":\"2025-04-04T00:00:00.000Z\",\"pPubDate\":null,\"receivedDate\":\"2024-07-08T00:00:00.000Z\",\"acceptedDate\":\"2025-02-09T00:00:00.000Z\",\"fPage\":\"7\",\"lPage\":\"7\",\"articleCategory\":\"Research paper\",\"prevArticle\":\"10.5334/oq.143\",\"nextArticle\":\"10.5334/oq.153\",\"pdfUrl\":\"https://reference-global.com/download/article/10.5334/oq.149.pdf\",\"xmlUrl\":\"https://reference-global.com/download/article/10.5334/oq.149.xml\",\"keywords\":[\"Zooarchaeology\",\"Sheep and Goats\",\"Al-Hajar Mountains\",\"Osteometry\",\"Bronze Age\",\"Iron Age\"],\"classifications\":[],\"abstractContent\":{\"en\":\"$80\"},\"articleContent\":{\"en\":\"$81\"},\"figuresAndTables\":\"$82\",\"referenceList\":[{\"refId\":\"B1\",\"citeString\":\"\u003cstring-name\u003e\u003csurname\u003eAlbarella\u003c/surname\u003e, \u003cgiven-names\u003eU\u003c/given-names\u003e\u003c/string-name\u003e. \u003cyear\u003e2002\u003c/year\u003e. \u003cchapter-title\u003e\u0026#8216;Size matters: how and why biometry is still important in zooarchaeology\u0026#8217;\u003c/chapter-title\u003e. In: \u003cstring-name\u003e\u003csurname\u003eDobney\u003c/surname\u003e, \u003cgiven-names\u003eK\u003c/given-names\u003e\u003c/string-name\u003e and \u003cstring-name\u003e\u003csurname\u003eO\u0026#8217;Connor\u003c/surname\u003e, \u003cgiven-names\u003eT\u003c/given-names\u003e\u003c/string-name\u003e (eds.) \u003csource\u003eBones and the Man: Studies in Honour of Don Brothwell\u003c/source\u003e. \u003cpublisher-loc\u003eOxford\u003c/publisher-loc\u003e: \u003cpublisher-name\u003eOxbow Books\u003c/publisher-name\u003e, pp. \u003cfpage\u003e51\u003c/fpage\u003e\u0026#8211;\u003clpage\u003e62\u003c/lpage\u003e.\",\"doi\":null,\"mixedCitation\":\"\u003clabel\u003e1\u003c/label\u003e\u003cmixed-citation publication-type=\\\"book\\\"\u003e\u003cstring-name\u003e\u003csurname\u003eAlbarella\u003c/surname\u003e, \u003cgiven-names\u003eU\u003c/given-names\u003e\u003c/string-name\u003e. \u003cyear\u003e2002\u003c/year\u003e. \u003cchapter-title\u003e\u0026#8216;Size matters: how and why biometry is still important in zooarchaeology\u0026#8217;\u003c/chapter-title\u003e. In: \u003cstring-name\u003e\u003csurname\u003eDobney\u003c/surname\u003e, \u003cgiven-names\u003eK\u003c/given-names\u003e\u003c/string-name\u003e and \u003cstring-name\u003e\u003csurname\u003eO\u0026#8217;Connor\u003c/surname\u003e, \u003cgiven-names\u003eT\u003c/given-names\u003e\u003c/string-name\u003e (eds.) \u003csource\u003eBones and the Man: Studies in Honour of Don Brothwell\u003c/source\u003e. \u003cpublisher-loc\u003eOxford\u003c/publisher-loc\u003e: \u003cpublisher-name\u003eOxbow Books\u003c/publisher-name\u003e, pp. \u003cfpage\u003e51\u003c/fpage\u003e\u0026#8211;\u003clpage\u003e62\u003c/lpage\u003e.\u003c/mixed-citation\u003e\"},{\"refId\":\"B2\",\"citeString\":\"\u003cstring-name\u003e\u003csurname\u003eAvanzini\u003c/surname\u003e, \u003cgiven-names\u003eA\u003c/given-names\u003e\u003c/string-name\u003e. (eds.) \u003cyear\u003e2015\u003c/year\u003e. \u003csource\u003eIn the heart of Oman. The castle of Salut\u003c/source\u003e. \u003cpublisher-loc\u003eRome\u003c/publisher-loc\u003e: \u003cpublisher-name\u003e\u0026#171;L\u0026#8217;Erma\u0026#187; di Bretschneider\u003c/publisher-name\u003e.\",\"doi\":null,\"mixedCitation\":\"\u003clabel\u003e2\u003c/label\u003e\u003cmixed-citation publication-type=\\\"book\\\"\u003e\u003cstring-name\u003e\u003csurname\u003eAvanzini\u003c/surname\u003e, \u003cgiven-names\u003eA\u003c/given-names\u003e\u003c/string-name\u003e. (eds.) \u003cyear\u003e2015\u003c/year\u003e. \u003csource\u003eIn the heart of Oman. The castle of Salut\u003c/source\u003e. \u003cpublisher-loc\u003eRome\u003c/publisher-loc\u003e: \u003cpublisher-name\u003e\u0026#171;L\u0026#8217;Erma\u0026#187; di Bretschneider\u003c/publisher-name\u003e.\u003c/mixed-citation\u003e\"},{\"refId\":\"B3\",\"citeString\":\"\u003cstring-name\u003e\u003csurname\u003eAvanzini\u003c/surname\u003e, \u003cgiven-names\u003eA\u003c/given-names\u003e\u003c/string-name\u003e and \u003cstring-name\u003e\u003csurname\u003eDegli Esposti\u003c/surname\u003e, \u003cgiven-names\u003eM\u003c/given-names\u003e\u003c/string-name\u003e. (eds.) \u003cyear\u003e2018\u003c/year\u003e. \u003csource\u003eHusn Salut and the Iron Age of Southeast Arabia, Excavations of the Italian Mission to Oman 2004\u0026#8211;2014\u003c/source\u003e. \u003cpublisher-loc\u003eRome\u003c/publisher-loc\u003e: \u003cpublisher-name\u003e\u0026#171;L\u0026#8217;Erma\u0026#187; di Bretschneider\u003c/publisher-name\u003e.\",\"doi\":null,\"mixedCitation\":\"\u003clabel\u003e3\u003c/label\u003e\u003cmixed-citation publication-type=\\\"book\\\"\u003e\u003cstring-name\u003e\u003csurname\u003eAvanzini\u003c/surname\u003e, \u003cgiven-names\u003eA\u003c/given-names\u003e\u003c/string-name\u003e and \u003cstring-name\u003e\u003csurname\u003eDegli Esposti\u003c/surname\u003e, \u003cgiven-names\u003eM\u003c/given-names\u003e\u003c/string-name\u003e. (eds.) \u003cyear\u003e2018\u003c/year\u003e. \u003csource\u003eHusn Salut and the Iron Age of Southeast Arabia, Excavations of the Italian Mission to Oman 2004\u0026#8211;2014\u003c/source\u003e. \u003cpublisher-loc\u003eRome\u003c/publisher-loc\u003e: \u003cpublisher-name\u003e\u0026#171;L\u0026#8217;Erma\u0026#187; di Bretschneider\u003c/publisher-name\u003e.\u003c/mixed-citation\u003e\"},{\"refId\":\"B4\",\"citeString\":\"\u003cstring-name\u003e\u003csurname\u003eBellini\u003c/surname\u003e, \u003cgiven-names\u003eC\u003c/given-names\u003e\u003c/string-name\u003e, \u003cstring-name\u003e\u003csurname\u003eCondoluci\u003c/surname\u003e, \u003cgiven-names\u003eC\u003c/given-names\u003e\u003c/string-name\u003e, \u003cstring-name\u003e\u003csurname\u003eGiachi\u003c/surname\u003e, \u003cgiven-names\u003eG\u003c/given-names\u003e\u003c/string-name\u003e, \u003cstring-name\u003e\u003csurname\u003eGonnelli\u003c/surname\u003e, \u003cgiven-names\u003eT\u003c/given-names\u003e\u003c/string-name\u003e and \u003cstring-name\u003e\u003csurname\u003eMariotti Lippi\u003c/surname\u003e, \u003cgiven-names\u003eM\u003c/given-names\u003e\u003c/string-name\u003e. \u003cyear\u003e2011\u003c/year\u003e. \u003carticle-title\u003e\u0026#8216;Interpretative scenarios emerging from plant micro- and macroremains in the Iron Age site of Salut, Sultanate of Oman\u0026#8217;\u003c/article-title\u003e. \u003csource\u003eJournal of Archaeological Science\u003c/source\u003e (\u003cissue\u003e38\u003c/issue\u003e): \u003cfpage\u003e2775\u003c/fpage\u003e\u0026#8211;\u003clpage\u003e2789\u003c/lpage\u003e. DOI: \u003cpub-id pub-id-type=\\\"doi\\\"\u003e10.1016/j.jas.2011.06.021\u003c/pub-id\u003e\",\"doi\":\"10.1016/j.jas.2011.06.021\",\"mixedCitation\":\"\u003clabel\u003e4\u003c/label\u003e\u003cmixed-citation publication-type=\\\"journal\\\"\u003e\u003cstring-name\u003e\u003csurname\u003eBellini\u003c/surname\u003e, \u003cgiven-names\u003eC\u003c/given-names\u003e\u003c/string-name\u003e, \u003cstring-name\u003e\u003csurname\u003eCondoluci\u003c/surname\u003e, \u003cgiven-names\u003eC\u003c/given-names\u003e\u003c/string-name\u003e, \u003cstring-name\u003e\u003csurname\u003eGiachi\u003c/surname\u003e, \u003cgiven-names\u003eG\u003c/given-names\u003e\u003c/string-name\u003e, \u003cstring-name\u003e\u003csurname\u003eGonnelli\u003c/surname\u003e, \u003cgiven-names\u003eT\u003c/given-names\u003e\u003c/string-name\u003e and \u003cstring-name\u003e\u003csurname\u003eMariotti Lippi\u003c/surname\u003e, \u003cgiven-names\u003eM\u003c/given-names\u003e\u003c/string-name\u003e. \u003cyear\u003e2011\u003c/year\u003e. \u003carticle-title\u003e\u0026#8216;Interpretative scenarios emerging from plant micro- and macroremains in the Iron Age site of Salut, Sultanate of Oman\u0026#8217;\u003c/article-title\u003e. \u003csource\u003eJournal of Archaeological Science\u003c/source\u003e (\u003cissue\u003e38\u003c/issue\u003e): \u003cfpage\u003e2775\u003c/fpage\u003e\u0026#8211;\u003clpage\u003e2789\u003c/lpage\u003e. DOI: \u003cpub-id pub-id-type=\\\"doi\\\"\u003e10.1016/j.jas.2011.06.021\u003c/pub-id\u003e\u003c/mixed-citation\u003e\"},{\"refId\":\"B5\",\"citeString\":\"\u003cstring-name\u003e\u003csurname\u003eBoessneck\u003c/surname\u003e, \u003cgiven-names\u003eJ\u003c/given-names\u003e\u003c/string-name\u003e, \u003cstring-name\u003e\u003csurname\u003eM\u0026#252;ller\u003c/surname\u003e, \u003cgiven-names\u003eHH\u003c/given-names\u003e\u003c/string-name\u003e and \u003cstring-name\u003e\u003csurname\u003eTeichert\u003c/surname\u003e, \u003cgiven-names\u003eM\u003c/given-names\u003e\u003c/string-name\u003e. \u003cyear\u003e1964\u003c/year\u003e. \u003cchapter-title\u003e\u0026#8216;Osteologische Unterscheidungsmerkmale zwischen Schaf (Ovis aries Linn\u0026#233;) und Ziege (Capra hircus Linn\u0026#233;)\u0026#8217;\u003c/chapter-title\u003e. \u003cpublisher-loc\u003eHalle\u003c/publisher-loc\u003e: \u003cpublisher-name\u003eAkad.-Verlag\u003c/publisher-name\u003e.\",\"doi\":null,\"mixedCitation\":\"\u003clabel\u003e5\u003c/label\u003e\u003cmixed-citation publication-type=\\\"book\\\"\u003e\u003cstring-name\u003e\u003csurname\u003eBoessneck\u003c/surname\u003e, \u003cgiven-names\u003eJ\u003c/given-names\u003e\u003c/string-name\u003e, \u003cstring-name\u003e\u003csurname\u003eM\u0026#252;ller\u003c/surname\u003e, \u003cgiven-names\u003eHH\u003c/given-names\u003e\u003c/string-name\u003e and \u003cstring-name\u003e\u003csurname\u003eTeichert\u003c/surname\u003e, \u003cgiven-names\u003eM\u003c/given-names\u003e\u003c/string-name\u003e. \u003cyear\u003e1964\u003c/year\u003e. \u003cchapter-title\u003e\u0026#8216;Osteologische Unterscheidungsmerkmale zwischen Schaf (Ovis aries Linn\u0026#233;) und Ziege (Capra hircus Linn\u0026#233;)\u0026#8217;\u003c/chapter-title\u003e. \u003cpublisher-loc\u003eHalle\u003c/publisher-loc\u003e: \u003cpublisher-name\u003eAkad.-Verlag\u003c/publisher-name\u003e.\u003c/mixed-citation\u003e\"},{\"refId\":\"B6\",\"citeString\":\"\u003cstring-name\u003e\u003csurname\u003eB\u0026#246;k\u0026#246;nyi\u003c/surname\u003e, \u003cgiven-names\u003eS\u003c/given-names\u003e\u003c/string-name\u003e. \u003cyear\u003e1992\u003c/year\u003e. \u003carticle-title\u003e\u0026#8216;Preliminary Information on the faunal remains from Excavations at Ras al-Junaiz\u0026#8217;\u003c/article-title\u003e. In: \u003cstring-name\u003e\u003csurname\u003eJarrige\u003c/surname\u003e, \u003cgiven-names\u003eC\u003c/given-names\u003e\u003c/string-name\u003e (eds.) \u003cconf-name\u003eSouth Asian Archaeology 1989. Paper of the Tenth International Conference, Monographs in World Archaeology n\u0026#176;14\u003c/conf-name\u003e, \u003cconf-sponsor\u003ePrehistory Press\u003c/conf-sponsor\u003e, pp. \u003cfpage\u003e45\u003c/fpage\u003e\u0026#8211;\u003clpage\u003e48\u003c/lpage\u003e.\",\"doi\":null,\"mixedCitation\":\"\u003clabel\u003e6\u003c/label\u003e\u003cmixed-citation publication-type=\\\"confproc\\\"\u003e\u003cstring-name\u003e\u003csurname\u003eB\u0026#246;k\u0026#246;nyi\u003c/surname\u003e, \u003cgiven-names\u003eS\u003c/given-names\u003e\u003c/string-name\u003e. \u003cyear\u003e1992\u003c/year\u003e. \u003carticle-title\u003e\u0026#8216;Preliminary Information on the faunal remains from Excavations at Ras al-Junaiz\u0026#8217;\u003c/article-title\u003e. In: \u003cstring-name\u003e\u003csurname\u003eJarrige\u003c/surname\u003e, \u003cgiven-names\u003eC\u003c/given-names\u003e\u003c/string-name\u003e (eds.) \u003cconf-name\u003eSouth Asian Archaeology 1989. Paper of the Tenth International Conference, Monographs in World Archaeology n\u0026#176;14\u003c/conf-name\u003e, \u003cconf-sponsor\u003ePrehistory Press\u003c/conf-sponsor\u003e, pp. \u003cfpage\u003e45\u003c/fpage\u003e\u0026#8211;\u003clpage\u003e48\u003c/lpage\u003e.\u003c/mixed-citation\u003e\"},{\"refId\":\"B7\",\"citeString\":\"\u003cstring-name\u003e\u003csurname\u003eB\u0026#246;k\u0026#246;nyi\u003c/surname\u003e, \u003cgiven-names\u003eS\u003c/given-names\u003e\u003c/string-name\u003e. \u003cyear\u003e1998\u003c/year\u003e. \u003cchapter-title\u003e\u0026#8216;Animal husbandry, hunting and fishing in the Ra\u0026#8217;s al-Junayz area: A basis of the human subsistence\u0026#8217;\u003c/chapter-title\u003e. In: \u003cstring-name\u003e\u003csurname\u003eBuitenhuis\u003c/surname\u003e, \u003cgiven-names\u003eH\u003c/given-names\u003e\u003c/string-name\u003e, \u003cstring-name\u003e\u003csurname\u003eBartosiewicz\u003c/surname\u003e, \u003cgiven-names\u003eL\u003c/given-names\u003e\u003c/string-name\u003e and \u003cstring-name\u003e\u003csurname\u003eChoyke\u003c/surname\u003e, \u003cgiven-names\u003eAM\u003c/given-names\u003e\u003c/string-name\u003e (eds.) \u003csource\u003eArchaeozoology of the Near East. Proceedings of the third international symposium on the archaeology of southwestern Asia and adjacent areas\u003c/source\u003e, \u003cvolume\u003e18\u003c/volume\u003e: \u003cfpage\u003e95\u003c/fpage\u003e\u0026#8211;\u003clpage\u003e102\u003c/lpage\u003e. \u003cpublisher-loc\u003eGroningen\u003c/publisher-loc\u003e: \u003cpublisher-name\u003eARC Publicaties\u003c/publisher-name\u003e.\",\"doi\":null,\"mixedCitation\":\"\u003clabel\u003e7\u003c/label\u003e\u003cmixed-citation publication-type=\\\"book\\\"\u003e\u003cstring-name\u003e\u003csurname\u003eB\u0026#246;k\u0026#246;nyi\u003c/surname\u003e, \u003cgiven-names\u003eS\u003c/given-names\u003e\u003c/string-name\u003e. \u003cyear\u003e1998\u003c/year\u003e. \u003cchapter-title\u003e\u0026#8216;Animal husbandry, hunting and fishing in the Ra\u0026#8217;s al-Junayz area: A basis of the human subsistence\u0026#8217;\u003c/chapter-title\u003e. In: \u003cstring-name\u003e\u003csurname\u003eBuitenhuis\u003c/surname\u003e, \u003cgiven-names\u003eH\u003c/given-names\u003e\u003c/string-name\u003e, \u003cstring-name\u003e\u003csurname\u003eBartosiewicz\u003c/surname\u003e, \u003cgiven-names\u003eL\u003c/given-names\u003e\u003c/string-name\u003e and \u003cstring-name\u003e\u003csurname\u003eChoyke\u003c/surname\u003e, \u003cgiven-names\u003eAM\u003c/given-names\u003e\u003c/string-name\u003e (eds.) \u003csource\u003eArchaeozoology of the Near East. Proceedings of the third international symposium on the archaeology of southwestern Asia and adjacent areas\u003c/source\u003e, \u003cvolume\u003e18\u003c/volume\u003e: \u003cfpage\u003e95\u003c/fpage\u003e\u0026#8211;\u003clpage\u003e102\u003c/lpage\u003e. \u003cpublisher-loc\u003eGroningen\u003c/publisher-loc\u003e: \u003cpublisher-name\u003eARC Publicaties\u003c/publisher-name\u003e.\u003c/mixed-citation\u003e\"},{\"refId\":\"B8\",\"citeString\":\"\u003cstring-name\u003e\u003csurname\u003eBorgi\u003c/surname\u003e, \u003cgiven-names\u003eF\u003c/given-names\u003e\u003c/string-name\u003e and \u003cstring-name\u003e\u003csurname\u003eMaini\u003c/surname\u003e, \u003cgiven-names\u003eE\u003c/given-names\u003e\u003c/string-name\u003e. \u003cyear\u003e2020\u003c/year\u003e. \u003cchapter-title\u003e\u0026#8216;Neolithic and Early Bronze Age Occupations at Ras Al-Hadd HD-5, Sultanate of Oman\u0026#8217;\u003c/chapter-title\u003e. In: \u003cstring-name\u003e\u003csurname\u003eCleuziou\u003c/surname\u003e, \u003cgiven-names\u003eS\u003c/given-names\u003e\u003c/string-name\u003e, \u003cstring-name\u003e\u003csurname\u003eTosi\u003c/surname\u003e, \u003cgiven-names\u003eM\u003c/given-names\u003e\u003c/string-name\u003e, \u003cstring-name\u003e\u003csurname\u003eFrenez\u003c/surname\u003e, \u003cgiven-names\u003eD\u003c/given-names\u003e\u003c/string-name\u003e and \u003cstring-name\u003e\u003csurname\u003eGarba\u003c/surname\u003e, \u003cgiven-names\u003eR\u003c/given-names\u003e\u003c/string-name\u003e (eds.) \u003csource\u003eIn the Shadow of the Ancestors: The Prehistoric Foundations of the Early Arabian Civilization in Oman\u003c/source\u003e. \u003cpublisher-name\u003eArchaeopress\u003c/publisher-name\u003e. \u003cpublisher-loc\u003eLondon\u003c/publisher-loc\u003e: Publishing Ltd, pp. \u003cfpage\u003e130\u003c/fpage\u003e\u0026#8211;\u003clpage\u003e134\u003c/lpage\u003e.\",\"doi\":null,\"mixedCitation\":\"\u003clabel\u003e8\u003c/label\u003e\u003cmixed-citation publication-type=\\\"book\\\"\u003e\u003cstring-name\u003e\u003csurname\u003eBorgi\u003c/surname\u003e, \u003cgiven-names\u003eF\u003c/given-names\u003e\u003c/string-name\u003e and \u003cstring-name\u003e\u003csurname\u003eMaini\u003c/surname\u003e, \u003cgiven-names\u003eE\u003c/given-names\u003e\u003c/string-name\u003e. \u003cyear\u003e2020\u003c/year\u003e. \u003cchapter-title\u003e\u0026#8216;Neolithic and Early Bronze Age Occupations at Ras Al-Hadd HD-5, Sultanate of Oman\u0026#8217;\u003c/chapter-title\u003e. In: \u003cstring-name\u003e\u003csurname\u003eCleuziou\u003c/surname\u003e, \u003cgiven-names\u003eS\u003c/given-names\u003e\u003c/string-name\u003e, \u003cstring-name\u003e\u003csurname\u003eTosi\u003c/surname\u003e, \u003cgiven-names\u003eM\u003c/given-names\u003e\u003c/string-name\u003e, \u003cstring-name\u003e\u003csurname\u003eFrenez\u003c/surname\u003e, \u003cgiven-names\u003eD\u003c/given-names\u003e\u003c/string-name\u003e and \u003cstring-name\u003e\u003csurname\u003eGarba\u003c/surname\u003e, \u003cgiven-names\u003eR\u003c/given-names\u003e\u003c/string-name\u003e (eds.) \u003csource\u003eIn the Shadow of the Ancestors: The Prehistoric Foundations of the Early Arabian Civilization in Oman\u003c/source\u003e. \u003cpublisher-name\u003eArchaeopress\u003c/publisher-name\u003e. \u003cpublisher-loc\u003eLondon\u003c/publisher-loc\u003e: Publishing Ltd, pp. \u003cfpage\u003e130\u003c/fpage\u003e\u0026#8211;\u003clpage\u003e134\u003c/lpage\u003e.\u003c/mixed-citation\u003e\"},{\"refId\":\"B9\",\"citeString\":\"\u003cstring-name\u003e\u003csurname\u003eBormetti\u003c/surname\u003e, \u003cgiven-names\u003eM\u003c/given-names\u003e\u003c/string-name\u003e and \u003cstring-name\u003e\u003csurname\u003eAlbarella\u003c/surname\u003e, \u003cgiven-names\u003eU\u003c/given-names\u003e\u003c/string-name\u003e. \u003cyear\u003e2024\u003c/year\u003e. \u003carticle-title\u003e\u0026#8216;Continuity and change in animal husbandry during the Later Iron Age of Britain\u0026#8217;\u003c/article-title\u003e. \u003csource\u003eInternational Journal of Osteoarchaeology\u003c/source\u003e,\u003cvolume\u003e34\u003c/volume\u003e(\u003cissue\u003e6\u003c/issue\u003e), \u003celocation-id\u003ee3351\u003c/elocation-id\u003e. DOI: \u003cpub-id pub-id-type=\\\"doi\\\"\u003e10.1002/oa.3351\u003c/pub-id\u003e\",\"doi\":\"10.1002/oa.3351\",\"mixedCitation\":\"\u003clabel\u003e9\u003c/label\u003e\u003cmixed-citation publication-type=\\\"journal\\\"\u003e\u003cstring-name\u003e\u003csurname\u003eBormetti\u003c/surname\u003e, \u003cgiven-names\u003eM\u003c/given-names\u003e\u003c/string-name\u003e and \u003cstring-name\u003e\u003csurname\u003eAlbarella\u003c/surname\u003e, \u003cgiven-names\u003eU\u003c/given-names\u003e\u003c/string-name\u003e. \u003cyear\u003e2024\u003c/year\u003e. \u003carticle-title\u003e\u0026#8216;Continuity and change in animal husbandry during the Later Iron Age of Britain\u0026#8217;\u003c/article-title\u003e. \u003csource\u003eInternational Journal of Osteoarchaeology\u003c/source\u003e,\u003cvolume\u003e34\u003c/volume\u003e(\u003cissue\u003e6\u003c/issue\u003e), \u003celocation-id\u003ee3351\u003c/elocation-id\u003e. DOI: \u003cpub-id pub-id-type=\\\"doi\\\"\u003e10.1002/oa.3351\u003c/pub-id\u003e\u003c/mixed-citation\u003e\"},{\"refId\":\"B10\",\"citeString\":\"\u003cstring-name\u003e\u003csurname\u003eClutton-Brock\u003c/surname\u003e, \u003cgiven-names\u003eJ\u003c/given-names\u003e\u003c/string-name\u003e, \u003cstring-name\u003e\u003csurname\u003eDennis-Bryan\u003c/surname\u003e, \u003cgiven-names\u003eK\u003c/given-names\u003e\u003c/string-name\u003e, \u003cstring-name\u003e\u003csurname\u003eArmitage\u003c/surname\u003e, \u003cgiven-names\u003ePL\u003c/given-names\u003e\u003c/string-name\u003e and \u003cstring-name\u003e\u003csurname\u003eJewell\u003c/surname\u003e, \u003cgiven-names\u003ePA\u003c/given-names\u003e\u003c/string-name\u003e. \u003cyear\u003e1990\u003c/year\u003e. \u003carticle-title\u003e\u0026#8216;Osteology of the soay sheep\u0026#8217;\u003c/article-title\u003e. \u003csource\u003eBulletin of the British Museum (Natural History), Zoology\u003c/source\u003e, \u003cvolume\u003e56\u003c/volume\u003e: \u003cfpage\u003e1\u003c/fpage\u003e\u0026#8211;\u003clpage\u003e56\u003c/lpage\u003e.\",\"doi\":null,\"mixedCitation\":\"\u003clabel\u003e10\u003c/label\u003e\u003cmixed-citation publication-type=\\\"journal\\\"\u003e\u003cstring-name\u003e\u003csurname\u003eClutton-Brock\u003c/surname\u003e, \u003cgiven-names\u003eJ\u003c/given-names\u003e\u003c/string-name\u003e, \u003cstring-name\u003e\u003csurname\u003eDennis-Bryan\u003c/surname\u003e, \u003cgiven-names\u003eK\u003c/given-names\u003e\u003c/string-name\u003e, \u003cstring-name\u003e\u003csurname\u003eArmitage\u003c/surname\u003e, \u003cgiven-names\u003ePL\u003c/given-names\u003e\u003c/string-name\u003e and \u003cstring-name\u003e\u003csurname\u003eJewell\u003c/surname\u003e, \u003cgiven-names\u003ePA\u003c/given-names\u003e\u003c/string-name\u003e. \u003cyear\u003e1990\u003c/year\u003e. \u003carticle-title\u003e\u0026#8216;Osteology of the soay sheep\u0026#8217;\u003c/article-title\u003e. \u003csource\u003eBulletin of the British Museum (Natural History), Zoology\u003c/source\u003e, \u003cvolume\u003e56\u003c/volume\u003e: \u003cfpage\u003e1\u003c/fpage\u003e\u0026#8211;\u003clpage\u003e56\u003c/lpage\u003e.\u003c/mixed-citation\u003e\"},{\"refId\":\"B11\",\"citeString\":\"\u003cstring-name\u003e\u003csurname\u003eCohen\u003c/surname\u003e, \u003cgiven-names\u003eJ\u003c/given-names\u003e\u003c/string-name\u003e. \u003cyear\u003e1992\u003c/year\u003e. \u003carticle-title\u003e\u0026#8216;A power primer\u0026#8217;\u003c/article-title\u003e. \u003csource\u003ePsychological Bulletin\u003c/source\u003e, \u003cvolume\u003e112\u003c/volume\u003e(\u003cissue\u003e1\u003c/issue\u003e): \u003cfpage\u003e155\u003c/fpage\u003e\u0026#8211;\u003clpage\u003e159\u003c/lpage\u003e. DOI: \u003cpub-id pub-id-type=\\\"doi\\\"\u003e10.1037//0033-2909.112.1.155\u003c/pub-id\u003e\",\"doi\":\"10.1037//0033-2909.112.1.155\",\"mixedCitation\":\"\u003clabel\u003e11\u003c/label\u003e\u003cmixed-citation publication-type=\\\"journal\\\"\u003e\u003cstring-name\u003e\u003csurname\u003eCohen\u003c/surname\u003e, \u003cgiven-names\u003eJ\u003c/given-names\u003e\u003c/string-name\u003e. \u003cyear\u003e1992\u003c/year\u003e. \u003carticle-title\u003e\u0026#8216;A power primer\u0026#8217;\u003c/article-title\u003e. \u003csource\u003ePsychological Bulletin\u003c/source\u003e, \u003cvolume\u003e112\u003c/volume\u003e(\u003cissue\u003e1\u003c/issue\u003e): \u003cfpage\u003e155\u003c/fpage\u003e\u0026#8211;\u003clpage\u003e159\u003c/lpage\u003e. DOI: \u003cpub-id pub-id-type=\\\"doi\\\"\u003e10.1037//0033-2909.112.1.155\u003c/pub-id\u003e\u003c/mixed-citation\u003e\"},{\"refId\":\"B12\",\"citeString\":\"\u003cstring-name\u003e\u003csurname\u003eCremaschi\u003c/surname\u003e, \u003cgiven-names\u003eM\u003c/given-names\u003e\u003c/string-name\u003e, \u003cstring-name\u003e\u003csurname\u003eDegli Esposti\u003c/surname\u003e, \u003cgiven-names\u003eM\u003c/given-names\u003e\u003c/string-name\u003e, \u003cstring-name\u003e\u003csurname\u003eFleitmann\u003c/surname\u003e, \u003cgiven-names\u003eD\u003c/given-names\u003e\u003c/string-name\u003e, \u003cstring-name\u003e\u003csurname\u003ePerego\u003c/surname\u003e, \u003cgiven-names\u003eA\u003c/given-names\u003e\u003c/string-name\u003e, \u003cstring-name\u003e\u003csurname\u003eSibilia\u003c/surname\u003e, \u003cgiven-names\u003eE\u003c/given-names\u003e\u003c/string-name\u003e and \u003cstring-name\u003e\u003csurname\u003eZerboni\u003c/surname\u003e, \u003cgiven-names\u003eA\u003c/given-names\u003e\u003c/string-name\u003e. \u003cyear\u003e2018\u003c/year\u003e. \u003carticle-title\u003e\u0026#8216;Late Holocene onset of intensive cultivation and introduction of the falaj irrigation system in the Salut oasis (Sultanate of Oman)\u0026#8217;\u003c/article-title\u003e. \u003csource\u003eQuaternary Science Reviews\u003c/source\u003e, \u003cvolume\u003e200\u003c/volume\u003e: \u003cfpage\u003e123\u003c/fpage\u003e\u0026#8211;\u003clpage\u003e140\u003c/lpage\u003e. DOI: \u003cpub-id pub-id-type=\\\"doi\\\"\u003e10.1016/j.quascirev.2018.09.029\u003c/pub-id\u003e\",\"doi\":\"10.1016/j.quascirev.2018.09.029\",\"mixedCitation\":\"\u003clabel\u003e12\u003c/label\u003e\u003cmixed-citation publication-type=\\\"journal\\\"\u003e\u003cstring-name\u003e\u003csurname\u003eCremaschi\u003c/surname\u003e, \u003cgiven-names\u003eM\u003c/given-names\u003e\u003c/string-name\u003e, \u003cstring-name\u003e\u003csurname\u003eDegli Esposti\u003c/surname\u003e, \u003cgiven-names\u003eM\u003c/given-names\u003e\u003c/string-name\u003e, \u003cstring-name\u003e\u003csurname\u003eFleitmann\u003c/surname\u003e, \u003cgiven-names\u003eD\u003c/given-names\u003e\u003c/string-name\u003e, \u003cstring-name\u003e\u003csurname\u003ePerego\u003c/surname\u003e, \u003cgiven-names\u003eA\u003c/given-names\u003e\u003c/string-name\u003e, \u003cstring-name\u003e\u003csurname\u003eSibilia\u003c/surname\u003e, \u003cgiven-names\u003eE\u003c/given-names\u003e\u003c/string-name\u003e and \u003cstring-name\u003e\u003csurname\u003eZerboni\u003c/surname\u003e, \u003cgiven-names\u003eA\u003c/given-names\u003e\u003c/string-name\u003e. \u003cyear\u003e2018\u003c/year\u003e. \u003carticle-title\u003e\u0026#8216;Late Holocene onset of intensive cultivation and introduction of the falaj irrigation system in the Salut oasis (Sultanate of Oman)\u0026#8217;\u003c/article-title\u003e. \u003csource\u003eQuaternary Science Reviews\u003c/source\u003e, \u003cvolume\u003e200\u003c/volume\u003e: \u003cfpage\u003e123\u003c/fpage\u003e\u0026#8211;\u003clpage\u003e140\u003c/lpage\u003e. DOI: \u003cpub-id pub-id-type=\\\"doi\\\"\u003e10.1016/j.quascirev.2018.09.029\u003c/pub-id\u003e\u003c/mixed-citation\u003e\"},{\"refId\":\"B13\",\"citeString\":\"\u003cstring-name\u003e\u003csurname\u003eDavis\u003c/surname\u003e, \u003cgiven-names\u003eSJM\u003c/given-names\u003e\u003c/string-name\u003e. \u003cyear\u003e1996\u003c/year\u003e. \u003carticle-title\u003e\u0026#8216;Measurements of a Group of Adult Female Shetland Sheep Skeletons from a Single Flock: a Baseline for Zooarchaeologists\u0026#8217;\u003c/article-title\u003e. \u003csource\u003eJournal of Archaeological Science\u003c/source\u003e, \u003cvolume\u003e23\u003c/volume\u003e, \u003cfpage\u003e593\u003c/fpage\u003e\u0026#8211;\u003clpage\u003e612\u003c/lpage\u003e. DOI: \u003cpub-id pub-id-type=\\\"doi\\\"\u003e10.1006/jasc.1996.0056\u003c/pub-id\u003e\",\"doi\":\"10.1006/jasc.1996.0056\",\"mixedCitation\":\"\u003clabel\u003e13\u003c/label\u003e\u003cmixed-citation publication-type=\\\"journal\\\"\u003e\u003cstring-name\u003e\u003csurname\u003eDavis\u003c/surname\u003e, \u003cgiven-names\u003eSJM\u003c/given-names\u003e\u003c/string-name\u003e. \u003cyear\u003e1996\u003c/year\u003e. \u003carticle-title\u003e\u0026#8216;Measurements of a Group of Adult Female Shetland Sheep Skeletons from a Single Flock: a Baseline for Zooarchaeologists\u0026#8217;\u003c/article-title\u003e. \u003csource\u003eJournal of Archaeological Science\u003c/source\u003e, \u003cvolume\u003e23\u003c/volume\u003e, \u003cfpage\u003e593\u003c/fpage\u003e\u0026#8211;\u003clpage\u003e612\u003c/lpage\u003e. DOI: \u003cpub-id pub-id-type=\\\"doi\\\"\u003e10.1006/jasc.1996.0056\u003c/pub-id\u003e\u003c/mixed-citation\u003e\"},{\"refId\":\"B14\",\"citeString\":\"\u003cstring-name\u003e\u003csurname\u003eDavis\u003c/surname\u003e, \u003cgiven-names\u003eSJM\u003c/given-names\u003e\u003c/string-name\u003e. \u003cyear\u003e2000\u003c/year\u003e. \u003carticle-title\u003e\u0026#8216;The effect of castration and age on the development of the Shetland sheep skeleton and a metric comparison between bones of males, females and castrates\u0026#8217;\u003c/article-title\u003e. \u003csource\u003eJournal of Archaeological Science\u003c/source\u003e, \u003cvolume\u003e27\u003c/volume\u003e: \u003cfpage\u003e373\u003c/fpage\u003e\u0026#8211;\u003clpage\u003e390\u003c/lpage\u003e. DOI: \u003cpub-id pub-id-type=\\\"doi\\\"\u003e10.1006/jasc.1999.0452\u003c/pub-id\u003e\",\"doi\":\"10.1006/jasc.1999.0452\",\"mixedCitation\":\"\u003clabel\u003e14\u003c/label\u003e\u003cmixed-citation publication-type=\\\"journal\\\"\u003e\u003cstring-name\u003e\u003csurname\u003eDavis\u003c/surname\u003e, \u003cgiven-names\u003eSJM\u003c/given-names\u003e\u003c/string-name\u003e. \u003cyear\u003e2000\u003c/year\u003e. \u003carticle-title\u003e\u0026#8216;The effect of castration and age on the development of the Shetland sheep skeleton and a metric comparison between bones of males, females and castrates\u0026#8217;\u003c/article-title\u003e. \u003csource\u003eJournal of Archaeological Science\u003c/source\u003e, \u003cvolume\u003e27\u003c/volume\u003e: \u003cfpage\u003e373\u003c/fpage\u003e\u0026#8211;\u003clpage\u003e390\u003c/lpage\u003e. DOI: \u003cpub-id pub-id-type=\\\"doi\\\"\u003e10.1006/jasc.1999.0452\u003c/pub-id\u003e\u003c/mixed-citation\u003e\"},{\"refId\":\"B15\",\"citeString\":\"\u003cstring-name\u003e\u003csurname\u003eDavis\u003c/surname\u003e, \u003cgiven-names\u003eSJM\u003c/given-names\u003e\u003c/string-name\u003e. \u003cyear\u003e2017\u003c/year\u003e. \u003cchapter-title\u003e\u0026#8216;Towards a metrical distinction between sheep and goat astragali\u0026#8217;\u003c/chapter-title\u003e. In: \u003cstring-name\u003e\u003csurname\u003eRowley-Conwy\u003c/surname\u003e, \u003cgiven-names\u003eP\u003c/given-names\u003e\u003c/string-name\u003e, \u003cstring-name\u003e\u003csurname\u003eSerjeantson\u003c/surname\u003e, \u003cgiven-names\u003eD\u003c/given-names\u003e\u003c/string-name\u003e and \u003cstring-name\u003e\u003csurname\u003eHalstead\u003c/surname\u003e, \u003cgiven-names\u003eP\u003c/given-names\u003e\u003c/string-name\u003e (eds.) \u003csource\u003eEconomic Zooarchaeology: Studies in Hunting, Herding and Early Agriculture\u003c/source\u003e. \u003cpublisher-loc\u003eOxford and Philadelphia\u003c/publisher-loc\u003e: \u003cpublisher-name\u003eOxbow Books\u003c/publisher-name\u003e, pp. \u003cfpage\u003e50\u003c/fpage\u003e\u0026#8211;\u003clpage\u003e82\u003c/lpage\u003e.\",\"doi\":null,\"mixedCitation\":\"\u003clabel\u003e15\u003c/label\u003e\u003cmixed-citation publication-type=\\\"book\\\"\u003e\u003cstring-name\u003e\u003csurname\u003eDavis\u003c/surname\u003e, \u003cgiven-names\u003eSJM\u003c/given-names\u003e\u003c/string-name\u003e. \u003cyear\u003e2017\u003c/year\u003e. \u003cchapter-title\u003e\u0026#8216;Towards a metrical distinction between sheep and goat astragali\u0026#8217;\u003c/chapter-title\u003e. In: \u003cstring-name\u003e\u003csurname\u003eRowley-Conwy\u003c/surname\u003e, \u003cgiven-names\u003eP\u003c/given-names\u003e\u003c/string-name\u003e, \u003cstring-name\u003e\u003csurname\u003eSerjeantson\u003c/surname\u003e, \u003cgiven-names\u003eD\u003c/given-names\u003e\u003c/string-name\u003e and \u003cstring-name\u003e\u003csurname\u003eHalstead\u003c/surname\u003e, \u003cgiven-names\u003eP\u003c/given-names\u003e\u003c/string-name\u003e (eds.) \u003csource\u003eEconomic Zooarchaeology: Studies in Hunting, Herding and Early Agriculture\u003c/source\u003e. \u003cpublisher-loc\u003eOxford and Philadelphia\u003c/publisher-loc\u003e: \u003cpublisher-name\u003eOxbow Books\u003c/publisher-name\u003e, pp. \u003cfpage\u003e50\u003c/fpage\u003e\u0026#8211;\u003clpage\u003e82\u003c/lpage\u003e.\u003c/mixed-citation\u003e\"},{\"refId\":\"B16\",\"citeString\":\"\u003cstring-name\u003e\u003csurname\u003eDe Rorre\u003c/surname\u003e, \u003cgiven-names\u003eAP\u003c/given-names\u003e\u003c/string-name\u003e, \u003cstring-name\u003e\u003csurname\u003eBerger\u003c/surname\u003e, \u003cgiven-names\u003eJF\u003c/given-names\u003e\u003c/string-name\u003e, \u003cstring-name\u003e\u003csurname\u003eDelfino\u003c/surname\u003e, \u003cgiven-names\u003eM\u003c/given-names\u003e\u003c/string-name\u003e, \u003cstring-name\u003e\u003csurname\u003eKenoyer\u003c/surname\u003e, \u003cgiven-names\u003eJM\u003c/given-names\u003e\u003c/string-name\u003e, \u003cstring-name\u003e\u003csurname\u003eMaini\u003c/surname\u003e, \u003cgiven-names\u003eE\u003c/given-names\u003e\u003c/string-name\u003e and \u003cstring-name\u003e\u003csurname\u003eAzzar\u0026#224;\u003c/surname\u003e, \u003cgiven-names\u003eVM\u003c/given-names\u003e\u003c/string-name\u003e. \u003cyear\u003e2020\u003c/year\u003e. \u003carticle-title\u003e\u0026#8216;The Ras al-Jinz Reloaded: Resuming Excavations at the Edge of Arabia\u0026#8217;\u003c/article-title\u003e. \u003csource\u003eProceedings of the Seminar for Arabian Studies\u003c/source\u003e, \u003cvolume\u003e50\u003c/volume\u003e: \u003cfpage\u003e109\u003c/fpage\u003e\u0026#8211;\u003clpage\u003e126\u003c/lpage\u003e.\",\"doi\":null,\"mixedCitation\":\"\u003clabel\u003e16\u003c/label\u003e\u003cmixed-citation publication-type=\\\"journal\\\"\u003e\u003cstring-name\u003e\u003csurname\u003eDe Rorre\u003c/surname\u003e, \u003cgiven-names\u003eAP\u003c/given-names\u003e\u003c/string-name\u003e, \u003cstring-name\u003e\u003csurname\u003eBerger\u003c/surname\u003e, \u003cgiven-names\u003eJF\u003c/given-names\u003e\u003c/string-name\u003e, \u003cstring-name\u003e\u003csurname\u003eDelfino\u003c/surname\u003e, \u003cgiven-names\u003eM\u003c/given-names\u003e\u003c/string-name\u003e, \u003cstring-name\u003e\u003csurname\u003eKenoyer\u003c/surname\u003e, \u003cgiven-names\u003eJM\u003c/given-names\u003e\u003c/string-name\u003e, \u003cstring-name\u003e\u003csurname\u003eMaini\u003c/surname\u003e, \u003cgiven-names\u003eE\u003c/given-names\u003e\u003c/string-name\u003e and \u003cstring-name\u003e\u003csurname\u003eAzzar\u0026#224;\u003c/surname\u003e, \u003cgiven-names\u003eVM\u003c/given-names\u003e\u003c/string-name\u003e. \u003cyear\u003e2020\u003c/year\u003e. \u003carticle-title\u003e\u0026#8216;The Ras al-Jinz Reloaded: Resuming Excavations at the Edge of Arabia\u0026#8217;\u003c/article-title\u003e. \u003csource\u003eProceedings of the Seminar for Arabian Studies\u003c/source\u003e, \u003cvolume\u003e50\u003c/volume\u003e: \u003cfpage\u003e109\u003c/fpage\u003e\u0026#8211;\u003clpage\u003e126\u003c/lpage\u003e.\u003c/mixed-citation\u003e\"},{\"refId\":\"B17\",\"citeString\":\"\u003cstring-name\u003e\u003csurname\u003eDegli Esposti\u003c/surname\u003e, \u003cgiven-names\u003eM\u003c/given-names\u003e\u003c/string-name\u003e. \u003cyear\u003e2011\u003c/year\u003e. \u003carticle-title\u003e\u0026#8216;The excavation of an early Bronze Age Tower near Salut (Bisyah, Sultanate of Oman): the Iron Age levels\u0026#8217;\u003c/article-title\u003e. \u003csource\u003eEgitto e Vicino Oriente Antico\u003c/source\u003e, \u003cvolume\u003eXXXIV\u003c/volume\u003e: \u003cfpage\u003e189\u003c/fpage\u003e\u0026#8211;\u003clpage\u003e224\u003c/lpage\u003e.\",\"doi\":null,\"mixedCitation\":\"\u003clabel\u003e17\u003c/label\u003e\u003cmixed-citation publication-type=\\\"journal\\\"\u003e\u003cstring-name\u003e\u003csurname\u003eDegli Esposti\u003c/surname\u003e, \u003cgiven-names\u003eM\u003c/given-names\u003e\u003c/string-name\u003e. \u003cyear\u003e2011\u003c/year\u003e. \u003carticle-title\u003e\u0026#8216;The excavation of an early Bronze Age Tower near Salut (Bisyah, Sultanate of Oman): the Iron Age levels\u0026#8217;\u003c/article-title\u003e. \u003csource\u003eEgitto e Vicino Oriente Antico\u003c/source\u003e, \u003cvolume\u003eXXXIV\u003c/volume\u003e: \u003cfpage\u003e189\u003c/fpage\u003e\u0026#8211;\u003clpage\u003e224\u003c/lpage\u003e.\u003c/mixed-citation\u003e\"},{\"refId\":\"B18\",\"citeString\":\"\u003cstring-name\u003e\u003csurname\u003eDegli Esposti\u003c/surname\u003e, \u003cgiven-names\u003eM\u003c/given-names\u003e\u003c/string-name\u003e. \u003cyear\u003e2016\u003c/year\u003e. \u003cchapter-title\u003e\u0026#8216;Excavations at the Early Bronze Age Site \u0026#171;ST1\u0026#187; near Bisya (Sultanate of Oman): Notes on the Architecture and Material Culture\u0026#8217;\u003c/chapter-title\u003e. In: \u003csource\u003eProceedings of the 9th International Congress on the Archaeology of the Ancient Near East\u003c/source\u003e. \u003cpublisher-loc\u003eBasel, Switzerland\u003c/publisher-loc\u003e on \u003cday\u003e9\u0026#8211;13\u003c/day\u003e \u003cmonth\u003eJune\u003c/month\u003e, 2014, pp. \u003cfpage\u003e665\u003c/fpage\u003e\u0026#8211;\u003clpage\u003e678\u003c/lpage\u003e. DOI: \u003cpub-id pub-id-type=\\\"doi\\\"\u003e10.2307/j.ctvc76zz7.52\u003c/pub-id\u003e\",\"doi\":\"10.2307/j.ctvc76zz7.52\",\"mixedCitation\":\"\u003clabel\u003e18\u003c/label\u003e\u003cmixed-citation publication-type=\\\"book\\\"\u003e\u003cstring-name\u003e\u003csurname\u003eDegli Esposti\u003c/surname\u003e, \u003cgiven-names\u003eM\u003c/given-names\u003e\u003c/string-name\u003e. \u003cyear\u003e2016\u003c/year\u003e. \u003cchapter-title\u003e\u0026#8216;Excavations at the Early Bronze Age Site \u0026#171;ST1\u0026#187; near Bisya (Sultanate of Oman): Notes on the Architecture and Material Culture\u0026#8217;\u003c/chapter-title\u003e. In: \u003csource\u003eProceedings of the 9th International Congress on the Archaeology of the Ancient Near East\u003c/source\u003e. \u003cpublisher-loc\u003eBasel, Switzerland\u003c/publisher-loc\u003e on \u003cday\u003e9\u0026#8211;13\u003c/day\u003e \u003cmonth\u003eJune\u003c/month\u003e, 2014, pp. \u003cfpage\u003e665\u003c/fpage\u003e\u0026#8211;\u003clpage\u003e678\u003c/lpage\u003e. DOI: \u003cpub-id pub-id-type=\\\"doi\\\"\u003e10.2307/j.ctvc76zz7.52\u003c/pub-id\u003e\u003c/mixed-citation\u003e\"},{\"refId\":\"B19\",\"citeString\":\"\u003cstring-name\u003e\u003csurname\u003eDegli Esposti\u003c/surname\u003e, \u003cgiven-names\u003eM\u003c/given-names\u003e\u003c/string-name\u003e. \u003cyear\u003e2021\u003c/year\u003e. \u003carticle-title\u003e\u0026#8216;Excavations at Sal\u0026#363;t 2015\u0026#8211;2019: A first Overview and New Chronological Data\u0026#8217;\u003c/article-title\u003e. \u003csource\u003eThe Journal of Oman Studies\u003c/source\u003e, \u003cvolume\u003e22\u003c/volume\u003e: \u003cfpage\u003e126\u003c/fpage\u003e\u0026#8211;\u003clpage\u003e157\u003c/lpage\u003e.\",\"doi\":null,\"mixedCitation\":\"\u003clabel\u003e19\u003c/label\u003e\u003cmixed-citation publication-type=\\\"journal\\\"\u003e\u003cstring-name\u003e\u003csurname\u003eDegli Esposti\u003c/surname\u003e, \u003cgiven-names\u003eM\u003c/given-names\u003e\u003c/string-name\u003e. \u003cyear\u003e2021\u003c/year\u003e. \u003carticle-title\u003e\u0026#8216;Excavations at Sal\u0026#363;t 2015\u0026#8211;2019: A first Overview and New Chronological Data\u0026#8217;\u003c/article-title\u003e. \u003csource\u003eThe Journal of Oman Studies\u003c/source\u003e, \u003cvolume\u003e22\u003c/volume\u003e: \u003cfpage\u003e126\u003c/fpage\u003e\u0026#8211;\u003clpage\u003e157\u003c/lpage\u003e.\u003c/mixed-citation\u003e\"},{\"refId\":\"B20\",\"citeString\":\"$83\",\"doi\":\"10.2307/jj.14638142.13\",\"mixedCitation\":\"$84\"},{\"refId\":\"B21\",\"citeString\":\"\u003cstring-name\u003e\u003csurname\u003eDegli Esposti\u003c/surname\u003e, \u003cgiven-names\u003eM\u003c/given-names\u003e\u003c/string-name\u003e, \u003cstring-name\u003e\u003csurname\u003eCremaschi\u003c/surname\u003e, \u003cgiven-names\u003eM\u003c/given-names\u003e\u003c/string-name\u003e, \u003cstring-name\u003e\u003csurname\u003ePerego\u003c/surname\u003e, \u003cgiven-names\u003eA\u003c/given-names\u003e\u003c/string-name\u003e and \u003cstring-name\u003e\u003csurname\u003eZerboni\u003c/surname\u003e, \u003cgiven-names\u003eA\u003c/given-names\u003e\u003c/string-name\u003e. \u003cyear\u003e2018\u003c/year\u003e. \u003cchapter-title\u003e\u0026#8216;Geographical and environmental setting\u0026#8217;\u003c/chapter-title\u003e. In \u003cstring-name\u003e\u003csurname\u003eAvanzini\u003c/surname\u003e, \u003cgiven-names\u003eA\u003c/given-names\u003e\u003c/string-name\u003e and \u003cstring-name\u003e\u003csurname\u003eDegli Esposti\u003c/surname\u003e, \u003cgiven-names\u003eM\u003c/given-names\u003e\u003c/string-name\u003e (eds.) \u003csource\u003eHusn Salut and the Iron Age of South East Arabia, Excavations of the Italian Mission To Oman 2004\u0026#8211;2014\u003c/source\u003e. \u003cpublisher-loc\u003eRome\u003c/publisher-loc\u003e: \u003cpublisher-name\u003e\u0026#171;L\u0026#8217;Erma\u0026#187; di Bretschneider\u003c/publisher-name\u003e, pp. \u003cfpage\u003e19\u003c/fpage\u003e\u0026#8211;\u003clpage\u003e31\u003c/lpage\u003e.\",\"doi\":null,\"mixedCitation\":\"\u003clabel\u003e21\u003c/label\u003e\u003cmixed-citation publication-type=\\\"book\\\"\u003e\u003cstring-name\u003e\u003csurname\u003eDegli Esposti\u003c/surname\u003e, \u003cgiven-names\u003eM\u003c/given-names\u003e\u003c/string-name\u003e, \u003cstring-name\u003e\u003csurname\u003eCremaschi\u003c/surname\u003e, \u003cgiven-names\u003eM\u003c/given-names\u003e\u003c/string-name\u003e, \u003cstring-name\u003e\u003csurname\u003ePerego\u003c/surname\u003e, \u003cgiven-names\u003eA\u003c/given-names\u003e\u003c/string-name\u003e and \u003cstring-name\u003e\u003csurname\u003eZerboni\u003c/surname\u003e, \u003cgiven-names\u003eA\u003c/given-names\u003e\u003c/string-name\u003e. \u003cyear\u003e2018\u003c/year\u003e. \u003cchapter-title\u003e\u0026#8216;Geographical and environmental setting\u0026#8217;\u003c/chapter-title\u003e. In \u003cstring-name\u003e\u003csurname\u003eAvanzini\u003c/surname\u003e, \u003cgiven-names\u003eA\u003c/given-names\u003e\u003c/string-name\u003e and \u003cstring-name\u003e\u003csurname\u003eDegli Esposti\u003c/surname\u003e, \u003cgiven-names\u003eM\u003c/given-names\u003e\u003c/string-name\u003e (eds.) \u003csource\u003eHusn Salut and the Iron Age of South East Arabia, Excavations of the Italian Mission To Oman 2004\u0026#8211;2014\u003c/source\u003e. \u003cpublisher-loc\u003eRome\u003c/publisher-loc\u003e: \u003cpublisher-name\u003e\u0026#171;L\u0026#8217;Erma\u0026#187; di Bretschneider\u003c/publisher-name\u003e, pp. \u003cfpage\u003e19\u003c/fpage\u003e\u0026#8211;\u003clpage\u003e31\u003c/lpage\u003e.\u003c/mixed-citation\u003e\"},{\"refId\":\"B22\",\"citeString\":\"\u003cstring-name\u003e\u003csurname\u003eDriesch\u003c/surname\u003e, \u003cgiven-names\u003eA. von den\u003c/given-names\u003e\u003c/string-name\u003e. \u003cyear\u003e1976\u003c/year\u003e. \u003carticle-title\u003e\u0026#8216;A guide to the measurement of animal bones from archaeological sites\u0026#8217;\u003c/article-title\u003e. \u003csource\u003ePeabody Museum Bulletin (1), Harvard: Peabody Museum of Archaeology and Ethnology\u003c/source\u003e.\",\"doi\":null,\"mixedCitation\":\"\u003clabel\u003e22\u003c/label\u003e\u003cmixed-citation publication-type=\\\"journal\\\"\u003e\u003cstring-name\u003e\u003csurname\u003eDriesch\u003c/surname\u003e, \u003cgiven-names\u003eA. von den\u003c/given-names\u003e\u003c/string-name\u003e. \u003cyear\u003e1976\u003c/year\u003e. \u003carticle-title\u003e\u0026#8216;A guide to the measurement of animal bones from archaeological sites\u0026#8217;\u003c/article-title\u003e. \u003csource\u003ePeabody Museum Bulletin (1), Harvard: Peabody Museum of Archaeology and Ethnology\u003c/source\u003e.\u003c/mixed-citation\u003e\"},{\"refId\":\"B23\",\"citeString\":\"\u003cstring-name\u003e\u003csurname\u003eFernandez\u003c/surname\u003e, \u003cgiven-names\u003eH\u003c/given-names\u003e\u003c/string-name\u003e. \u003cyear\u003e2001\u003c/year\u003e. \u003csource\u003eOst\u0026#233;ologie compar\u0026#233;e des petits ruminants eurasiatiques sauvages et domestiques (genres\u003c/source\u003e Rupicapra, Ovis, Capra \u003citalic\u003eet\u003c/italic\u003e Capreolus): \u003citalic\u003ediagnose diff\u0026#233;rentielle du squelette appendiculaire\u003c/italic\u003e. Unpublished PhD dissertation, \u003cpublisher-name\u003eUniversit\u0026#233; de Gen\u0026#232;ve\u003c/publisher-name\u003e, no. Sc. 3286.\",\"doi\":null,\"mixedCitation\":\"\u003clabel\u003e23\u003c/label\u003e\u003cmixed-citation publication-type=\\\"thesis\\\"\u003e\u003cstring-name\u003e\u003csurname\u003eFernandez\u003c/surname\u003e, \u003cgiven-names\u003eH\u003c/given-names\u003e\u003c/string-name\u003e. \u003cyear\u003e2001\u003c/year\u003e. \u003csource\u003eOst\u0026#233;ologie compar\u0026#233;e des petits ruminants eurasiatiques sauvages et domestiques (genres\u003c/source\u003e Rupicapra, Ovis, Capra \u003citalic\u003eet\u003c/italic\u003e Capreolus): \u003citalic\u003ediagnose diff\u0026#233;rentielle du squelette appendiculaire\u003c/italic\u003e. Unpublished PhD dissertation, \u003cpublisher-name\u003eUniversit\u0026#233; de Gen\u0026#232;ve\u003c/publisher-name\u003e, no. Sc. 3286.\u003c/mixed-citation\u003e\"},{\"refId\":\"B24\",\"citeString\":\"$85\",\"doi\":\"10.1016/j.quascirev.2006.04.012\",\"mixedCitation\":\"$86\"},{\"refId\":\"B25\",\"citeString\":\"\u003cstring-name\u003e\u003csurname\u003eFrenez\u003c/surname\u003e, \u003cgiven-names\u003eD\u003c/given-names\u003e\u003c/string-name\u003e, \u003cstring-name\u003e\u003csurname\u003eDegli Esposti\u003c/surname\u003e, \u003cgiven-names\u003eM\u003c/given-names\u003e\u003c/string-name\u003e, \u003cstring-name\u003e\u003csurname\u003eM\u0026#233;ry\u003c/surname\u003e, \u003cgiven-names\u003eS\u003c/given-names\u003e\u003c/string-name\u003e and \u003cstring-name\u003e\u003csurname\u003eKenoyer\u003c/surname\u003e, \u003cgiven-names\u003eJM\u003c/given-names\u003e\u003c/string-name\u003e. \u003cyear\u003e2016\u003c/year\u003e. \u003carticle-title\u003e\u0026#8216;Bronze Age Salut (ST1) and the Indus Civilization: Recent Discoveries and New Insights on Regional Interaction\u0026#8217;\u003c/article-title\u003e. \u003csource\u003eProceedings of the Seminar for Arabian Studies\u003c/source\u003e, \u003cvolume\u003e46\u003c/volume\u003e: \u003cfpage\u003e107\u003c/fpage\u003e\u0026#8211;\u003clpage\u003e124\u003c/lpage\u003e.\",\"doi\":null,\"mixedCitation\":\"\u003clabel\u003e25\u003c/label\u003e\u003cmixed-citation publication-type=\\\"journal\\\"\u003e\u003cstring-name\u003e\u003csurname\u003eFrenez\u003c/surname\u003e, \u003cgiven-names\u003eD\u003c/given-names\u003e\u003c/string-name\u003e, \u003cstring-name\u003e\u003csurname\u003eDegli Esposti\u003c/surname\u003e, \u003cgiven-names\u003eM\u003c/given-names\u003e\u003c/string-name\u003e, \u003cstring-name\u003e\u003csurname\u003eM\u0026#233;ry\u003c/surname\u003e, \u003cgiven-names\u003eS\u003c/given-names\u003e\u003c/string-name\u003e and \u003cstring-name\u003e\u003csurname\u003eKenoyer\u003c/surname\u003e, \u003cgiven-names\u003eJM\u003c/given-names\u003e\u003c/string-name\u003e. \u003cyear\u003e2016\u003c/year\u003e. \u003carticle-title\u003e\u0026#8216;Bronze Age Salut (ST1) and the Indus Civilization: Recent Discoveries and New Insights on Regional Interaction\u0026#8217;\u003c/article-title\u003e. \u003csource\u003eProceedings of the Seminar for Arabian Studies\u003c/source\u003e, \u003cvolume\u003e46\u003c/volume\u003e: \u003cfpage\u003e107\u003c/fpage\u003e\u0026#8211;\u003clpage\u003e124\u003c/lpage\u003e.\u003c/mixed-citation\u003e\"},{\"refId\":\"B26\",\"citeString\":\"\u003cstring-name\u003e\u003csurname\u003eFrenez\u003c/surname\u003e, \u003cgiven-names\u003eD\u003c/given-names\u003e\u003c/string-name\u003e, \u003cstring-name\u003e\u003csurname\u003eGenchi\u003c/surname\u003e, \u003cgiven-names\u003eF\u003c/given-names\u003e\u003c/string-name\u003e, \u003cstring-name\u003e\u003csurname\u003eDavid-Cuny\u003c/surname\u003e, \u003cgiven-names\u003eH\u003c/given-names\u003e\u003c/string-name\u003e and \u003cstring-name\u003e\u003csurname\u003eAl-Bakri\u003c/surname\u003e, \u003cgiven-names\u003eS\u003c/given-names\u003e\u003c/string-name\u003e. \u003cyear\u003e2021\u003c/year\u003e. \u003carticle-title\u003e\u0026#8216;The Early Iron Age collective tomb LCG-1 at Dibba al-Bayah, Oman: long-distance exchange and cross-cultural interaction\u0026#8217;\u003c/article-title\u003e. \u003csource\u003eAntiquity\u003c/source\u003e, \u003cvolume\u003e95\u003c/volume\u003e(\u003cissue\u003e379\u003c/issue\u003e): \u003cfpage\u003e104\u003c/fpage\u003e\u0026#8211;\u003clpage\u003e124\u003c/lpage\u003e. DOI: \u003cpub-id pub-id-type=\\\"doi\\\"\u003e10.15184/aqy.2020.224\u003c/pub-id\u003e\",\"doi\":\"10.15184/aqy.2020.224\",\"mixedCitation\":\"\u003clabel\u003e26\u003c/label\u003e\u003cmixed-citation publication-type=\\\"journal\\\"\u003e\u003cstring-name\u003e\u003csurname\u003eFrenez\u003c/surname\u003e, \u003cgiven-names\u003eD\u003c/given-names\u003e\u003c/string-name\u003e, \u003cstring-name\u003e\u003csurname\u003eGenchi\u003c/surname\u003e, \u003cgiven-names\u003eF\u003c/given-names\u003e\u003c/string-name\u003e, \u003cstring-name\u003e\u003csurname\u003eDavid-Cuny\u003c/surname\u003e, \u003cgiven-names\u003eH\u003c/given-names\u003e\u003c/string-name\u003e and \u003cstring-name\u003e\u003csurname\u003eAl-Bakri\u003c/surname\u003e, \u003cgiven-names\u003eS\u003c/given-names\u003e\u003c/string-name\u003e. \u003cyear\u003e2021\u003c/year\u003e. \u003carticle-title\u003e\u0026#8216;The Early Iron Age collective tomb LCG-1 at Dibba al-Bayah, Oman: long-distance exchange and cross-cultural interaction\u0026#8217;\u003c/article-title\u003e. \u003csource\u003eAntiquity\u003c/source\u003e, \u003cvolume\u003e95\u003c/volume\u003e(\u003cissue\u003e379\u003c/issue\u003e): \u003cfpage\u003e104\u003c/fpage\u003e\u0026#8211;\u003clpage\u003e124\u003c/lpage\u003e. DOI: \u003cpub-id pub-id-type=\\\"doi\\\"\u003e10.15184/aqy.2020.224\u003c/pub-id\u003e\u003c/mixed-citation\u003e\"},{\"refId\":\"B27\",\"citeString\":\"\u003cstring-name\u003e\u003csurname\u003eGenchi\u003c/surname\u003e, \u003cgiven-names\u003eF\u003c/given-names\u003e\u003c/string-name\u003e, \u003cstring-name\u003e\u003csurname\u003eFattore\u003c/surname\u003e, \u003cgiven-names\u003eL\u003c/given-names\u003e\u003c/string-name\u003e, \u003cstring-name\u003e\u003csurname\u003eNava\u003c/surname\u003e, \u003cgiven-names\u003eA\u003c/given-names\u003e\u003c/string-name\u003e and \u003cstring-name\u003e\u003csurname\u003eMaini\u003c/surname\u003e, \u003cgiven-names\u003eE\u003c/given-names\u003e\u003c/string-name\u003e. \u003cyear\u003e2018\u003c/year\u003e. \u003carticle-title\u003e\u0026#8216;The LCG2 complex at Dibb\u0026#257; (Musandam, Oman, II\u0026#8211;I millennium BC): structural, material, and osteological elements\u0026#8217;\u003c/article-title\u003e. \u003csource\u003eProceedings of the Seminar for Arabian Studies\u003c/source\u003e, \u003cvolume\u003e48\u003c/volume\u003e: \u003cfpage\u003e99\u003c/fpage\u003e\u0026#8211;\u003clpage\u003e117\u003c/lpage\u003e.\",\"doi\":null,\"mixedCitation\":\"\u003clabel\u003e27\u003c/label\u003e\u003cmixed-citation publication-type=\\\"journal\\\"\u003e\u003cstring-name\u003e\u003csurname\u003eGenchi\u003c/surname\u003e, \u003cgiven-names\u003eF\u003c/given-names\u003e\u003c/string-name\u003e, \u003cstring-name\u003e\u003csurname\u003eFattore\u003c/surname\u003e, \u003cgiven-names\u003eL\u003c/given-names\u003e\u003c/string-name\u003e, \u003cstring-name\u003e\u003csurname\u003eNava\u003c/surname\u003e, \u003cgiven-names\u003eA\u003c/given-names\u003e\u003c/string-name\u003e and \u003cstring-name\u003e\u003csurname\u003eMaini\u003c/surname\u003e, \u003cgiven-names\u003eE\u003c/given-names\u003e\u003c/string-name\u003e. \u003cyear\u003e2018\u003c/year\u003e. \u003carticle-title\u003e\u0026#8216;The LCG2 complex at Dibb\u0026#257; (Musandam, Oman, II\u0026#8211;I millennium BC): structural, material, and osteological elements\u0026#8217;\u003c/article-title\u003e. \u003csource\u003eProceedings of the Seminar for Arabian Studies\u003c/source\u003e, \u003cvolume\u003e48\u003c/volume\u003e: \u003cfpage\u003e99\u003c/fpage\u003e\u0026#8211;\u003clpage\u003e117\u003c/lpage\u003e.\u003c/mixed-citation\u003e\"},{\"refId\":\"B28\",\"citeString\":\"\u003cstring-name\u003e\u003csurname\u003eGenchi\u003c/surname\u003e, \u003cgiven-names\u003eF\u003c/given-names\u003e\u003c/string-name\u003e, \u003cstring-name\u003e\u003csurname\u003eRamazzotti\u003c/surname\u003e, \u003cgiven-names\u003eM\u003c/given-names\u003e\u003c/string-name\u003e and \u003cstring-name\u003e\u003csurname\u003eLarosa\u003c/surname\u003e, \u003cgiven-names\u003eN\u003c/given-names\u003e\u003c/string-name\u003e. \u003cyear\u003e2022\u003c/year\u003e. \u003carticle-title\u003e\u0026#8216;The organization of funerary space and arrangement of burials within the Corridor-shaped Tomb LCG-2 at Dibb\u0026#257; Al-Bayah, Musandam, Sultanate of Oman\u0026#8217;\u003c/article-title\u003e. \u003csource\u003eVicino Oriente\u003c/source\u003e, \u003cvolume\u003eXXVI\u003c/volume\u003e: \u003cfpage\u003e99\u003c/fpage\u003e\u0026#8211;\u003clpage\u003e121\u003c/lpage\u003e. DOI: \u003cpub-id pub-id-type=\\\"doi\\\"\u003e10.53131/VO2724-587X2022_6\u003c/pub-id\u003e\",\"doi\":\"10.53131/VO2724-587X2022_6\",\"mixedCitation\":\"\u003clabel\u003e28\u003c/label\u003e\u003cmixed-citation publication-type=\\\"journal\\\"\u003e\u003cstring-name\u003e\u003csurname\u003eGenchi\u003c/surname\u003e, \u003cgiven-names\u003eF\u003c/given-names\u003e\u003c/string-name\u003e, \u003cstring-name\u003e\u003csurname\u003eRamazzotti\u003c/surname\u003e, \u003cgiven-names\u003eM\u003c/given-names\u003e\u003c/string-name\u003e and \u003cstring-name\u003e\u003csurname\u003eLarosa\u003c/surname\u003e, \u003cgiven-names\u003eN\u003c/given-names\u003e\u003c/string-name\u003e. \u003cyear\u003e2022\u003c/year\u003e. \u003carticle-title\u003e\u0026#8216;The organization of funerary space and arrangement of burials within the Corridor-shaped Tomb LCG-2 at Dibb\u0026#257; Al-Bayah, Musandam, Sultanate of Oman\u0026#8217;\u003c/article-title\u003e. \u003csource\u003eVicino Oriente\u003c/source\u003e, \u003cvolume\u003eXXVI\u003c/volume\u003e: \u003cfpage\u003e99\u003c/fpage\u003e\u0026#8211;\u003clpage\u003e121\u003c/lpage\u003e. DOI: \u003cpub-id pub-id-type=\\\"doi\\\"\u003e10.53131/VO2724-587X2022_6\u003c/pub-id\u003e\u003c/mixed-citation\u003e\"},{\"refId\":\"B29\",\"citeString\":\"\u003cstring-name\u003e\u003csurname\u003eGrant\u003c/surname\u003e, \u003cgiven-names\u003eA\u003c/given-names\u003e\u003c/string-name\u003e. \u003cyear\u003e1982\u003c/year\u003e. \u003cchapter-title\u003e\u0026#8216;The use of tooth wear as a guide to the age of domestic ungulates\u0026#8217;\u003c/chapter-title\u003e. In: \u003cstring-name\u003e\u003csurname\u003eWilson\u003c/surname\u003e, \u003cgiven-names\u003eB\u003c/given-names\u003e\u003c/string-name\u003e, \u003cstring-name\u003e\u003csurname\u003eGrigson\u003c/surname\u003e, \u003cgiven-names\u003eC\u003c/given-names\u003e\u003c/string-name\u003e and \u003cstring-name\u003e\u003csurname\u003ePayne\u003c/surname\u003e, \u003cgiven-names\u003eS\u003c/given-names\u003e\u003c/string-name\u003e (eds.) \u003csource\u003eAgeing and sexing animal bones from archaeological sites\u003c/source\u003e. \u003cpublisher-loc\u003eOxford\u003c/publisher-loc\u003e: \u003cpublisher-name\u003eBritish Archaeological Reports Publishing\u003c/publisher-name\u003e, pp. \u003cfpage\u003e91\u003c/fpage\u003e\u0026#8211;\u003clpage\u003e108\u003c/lpage\u003e.\",\"doi\":null,\"mixedCitation\":\"\u003clabel\u003e29\u003c/label\u003e\u003cmixed-citation publication-type=\\\"book\\\"\u003e\u003cstring-name\u003e\u003csurname\u003eGrant\u003c/surname\u003e, \u003cgiven-names\u003eA\u003c/given-names\u003e\u003c/string-name\u003e. \u003cyear\u003e1982\u003c/year\u003e. \u003cchapter-title\u003e\u0026#8216;The use of tooth wear as a guide to the age of domestic ungulates\u0026#8217;\u003c/chapter-title\u003e. In: \u003cstring-name\u003e\u003csurname\u003eWilson\u003c/surname\u003e, \u003cgiven-names\u003eB\u003c/given-names\u003e\u003c/string-name\u003e, \u003cstring-name\u003e\u003csurname\u003eGrigson\u003c/surname\u003e, \u003cgiven-names\u003eC\u003c/given-names\u003e\u003c/string-name\u003e and \u003cstring-name\u003e\u003csurname\u003ePayne\u003c/surname\u003e, \u003cgiven-names\u003eS\u003c/given-names\u003e\u003c/string-name\u003e (eds.) \u003csource\u003eAgeing and sexing animal bones from archaeological sites\u003c/source\u003e. \u003cpublisher-loc\u003eOxford\u003c/publisher-loc\u003e: \u003cpublisher-name\u003eBritish Archaeological Reports Publishing\u003c/publisher-name\u003e, pp. \u003cfpage\u003e91\u003c/fpage\u003e\u0026#8211;\u003clpage\u003e108\u003c/lpage\u003e.\u003c/mixed-citation\u003e\"},{\"refId\":\"B30\",\"citeString\":\"\u003cstring-name\u003e\u003csurname\u003eKassambara\u003c/surname\u003e, \u003cgiven-names\u003eA\u003c/given-names\u003e\u003c/string-name\u003e. \u003cyear\u003e2021\u003c/year\u003e. \u003carticle-title\u003eRstatix: Pipe-Friendly Framework for Basic Statistical Tests\u003c/article-title\u003e. Available at: \u003curi\u003ehttps://rpkgs.datanovia.com/rstatix/\u003c/uri\u003e [last accessed 04/07/2024]\",\"doi\":null,\"mixedCitation\":\"\u003clabel\u003e30\u003c/label\u003e\u003cmixed-citation publication-type=\\\"webpage\\\"\u003e\u003cstring-name\u003e\u003csurname\u003eKassambara\u003c/surname\u003e, \u003cgiven-names\u003eA\u003c/given-names\u003e\u003c/string-name\u003e. \u003cyear\u003e2021\u003c/year\u003e. \u003carticle-title\u003eRstatix: Pipe-Friendly Framework for Basic Statistical Tests\u003c/article-title\u003e. Available at: \u003curi\u003ehttps://rpkgs.datanovia.com/rstatix/\u003c/uri\u003e [last accessed 04/07/2024]\u003c/mixed-citation\u003e\"},{\"refId\":\"B31\",\"citeString\":\"\u003cstring-name\u003e\u003csurname\u003eLoreto\u003c/surname\u003e, \u003cgiven-names\u003eR\u003c/given-names\u003e\u003c/string-name\u003e. \u003cyear\u003e2018\u003c/year\u003e. \u003carticle-title\u003e\u0026#8216;Between Bamah (BMH2) And Ras Al Had (HD21). Notes on the 2014\u0026#8211;2016 Excavation Seasons in the Framework of the Project \u0026#8216;Ichthyophagoi their Culture and Economy\u0026#8217;. Landscape and People during the Iron Age in Coastal Oman\u003c/article-title\u003e. \u003csource\u003eThe Journal of Oman Studies\u003c/source\u003e, \u003cvolume\u003e19\u003c/volume\u003e: \u003cfpage\u003e19\u003c/fpage\u003e\u0026#8211;\u003clpage\u003e63\u003c/lpage\u003e.\",\"doi\":null,\"mixedCitation\":\"\u003clabel\u003e31\u003c/label\u003e\u003cmixed-citation publication-type=\\\"journal\\\"\u003e\u003cstring-name\u003e\u003csurname\u003eLoreto\u003c/surname\u003e, \u003cgiven-names\u003eR\u003c/given-names\u003e\u003c/string-name\u003e. \u003cyear\u003e2018\u003c/year\u003e. \u003carticle-title\u003e\u0026#8216;Between Bamah (BMH2) And Ras Al Had (HD21). Notes on the 2014\u0026#8211;2016 Excavation Seasons in the Framework of the Project \u0026#8216;Ichthyophagoi their Culture and Economy\u0026#8217;. Landscape and People during the Iron Age in Coastal Oman\u003c/article-title\u003e. \u003csource\u003eThe Journal of Oman Studies\u003c/source\u003e, \u003cvolume\u003e19\u003c/volume\u003e: \u003cfpage\u003e19\u003c/fpage\u003e\u0026#8211;\u003clpage\u003e63\u003c/lpage\u003e.\u003c/mixed-citation\u003e\"},{\"refId\":\"B32\",\"citeString\":\"\u003cstring-name\u003e\u003csurname\u003eMaini\u003c/surname\u003e, \u003cgiven-names\u003eE\u003c/given-names\u003e\u003c/string-name\u003e and \u003cstring-name\u003e\u003csurname\u003eLoreto\u003c/surname\u003e, \u003cgiven-names\u003eR\u003c/given-names\u003e\u003c/string-name\u003e. \u003cyear\u003e2022\u003c/year\u003e. \u003carticle-title\u003e\u0026#8216;Breeding and meat consumption on the seashore. The case of the Early Iron Age coastal site Bimah BMH2 in the Sultanate of Oman, Northern Sharqiyah\u0026#8217;\u003c/article-title\u003e. \u003cconf-name\u003ePoster presented at the 55th Seminar for Arabian Studies. Humboldt Universit\u0026#228;t of Berlin\u003c/conf-name\u003e, \u003cconf-loc\u003eGermany\u003c/conf-loc\u003e on \u003cconf-date\u003e5\u0026#8211;7 August 2022\u003c/conf-date\u003e [unpublished].\",\"doi\":null,\"mixedCitation\":\"\u003clabel\u003e32\u003c/label\u003e\u003cmixed-citation publication-type=\\\"confproc\\\"\u003e\u003cstring-name\u003e\u003csurname\u003eMaini\u003c/surname\u003e, \u003cgiven-names\u003eE\u003c/given-names\u003e\u003c/string-name\u003e and \u003cstring-name\u003e\u003csurname\u003eLoreto\u003c/surname\u003e, \u003cgiven-names\u003eR\u003c/given-names\u003e\u003c/string-name\u003e. \u003cyear\u003e2022\u003c/year\u003e. \u003carticle-title\u003e\u0026#8216;Breeding and meat consumption on the seashore. The case of the Early Iron Age coastal site Bimah BMH2 in the Sultanate of Oman, Northern Sharqiyah\u0026#8217;\u003c/article-title\u003e. \u003cconf-name\u003ePoster presented at the 55th Seminar for Arabian Studies. Humboldt Universit\u0026#228;t of Berlin\u003c/conf-name\u003e, \u003cconf-loc\u003eGermany\u003c/conf-loc\u003e on \u003cconf-date\u003e5\u0026#8211;7 August 2022\u003c/conf-date\u003e [unpublished].\u003c/mixed-citation\u003e\"},{\"refId\":\"B33\",\"citeString\":\"\u003cstring-name\u003e\u003csurname\u003eMartin\u003c/surname\u003e, \u003cgiven-names\u003eL\u003c/given-names\u003e\u003c/string-name\u003e. \u003cyear\u003e2002\u003c/year\u003e. \u003cchapter-title\u003e\u0026#8216;Terrestrial mammals remains from Bronze Age HD-6\u0026#8217;\u003c/chapter-title\u003e. In: \u003cstring-name\u003e\u003csurname\u003eCleuziou\u003c/surname\u003e, \u003cgiven-names\u003eS\u003c/given-names\u003e\u003c/string-name\u003e, \u003cstring-name\u003e\u003csurname\u003eTosi\u003c/surname\u003e, \u003cgiven-names\u003eM\u003c/given-names\u003e\u003c/string-name\u003e and \u003cstring-name\u003e\u003csurname\u003eZarins\u003c/surname\u003e, \u003cgiven-names\u003eJ\u003c/given-names\u003e\u003c/string-name\u003e (eds.) \u003csource\u003eEssays on the Late prehistory of the Arabian Peninsula\u003c/source\u003e. \u003cpublisher-loc\u003eRome\u003c/publisher-loc\u003e: \u003cpublisher-name\u003eInstituto Italiano per l\u0026#8217;Africa e l\u0026#8217;Oriente (Serie Orientale Roma XCIII)\u003c/publisher-name\u003e, pp. \u003cfpage\u003e423\u003c/fpage\u003e\u0026#8211;\u003clpage\u003e461\u003c/lpage\u003e.\",\"doi\":null,\"mixedCitation\":\"\u003clabel\u003e33\u003c/label\u003e\u003cmixed-citation publication-type=\\\"book\\\"\u003e\u003cstring-name\u003e\u003csurname\u003eMartin\u003c/surname\u003e, \u003cgiven-names\u003eL\u003c/given-names\u003e\u003c/string-name\u003e. \u003cyear\u003e2002\u003c/year\u003e. \u003cchapter-title\u003e\u0026#8216;Terrestrial mammals remains from Bronze Age HD-6\u0026#8217;\u003c/chapter-title\u003e. In: \u003cstring-name\u003e\u003csurname\u003eCleuziou\u003c/surname\u003e, \u003cgiven-names\u003eS\u003c/given-names\u003e\u003c/string-name\u003e, \u003cstring-name\u003e\u003csurname\u003eTosi\u003c/surname\u003e, \u003cgiven-names\u003eM\u003c/given-names\u003e\u003c/string-name\u003e and \u003cstring-name\u003e\u003csurname\u003eZarins\u003c/surname\u003e, \u003cgiven-names\u003eJ\u003c/given-names\u003e\u003c/string-name\u003e (eds.) \u003csource\u003eEssays on the Late prehistory of the Arabian Peninsula\u003c/source\u003e. \u003cpublisher-loc\u003eRome\u003c/publisher-loc\u003e: \u003cpublisher-name\u003eInstituto Italiano per l\u0026#8217;Africa e l\u0026#8217;Oriente (Serie Orientale Roma XCIII)\u003c/publisher-name\u003e, pp. \u003cfpage\u003e423\u003c/fpage\u003e\u0026#8211;\u003clpage\u003e461\u003c/lpage\u003e.\u003c/mixed-citation\u003e\"},{\"refId\":\"B34\",\"citeString\":\"\u003cstring-name\u003e\u003csurname\u003eMashkour\u003c/surname\u003e, \u003cgiven-names\u003eM\u003c/given-names\u003e\u003c/string-name\u003e, \u003cstring-name\u003e\u003csurname\u003eBeech\u003c/surname\u003e, \u003cgiven-names\u003eMJ\u003c/given-names\u003e\u003c/string-name\u003e, \u003cstring-name\u003e\u003csurname\u003eDebue\u003c/surname\u003e, \u003cgiven-names\u003eK\u003c/given-names\u003e\u003c/string-name\u003e, \u003cstring-name\u003e\u003csurname\u003eYeomans\u003c/surname\u003e, \u003cgiven-names\u003eL\u003c/given-names\u003e\u003c/string-name\u003e, \u003cstring-name\u003e\u003csurname\u003eBr\u0026#233;hard\u003c/surname\u003e, \u003cgiven-names\u003eS\u003c/given-names\u003e\u003c/string-name\u003e, \u003cstring-name\u003e\u003csurname\u003eGasparini\u003c/surname\u003e, \u003cgiven-names\u003eD\u003c/given-names\u003e\u003c/string-name\u003e and \u003cstring-name\u003e\u003csurname\u003eM\u0026#233;ry\u003c/surname\u003e, \u003cgiven-names\u003eS\u003c/given-names\u003e\u003c/string-name\u003e. \u003cyear\u003e2016\u003c/year\u003e. \u003carticle-title\u003e\u0026#8216;Middle to Late Neolithic animal exploitation at UAQ2 (5500\u0026#8211;4000 cal BC): an Ubaid-related coastal site at Umm al-Quwain Emirate, United Arab Emirates\u0026#8217;\u003c/article-title\u003e. \u003csource\u003eProceedings of the Seminar for Arabian Studies\u003c/source\u003e, \u003cvolume\u003e46\u003c/volume\u003e: \u003cfpage\u003e195\u003c/fpage\u003e\u0026#8211;\u003clpage\u003e210\u003c/lpage\u003e.\",\"doi\":null,\"mixedCitation\":\"$87\"},{\"refId\":\"B35\",\"citeString\":\"\u003cstring-name\u003e\u003csurname\u003eMeadow\u003c/surname\u003e, \u003cgiven-names\u003eRH\u003c/given-names\u003e\u003c/string-name\u003e. \u003cyear\u003e1999\u003c/year\u003e. \u003cchapter-title\u003e\u0026#8216;The use of size index scaling techniques for research on archaeozoological collections from the Middle East\u0026#8217;\u003c/chapter-title\u003e. In: \u003cstring-name\u003e\u003csurname\u003evon den Driesch\u003c/surname\u003e, \u003cgiven-names\u003eA\u003c/given-names\u003e\u003c/string-name\u003e (eds.) \u003csource\u003eHistoria Animalium Ex Ossibus: Beitr\u0026#228;ge auf Pal\u0026#228;oanatomie, Arch\u0026#228;ologie, \u0026#196;gyptologie, Ethnologie und Geschichte der Tiermedizin\u003c/source\u003e. \u003cpublisher-loc\u003eRahden\u003c/publisher-loc\u003e: \u003cpublisher-name\u003eLeidorf\u003c/publisher-name\u003e, pp. \u003cfpage\u003e285\u003c/fpage\u003e\u0026#8211;\u003clpage\u003e300\u003c/lpage\u003e.\",\"doi\":null,\"mixedCitation\":\"\u003clabel\u003e35\u003c/label\u003e\u003cmixed-citation publication-type=\\\"book\\\"\u003e\u003cstring-name\u003e\u003csurname\u003eMeadow\u003c/surname\u003e, \u003cgiven-names\u003eRH\u003c/given-names\u003e\u003c/string-name\u003e. \u003cyear\u003e1999\u003c/year\u003e. \u003cchapter-title\u003e\u0026#8216;The use of size index scaling techniques for research on archaeozoological collections from the Middle East\u0026#8217;\u003c/chapter-title\u003e. In: \u003cstring-name\u003e\u003csurname\u003evon den Driesch\u003c/surname\u003e, \u003cgiven-names\u003eA\u003c/given-names\u003e\u003c/string-name\u003e (eds.) \u003csource\u003eHistoria Animalium Ex Ossibus: Beitr\u0026#228;ge auf Pal\u0026#228;oanatomie, Arch\u0026#228;ologie, \u0026#196;gyptologie, Ethnologie und Geschichte der Tiermedizin\u003c/source\u003e. \u003cpublisher-loc\u003eRahden\u003c/publisher-loc\u003e: \u003cpublisher-name\u003eLeidorf\u003c/publisher-name\u003e, pp. \u003cfpage\u003e285\u003c/fpage\u003e\u0026#8211;\u003clpage\u003e300\u003c/lpage\u003e.\u003c/mixed-citation\u003e\"},{\"refId\":\"B36\",\"citeString\":\"\u003cstring-name\u003e\u003csurname\u003eMosseri-Marlio\u003c/surname\u003e, \u003cgiven-names\u003eC\u003c/given-names\u003e\u003c/string-name\u003e. \u003cyear\u003e2002\u003c/year\u003e. \u003carticle-title\u003e\u0026#8216;Sea turtles and dolphins: aspects of marine animal exploitation from Bronze Age Ra\u0026#8217;s al-Hadd, Oman\u0026#8217;\u003c/article-title\u003e. \u003csource\u003eJournal of Oman Studies\u003c/source\u003e, \u003cvolume\u003e12\u003c/volume\u003e: \u003cfpage\u003e197\u003c/fpage\u003e\u0026#8211;\u003clpage\u003e210\u003c/lpage\u003e.\",\"doi\":null,\"mixedCitation\":\"\u003clabel\u003e36\u003c/label\u003e\u003cmixed-citation publication-type=\\\"journal\\\"\u003e\u003cstring-name\u003e\u003csurname\u003eMosseri-Marlio\u003c/surname\u003e, \u003cgiven-names\u003eC\u003c/given-names\u003e\u003c/string-name\u003e. \u003cyear\u003e2002\u003c/year\u003e. \u003carticle-title\u003e\u0026#8216;Sea turtles and dolphins: aspects of marine animal exploitation from Bronze Age Ra\u0026#8217;s al-Hadd, Oman\u0026#8217;\u003c/article-title\u003e. \u003csource\u003eJournal of Oman Studies\u003c/source\u003e, \u003cvolume\u003e12\u003c/volume\u003e: \u003cfpage\u003e197\u003c/fpage\u003e\u0026#8211;\u003clpage\u003e210\u003c/lpage\u003e.\u003c/mixed-citation\u003e\"},{\"refId\":\"B37\",\"citeString\":\"\u003cstring-name\u003e\u003csurname\u003ePayne\u003c/surname\u003e, \u003cgiven-names\u003eS\u003c/given-names\u003e\u003c/string-name\u003e. \u003cyear\u003e1969\u003c/year\u003e. \u003cchapter-title\u003e\u0026#8216;A metrical distinction between sheep and goat metacarpals\u0026#8217;\u003c/chapter-title\u003e. In: \u003cstring-name\u003e\u003csurname\u003eUcko\u003c/surname\u003e, \u003cgiven-names\u003ePJ\u003c/given-names\u003e\u003c/string-name\u003e and \u003cstring-name\u003e\u003csurname\u003eDimbleby\u003c/surname\u003e, \u003cgiven-names\u003eGW\u003c/given-names\u003e\u003c/string-name\u003e (eds.) \u003csource\u003eThe domestication and exploitation of plants and animals\u003c/source\u003e. \u003cpublisher-loc\u003eChicago\u003c/publisher-loc\u003e: \u003cpublisher-name\u003eAldine Pub. Co\u003c/publisher-name\u003e, pp. \u003cfpage\u003e295\u003c/fpage\u003e\u0026#8211;\u003clpage\u003e305\u003c/lpage\u003e. DOI: \u003cpub-id pub-id-type=\\\"doi\\\"\u003e10.4324/9781315131825-24\u003c/pub-id\u003e\",\"doi\":\"10.4324/9781315131825-24\",\"mixedCitation\":\"\u003clabel\u003e37\u003c/label\u003e\u003cmixed-citation publication-type=\\\"book\\\"\u003e\u003cstring-name\u003e\u003csurname\u003ePayne\u003c/surname\u003e, \u003cgiven-names\u003eS\u003c/given-names\u003e\u003c/string-name\u003e. \u003cyear\u003e1969\u003c/year\u003e. \u003cchapter-title\u003e\u0026#8216;A metrical distinction between sheep and goat metacarpals\u0026#8217;\u003c/chapter-title\u003e. In: \u003cstring-name\u003e\u003csurname\u003eUcko\u003c/surname\u003e, \u003cgiven-names\u003ePJ\u003c/given-names\u003e\u003c/string-name\u003e and \u003cstring-name\u003e\u003csurname\u003eDimbleby\u003c/surname\u003e, \u003cgiven-names\u003eGW\u003c/given-names\u003e\u003c/string-name\u003e (eds.) \u003csource\u003eThe domestication and exploitation of plants and animals\u003c/source\u003e. \u003cpublisher-loc\u003eChicago\u003c/publisher-loc\u003e: \u003cpublisher-name\u003eAldine Pub. Co\u003c/publisher-name\u003e, pp. \u003cfpage\u003e295\u003c/fpage\u003e\u0026#8211;\u003clpage\u003e305\u003c/lpage\u003e. DOI: \u003cpub-id pub-id-type=\\\"doi\\\"\u003e10.4324/9781315131825-24\u003c/pub-id\u003e\u003c/mixed-citation\u003e\"},{\"refId\":\"B38\",\"citeString\":\"\u003cstring-name\u003e\u003csurname\u003ePopkin\u003c/surname\u003e, \u003cgiven-names\u003ePRW\u003c/given-names\u003e\u003c/string-name\u003e, \u003cstring-name\u003e\u003csurname\u003eBaker\u003c/surname\u003e, \u003cgiven-names\u003eP\u003c/given-names\u003e\u003c/string-name\u003e, \u003cstring-name\u003e\u003csurname\u003eWorley\u003c/surname\u003e, \u003cgiven-names\u003eF\u003c/given-names\u003e\u003c/string-name\u003e, \u003cstring-name\u003e\u003csurname\u003ePayne\u003c/surname\u003e, \u003cgiven-names\u003eS\u003c/given-names\u003e\u003c/string-name\u003e and \u003cstring-name\u003e\u003csurname\u003eHammon\u003c/surname\u003e, \u003cgiven-names\u003eA\u003c/given-names\u003e\u003c/string-name\u003e. \u003cyear\u003e2012\u003c/year\u003e. \u003carticle-title\u003e\u0026#8216;The Sheep Project (1): determining skeletal growth, timing of epiphyseal fusion and morphometric variation in unimproved Shetland sheep of known age, sex, castration status and nutrition\u0026#8217;\u003c/article-title\u003e. \u003csource\u003eJournal of Archaeological Science\u003c/source\u003e, \u003cvolume\u003e39\u003c/volume\u003e: \u003cfpage\u003e1775\u003c/fpage\u003e\u0026#8211;\u003clpage\u003e1792\u003c/lpage\u003e. DOI: \u003cpub-id pub-id-type=\\\"doi\\\"\u003e10.1016/j.jas.2012.01.018\u003c/pub-id\u003e\",\"doi\":\"10.1016/j.jas.2012.01.018\",\"mixedCitation\":\"\u003clabel\u003e38\u003c/label\u003e\u003cmixed-citation publication-type=\\\"journal\\\"\u003e\u003cstring-name\u003e\u003csurname\u003ePopkin\u003c/surname\u003e, \u003cgiven-names\u003ePRW\u003c/given-names\u003e\u003c/string-name\u003e, \u003cstring-name\u003e\u003csurname\u003eBaker\u003c/surname\u003e, \u003cgiven-names\u003eP\u003c/given-names\u003e\u003c/string-name\u003e, \u003cstring-name\u003e\u003csurname\u003eWorley\u003c/surname\u003e, \u003cgiven-names\u003eF\u003c/given-names\u003e\u003c/string-name\u003e, \u003cstring-name\u003e\u003csurname\u003ePayne\u003c/surname\u003e, \u003cgiven-names\u003eS\u003c/given-names\u003e\u003c/string-name\u003e and \u003cstring-name\u003e\u003csurname\u003eHammon\u003c/surname\u003e, \u003cgiven-names\u003eA\u003c/given-names\u003e\u003c/string-name\u003e. \u003cyear\u003e2012\u003c/year\u003e. \u003carticle-title\u003e\u0026#8216;The Sheep Project (1): determining skeletal growth, timing of epiphyseal fusion and morphometric variation in unimproved Shetland sheep of known age, sex, castration status and nutrition\u0026#8217;\u003c/article-title\u003e. \u003csource\u003eJournal of Archaeological Science\u003c/source\u003e, \u003cvolume\u003e39\u003c/volume\u003e: \u003cfpage\u003e1775\u003c/fpage\u003e\u0026#8211;\u003clpage\u003e1792\u003c/lpage\u003e. DOI: \u003cpub-id pub-id-type=\\\"doi\\\"\u003e10.1016/j.jas.2012.01.018\u003c/pub-id\u003e\u003c/mixed-citation\u003e\"},{\"refId\":\"B39\",\"citeString\":\"\u003cstring-name\u003e\u003csurname\u003ePower\u003c/surname\u003e, \u003cgiven-names\u003eT\u003c/given-names\u003e\u003c/string-name\u003e, \u003cstring-name\u003e\u003csurname\u003eDegli Esposti\u003c/surname\u003e, \u003cgiven-names\u003eM\u003c/given-names\u003e\u003c/string-name\u003e, \u003cstring-name\u003e\u003csurname\u003eHoyland\u003c/surname\u003e, \u003cgiven-names\u003eR\u003c/given-names\u003e\u003c/string-name\u003e and \u003cstring-name\u003e\u003csurname\u003eHussein Kannouma\u003c/surname\u003e, \u003cgiven-names\u003eR\u003c/given-names\u003e\u003c/string-name\u003e. \u003cyear\u003e2023\u003c/year\u003e. \u003carticle-title\u003e\u0026#8216;A newly discovered late antique monastery and Islamic town on S\u0026#299;n\u0026#299;ya Island, Umm al Quwain\u0026#8217;\u003c/article-title\u003e. \u003csource\u003eProceedings of the Seminar for Arabian Studies\u003c/source\u003e, \u003cvolume\u003e52\u003c/volume\u003e: \u003cfpage\u003e273\u003c/fpage\u003e\u0026#8211;\u003clpage\u003e289\u003c/lpage\u003e.\",\"doi\":null,\"mixedCitation\":\"\u003clabel\u003e39\u003c/label\u003e\u003cmixed-citation publication-type=\\\"journal\\\"\u003e\u003cstring-name\u003e\u003csurname\u003ePower\u003c/surname\u003e, \u003cgiven-names\u003eT\u003c/given-names\u003e\u003c/string-name\u003e, \u003cstring-name\u003e\u003csurname\u003eDegli Esposti\u003c/surname\u003e, \u003cgiven-names\u003eM\u003c/given-names\u003e\u003c/string-name\u003e, \u003cstring-name\u003e\u003csurname\u003eHoyland\u003c/surname\u003e, \u003cgiven-names\u003eR\u003c/given-names\u003e\u003c/string-name\u003e and \u003cstring-name\u003e\u003csurname\u003eHussein Kannouma\u003c/surname\u003e, \u003cgiven-names\u003eR\u003c/given-names\u003e\u003c/string-name\u003e. \u003cyear\u003e2023\u003c/year\u003e. \u003carticle-title\u003e\u0026#8216;A newly discovered late antique monastery and Islamic town on S\u0026#299;n\u0026#299;ya Island, Umm al Quwain\u0026#8217;\u003c/article-title\u003e. \u003csource\u003eProceedings of the Seminar for Arabian Studies\u003c/source\u003e, \u003cvolume\u003e52\u003c/volume\u003e: \u003cfpage\u003e273\u003c/fpage\u003e\u0026#8211;\u003clpage\u003e289\u003c/lpage\u003e.\u003c/mixed-citation\u003e\"},{\"refId\":\"B40\",\"citeString\":\"$88\",\"doi\":null,\"mixedCitation\":\"$89\"},{\"refId\":\"B41\",\"citeString\":\"\u003cstring-name\u003e\u003csurname\u003ePozo\u003c/surname\u003e, \u003cgiven-names\u003eJM\u003c/given-names\u003e\u003c/string-name\u003e, \u003cstring-name\u003e\u003csurname\u003eTrentacoste\u003c/surname\u003e, \u003cgiven-names\u003eA\u003c/given-names\u003e\u003c/string-name\u003e, \u003cstring-name\u003e\u003csurname\u003eNieto-Espinet\u003c/surname\u003e, \u003cgiven-names\u003eA\u003c/given-names\u003e\u003c/string-name\u003e, \u003cstring-name\u003e\u003csurname\u003eGuimar\u0026#227;es\u003c/surname\u003e, \u003cgiven-names\u003eS\u003c/given-names\u003e\u003c/string-name\u003e and \u003cstring-name\u003e\u003csurname\u003eValenzuela-Lamas\u003c/surname\u003e \u003cgiven-names\u003eS\u003c/given-names\u003e\u003c/string-name\u003e. \u003cyear\u003e2023\u003c/year\u003e. \u003carticle-title\u003e\u0026#8216;Zoolog R Package: Zoo-archaeological Analysis with Log-Ratios\u0026#8217;\u003c/article-title\u003e. \u003csource\u003eQuaternary International\u003c/source\u003e, \u003cvolume\u003e662\u0026#8211;663\u003c/volume\u003e: \u003cfpage\u003e4\u003c/fpage\u003e\u0026#8211;\u003clpage\u003e12\u003c/lpage\u003e. DOI: \u003cpub-id pub-id-type=\\\"doi\\\"\u003e10.1016/j.quaint.2022.11.006\u003c/pub-id\u003e\",\"doi\":\"10.1016/j.quaint.2022.11.006\",\"mixedCitation\":\"\u003clabel\u003e41\u003c/label\u003e\u003cmixed-citation publication-type=\\\"journal\\\"\u003e\u003cstring-name\u003e\u003csurname\u003ePozo\u003c/surname\u003e, \u003cgiven-names\u003eJM\u003c/given-names\u003e\u003c/string-name\u003e, \u003cstring-name\u003e\u003csurname\u003eTrentacoste\u003c/surname\u003e, \u003cgiven-names\u003eA\u003c/given-names\u003e\u003c/string-name\u003e, \u003cstring-name\u003e\u003csurname\u003eNieto-Espinet\u003c/surname\u003e, \u003cgiven-names\u003eA\u003c/given-names\u003e\u003c/string-name\u003e, \u003cstring-name\u003e\u003csurname\u003eGuimar\u0026#227;es\u003c/surname\u003e, \u003cgiven-names\u003eS\u003c/given-names\u003e\u003c/string-name\u003e and \u003cstring-name\u003e\u003csurname\u003eValenzuela-Lamas\u003c/surname\u003e \u003cgiven-names\u003eS\u003c/given-names\u003e\u003c/string-name\u003e. \u003cyear\u003e2023\u003c/year\u003e. \u003carticle-title\u003e\u0026#8216;Zoolog R Package: Zoo-archaeological Analysis with Log-Ratios\u0026#8217;\u003c/article-title\u003e. \u003csource\u003eQuaternary International\u003c/source\u003e, \u003cvolume\u003e662\u0026#8211;663\u003c/volume\u003e: \u003cfpage\u003e4\u003c/fpage\u003e\u0026#8211;\u003clpage\u003e12\u003c/lpage\u003e. DOI: \u003cpub-id pub-id-type=\\\"doi\\\"\u003e10.1016/j.quaint.2022.11.006\u003c/pub-id\u003e\u003c/mixed-citation\u003e\"},{\"refId\":\"B42\",\"citeString\":\"\u003ccollab\u003eR Core Team\u003c/collab\u003e. \u003cyear\u003e2022\u003c/year\u003e. \u003carticle-title\u003eR: A Language and Environment for Statistical Computing\u003c/article-title\u003e. Available at: \u003curi\u003ehttps://www.R-project.org/\u003c/uri\u003e [Last accessed 23 April 2024].\",\"doi\":null,\"mixedCitation\":\"\u003clabel\u003e42\u003c/label\u003e\u003cmixed-citation publication-type=\\\"webpage\\\"\u003e\u003ccollab\u003eR Core Team\u003c/collab\u003e. \u003cyear\u003e2022\u003c/year\u003e. \u003carticle-title\u003eR: A Language and Environment for Statistical Computing\u003c/article-title\u003e. Available at: \u003curi\u003ehttps://www.R-project.org/\u003c/uri\u003e [Last accessed 23 April 2024].\u003c/mixed-citation\u003e\"},{\"refId\":\"B43\",\"citeString\":\"$8a\",\"doi\":\"10.1038/s43016-022-00543-6\",\"mixedCitation\":\"$8b\"},{\"refId\":\"B44\",\"citeString\":\"\u003cstring-name\u003e\u003csurname\u003eSalvagno\u003c/surname\u003e, \u003cgiven-names\u003eL\u003c/given-names\u003e\u003c/string-name\u003e and \u003cstring-name\u003e\u003csurname\u003eAlbarella\u003c/surname\u003e, \u003cgiven-names\u003eU\u003c/given-names\u003e\u003c/string-name\u003e. \u003cyear\u003e2017\u003c/year\u003e. \u003carticle-title\u003e\u0026#8216;A morphometric system to distinguish sheep and goat postcranial bones\u0026#8217;\u003c/article-title\u003e. \u003csource\u003ePLoS ONE\u003c/source\u003e \u003cvolume\u003e12\u003c/volume\u003e(\u003cissue\u003e6\u003c/issue\u003e): \u003celocation-id\u003ee0178543\u003c/elocation-id\u003e. DOI: \u003cpub-id pub-id-type=\\\"doi\\\"\u003e10.1371/journal.pone.0178543\u003c/pub-id\u003e\",\"doi\":\"10.1371/journal.pone.0178543\",\"mixedCitation\":\"\u003clabel\u003e44\u003c/label\u003e\u003cmixed-citation publication-type=\\\"journal\\\"\u003e\u003cstring-name\u003e\u003csurname\u003eSalvagno\u003c/surname\u003e, \u003cgiven-names\u003eL\u003c/given-names\u003e\u003c/string-name\u003e and \u003cstring-name\u003e\u003csurname\u003eAlbarella\u003c/surname\u003e, \u003cgiven-names\u003eU\u003c/given-names\u003e\u003c/string-name\u003e. \u003cyear\u003e2017\u003c/year\u003e. \u003carticle-title\u003e\u0026#8216;A morphometric system to distinguish sheep and goat postcranial bones\u0026#8217;\u003c/article-title\u003e. \u003csource\u003ePLoS ONE\u003c/source\u003e \u003cvolume\u003e12\u003c/volume\u003e(\u003cissue\u003e6\u003c/issue\u003e): \u003celocation-id\u003ee0178543\u003c/elocation-id\u003e. DOI: \u003cpub-id pub-id-type=\\\"doi\\\"\u003e10.1371/journal.pone.0178543\u003c/pub-id\u003e\u003c/mixed-citation\u003e\"},{\"refId\":\"B45\",\"citeString\":\"\u003cstring-name\u003e\u003csurname\u003eSimpson\u003c/surname\u003e, \u003cgiven-names\u003eGG\u003c/given-names\u003e\u003c/string-name\u003e. \u003cyear\u003e1960\u003c/year\u003e. \u003carticle-title\u003e\u0026#8216;Notes on the measurement of faunal resemblance\u0026#8217;\u003c/article-title\u003e. \u003csource\u003eAmerican Journal of Science\u003c/source\u003e, \u003cvolume\u003e258-A\u003c/volume\u003e: \u003cfpage\u003e300\u003c/fpage\u003e\u0026#8211;\u003clpage\u003e311\u003c/lpage\u003e.\",\"doi\":null,\"mixedCitation\":\"\u003clabel\u003e45\u003c/label\u003e\u003cmixed-citation publication-type=\\\"journal\\\"\u003e\u003cstring-name\u003e\u003csurname\u003eSimpson\u003c/surname\u003e, \u003cgiven-names\u003eGG\u003c/given-names\u003e\u003c/string-name\u003e. \u003cyear\u003e1960\u003c/year\u003e. \u003carticle-title\u003e\u0026#8216;Notes on the measurement of faunal resemblance\u0026#8217;\u003c/article-title\u003e. \u003csource\u003eAmerican Journal of Science\u003c/source\u003e, \u003cvolume\u003e258-A\u003c/volume\u003e: \u003cfpage\u003e300\u003c/fpage\u003e\u0026#8211;\u003clpage\u003e311\u003c/lpage\u003e.\u003c/mixed-citation\u003e\"},{\"refId\":\"B46\",\"citeString\":\"\u003cstring-name\u003e\u003csurname\u003eStrolin\u003c/surname\u003e, \u003cgiven-names\u003eL\u003c/given-names\u003e\u003c/string-name\u003e. \u003cyear\u003e2018\u003c/year\u003e. \u003csource\u003eArchaeozoological campaign: preliminary report of activities\u003c/source\u003e (16th of February\u0026#8211;29th of March 2018). Unpublished Internal Report.\",\"doi\":null,\"mixedCitation\":\"\u003clabel\u003e46\u003c/label\u003e\u003cmixed-citation publication-type=\\\"journal\\\"\u003e\u003cstring-name\u003e\u003csurname\u003eStrolin\u003c/surname\u003e, \u003cgiven-names\u003eL\u003c/given-names\u003e\u003c/string-name\u003e. \u003cyear\u003e2018\u003c/year\u003e. \u003csource\u003eArchaeozoological campaign: preliminary report of activities\u003c/source\u003e (16th of February\u0026#8211;29th of March 2018). Unpublished Internal Report.\u003c/mixed-citation\u003e\"},{\"refId\":\"B47\",\"citeString\":\"\u003cstring-name\u003e\u003csurname\u003eStrolin\u003c/surname\u003e, \u003cgiven-names\u003eL\u003c/given-names\u003e\u003c/string-name\u003e and \u003cstring-name\u003e\u003csurname\u003eStuder\u003c/surname\u003e, \u003cgiven-names\u003eJ\u003c/given-names\u003e\u003c/string-name\u003e. \u003cyear\u003e2018\u003c/year\u003e. \u003cchapter-title\u003e\u0026#8216;Faunal remains from Iron Age Husn Salut: An archaeozoological study\u0026#8217;\u003c/chapter-title\u003e. In: \u003cstring-name\u003e\u003csurname\u003eAvanzini\u003c/surname\u003e, \u003cgiven-names\u003eA\u003c/given-names\u003e\u003c/string-name\u003e and \u003cstring-name\u003e\u003csurname\u003eDegli Esposti\u003c/surname\u003e, \u003cgiven-names\u003eM\u003c/given-names\u003e\u003c/string-name\u003e (eds.) \u003csource\u003eHusn Salut and the Iron Age of South East Arabia: Excavations of the Italian Mission to Oman 2004\u0026#8211;2014\u003c/source\u003e. \u003cpublisher-loc\u003eRome\u003c/publisher-loc\u003e: \u003cpublisher-name\u003e\u0026#171;L\u0026#8217;Erma\u0026#187; di Bretschneider\u003c/publisher-name\u003e, pp. \u003cfpage\u003e332\u003c/fpage\u003e\u0026#8211;\u003clpage\u003e362\u003c/lpage\u003e.\",\"doi\":null,\"mixedCitation\":\"\u003clabel\u003e47\u003c/label\u003e\u003cmixed-citation publication-type=\\\"book\\\"\u003e\u003cstring-name\u003e\u003csurname\u003eStrolin\u003c/surname\u003e, \u003cgiven-names\u003eL\u003c/given-names\u003e\u003c/string-name\u003e and \u003cstring-name\u003e\u003csurname\u003eStuder\u003c/surname\u003e, \u003cgiven-names\u003eJ\u003c/given-names\u003e\u003c/string-name\u003e. \u003cyear\u003e2018\u003c/year\u003e. \u003cchapter-title\u003e\u0026#8216;Faunal remains from Iron Age Husn Salut: An archaeozoological study\u0026#8217;\u003c/chapter-title\u003e. In: \u003cstring-name\u003e\u003csurname\u003eAvanzini\u003c/surname\u003e, \u003cgiven-names\u003eA\u003c/given-names\u003e\u003c/string-name\u003e and \u003cstring-name\u003e\u003csurname\u003eDegli Esposti\u003c/surname\u003e, \u003cgiven-names\u003eM\u003c/given-names\u003e\u003c/string-name\u003e (eds.) \u003csource\u003eHusn Salut and the Iron Age of South East Arabia: Excavations of the Italian Mission to Oman 2004\u0026#8211;2014\u003c/source\u003e. \u003cpublisher-loc\u003eRome\u003c/publisher-loc\u003e: \u003cpublisher-name\u003e\u0026#171;L\u0026#8217;Erma\u0026#187; di Bretschneider\u003c/publisher-name\u003e, pp. \u003cfpage\u003e332\u003c/fpage\u003e\u0026#8211;\u003clpage\u003e362\u003c/lpage\u003e.\u003c/mixed-citation\u003e\"},{\"refId\":\"B48\",\"citeString\":\"\u003cstring-name\u003e\u003csurname\u003eSuryanarayan\u003c/surname\u003e, \u003cgiven-names\u003eA\u003c/given-names\u003e\u003c/string-name\u003e, \u003cstring-name\u003e\u003csurname\u003eDegli Esposti\u003c/surname\u003e, \u003cgiven-names\u003eM\u003c/given-names\u003e\u003c/string-name\u003e, \u003cstring-name\u003e\u003csurname\u003eM\u0026#233;ry\u003c/surname\u003e, \u003cgiven-names\u003eS\u003c/given-names\u003e\u003c/string-name\u003e, \u003cstring-name\u003e\u003csurname\u003eStrolin\u003c/surname\u003e, \u003cgiven-names\u003eL\u003c/given-names\u003e\u003c/string-name\u003e, \u003cstring-name\u003e\u003csurname\u003eMazuy\u003c/surname\u003e, \u003cgiven-names\u003eA\u003c/given-names\u003e\u003c/string-name\u003e, \u003cstring-name\u003e\u003csurname\u003eMoraleda-Cibri\u0026#225;n\u003c/surname\u003e, \u003cgiven-names\u003eN\u003c/given-names\u003e\u003c/string-name\u003e, \u003cstring-name\u003e\u003csurname\u003eJoan Villanueva\u003c/surname\u003e, \u003cgiven-names\u003eJ\u003c/given-names\u003e\u003c/string-name\u003e and \u003cstring-name\u003e\u003csurname\u003eRegert\u003c/surname\u003e, \u003cgiven-names\u003eM\u003c/given-names\u003e\u003c/string-name\u003e. \u003cyear\u003e2024\u003c/year\u003e. \u003carticle-title\u003e\u0026#8216;Domestic food practice and vessel-use at Sal\u0026#363;t-ST1, central Oman, during the Umm an-Nar period\u0026#8217;\u003c/article-title\u003e. \u003csource\u003eArabian Archaeology and Epigraphy\u003c/source\u003e. DOI: \u003cpub-id pub-id-type=\\\"doi\\\"\u003e10.1111/aae.12247\u003c/pub-id\u003e\",\"doi\":\"10.1111/aae.12247\",\"mixedCitation\":\"$8c\"},{\"refId\":\"B49\",\"citeString\":\"\u003cstring-name\u003e\u003csurname\u003eTomczak\u003c/surname\u003e, \u003cgiven-names\u003eM\u003c/given-names\u003e\u003c/string-name\u003e and \u003cstring-name\u003e\u003csurname\u003eTomczak\u003c/surname\u003e, \u003cgiven-names\u003eE\u003c/given-names\u003e\u003c/string-name\u003e. \u003cyear\u003e2014\u003c/year\u003e. \u003carticle-title\u003e\u0026#8216;The need to report effect size estimates revisited. An overview of some recommended measures of effect size\u0026#8217;\u003c/article-title\u003e. \u003csource\u003eTrends in Sport Sciences\u003c/source\u003e, \u003cvolume\u003e21\u003c/volume\u003e(\u003cissue\u003e1\u003c/issue\u003e): \u003cfpage\u003e19\u003c/fpage\u003e\u0026#8211;\u003clpage\u003e25\u003c/lpage\u003e.\",\"doi\":null,\"mixedCitation\":\"\u003clabel\u003e49\u003c/label\u003e\u003cmixed-citation publication-type=\\\"journal\\\"\u003e\u003cstring-name\u003e\u003csurname\u003eTomczak\u003c/surname\u003e, \u003cgiven-names\u003eM\u003c/given-names\u003e\u003c/string-name\u003e and \u003cstring-name\u003e\u003csurname\u003eTomczak\u003c/surname\u003e, \u003cgiven-names\u003eE\u003c/given-names\u003e\u003c/string-name\u003e. \u003cyear\u003e2014\u003c/year\u003e. \u003carticle-title\u003e\u0026#8216;The need to report effect size estimates revisited. An overview of some recommended measures of effect size\u0026#8217;\u003c/article-title\u003e. \u003csource\u003eTrends in Sport Sciences\u003c/source\u003e, \u003cvolume\u003e21\u003c/volume\u003e(\u003cissue\u003e1\u003c/issue\u003e): \u003cfpage\u003e19\u003c/fpage\u003e\u0026#8211;\u003clpage\u003e25\u003c/lpage\u003e.\u003c/mixed-citation\u003e\"},{\"refId\":\"B50\",\"citeString\":\"\u003cstring-name\u003e\u003csurname\u003eTom\u0026#233;\u003c/surname\u003e, \u003cgiven-names\u003eC\u003c/given-names\u003e\u003c/string-name\u003e. \u003cyear\u003e2003\u003c/year\u003e. \u003carticle-title\u003e\u0026#8216;Les mammif\u0026#232;res et les oiseaux dans l\u0026#8217;\u0026#233;conomie des soci\u0026#233;t\u0026#233;s protohistoriques et historiques du golfe Arabo-Persique (IIIe mill\u0026#233;naire avant J.-C. \u0026#8211; VIIe si\u0026#232;cle apr\u0026#232;s J.-C.)\u0026#8217;\u003c/article-title\u003e. \u003csource\u003ePr\u0026#233;histoires M\u0026#233;diterran\u0026#233;ennes\u003c/source\u003e, \u003cvolume\u003e12\u003c/volume\u003e. DOI: \u003cpub-id pub-id-type=\\\"doi\\\"\u003e10.4000/pm.348\u003c/pub-id\u003e\",\"doi\":\"10.4000/pm.348\",\"mixedCitation\":\"\u003clabel\u003e50\u003c/label\u003e\u003cmixed-citation publication-type=\\\"journal\\\"\u003e\u003cstring-name\u003e\u003csurname\u003eTom\u0026#233;\u003c/surname\u003e, \u003cgiven-names\u003eC\u003c/given-names\u003e\u003c/string-name\u003e. \u003cyear\u003e2003\u003c/year\u003e. \u003carticle-title\u003e\u0026#8216;Les mammif\u0026#232;res et les oiseaux dans l\u0026#8217;\u0026#233;conomie des soci\u0026#233;t\u0026#233;s protohistoriques et historiques du golfe Arabo-Persique (IIIe mill\u0026#233;naire avant J.-C. \u0026#8211; VIIe si\u0026#232;cle apr\u0026#232;s J.-C.)\u0026#8217;\u003c/article-title\u003e. \u003csource\u003ePr\u0026#233;histoires M\u0026#233;diterran\u0026#233;ennes\u003c/source\u003e, \u003cvolume\u003e12\u003c/volume\u003e. DOI: \u003cpub-id pub-id-type=\\\"doi\\\"\u003e10.4000/pm.348\u003c/pub-id\u003e\u003c/mixed-citation\u003e\"},{\"refId\":\"B51\",\"citeString\":\"\u003cstring-name\u003e\u003csurname\u003eTrentacoste\u003c/surname\u003e, \u003cgiven-names\u003eA\u003c/given-names\u003e\u003c/string-name\u003e, \u003cstring-name\u003e\u003csurname\u003eNieto-Espinet\u003c/surname\u003e, \u003cgiven-names\u003eA\u003c/given-names\u003e\u003c/string-name\u003e and \u003cstring-name\u003e\u003csurname\u003eValenzuela-Lamas\u003c/surname\u003e, \u003cgiven-names\u003eS\u003c/given-names\u003e\u003c/string-name\u003e. \u003cyear\u003e2018\u003c/year\u003e. \u003carticle-title\u003e\u0026#8216;Pre-Roman improvements to agricultural production: evidence from livestock husbandry in late prehistoric Italy\u0026#8217;\u003c/article-title\u003e. \u003csource\u003ePLoS One\u003c/source\u003e, \u003cvolume\u003e13\u003c/volume\u003e: \u003celocation-id\u003ee0208109\u003c/elocation-id\u003e. DOI: \u003cpub-id pub-id-type=\\\"doi\\\"\u003e10.1371/journal.pone.0208109\u003c/pub-id\u003e\",\"doi\":\"10.1371/journal.pone.0208109\",\"mixedCitation\":\"\u003clabel\u003e51\u003c/label\u003e\u003cmixed-citation publication-type=\\\"journal\\\"\u003e\u003cstring-name\u003e\u003csurname\u003eTrentacoste\u003c/surname\u003e, \u003cgiven-names\u003eA\u003c/given-names\u003e\u003c/string-name\u003e, \u003cstring-name\u003e\u003csurname\u003eNieto-Espinet\u003c/surname\u003e, \u003cgiven-names\u003eA\u003c/given-names\u003e\u003c/string-name\u003e and \u003cstring-name\u003e\u003csurname\u003eValenzuela-Lamas\u003c/surname\u003e, \u003cgiven-names\u003eS\u003c/given-names\u003e\u003c/string-name\u003e. \u003cyear\u003e2018\u003c/year\u003e. \u003carticle-title\u003e\u0026#8216;Pre-Roman improvements to agricultural production: evidence from livestock husbandry in late prehistoric Italy\u0026#8217;\u003c/article-title\u003e. \u003csource\u003ePLoS One\u003c/source\u003e, \u003cvolume\u003e13\u003c/volume\u003e: \u003celocation-id\u003ee0208109\u003c/elocation-id\u003e. DOI: \u003cpub-id pub-id-type=\\\"doi\\\"\u003e10.1371/journal.pone.0208109\u003c/pub-id\u003e\u003c/mixed-citation\u003e\"},{\"refId\":\"B52\",\"citeString\":\"\u003cstring-name\u003e\u003csurname\u003eUerpmann\u003c/surname\u003e, \u003cgiven-names\u003eH-P\u003c/given-names\u003e\u003c/string-name\u003e and \u003cstring-name\u003e\u003csurname\u003eUerpmann\u003c/surname\u003e, \u003cgiven-names\u003eM\u003c/given-names\u003e\u003c/string-name\u003e. \u003cyear\u003e2003\u003c/year\u003e. \u003csource\u003eThe Capital Area of Northern Oman: Stone Age Sites and their Natural Environment\u003c/source\u003e. Part 3. Beihefte zum T\u0026#252;binger Atlas des vorderen Orient. Reihe A (Naturwissenschaften), Nr. 31/3. \u003cpublisher-loc\u003eWies-baden\u003c/publisher-loc\u003e: \u003cpublisher-name\u003eDr Ludwig Reichert\u003c/publisher-name\u003e.\",\"doi\":null,\"mixedCitation\":\"\u003clabel\u003e52\u003c/label\u003e\u003cmixed-citation publication-type=\\\"book\\\"\u003e\u003cstring-name\u003e\u003csurname\u003eUerpmann\u003c/surname\u003e, \u003cgiven-names\u003eH-P\u003c/given-names\u003e\u003c/string-name\u003e and \u003cstring-name\u003e\u003csurname\u003eUerpmann\u003c/surname\u003e, \u003cgiven-names\u003eM\u003c/given-names\u003e\u003c/string-name\u003e. \u003cyear\u003e2003\u003c/year\u003e. \u003csource\u003eThe Capital Area of Northern Oman: Stone Age Sites and their Natural Environment\u003c/source\u003e. Part 3. Beihefte zum T\u0026#252;binger Atlas des vorderen Orient. Reihe A (Naturwissenschaften), Nr. 31/3. \u003cpublisher-loc\u003eWies-baden\u003c/publisher-loc\u003e: \u003cpublisher-name\u003eDr Ludwig Reichert\u003c/publisher-name\u003e.\u003c/mixed-citation\u003e\"},{\"refId\":\"B53\",\"citeString\":\"\u003cstring-name\u003e\u003csurname\u003eUerpmann\u003c/surname\u003e, \u003cgiven-names\u003eM\u003c/given-names\u003e\u003c/string-name\u003e and \u003cstring-name\u003e\u003csurname\u003eUerpmann\u003c/surname\u003e, \u003cgiven-names\u003eH-P\u003c/given-names\u003e\u003c/string-name\u003e. \u003cyear\u003e2000\u003c/year\u003e. \u003cchapter-title\u003e\u0026#8216;Faunal remains of al-Buhais 18, an aceramic Neolithic site in the Emirate of Sharjah (SE-Arabia) Excavations 1995\u0026#8211;1998\u0026#8217;\u003c/chapter-title\u003e. In: \u003csource\u003eArchaeozoology of the Near East IVB\u003c/source\u003e. \u003cpublisher-loc\u003eGroningen\u003c/publisher-loc\u003e: \u003cpublisher-name\u003eARC\u003c/publisher-name\u003e, pp. \u003cfpage\u003e40\u003c/fpage\u003e\u0026#8211;\u003clpage\u003e49\u003c/lpage\u003e.\",\"doi\":null,\"mixedCitation\":\"\u003clabel\u003e53\u003c/label\u003e\u003cmixed-citation publication-type=\\\"book\\\"\u003e\u003cstring-name\u003e\u003csurname\u003eUerpmann\u003c/surname\u003e, \u003cgiven-names\u003eM\u003c/given-names\u003e\u003c/string-name\u003e and \u003cstring-name\u003e\u003csurname\u003eUerpmann\u003c/surname\u003e, \u003cgiven-names\u003eH-P\u003c/given-names\u003e\u003c/string-name\u003e. \u003cyear\u003e2000\u003c/year\u003e. \u003cchapter-title\u003e\u0026#8216;Faunal remains of al-Buhais 18, an aceramic Neolithic site in the Emirate of Sharjah (SE-Arabia) Excavations 1995\u0026#8211;1998\u0026#8217;\u003c/chapter-title\u003e. In: \u003csource\u003eArchaeozoology of the Near East IVB\u003c/source\u003e. \u003cpublisher-loc\u003eGroningen\u003c/publisher-loc\u003e: \u003cpublisher-name\u003eARC\u003c/publisher-name\u003e, pp. \u003cfpage\u003e40\u003c/fpage\u003e\u0026#8211;\u003clpage\u003e49\u003c/lpage\u003e.\u003c/mixed-citation\u003e\"},{\"refId\":\"B54\",\"citeString\":\"\u003cstring-name\u003e\u003csurname\u003eUerpmann\u003c/surname\u003e, \u003cgiven-names\u003eM\u003c/given-names\u003e\u003c/string-name\u003e, \u003cstring-name\u003e\u003csurname\u003eUerpmann\u003c/surname\u003e, \u003cgiven-names\u003eH-P\u003c/given-names\u003e\u003c/string-name\u003e, \u003cstring-name\u003e\u003csurname\u003eHinderer\u003c/surname\u003e, \u003cgiven-names\u003eM\u003c/given-names\u003e\u003c/string-name\u003e, \u003cstring-name\u003e\u003csurname\u003eLindauer\u003c/surname\u003e, \u003cgiven-names\u003eS\u003c/given-names\u003e\u003c/string-name\u003e, \u003cstring-name\u003e\u003csurname\u003eNeureiter\u003c/surname\u003e, \u003cgiven-names\u003eC\u003c/given-names\u003e\u003c/string-name\u003e, \u003cstring-name\u003e\u003csurname\u003eGhukasyan\u003c/surname\u003e, \u003cgiven-names\u003eR\u003c/given-names\u003e\u003c/string-name\u003e, \u003cstring-name\u003e\u003csurname\u003eKesejyan\u003c/surname\u003e, \u003cgiven-names\u003eS\u003c/given-names\u003e\u003c/string-name\u003e and \u003cstring-name\u003e\u003csurname\u003ePetrosyan\u003c/surname\u003e, \u003cgiven-names\u003eA\u003c/given-names\u003e\u003c/string-name\u003e. \u003cyear\u003e2018\u003c/year\u003e. \u003carticle-title\u003e\u0026#8216;HLO1-south: an Early Neolithic site in Wadi al-Hilo (Sharjah, UAE)\u0026#8217;\u003c/article-title\u003e. \u003csource\u003eArabian Archaeology and Epigraphy\u003c/source\u003e, \u003cvolume\u003e29\u003c/volume\u003e: \u003cfpage\u003e1\u003c/fpage\u003e\u0026#8211;\u003clpage\u003e9\u003c/lpage\u003e. DOI: \u003cpub-id pub-id-type=\\\"doi\\\"\u003e10.1111/aae.12107\u003c/pub-id\u003e\",\"doi\":\"10.1111/aae.12107\",\"mixedCitation\":\"$8d\"},{\"refId\":\"B55\",\"citeString\":\"\u003cstring-name\u003e\u003csurname\u003eWickham\u003c/surname\u003e, \u003cgiven-names\u003eH\u003c/given-names\u003e\u003c/string-name\u003e. \u003cyear\u003e2016\u003c/year\u003e. \u003cchapter-title\u003eggplot2: Elegant Graphics for Data Analysis\u003c/chapter-title\u003e. \u003cpublisher-loc\u003eNew York\u003c/publisher-loc\u003e: \u003cpublisher-name\u003eSpringer-Verlag\u003c/publisher-name\u003e. Available at \u003curi\u003ehttps://ggplot2-book.org/\u003c/uri\u003e [Last accessed 04/07/2024]\",\"doi\":null,\"mixedCitation\":\"\u003clabel\u003e55\u003c/label\u003e\u003cmixed-citation publication-type=\\\"webpage\\\"\u003e\u003cstring-name\u003e\u003csurname\u003eWickham\u003c/surname\u003e, \u003cgiven-names\u003eH\u003c/given-names\u003e\u003c/string-name\u003e. \u003cyear\u003e2016\u003c/year\u003e. \u003cchapter-title\u003eggplot2: Elegant Graphics for Data Analysis\u003c/chapter-title\u003e. \u003cpublisher-loc\u003eNew York\u003c/publisher-loc\u003e: \u003cpublisher-name\u003eSpringer-Verlag\u003c/publisher-name\u003e. Available at \u003curi\u003ehttps://ggplot2-book.org/\u003c/uri\u003e [Last accessed 04/07/2024]\u003c/mixed-citation\u003e\"},{\"refId\":\"B56\",\"citeString\":\"\u003cstring-name\u003e\u003csurname\u003eWolfhagen\u003c/surname\u003e, \u003cgiven-names\u003eJ\u003c/given-names\u003e\u003c/string-name\u003e. \u003cyear\u003e2020\u003c/year\u003e. \u003carticle-title\u003e\u0026#8216;Re-examining the use of the LSI technique in zooarchaeology\u0026#8217;\u003c/article-title\u003e. \u003csource\u003eJournal of Archaeological Science\u003c/source\u003e, \u003cvolume\u003e123\u003c/volume\u003e: \u003celocation-id\u003e105254\u003c/elocation-id\u003e. DOI: \u003cpub-id pub-id-type=\\\"doi\\\"\u003e10.1016/j.jas.2020.105254\u003c/pub-id\u003e\",\"doi\":\"10.1016/j.jas.2020.105254\",\"mixedCitation\":\"\u003clabel\u003e56\u003c/label\u003e\u003cmixed-citation publication-type=\\\"journal\\\"\u003e\u003cstring-name\u003e\u003csurname\u003eWolfhagen\u003c/surname\u003e, \u003cgiven-names\u003eJ\u003c/given-names\u003e\u003c/string-name\u003e. \u003cyear\u003e2020\u003c/year\u003e. \u003carticle-title\u003e\u0026#8216;Re-examining the use of the LSI technique in zooarchaeology\u0026#8217;\u003c/article-title\u003e. \u003csource\u003eJournal of Archaeological Science\u003c/source\u003e, \u003cvolume\u003e123\u003c/volume\u003e: \u003celocation-id\u003e105254\u003c/elocation-id\u003e. DOI: \u003cpub-id pub-id-type=\\\"doi\\\"\u003e10.1016/j.jas.2020.105254\u003c/pub-id\u003e\u003c/mixed-citation\u003e\"},{\"refId\":\"B57\",\"citeString\":\"\u003cstring-name\u003e\u003csurname\u003eZeder\u003c/surname\u003e, \u003cgiven-names\u003eMA\u003c/given-names\u003e\u003c/string-name\u003e and \u003cstring-name\u003e\u003csurname\u003eLapham\u003c/surname\u003e, \u003cgiven-names\u003eHA\u003c/given-names\u003e\u003c/string-name\u003e. \u003cyear\u003e2010\u003c/year\u003e. \u003carticle-title\u003e\u0026#8216;Assessing the reliability of criteria used to identify postcranial bones in sheep, Ovis, and goats, Capra\u0026#8217;\u003c/article-title\u003e. \u003csource\u003eJournal of Archaeological Science\u003c/source\u003e, \u003cvolume\u003e37\u003c/volume\u003e: \u003cfpage\u003e2887\u003c/fpage\u003e\u0026#8211;\u003clpage\u003e2905\u003c/lpage\u003e. DOI: \u003cpub-id pub-id-type=\\\"doi\\\"\u003e10.1016/j.jas.2010.06.032\u003c/pub-id\u003e\",\"doi\":\"10.1016/j.jas.2010.06.032\",\"mixedCitation\":\"\u003clabel\u003e57\u003c/label\u003e\u003cmixed-citation publication-type=\\\"journal\\\"\u003e\u003cstring-name\u003e\u003csurname\u003eZeder\u003c/surname\u003e, \u003cgiven-names\u003eMA\u003c/given-names\u003e\u003c/string-name\u003e and \u003cstring-name\u003e\u003csurname\u003eLapham\u003c/surname\u003e, \u003cgiven-names\u003eHA\u003c/given-names\u003e\u003c/string-name\u003e. \u003cyear\u003e2010\u003c/year\u003e. \u003carticle-title\u003e\u0026#8216;Assessing the reliability of criteria used to identify postcranial bones in sheep, Ovis, and goats, Capra\u0026#8217;\u003c/article-title\u003e. \u003csource\u003eJournal of Archaeological Science\u003c/source\u003e, \u003cvolume\u003e37\u003c/volume\u003e: \u003cfpage\u003e2887\u003c/fpage\u003e\u0026#8211;\u003clpage\u003e2905\u003c/lpage\u003e. DOI: \u003cpub-id pub-id-type=\\\"doi\\\"\u003e10.1016/j.jas.2010.06.032\u003c/pub-id\u003e\u003c/mixed-citation\u003e\"}],\"supplement\":[\"https://reference-global.com/download/supplement/article/10.5334/oq.149/0\",\"https://reference-global.com/download/supplement/article/10.5334/oq.149/1\"],\"relatedArticles\":[],\"highlights\":[],\"funding\":[]},\"contentType\":\"academic\",\"contributors\":[{\"name\":\"Maini, Elena\",\"role\":\"author\",\"email\":\"maini.elena@gmail.com\",\"orchidId\":\"https://orcid.org/0000-0003-0239-0535\",\"institutions\":[{\"name\":\"Dipartimento di Scienze dell’Antichità, Sapienza Università di Roma, Rome\"}]},{\"name\":\"Strolin, Laura\",\"role\":\"author\",\"email\":\"laura.strolin@gmail.com\",\"orchidId\":\"https://orcid.org/0000-0002-8670-2200\",\"institutions\":[{\"name\":\"Museum of Natural History of Geneva, Geneva\"}]},{\"name\":\"Cianfoni, Matteo\",\"role\":\"author\",\"email\":\"matteocianfoni1@gmail.com\",\"orchidId\":\"https://orcid.org/0000-0003-2292-0812\",\"institutions\":[{\"name\":\"Dipartimento di Ricerca e Innovazione Umanistica, Università di Bari Aldo Moro, Bari; Consiglio Nazionale delle Ricerche, Istituto di Scienze del Patrimonio Culturale, Montelibretti\"}]}],\"copyrightYear\":0,\"covers\":[{\"urls\":[\"https://sciendo-parsed.s3.eu-central-1.amazonaws.com/ubiquity/68406cffda18af458e76847d/cover-image.jpg\"],\"sizes\":[],\"aspectRatio\":[],\"blurHash\":[],\"sourceImageS3Hashes\":[]}],\"creativeCommonsLicense\":\"by 4.0\",\"entitlements\":[\"journalKey:UPJOQ\"],\"excludedFromSearch\":false,\"isAccessible\":true,\"isConference\":false,\"keywords\":{\"en\":[\"Zooarchaeology\",\"Sheep and Goats\",\"Al-Hajar Mountains\",\"Osteometry\",\"Bronze Age\",\"Iron Age\"]},\"language\":[\"English\"],\"licenseType\":\"OpenAccess\",\"migratedAtDate\":\"2026-10-22T16:26:43.981Z\",\"packageType\":\"article\",\"parentTitle\":\"Open Quaternary\",\"parsedAtDate\":\"2026-02-15T15:38:13.900Z\",\"platform\":\"Paradigm\",\"productPackages\":{\"packageId\":[],\"subjects\":[],\"ebaPackageId\":[],\"jsonPackageHash\":[]},\"productSupply\":[],\"productType\":\"article\",\"productYear\":2025,\"publishDate\":\"2025-04-04T00:00:00.000Z\",\"publisher\":{\"name\":\"Ubiquity Press\",\"id\":\"ubiquity-press\",\"code\":\"ubiquity-press\",\"hidden\":false,\"hideAllContent\":false},\"recentDownloadCount\":0,\"seriesList\":[],\"source\":\"ubiquity\",\"sourceData\":{\"id\":\"149\",\"service_code\":\"up-j-oq\"},\"subjects\":[],\"subtitle\":\"\",\"tags\":[],\"title\":\"Sheep and Goat Variability along the Edges of the Al-Hajar Mountains in the Prehistory of South-east Arabia\",\"totalDownloadCount\":0,\"url\":\"/article/10.5334/oq.149\",\"migrationAppVersion\":\"2025.9.16 (3afb4fda) 2026-10-22 17:01:34\",\"isDeleted\":false,\"modifiedAtDate\":\"2026-10-20T19:04:01.592Z\",\"productHash\":\"42ff4d1a3f2520879fcb594a81eea6562e22cd99404149ab875c854997ef003e\",\"remigrateAt\":null,\"origin\":{\"pipeline\":\"ubiquity\",\"identifiers\":[{\"type\":\"service-code\",\"value\":\"up-j-oq\"},{\"type\":\"uuid\",\"value\":\"0b0c8b36-fce6-4cc0-82e4-e48c5ebdaa55\"},{\"type\":\"article-id\",\"value\":\"149\"}]},\"journalData\":{\"title\":\"Open Quaternary\",\"subtitle\":\"\",\"eIssn\":[\"2055-298X\"],\"pIssn\":[],\"journalKey\":\"UPJOQ\",\"frequency\":0,\"isAccessible\":true,\"licenseType\":\"OpenAccess\",\"submissionLink\":\"https://openquaternary.com/about/submissions\",\"journalHomepage\":\"https://openquaternary.com\",\"editorsInChief\":[]},\"issueData\":{\"title\":\"Volume 11 (2025): Issue 1\",\"subtitle\":\"\",\"journalKey\":\"UPJOQ\",\"volumeNumber\":\"11\",\"issueNumber\":\"1\",\"isAccessible\":true,\"licenseType\":\"OpenAccess\",\"previousUrl\":\"/issue/UPJOQ/10/1\",\"nextUrl\":\"/issue/UPJOQ/12/1\"},\"titleText\":\"Sheep and Goat Variability along the Edges of the Al-Hajar Mountains in the Prehistory of South-east Arabia\",\"titleSeo\":\"Sheep and Goat Variability along the Edges of the Al-Hajar...\",\"isPaidContent\":false,\"descriptionSeo\":\"The Al-Hajar Mountains, spanning the Sultanate of Oman and the United Arab Emirates along the Sea of Oman, have hosted human settlement since prehistory....\",\"descriptionExcerpt\":\"The Al-Hajar Mountains, spanning the Sultanate of Oman and the United Arab Emirates along the Sea of Oman, have hosted human settlement since prehistory. Over the past three decades, numerous...\",\"isOpenAccess\":true,\"isFreeToRead\":false,\"mlaString\":\"Maini, Elena, et al. \\\"Sheep and Goat Variability along the Edges of the Al-Hajar Mountains in the Prehistory of South-east Arabia.\\\" \u003ci\u003eOpen Quaternary\u003c/i\u003e, vol. 11, no. 1, Ubiquity Press, 2025, pp. 7-7. \u003ca href='https://doi.org/10.5334/oq.149'\u003ehttps://doi.org/10.5334/oq.149\u003c/a\u003e.\",\"apaString\":\"Maini, E., Strolin, L. \u0026 Cianfoni, M. (2025). Sheep and Goat Variability along the Edges of the Al-Hajar Mountains in the Prehistory of South-east Arabia. \u003ci\u003eOpen Quaternary\u003c/i\u003e, \u003ci\u003e11\u003c/i\u003e(1), 7-7. \u003ca href=\\\"https://doi.org/10.5334/oq.149\\\" target=\\\"_blank\\\"\u003ehttps://doi.org/10.5334/oq.149\u003c/a\u003e\",\"chicagoString\":\"Elena Maini, Laura Strolin and Matteo Cianfoni. \\\"Sheep and Goat Variability along the Edges of the Al-Hajar Mountains in the Prehistory of South-east Arabia\\\". \u003ci\u003eOpen Quaternary\u003c/i\u003e Ubiquity Press, 11, no. 1 (2025): 7-7. \u003ca href='https://doi.org/10.5334/oq.149'\u003ehttps://doi.org/10.5334/oq.149\u003c/a\u003e\",\"harvardString\":\"Maini, E., Strolin, L. and Cianfoni, M. (2025) Sheep and Goat Variability along the Edges of the Al-Hajar Mountains in the Prehistory of South-east Arabia. \u003ci\u003eOpen Quaternary\u003c/i\u003e, Ubiquity Press, Vol. 11 (Issue 1), pp. 7-7. \u003ca href='https://doi.org/10.5334/oq.149'\u003ehttps://doi.org/10.5334/oq.149\u003c/a\u003e\",\"vancouverString\":\"Maini E, Strolin L, Cianfoni M. Sheep and Goat Variability along the Edges of the Al-Hajar Mountains in the Prehistory of South-east Arabia. Open Quaternary. Ubiquity Press, 2025;11(1): 7-7. \u003ca href='https://doi.org/10.5334/oq.149'\u003ehttps://doi.org/10.5334/oq.149\u003c/a\u003e\",\"citBIBUrl\":\"/v3/article/download/cite/bibtext?doi=10.5334/oq.149\",\"citRISUrl\":\"/v3/article/download/cite/ris?doi=10.5334/oq.149\",\"citENDNOTEUrl\":\"/v3/article/download/cite/endnote?doi=10.5334/oq.149\",\"citationPdfUrl\":\"https://reference-global.com/download/article/10.5334/oq.149.pdf\"},\"suppressInvestigation\":true}]\n"])</script><script nonce="OWMyZTMyZGMtMjFhNy00NWY0LWFhZDQtYzhmZDRmNTkxYWYz">self.__next_f.push([1,"7d:[\"$\",\"div\",null,{\"className\":\"flex flex-col items-center justify-start\",\"children\":[[\"$\",\"div\",null,{\"className\":\"w-full text-black00 flex justify-stretch items-center bg-white\",\"role\":\"region\",\"children\":[\"$\",\"div\",null,{\"className\":\"m-auto w-full flex flex-col items-stretch justify-center data-[fluid=true]:max-w-full data-[fluid=false]:max-w-[1280px] px-5\",\"data-fluid\":false,\"children\":[\"$\",\"nav\",null,{\"aria-label\":\"breadcrumb\",\"data-slot\":\"breadcrumb\",\"className\":\"py-3.5\",\"children\":[\"$\",\"ol\",null,{\"data-slot\":\"breadcrumb-list\",\"className\":\"text-neutral-40 flex flex-wrap items-center gap-1.5 text-caption break-words sm:gap-2.5\",\"children\":[[[\"$\",\"li\",null,{\"data-slot\":\"breadcrumb-item\",\"className\":\"inline-flex items-center gap-1\",\"children\":[\"$\",\"a\",null,{\"data-slot\":\"breadcrumb-link\",\"className\":\"hover:text-signal-blue transition-colors\",\"href\":\"/\",\"aria-label\":\"Home\",\"children\":[\"$\",\"svg\",null,{\"ref\":\"$undefined\",\"xmlns\":\"http://www.w3.org/2000/svg\",\"width\":24,\"height\":24,\"viewBox\":\"0 0 24 24\",\"fill\":\"none\",\"stroke\":\"currentColor\",\"strokeWidth\":2,\"strokeLinecap\":\"round\",\"strokeLinejoin\":\"round\",\"className\":\"lucide lucide-house w-[1em]\",\"aria-hidden\":\"true\",\"children\":[[\"$\",\"path\",\"5wwlr5\",{\"d\":\"M15 21v-8a1 1 0 0 0-1-1h-4a1 1 0 0 0-1 1v8\"}],[\"$\",\"path\",\"1d0kgt\",{\"d\":\"M3 10a2 2 0 0 1 .709-1.528l7-5.999a2 2 0 0 1 2.582 0l7 5.999A2 2 0 0 1 21 10v9a2 2 0 0 1-2 2H5a2 2 0 0 1-2-2z\"}],\"$undefined\"]}]}]}],[\"$\",\"li\",null,{\"data-slot\":\"breadcrumb-separator\",\"role\":\"presentation\",\"aria-hidden\":\"true\",\"className\":\"[\u0026\u003esvg]:size-3.5 -mx-1\",\"children\":[\"$\",\"svg\",null,{\"ref\":\"$undefined\",\"xmlns\":\"http://www.w3.org/2000/svg\",\"width\":24,\"height\":24,\"viewBox\":\"0 0 24 24\",\"fill\":\"none\",\"stroke\":\"currentColor\",\"strokeWidth\":2,\"strokeLinecap\":\"round\",\"strokeLinejoin\":\"round\",\"className\":\"lucide lucide-chevron-right\",\"aria-hidden\":\"true\",\"children\":[[\"$\",\"path\",\"mthhwq\",{\"d\":\"m9 18 6-6-6-6\"}],\"$undefined\"]}]}]],[[\"$\",\"$1\",\"bc-item-0\",{\"children\":[[\"$\",\"li\",null,{\"data-slot\":\"breadcrumb-item\",\"className\":\"inline-flex items-center gap-1\",\"children\":[\"$\",\"a\",null,{\"data-slot\":\"breadcrumb-link\",\"className\":\"hover:text-signal-blue transition-colors\",\"href\":\"/journals\",\"children\":\"Journals\"}]}],[\"$\",\"li\",null,{\"data-slot\":\"breadcrumb-separator\",\"role\":\"presentation\",\"aria-hidden\":\"true\",\"className\":\"[\u0026\u003esvg]:size-3.5 -mx-1\",\"children\":[\"$\",\"svg\",null,{\"ref\":\"$undefined\",\"xmlns\":\"http://www.w3.org/2000/svg\",\"width\":24,\"height\":24,\"viewBox\":\"0 0 24 24\",\"fill\":\"none\",\"stroke\":\"currentColor\",\"strokeWidth\":2,\"strokeLinecap\":\"round\",\"strokeLinejoin\":\"round\",\"className\":\"lucide lucide-chevron-right\",\"aria-hidden\":\"true\",\"children\":[[\"$\",\"path\",\"mthhwq\",{\"d\":\"m9 18 6-6-6-6\"}],\"$undefined\"]}]}]]}],[\"$\",\"$1\",\"bc-item-1\",{\"children\":[[\"$\",\"li\",null,{\"data-slot\":\"breadcrumb-item\",\"className\":\"inline-flex items-center gap-1\",\"children\":[\"$\",\"a\",null,{\"data-slot\":\"breadcrumb-link\",\"className\":\"hover:text-signal-blue transition-colors\",\"href\":\"/journal/UPJOQ\",\"children\":\"Open Quaternary\"}]}],[\"$\",\"li\",null,{\"data-slot\":\"breadcrumb-separator\",\"role\":\"presentation\",\"aria-hidden\":\"true\",\"className\":\"[\u0026\u003esvg]:size-3.5 -mx-1\",\"children\":[\"$\",\"svg\",null,{\"ref\":\"$undefined\",\"xmlns\":\"http://www.w3.org/2000/svg\",\"width\":24,\"height\":24,\"viewBox\":\"0 0 24 24\",\"fill\":\"none\",\"stroke\":\"currentColor\",\"strokeWidth\":2,\"strokeLinecap\":\"round\",\"strokeLinejoin\":\"round\",\"className\":\"lucide lucide-chevron-right\",\"aria-hidden\":\"true\",\"children\":[[\"$\",\"path\",\"mthhwq\",{\"d\":\"m9 18 6-6-6-6\"}],\"$undefined\"]}]}]]}],[\"$\",\"$1\",\"bc-item-2\",{\"children\":[[\"$\",\"li\",null,{\"data-slot\":\"breadcrumb-item\",\"className\":\"inline-flex items-center gap-1\",\"children\":[\"$\",\"a\",null,{\"data-slot\":\"breadcrumb-link\",\"className\":\"hover:text-signal-blue transition-colors\",\"href\":\"/issue/UPJOQ/11/1\",\"children\":\"Volume 11 (2025): Issue 1\"}]}],[\"$\",\"li\",null,{\"data-slot\":\"breadcrumb-separator\",\"role\":\"presentation\",\"aria-hidden\":\"true\",\"className\":\"[\u0026\u003esvg]:size-3.5 -mx-1\",\"children\":[\"$\",\"svg\",null,{\"ref\":\"$undefined\",\"xmlns\":\"http://www.w3.org/2000/svg\",\"width\":24,\"height\":24,\"viewBox\":\"0 0 24 24\",\"fill\":\"none\",\"stroke\":\"currentColor\",\"strokeWidth\":2,\"strokeLinecap\":\"round\",\"strokeLinejoin\":\"round\",\"className\":\"lucide lucide-chevron-right\",\"aria-hidden\":\"true\",\"children\":[[\"$\",\"path\",\"mthhwq\",{\"d\":\"m9 18 6-6-6-6\"}],\"$undefined\"]}]}]]}],[\"$\",\"$1\",\"bc-item-3\",{\"children\":[[\"$\",\"li\",null,{\"data-slot\":\"breadcrumb-item\",\"className\":\"inline-flex items-center gap-1\",\"children\":[\"$\",\"a\",null,{\"data-slot\":\"breadcrumb-link\",\"className\":\"hover:text-signal-blue transition-colors\",\"href\":\"/article/10.5334/oq.149\",\"children\":\"Sheep and Goat Variability along the Edges of the Al-Hajar Mountains in the Prehistory of South-east Arabia\"}]}],false]}]]]}]}]}]}],\"$L8e\",\"$L8f\",\"$L90\",\"$L91\"]}]\n"])</script><script nonce="OWMyZTMyZGMtMjFhNy00NWY0LWFhZDQtYzhmZDRmNTkxYWYz">self.__next_f.push([1,"92:I[81356,[\"4760\",\"static/chunks/4760-92886d3a47c56a0a.js\",\"4909\",\"static/chunks/4909-79f021186bc62407.js\",\"2619\",\"static/chunks/2619-04bc32f026a0d946.js\",\"8024\",\"static/chunks/8024-c5c0c588dd5bf9de.js\",\"8137\",\"static/chunks/8137-dbab4afc29bceb64.js\",\"1691\",\"static/chunks/1691-cd41613e27790d86.js\",\"1567\",\"static/chunks/1567-3788270a3266b680.js\",\"4127\",\"static/chunks/4127-35d78e9d1074522e.js\",\"6405\",\"static/chunks/6405-dde0769e08ce9e4a.js\",\"4135\",\"static/chunks/4135-4d03ce1a5632704d.js\",\"9210\",\"static/chunks/9210-dae9924578833c1c.js\",\"6093\",\"static/chunks/6093-45f6654ea5cd90c7.js\",\"1356\",\"static/chunks/1356-b1f982685cfcaf9f.js\",\"5551\",\"static/chunks/5551-ecdab97733731a63.js\",\"6479\",\"static/chunks/6479-bed225d598e13aca.js\",\"7520\",\"static/chunks/7520-40c5336f15b4a173.js\",\"8545\",\"static/chunks/8545-5d7a93dc4758faf2.js\",\"9231\",\"static/chunks/9231-f87582098cf1ea5a.js\",\"2310\",\"static/chunks/2310-7cf393334e460699.js\",\"3691\",\"static/chunks/3691-16e713d368533662.js\",\"1898\",\"static/chunks/1898-572effe9022ab7ab.js\",\"9866\",\"static/chunks/9866-d9ce3bbefe9cdbcb.js\",\"9608\",\"static/chunks/9608-6d15668bad6c4df6.js\",\"6338\",\"static/chunks/6338-1a40473ae30fa6a9.js\",\"7092\",\"static/chunks/7092-5c2d2bad37070a97.js\",\"3133\",\"static/chunks/3133-a1288baf37f8d69d.js\",\"4110\",\"static/chunks/4110-0459079cc429e6d5.js\",\"9762\",\"static/chunks/app/article/%5B...doi%5D/page-ae27722e10bac867.js\"],\"Image\"]\n"])</script><script nonce="OWMyZTMyZGMtMjFhNy00NWY0LWFhZDQtYzhmZDRmNTkxYWYz">self.__next_f.push([1,"93:I[49546,[\"4760\",\"static/chunks/4760-92886d3a47c56a0a.js\",\"4909\",\"static/chunks/4909-79f021186bc62407.js\",\"2619\",\"static/chunks/2619-04bc32f026a0d946.js\",\"8024\",\"static/chunks/8024-c5c0c588dd5bf9de.js\",\"8137\",\"static/chunks/8137-dbab4afc29bceb64.js\",\"1691\",\"static/chunks/1691-cd41613e27790d86.js\",\"1567\",\"static/chunks/1567-3788270a3266b680.js\",\"4127\",\"static/chunks/4127-35d78e9d1074522e.js\",\"6405\",\"static/chunks/6405-dde0769e08ce9e4a.js\",\"4135\",\"static/chunks/4135-4d03ce1a5632704d.js\",\"9210\",\"static/chunks/9210-dae9924578833c1c.js\",\"6093\",\"static/chunks/6093-45f6654ea5cd90c7.js\",\"1356\",\"static/chunks/1356-b1f982685cfcaf9f.js\",\"5551\",\"static/chunks/5551-ecdab97733731a63.js\",\"6479\",\"static/chunks/6479-bed225d598e13aca.js\",\"7520\",\"static/chunks/7520-40c5336f15b4a173.js\",\"8545\",\"static/chunks/8545-5d7a93dc4758faf2.js\",\"9231\",\"static/chunks/9231-f87582098cf1ea5a.js\",\"2310\",\"static/chunks/2310-7cf393334e460699.js\",\"3691\",\"static/chunks/3691-16e713d368533662.js\",\"1898\",\"static/chunks/1898-572effe9022ab7ab.js\",\"9866\",\"static/chunks/9866-d9ce3bbefe9cdbcb.js\",\"9608\",\"static/chunks/9608-6d15668bad6c4df6.js\",\"6338\",\"static/chunks/6338-1a40473ae30fa6a9.js\",\"7092\",\"static/chunks/7092-5c2d2bad37070a97.js\",\"3133\",\"static/chunks/3133-a1288baf37f8d69d.js\",\"4110\",\"static/chunks/4110-0459079cc429e6d5.js\",\"9762\",\"static/chunks/app/article/%5B...doi%5D/page-ae27722e10bac867.js\"],\"default\"]\n"])</script><script nonce="OWMyZTMyZGMtMjFhNy00NWY0LWFhZDQtYzhmZDRmNTkxYWYz">self.__next_f.push([1,"94:I[24896,[\"4760\",\"static/chunks/4760-92886d3a47c56a0a.js\",\"4909\",\"static/chunks/4909-79f021186bc62407.js\",\"2619\",\"static/chunks/2619-04bc32f026a0d946.js\",\"8024\",\"static/chunks/8024-c5c0c588dd5bf9de.js\",\"8137\",\"static/chunks/8137-dbab4afc29bceb64.js\",\"1691\",\"static/chunks/1691-cd41613e27790d86.js\",\"1567\",\"static/chunks/1567-3788270a3266b680.js\",\"4127\",\"static/chunks/4127-35d78e9d1074522e.js\",\"6405\",\"static/chunks/6405-dde0769e08ce9e4a.js\",\"4135\",\"static/chunks/4135-4d03ce1a5632704d.js\",\"9210\",\"static/chunks/9210-dae9924578833c1c.js\",\"6093\",\"static/chunks/6093-45f6654ea5cd90c7.js\",\"1356\",\"static/chunks/1356-b1f982685cfcaf9f.js\",\"5551\",\"static/chunks/5551-ecdab97733731a63.js\",\"6479\",\"static/chunks/6479-bed225d598e13aca.js\",\"7520\",\"static/chunks/7520-40c5336f15b4a173.js\",\"8545\",\"static/chunks/8545-5d7a93dc4758faf2.js\",\"9231\",\"static/chunks/9231-f87582098cf1ea5a.js\",\"2310\",\"static/chunks/2310-7cf393334e460699.js\",\"3691\",\"static/chunks/3691-16e713d368533662.js\",\"1898\",\"static/chunks/1898-572effe9022ab7ab.js\",\"9866\",\"static/chunks/9866-d9ce3bbefe9cdbcb.js\",\"9608\",\"static/chunks/9608-6d15668bad6c4df6.js\",\"6338\",\"static/chunks/6338-1a40473ae30fa6a9.js\",\"7092\",\"static/chunks/7092-5c2d2bad37070a97.js\",\"3133\",\"static/chunks/3133-a1288baf37f8d69d.js\",\"4110\",\"static/chunks/4110-0459079cc429e6d5.js\",\"9762\",\"static/chunks/app/article/%5B...doi%5D/page-ae27722e10bac867.js\"],\"default\"]\n"])</script><script nonce="OWMyZTMyZGMtMjFhNy00NWY0LWFhZDQtYzhmZDRmNTkxYWYz">self.__next_f.push([1,"95:I[50324,[\"4760\",\"static/chunks/4760-92886d3a47c56a0a.js\",\"4909\",\"static/chunks/4909-79f021186bc62407.js\",\"2619\",\"static/chunks/2619-04bc32f026a0d946.js\",\"8024\",\"static/chunks/8024-c5c0c588dd5bf9de.js\",\"8137\",\"static/chunks/8137-dbab4afc29bceb64.js\",\"1691\",\"static/chunks/1691-cd41613e27790d86.js\",\"1567\",\"static/chunks/1567-3788270a3266b680.js\",\"4127\",\"static/chunks/4127-35d78e9d1074522e.js\",\"6405\",\"static/chunks/6405-dde0769e08ce9e4a.js\",\"4135\",\"static/chunks/4135-4d03ce1a5632704d.js\",\"9210\",\"static/chunks/9210-dae9924578833c1c.js\",\"6093\",\"static/chunks/6093-45f6654ea5cd90c7.js\",\"1356\",\"static/chunks/1356-b1f982685cfcaf9f.js\",\"5551\",\"static/chunks/5551-ecdab97733731a63.js\",\"6479\",\"static/chunks/6479-bed225d598e13aca.js\",\"7520\",\"static/chunks/7520-40c5336f15b4a173.js\",\"8545\",\"static/chunks/8545-5d7a93dc4758faf2.js\",\"9231\",\"static/chunks/9231-f87582098cf1ea5a.js\",\"2310\",\"static/chunks/2310-7cf393334e460699.js\",\"3691\",\"static/chunks/3691-16e713d368533662.js\",\"1898\",\"static/chunks/1898-572effe9022ab7ab.js\",\"9866\",\"static/chunks/9866-d9ce3bbefe9cdbcb.js\",\"9608\",\"static/chunks/9608-6d15668bad6c4df6.js\",\"6338\",\"static/chunks/6338-1a40473ae30fa6a9.js\",\"7092\",\"static/chunks/7092-5c2d2bad37070a97.js\",\"3133\",\"static/chunks/3133-a1288baf37f8d69d.js\",\"4110\",\"static/chunks/4110-0459079cc429e6d5.js\",\"9762\",\"static/chunks/app/article/%5B...doi%5D/page-ae27722e10bac867.js\"],\"default\"]\n"])</script><script nonce="OWMyZTMyZGMtMjFhNy00NWY0LWFhZDQtYzhmZDRmNTkxYWYz">self.__next_f.push([1,"96:I[6099,[\"4760\",\"static/chunks/4760-92886d3a47c56a0a.js\",\"4909\",\"static/chunks/4909-79f021186bc62407.js\",\"2619\",\"static/chunks/2619-04bc32f026a0d946.js\",\"8024\",\"static/chunks/8024-c5c0c588dd5bf9de.js\",\"8137\",\"static/chunks/8137-dbab4afc29bceb64.js\",\"1691\",\"static/chunks/1691-cd41613e27790d86.js\",\"1567\",\"static/chunks/1567-3788270a3266b680.js\",\"4127\",\"static/chunks/4127-35d78e9d1074522e.js\",\"6405\",\"static/chunks/6405-dde0769e08ce9e4a.js\",\"4135\",\"static/chunks/4135-4d03ce1a5632704d.js\",\"9210\",\"static/chunks/9210-dae9924578833c1c.js\",\"6093\",\"static/chunks/6093-45f6654ea5cd90c7.js\",\"1356\",\"static/chunks/1356-b1f982685cfcaf9f.js\",\"5551\",\"static/chunks/5551-ecdab97733731a63.js\",\"6479\",\"static/chunks/6479-bed225d598e13aca.js\",\"7520\",\"static/chunks/7520-40c5336f15b4a173.js\",\"8545\",\"static/chunks/8545-5d7a93dc4758faf2.js\",\"9231\",\"static/chunks/9231-f87582098cf1ea5a.js\",\"2310\",\"static/chunks/2310-7cf393334e460699.js\",\"3691\",\"static/chunks/3691-16e713d368533662.js\",\"1898\",\"static/chunks/1898-572effe9022ab7ab.js\",\"9866\",\"static/chunks/9866-d9ce3bbefe9cdbcb.js\",\"9608\",\"static/chunks/9608-6d15668bad6c4df6.js\",\"6338\",\"static/chunks/6338-1a40473ae30fa6a9.js\",\"7092\",\"static/chunks/7092-5c2d2bad37070a97.js\",\"3133\",\"static/chunks/3133-a1288baf37f8d69d.js\",\"4110\",\"static/chunks/4110-0459079cc429e6d5.js\",\"9762\",\"static/chunks/app/article/%5B...doi%5D/page-ae27722e10bac867.js\"],\"default\"]\n"])</script><script nonce="OWMyZTMyZGMtMjFhNy00NWY0LWFhZDQtYzhmZDRmNTkxYWYz">self.__next_f.push([1,"9d:I[33002,[\"4760\",\"static/chunks/4760-92886d3a47c56a0a.js\",\"4909\",\"static/chunks/4909-79f021186bc62407.js\",\"2619\",\"static/chunks/2619-04bc32f026a0d946.js\",\"8024\",\"static/chunks/8024-c5c0c588dd5bf9de.js\",\"8137\",\"static/chunks/8137-dbab4afc29bceb64.js\",\"1691\",\"static/chunks/1691-cd41613e27790d86.js\",\"1567\",\"static/chunks/1567-3788270a3266b680.js\",\"4127\",\"static/chunks/4127-35d78e9d1074522e.js\",\"6405\",\"static/chunks/6405-dde0769e08ce9e4a.js\",\"4135\",\"static/chunks/4135-4d03ce1a5632704d.js\",\"9210\",\"static/chunks/9210-dae9924578833c1c.js\",\"6093\",\"static/chunks/6093-45f6654ea5cd90c7.js\",\"1356\",\"static/chunks/1356-b1f982685cfcaf9f.js\",\"5551\",\"static/chunks/5551-ecdab97733731a63.js\",\"6479\",\"static/chunks/6479-bed225d598e13aca.js\",\"7520\",\"static/chunks/7520-40c5336f15b4a173.js\",\"8545\",\"static/chunks/8545-5d7a93dc4758faf2.js\",\"9231\",\"static/chunks/9231-f87582098cf1ea5a.js\",\"2310\",\"static/chunks/2310-7cf393334e460699.js\",\"3691\",\"static/chunks/3691-16e713d368533662.js\",\"1898\",\"static/chunks/1898-572effe9022ab7ab.js\",\"9866\",\"static/chunks/9866-d9ce3bbefe9cdbcb.js\",\"9608\",\"static/chunks/9608-6d15668bad6c4df6.js\",\"6338\",\"static/chunks/6338-1a40473ae30fa6a9.js\",\"7092\",\"static/chunks/7092-5c2d2bad37070a97.js\",\"3133\",\"static/chunks/3133-a1288baf37f8d69d.js\",\"4110\",\"static/chunks/4110-0459079cc429e6d5.js\",\"9762\",\"static/chunks/app/article/%5B...doi%5D/page-ae27722e10bac867.js\"],\"default\"]\n"])</script><script nonce="OWMyZTMyZGMtMjFhNy00NWY0LWFhZDQtYzhmZDRmNTkxYWYz">self.__next_f.push([1,"af:I[42945,[\"4760\",\"static/chunks/4760-92886d3a47c56a0a.js\",\"4909\",\"static/chunks/4909-79f021186bc62407.js\",\"2619\",\"static/chunks/2619-04bc32f026a0d946.js\",\"8024\",\"static/chunks/8024-c5c0c588dd5bf9de.js\",\"8137\",\"static/chunks/8137-dbab4afc29bceb64.js\",\"1691\",\"static/chunks/1691-cd41613e27790d86.js\",\"1567\",\"static/chunks/1567-3788270a3266b680.js\",\"4127\",\"static/chunks/4127-35d78e9d1074522e.js\",\"6405\",\"static/chunks/6405-dde0769e08ce9e4a.js\",\"4135\",\"static/chunks/4135-4d03ce1a5632704d.js\",\"9210\",\"static/chunks/9210-dae9924578833c1c.js\",\"6093\",\"static/chunks/6093-45f6654ea5cd90c7.js\",\"1356\",\"static/chunks/1356-b1f982685cfcaf9f.js\",\"5551\",\"static/chunks/5551-ecdab97733731a63.js\",\"6479\",\"static/chunks/6479-bed225d598e13aca.js\",\"7520\",\"static/chunks/7520-40c5336f15b4a173.js\",\"8545\",\"static/chunks/8545-5d7a93dc4758faf2.js\",\"9231\",\"static/chunks/9231-f87582098cf1ea5a.js\",\"2310\",\"static/chunks/2310-7cf393334e460699.js\",\"3691\",\"static/chunks/3691-16e713d368533662.js\",\"1898\",\"static/chunks/1898-572effe9022ab7ab.js\",\"9866\",\"static/chunks/9866-d9ce3bbefe9cdbcb.js\",\"9608\",\"static/chunks/9608-6d15668bad6c4df6.js\",\"6338\",\"static/chunks/6338-1a40473ae30fa6a9.js\",\"7092\",\"static/chunks/7092-5c2d2bad37070a97.js\",\"3133\",\"static/chunks/3133-a1288baf37f8d69d.js\",\"4110\",\"static/chunks/4110-0459079cc429e6d5.js\",\"9762\",\"static/chunks/app/article/%5B...doi%5D/page-ae27722e10bac867.js\"],\"default\"]\n"])</script><script nonce="OWMyZTMyZGMtMjFhNy00NWY0LWFhZDQtYzhmZDRmNTkxYWYz">self.__next_f.push([1,"97:Ta5b,"])</script><script nonce="OWMyZTMyZGMtMjFhNy00NWY0LWFhZDQtYzhmZDRmNTkxYWYz">self.__next_f.push([1,"M10.9816 0.714844C13.8587 0.714844 16.3083 1.71931 18.3285 3.72727C19.2953 4.69444 20.0304 5.79984 20.5325 7.04248C21.0342 8.28544 21.2859 9.60458 21.2859 11.0005C21.2859 12.4087 21.0374 13.7282 20.5421 14.9583C20.0462 16.1887 19.3143 17.2758 18.3474 18.2185C17.3436 19.2101 16.2048 19.9697 14.931 20.4962C13.6578 21.0227 12.3412 21.2859 10.9822 21.2859C9.62322 21.2859 8.32208 21.0262 7.07912 20.5052C5.83648 19.9851 4.72209 19.232 3.73627 18.2465C2.75045 17.261 2.00056 16.1495 1.48627 14.9126C0.971986 13.6758 0.714844 12.3721 0.714844 11.0005C0.714844 9.64122 0.974879 8.33429 1.49527 7.07912C2.01566 5.82394 2.77198 4.70055 3.76359 3.70862C5.72269 1.7132 8.12858 0.714844 10.9816 0.714844ZM11.0189 2.57013C8.66794 2.57013 6.69019 3.39073 5.08594 5.0313C4.27755 5.85191 3.65623 6.77312 3.22166 7.79558C2.78645 8.81804 2.56948 9.88647 2.56948 11.0009C2.56948 12.103 2.78645 13.1654 3.22166 14.1872C3.65655 15.2103 4.27755 16.1225 5.08594 16.9245C5.89401 17.7267 6.8059 18.3384 7.8229 18.7614C8.83894 19.1838 9.90447 19.395 11.0189 19.395C12.1207 19.395 13.1885 19.1812 14.2245 18.7524C15.2591 18.3233 16.1919 17.7055 17.0251 16.8975C18.629 15.3302 19.4306 13.365 19.4306 11.0012C19.4306 9.86236 19.2223 8.78494 18.8061 7.76858C18.3905 6.75223 17.784 5.84644 16.9887 5.04994C15.3347 3.39684 13.3454 2.57013 11.0189 2.57013ZM10.89 9.29279L9.51201 10.0093C9.36479 9.70358 9.18447 9.48886 8.9704 9.3664C8.75601 9.24426 8.55704 9.18286 8.37319 9.18286C7.45519 9.18286 6.99555 9.78876 6.99555 11.0012C6.99555 11.5521 7.1119 11.9925 7.3443 12.3232C7.57701 12.654 7.91997 12.8195 8.37319 12.8195C8.97329 12.8195 9.39565 12.5254 9.6409 11.9378L10.908 12.5807C10.6386 13.0831 10.2651 13.4778 9.78747 13.7655C9.31047 14.0535 8.78365 14.1971 8.20797 14.1971C7.28965 14.1971 6.54844 13.9159 5.9853 13.3521C5.42216 12.789 5.14059 12.0053 5.14059 11.0015C5.14059 10.0218 5.42537 9.24458 5.99462 8.6689C6.56387 8.09355 7.28323 7.80555 8.15301 7.80555C9.42683 7.8049 10.3387 8.30087 10.89 9.29279ZM16.8226 9.29279L15.4632 10.0093C15.3164 9.70358 15.1354 9.48886 14.9213 9.3664C14.7066 9.24426 14.5012 9.18286 14.3061 9.18286C13.3878 9.18286 12.9281 9.78876 12.9281 11.0012C12.9281 11.5521 13.0448 11.9925 13.2772 12.3232C13.5096 12.654 13.8522 12.8195 14.3061 12.8195C14.9056 12.8195 15.3282 12.5254 15.5729 11.9378L16.8586 12.5807C16.5773 13.0831 16.1974 13.4778 15.7204 13.7655C15.2427 14.0535 14.7224 14.1971 14.1592 14.1971C13.2284 14.1971 12.4849 13.9159 11.9282 13.3521C11.3702 12.789 11.0918 12.0053 11.0918 11.0015C11.0918 10.0218 11.3763 9.24458 11.9462 8.6689C12.5151 8.09355 13.2345 7.80555 14.1039 7.80555C15.3774 7.8049 16.2842 8.30087 16.8226 9.29279Z"])</script><script nonce="OWMyZTMyZGMtMjFhNy00NWY0LWFhZDQtYzhmZDRmNTkxYWYz">self.__next_f.push([1,"8e:[\"$\",\"div\",null,{\"className\":\"w-full flex justify-stretch items-center bg-radial from-deep-blue to-dark-blue text-white\",\"role\":\"region\",\"children\":[\"$\",\"div\",null,{\"className\":\"m-auto w-full flex flex-col items-stretch justify-center data-[fluid=true]:max-w-full data-[fluid=false]:max-w-[1280px] px-5 relative py-6 xl:py-8\",\"data-fluid\":false,\"children\":[\"$\",\"div\",null,{\"className\":\"max-w-[77.5rem] mx-auto grid grid-cols-1 md:grid-cols-[auto_1fr] xl:grid-cols-[auto_1fr_auto] gap-6 xl:gap-8 items-start\",\"children\":[[\"$\",\"div\",null,{\"className\":\"flex justify-center md:justify-start\",\"children\":[\"$\",\"div\",null,{\"className\":\"max-w-[15.625rem] data-[white-background=true]:bg-white flex justify-center items-stretch relative h-[280px]\",\"children\":[[\"$\",\"$L92\",null,{\"src\":\"https://sciendo-parsed.s3.eu-central-1.amazonaws.com/ubiquity/68406cffda18af458e76847d/cover-image.jpg\",\"alt\":\"Sheep and Goat Variability along the Edges of the Al-Hajar Mountains in the Prehistory of South-east Arabia Cover\",\"fill\":true,\"sizes\":\"15.625rem\",\"className\":\"!relative object-contain transition-transform duration-200 rounded-lg !w-auto !h-full !max-h-full\",\"priority\":true}],[\"$\",\"$L93\",null,{\"product\":\"$7c:props:product\",\"className\":\"absolute bottom-4 right-4 bg-signal-blue hover:bg-signal-blue-hover focus:ring-3 focus:ring-offset-2 focus:ring-signal-blue\"}]]}]}],[\"$\",\"div\",null,{\"className\":\"flex flex-col gap-5 min-w-0 xl:w-[41.75rem] self-start\",\"children\":[[\"$\",\"div\",null,{\"className\":\"space-y-4\",\"children\":[[\"$\",\"h1\",null,{\"className\":\"text-h400 text-white100 font-medium\",\"children\":\"Sheep and Goat Variability along the Edges of the Al-Hajar Mountains in the Prehistory of South-east Arabia\"}],[\"$\",\"$L94\",null,{\"product\":\"$7c:props:product\"}]]}],[\"$\",\"div\",null,{\"className\":\"flex items-start gap-1 text-label-l font-normal leading-6\",\"children\":[\"$\",\"span\",null,{\"className\":\"text-white100\",\"children\":[[\"$\",\"span\",null,{\"className\":\"text-neutral-60\",\"children\":\"By: \"}],[[\"$\",\"$1\",\"0\",{\"children\":[[\"$\",\"$L95\",null,{\"contributor\":\"$7c:props:product:contributors:0\",\"trailWith\":\",\",\"textColor\":\"$undefined\",\"hoverColor\":\"$undefined\"}],\" \"]}],[\"$\",\"$1\",\"1\",{\"children\":[[\"$\",\"$L95\",null,{\"contributor\":\"$7c:props:product:contributors:1\",\"trailWith\":\"and\",\"textColor\":\"$undefined\",\"hoverColor\":\"$undefined\"}],\" \"]}],[\"$\",\"$1\",\"2\",{\"children\":[[\"$\",\"$L95\",null,{\"contributor\":\"$7c:props:product:contributors:2\",\"trailWith\":\"\",\"textColor\":\"$undefined\",\"hoverColor\":\"$undefined\"}],\" \"]}]]]}]}],[\"$\",\"div\",null,{\"className\":\"flex items-center gap-5 flex-wrap\",\"children\":[[\"$\",\"div\",null,{\"className\":\"flex items-center gap-2 text-white100 text-label-l\",\"children\":[[\"$\",\"div\",null,{\"className\":\"flex items-center gap-2 text-white100\",\"children\":[[\"$\",\"$L96\",null,{\"product\":\"$7c:props:product\"}],[\"$\",\"span\",null,{\"children\":\"Open Access\"}]]}],[[\"$\",\"span\",null,{\"className\":\"text-neutral80]\",\"children\":\"|\"}],[\"$\",\"span\",null,{\"children\":\"Apr 2025\"}]]]}],[\"$\",\"div\",null,{\"className\":\"inline \",\"children\":[\"$\",\"a\",null,{\"target\":\"_blank\",\"rel\":\"noopener noreferrer\",\"href\":\"https://creativecommons.org/licenses/by/4.0\",\"title\":\"Attribution 4.0\",\"className\":\"group inline-block bg-transparent p-0.5 rounded-lg transition-colors duration-500 ease-in-out mt-[3px] text-white100 hover:bg-white100 hover:text-deep-blue\",\"children\":[\"$\",\"div\",null,{\"className\":\"flex items-center\",\"children\":[[\"$\",\"span\",\"cc0\",{\"className\":\"mx-0.5\",\"children\":[\"$\",\"svg\",null,{\"width\":\"1em\",\"height\":\"1em\",\"viewBox\":\"0 0 22 22\",\"fill\":\"none\",\"xmlns\":\"http://www.w3.org/2000/svg\",\"children\":[[\"$\",\"g\",\"0\",{\"clipPath\":\"url(#clip0_4385_46004)\",\"children\":[\"$\",\"path\",null,{\"d\":\"$97\",\"fill\":\"currentColor\",\"children\":\"$undefined\"}]}],\"$L98\"]}]}],\"$L99\"]}]}]}],\"$L9a\"]}]]}],\"$L9b\",\"$L9c\"]}]}]}]\n"])</script><script nonce="OWMyZTMyZGMtMjFhNy00NWY0LWFhZDQtYzhmZDRmNTkxYWYz">self.__next_f.push([1,"9e:T797,"])</script><script nonce="OWMyZTMyZGMtMjFhNy00NWY0LWFhZDQtYzhmZDRmNTkxYWYz">self.__next_f.push([1,"https://sciendo-parsed.s3.eu-central-1.amazonaws.com/ubiquity/6842b39ada18af458e773281/journals/1/articles/149/67efefeac4c4a.png?X-Amz-Algorithm=AWS4-HMAC-SHA256\u0026X-Amz-Content-Sha256=UNSIGNED-PAYLOAD\u0026X-Amz-Credential=ASIA6AP2G7AKI3MYNSJO%2F20261027%2Feu-central-1%2Fs3%2Faws4_request\u0026X-Amz-Date=20261027T140621Z\u0026X-Amz-Expires=3600\u0026X-Amz-Security-Token=IQoJb3JpZ2luX2VjECMaDGV1LWNlbnRyYWwtMSJGMEQCIBRFZr4EmNo%2BkF%2BRynhyyrR06%2BHoNxY74HkZHquE2aX3AiB4gELnEQMDEjbu6hB6apo7o2h7Lkev3hF52C6qvA%2Fb8CrGBQjs%2F%2F%2F%2F%2F%2F%2F%2F%2F%2F8BEAMaDDk2MzEzNDI4OTk0MCIM9t2xuJKfVR6GF57tKpoF%2BvpDj9b3VQRzx8nPf8fFjTX%2B3KVSc2nVU8myWEIjyTPrrq3QYHlsPk8it1fNcXfva5pzUdVKyiSSGxvmK%2FWwxyg%2FH9Rzpt8pj2s0lTYXQowWKi%2FryguUYaBdT%2F0H8kt7bfhPfrOrFZrqICTzLOCY8%2FLMpjzTSsAVXb4kZd5B5w%2F5vHLwpbounDo702TpPJp2c3WxMcEwU8zYq4mcFBKDTF7MArmgsll0tTrYAnmxa0FTVONr0FqcYxnAiFwaPd7uiW85e3VGmwzF2efra%2F4x45BDiwTm6bZBFSiP1kDS4q38o0jxjqjdqR3PzhFOpGZJbSn1cDrmbeJmXEc8gpuXwLjsmutuF1RK21XPvrmEoPlKWpzxXMNNGKeEbQrVyr6nTI%2BJUu2VSc6XEURaQNI8YtuwN1%2BQ816pM3oZcoAfdhcatgHUa0izfvQ3uRFRr7kmYCm0jj9qiZweI5lZ4LKsLB9umzxW%2BZaRd7fZV0v5G39OuYvYl0DaS8UGrUOwzo6%2F5QjzKF%2BkIGPZ3X5DaDqmbzhHdU6Nvs4HORg40KsKX3rThQSj2sNs8ZX0tm%2Bfdzveb9ZiUdSIboFVdU0pF4PY%2BJQH5T4TmUxD19Dz4MXYA9LLLPYu0pmlA4BT3uOPMzi48C2tIftX7psy1gyo4tIV%2B7%2B25dXBCsCY%2FdadHbUuA4dN2HgkiDCrtOn0W3J92Id1605TyqQrINCAI9sPxKlEmrpSfToVYx1M7fIxFKoU9N1uNSU4J%2F1%2Bk0BG%2Br1qy9eu5NwTao8p4kSEvQUcCoglcm8vMxvtzX2O2kcURjug4CSMdQlCfA3k8WqeMGzRDRGFHXk8fZc8AK2lMsB%2FW1bZVRnBd1PneKejFigXaiJdA%2BzYLw0lWzy8YczTMJiGgtcGOrIBjYFijYZpXl%2BQqx558TdkwKzQ25sQU%2FWu%2Fzk2yzjjFR0vrdSRHfKUtlPadCsk8%2FY4RezkJQvlP9MvdmbrajxOGcnoURXucV5v6URzCCpUADtx2%2BCHG2HSF3wL%2FXnLBsE6OQWr1WZLRsldJdXGMv%2F%2FP47lOHthF9TqqNJuzBMywvP6zAwlNYwpUdjw3e99R6Rom57GZAEImMKSZTJ5zgI%2F8quJ1%2FFT9HMNfcuXU1XQNJqFpw%3D%3D\u0026X-Amz-Signature=6d97ea06af693e397f68a743681cf667ac9e7aeb9cb466864c535472121f2120\u0026X-Amz-SignedHeaders=host\u0026x-amz-checksum-crc32=AAAAAA%3D%3D\u0026x-id=GetObject"])</script><script nonce="OWMyZTMyZGMtMjFhNy00NWY0LWFhZDQtYzhmZDRmNTkxYWYz">self.__next_f.push([1,"8f:[\"$\",\"div\",null,{\"className\":\"bg-white w-full\",\"children\":[\"$\",\"div\",null,{\"className\":\"w-full text-black00 flex justify-stretch items-center\",\"role\":\"region\",\"children\":[\"$\",\"div\",null,{\"className\":\"m-auto w-full flex flex-col items-stretch justify-center data-[fluid=true]:max-w-full data-[fluid=false]:max-w-[1280px] px-5 py-8 md:py-12\",\"data-fluid\":false,\"children\":[\"$\",\"$L9d\",null,{\"product\":\"$7c:props:product\",\"tabs\":[{\"id\":\"abstract\",\"available\":true},{\"id\":\"preview\",\"available\":true,\"clientOnly\":true},{\"id\":\"download\",\"available\":true},{\"id\":\"article\",\"available\":true},{\"id\":\"figures-and-tables\",\"available\":true},{\"id\":\"references\",\"available\":true},{\"id\":\"authors\",\"available\":true},{\"id\":\"additional-files\",\"available\":true},{\"id\":\"metrics\",\"available\":true},{\"id\":\"articles-in-this-issue\",\"available\":true,\"clientOnly\":true}],\"initialActiveTab\":\"article\",\"initialTabContent\":[\"$\",\"div\",null,{\"className\":\"w-full h-full\",\"children\":[[\"$\",\"h2\",null,{\"className\":\"text-subtitle-l font-medium text-black00 mb-6\",\"children\":\"Full Article\"}],[\"$\",\"div\",null,{\"className\":\"text-body-m text-neutral-20 html-content\",\"children\":[\"$\",\"div\",null,{\"className\":\"ArticleContent_articleContent__cLudH article-content\",\"children\":[[\"$\",\"section\",\"0\",{\"children\":[[\"$\",\"h2\",\"0\",{\"className\":\"main-title\",\"children\":\"Introduction: Zooarchaeological framework and sites overview\"}],[\"$\",\"p\",\"1\",{\"children\":[\"In recent decades, a series of zooarchaeological investigations have been conducted on the faunal remains from archaeological sites in the Sultanate of Oman, including the Musandam Peninsula, and in the eastern United Arab Emirates, shown in \",[\"$\",\"a\",\"1\",{\"ref-type\":\"fig\",\"href\":\"#F1\",\"children\":\"Figure 1\"}],\" and listed in \",[\"$\",\"a\",\"3\",{\"ref-type\":\"table\",\"href\":\"#T1\",\"children\":\"Table 1\"}],\". This study represents the first publication of metrical data from these investigations, which until now had only been addressed in separate studies and remained unpublished. For this reason, the present contribution aims to bring together and summarize recent zooarchaeological data, namely faunal spectra and osteometric measurements, from southeastern Arabia, and develop a first exploratory osteometric investigation focused on postcranial bones’ measurements of sheep and goats. This study aims to assess morphological variability and provide a preliminary dataset for future comparative analyses.\"]}],[\"$\",\"figure\",\"2\",{\"children\":[[\"$\",\"a\",\"0\",{\"id\":\"F1\",\"children\":[]}],[\"$\",\"img\",\"1\",{\"alt\":\"\",\"aria-labelledby\":\"fig-caption-1\",\"src\":\"$9e\",\"children\":\"$undefined\"}],\"$L9f\",\"$La0\"]}],\"$La1\",\"$La2\",\"$La3\",\"$La4\"]}],\"$La5\",\"$La6\",\"$La7\",\"$La8\",\"$La9\",\"$Laa\",\"$Lab\",\"$Lac\",\"$Lad\",\"$Lae\"]}]}]]}],\"streamingPreview\":false,\"children\":[]}]}]}]}]\n"])</script><script nonce="OWMyZTMyZGMtMjFhNy00NWY0LWFhZDQtYzhmZDRmNTkxYWYz">self.__next_f.push([1,"90:[\"$\",\"$Laf\",null,{\"product\":\"$7c:props:product\"}]\n"])</script><script nonce="OWMyZTMyZGMtMjFhNy00NWY0LWFhZDQtYzhmZDRmNTkxYWYz">self.__next_f.push([1,"91:[\"$\",\"div\",null,{\"data-product-navigation\":\"\",\"className\":\"w-full bg-white border-t border-neutral-80 py-3 md:sticky md:bottom-0 md:order-last md:z-30 md:h-[64px] md:flex md:flex-row md:justify-center md:items-center\",\"style\":{\"boxShadow\":\"0px 0px 33px -2px rgba(28, 39, 49, 0.12)\"},\"children\":[\"$\",\"div\",null,{\"className\":\"w-full text-black00 flex justify-stretch items-center\",\"role\":\"region\",\"children\":[\"$\",\"div\",null,{\"className\":\"m-auto w-full data-[fluid=true]:max-w-full data-[fluid=false]:max-w-[1280px] px-5 flex flex-col md:flex-row items-center justify-between gap-3 md:gap-0\",\"data-fluid\":false,\"children\":[[\"$\",\"$L22\",null,{\"prefetch\":false,\"href\":\"/issue/UPJOQ/11/1\",\"className\":\"text-signal-blue text-body-m font-medium hover:underline text-center md:order-2 md:px-6 md:py-3 md:mx-10 md:bg-white md:border md:border-neutral60 md:rounded-full md:hover:bg-neutral90 md:transition-colors md:whitespace-nowrap md:no-underline\",\"children\":\"Volume 11 (2025): Issue 1\"}],[\"$\",\"div\",null,{\"className\":\"flex items-center justify-between w-full md:contents\",\"children\":[[\"$\",\"div\",null,{\"className\":\"md:order-1\",\"children\":[\"$\",\"$L22\",null,{\"prefetch\":false,\"href\":\"/article/10.5334/oq.143\",\"className\":\"flex items-center justify-center gap-2 px-5 py-3 md:px-3 lg:px-5 bg-signal-blue text-white rounded-full font-medium text-base hover:bg-signal-blue-hover transition-colors min-w-0 lg:min-w-[12rem]\",\"aria-label\":\"Previous article\",\"children\":[[\"$\",\"svg\",null,{\"ref\":\"$undefined\",\"xmlns\":\"http://www.w3.org/2000/svg\",\"width\":24,\"height\":24,\"viewBox\":\"0 0 24 24\",\"fill\":\"none\",\"stroke\":\"currentColor\",\"strokeWidth\":2,\"strokeLinecap\":\"round\",\"strokeLinejoin\":\"round\",\"className\":\"lucide lucide-chevron-left w-4 h-4\",\"aria-hidden\":\"true\",\"children\":[[\"$\",\"path\",\"1wnfg3\",{\"d\":\"m15 18-6-6 6-6\"}],\"$undefined\"]}],[\"$\",\"span\",null,{\"className\":\"md:hidden lg:inline\",\"children\":\"Previous article\"}]]}]}],[\"$\",\"div\",null,{\"className\":\"md:order-3\",\"children\":[\"$\",\"$L22\",null,{\"prefetch\":false,\"href\":\"/article/10.5334/oq.153\",\"className\":\"flex items-center justify-center gap-2 px-5 py-3 md:px-3 lg:px-5 bg-signal-blue text-white rounded-full font-medium text-base hover:bg-signal-blue-hover transition-colors min-w-0 lg:min-w-[12rem]\",\"aria-label\":\"Next article\",\"children\":[[\"$\",\"span\",null,{\"className\":\"md:hidden lg:inline\",\"children\":\"Next article\"}],[\"$\",\"svg\",null,{\"ref\":\"$undefined\",\"xmlns\":\"http://www.w3.org/2000/svg\",\"width\":24,\"height\":24,\"viewBox\":\"0 0 24 24\",\"fill\":\"none\",\"stroke\":\"currentColor\",\"strokeWidth\":2,\"strokeLinecap\":\"round\",\"strokeLinejoin\":\"round\",\"className\":\"lucide lucide-chevron-right w-4 h-4\",\"aria-hidden\":\"true\",\"children\":[[\"$\",\"path\",\"mthhwq\",{\"d\":\"m9 18 6-6-6-6\"}],\"$undefined\"]}]]}]}]]}]]}]}]}]\n"])</script><script nonce="OWMyZTMyZGMtMjFhNy00NWY0LWFhZDQtYzhmZDRmNTkxYWYz">self.__next_f.push([1,"b1:I[78995,[\"4760\",\"static/chunks/4760-92886d3a47c56a0a.js\",\"4909\",\"static/chunks/4909-79f021186bc62407.js\",\"2619\",\"static/chunks/2619-04bc32f026a0d946.js\",\"8024\",\"static/chunks/8024-c5c0c588dd5bf9de.js\",\"8137\",\"static/chunks/8137-dbab4afc29bceb64.js\",\"1691\",\"static/chunks/1691-cd41613e27790d86.js\",\"1567\",\"static/chunks/1567-3788270a3266b680.js\",\"4127\",\"static/chunks/4127-35d78e9d1074522e.js\",\"6405\",\"static/chunks/6405-dde0769e08ce9e4a.js\",\"4135\",\"static/chunks/4135-4d03ce1a5632704d.js\",\"9210\",\"static/chunks/9210-dae9924578833c1c.js\",\"6093\",\"static/chunks/6093-45f6654ea5cd90c7.js\",\"1356\",\"static/chunks/1356-b1f982685cfcaf9f.js\",\"5551\",\"static/chunks/5551-ecdab97733731a63.js\",\"6479\",\"static/chunks/6479-bed225d598e13aca.js\",\"7520\",\"static/chunks/7520-40c5336f15b4a173.js\",\"8545\",\"static/chunks/8545-5d7a93dc4758faf2.js\",\"9231\",\"static/chunks/9231-f87582098cf1ea5a.js\",\"2310\",\"static/chunks/2310-7cf393334e460699.js\",\"3691\",\"static/chunks/3691-16e713d368533662.js\",\"1898\",\"static/chunks/1898-572effe9022ab7ab.js\",\"9866\",\"static/chunks/9866-d9ce3bbefe9cdbcb.js\",\"9608\",\"static/chunks/9608-6d15668bad6c4df6.js\",\"6338\",\"static/chunks/6338-1a40473ae30fa6a9.js\",\"7092\",\"static/chunks/7092-5c2d2bad37070a97.js\",\"3133\",\"static/chunks/3133-a1288baf37f8d69d.js\",\"4110\",\"static/chunks/4110-0459079cc429e6d5.js\",\"9762\",\"static/chunks/app/article/%5B...doi%5D/page-ae27722e10bac867.js\"],\"default\"]\n"])</script><script nonce="OWMyZTMyZGMtMjFhNy00NWY0LWFhZDQtYzhmZDRmNTkxYWYz">self.__next_f.push([1,"b2:I[89550,[\"4760\",\"static/chunks/4760-92886d3a47c56a0a.js\",\"4909\",\"static/chunks/4909-79f021186bc62407.js\",\"2619\",\"static/chunks/2619-04bc32f026a0d946.js\",\"8024\",\"static/chunks/8024-c5c0c588dd5bf9de.js\",\"8137\",\"static/chunks/8137-dbab4afc29bceb64.js\",\"1691\",\"static/chunks/1691-cd41613e27790d86.js\",\"1567\",\"static/chunks/1567-3788270a3266b680.js\",\"4127\",\"static/chunks/4127-35d78e9d1074522e.js\",\"6405\",\"static/chunks/6405-dde0769e08ce9e4a.js\",\"4135\",\"static/chunks/4135-4d03ce1a5632704d.js\",\"9210\",\"static/chunks/9210-dae9924578833c1c.js\",\"6093\",\"static/chunks/6093-45f6654ea5cd90c7.js\",\"1356\",\"static/chunks/1356-b1f982685cfcaf9f.js\",\"5551\",\"static/chunks/5551-ecdab97733731a63.js\",\"6479\",\"static/chunks/6479-bed225d598e13aca.js\",\"7520\",\"static/chunks/7520-40c5336f15b4a173.js\",\"8545\",\"static/chunks/8545-5d7a93dc4758faf2.js\",\"9231\",\"static/chunks/9231-f87582098cf1ea5a.js\",\"2310\",\"static/chunks/2310-7cf393334e460699.js\",\"3691\",\"static/chunks/3691-16e713d368533662.js\",\"1898\",\"static/chunks/1898-572effe9022ab7ab.js\",\"9866\",\"static/chunks/9866-d9ce3bbefe9cdbcb.js\",\"9608\",\"static/chunks/9608-6d15668bad6c4df6.js\",\"6338\",\"static/chunks/6338-1a40473ae30fa6a9.js\",\"7092\",\"static/chunks/7092-5c2d2bad37070a97.js\",\"3133\",\"static/chunks/3133-a1288baf37f8d69d.js\",\"4110\",\"static/chunks/4110-0459079cc429e6d5.js\",\"9762\",\"static/chunks/app/article/%5B...doi%5D/page-ae27722e10bac867.js\"],\"default\"]\n"])</script><script nonce="OWMyZTMyZGMtMjFhNy00NWY0LWFhZDQtYzhmZDRmNTkxYWYz">self.__next_f.push([1,"b3:I[10882,[\"4760\",\"static/chunks/4760-92886d3a47c56a0a.js\",\"4909\",\"static/chunks/4909-79f021186bc62407.js\",\"2619\",\"static/chunks/2619-04bc32f026a0d946.js\",\"8024\",\"static/chunks/8024-c5c0c588dd5bf9de.js\",\"8137\",\"static/chunks/8137-dbab4afc29bceb64.js\",\"1691\",\"static/chunks/1691-cd41613e27790d86.js\",\"1567\",\"static/chunks/1567-3788270a3266b680.js\",\"4127\",\"static/chunks/4127-35d78e9d1074522e.js\",\"6405\",\"static/chunks/6405-dde0769e08ce9e4a.js\",\"4135\",\"static/chunks/4135-4d03ce1a5632704d.js\",\"9210\",\"static/chunks/9210-dae9924578833c1c.js\",\"6093\",\"static/chunks/6093-45f6654ea5cd90c7.js\",\"1356\",\"static/chunks/1356-b1f982685cfcaf9f.js\",\"5551\",\"static/chunks/5551-ecdab97733731a63.js\",\"6479\",\"static/chunks/6479-bed225d598e13aca.js\",\"7520\",\"static/chunks/7520-40c5336f15b4a173.js\",\"8545\",\"static/chunks/8545-5d7a93dc4758faf2.js\",\"9231\",\"static/chunks/9231-f87582098cf1ea5a.js\",\"2310\",\"static/chunks/2310-7cf393334e460699.js\",\"3691\",\"static/chunks/3691-16e713d368533662.js\",\"1898\",\"static/chunks/1898-572effe9022ab7ab.js\",\"9866\",\"static/chunks/9866-d9ce3bbefe9cdbcb.js\",\"9608\",\"static/chunks/9608-6d15668bad6c4df6.js\",\"6338\",\"static/chunks/6338-1a40473ae30fa6a9.js\",\"7092\",\"static/chunks/7092-5c2d2bad37070a97.js\",\"3133\",\"static/chunks/3133-a1288baf37f8d69d.js\",\"4110\",\"static/chunks/4110-0459079cc429e6d5.js\",\"9762\",\"static/chunks/app/article/%5B...doi%5D/page-ae27722e10bac867.js\"],\"default\"]\n"])</script><script nonce="OWMyZTMyZGMtMjFhNy00NWY0LWFhZDQtYzhmZDRmNTkxYWYz">self.__next_f.push([1,"b4:I[41818,[\"4760\",\"static/chunks/4760-92886d3a47c56a0a.js\",\"4909\",\"static/chunks/4909-79f021186bc62407.js\",\"2619\",\"static/chunks/2619-04bc32f026a0d946.js\",\"8024\",\"static/chunks/8024-c5c0c588dd5bf9de.js\",\"8137\",\"static/chunks/8137-dbab4afc29bceb64.js\",\"1691\",\"static/chunks/1691-cd41613e27790d86.js\",\"1567\",\"static/chunks/1567-3788270a3266b680.js\",\"4127\",\"static/chunks/4127-35d78e9d1074522e.js\",\"6405\",\"static/chunks/6405-dde0769e08ce9e4a.js\",\"4135\",\"static/chunks/4135-4d03ce1a5632704d.js\",\"9210\",\"static/chunks/9210-dae9924578833c1c.js\",\"6093\",\"static/chunks/6093-45f6654ea5cd90c7.js\",\"1356\",\"static/chunks/1356-b1f982685cfcaf9f.js\",\"5551\",\"static/chunks/5551-ecdab97733731a63.js\",\"6479\",\"static/chunks/6479-bed225d598e13aca.js\",\"7520\",\"static/chunks/7520-40c5336f15b4a173.js\",\"8545\",\"static/chunks/8545-5d7a93dc4758faf2.js\",\"9231\",\"static/chunks/9231-f87582098cf1ea5a.js\",\"2310\",\"static/chunks/2310-7cf393334e460699.js\",\"3691\",\"static/chunks/3691-16e713d368533662.js\",\"1898\",\"static/chunks/1898-572effe9022ab7ab.js\",\"9866\",\"static/chunks/9866-d9ce3bbefe9cdbcb.js\",\"9608\",\"static/chunks/9608-6d15668bad6c4df6.js\",\"6338\",\"static/chunks/6338-1a40473ae30fa6a9.js\",\"7092\",\"static/chunks/7092-5c2d2bad37070a97.js\",\"3133\",\"static/chunks/3133-a1288baf37f8d69d.js\",\"4110\",\"static/chunks/4110-0459079cc429e6d5.js\",\"9762\",\"static/chunks/app/article/%5B...doi%5D/page-ae27722e10bac867.js\"],\"default\"]\n"])</script><script nonce="OWMyZTMyZGMtMjFhNy00NWY0LWFhZDQtYzhmZDRmNTkxYWYz">self.__next_f.push([1,"b5:I[72453,[\"4760\",\"static/chunks/4760-92886d3a47c56a0a.js\",\"4909\",\"static/chunks/4909-79f021186bc62407.js\",\"2619\",\"static/chunks/2619-04bc32f026a0d946.js\",\"8024\",\"static/chunks/8024-c5c0c588dd5bf9de.js\",\"8137\",\"static/chunks/8137-dbab4afc29bceb64.js\",\"1691\",\"static/chunks/1691-cd41613e27790d86.js\",\"1567\",\"static/chunks/1567-3788270a3266b680.js\",\"4127\",\"static/chunks/4127-35d78e9d1074522e.js\",\"6405\",\"static/chunks/6405-dde0769e08ce9e4a.js\",\"4135\",\"static/chunks/4135-4d03ce1a5632704d.js\",\"9210\",\"static/chunks/9210-dae9924578833c1c.js\",\"6093\",\"static/chunks/6093-45f6654ea5cd90c7.js\",\"1356\",\"static/chunks/1356-b1f982685cfcaf9f.js\",\"5551\",\"static/chunks/5551-ecdab97733731a63.js\",\"6479\",\"static/chunks/6479-bed225d598e13aca.js\",\"7520\",\"static/chunks/7520-40c5336f15b4a173.js\",\"8545\",\"static/chunks/8545-5d7a93dc4758faf2.js\",\"9231\",\"static/chunks/9231-f87582098cf1ea5a.js\",\"2310\",\"static/chunks/2310-7cf393334e460699.js\",\"3691\",\"static/chunks/3691-16e713d368533662.js\",\"1898\",\"static/chunks/1898-572effe9022ab7ab.js\",\"9866\",\"static/chunks/9866-d9ce3bbefe9cdbcb.js\",\"9608\",\"static/chunks/9608-6d15668bad6c4df6.js\",\"6338\",\"static/chunks/6338-1a40473ae30fa6a9.js\",\"7092\",\"static/chunks/7092-5c2d2bad37070a97.js\",\"3133\",\"static/chunks/3133-a1288baf37f8d69d.js\",\"4110\",\"static/chunks/4110-0459079cc429e6d5.js\",\"9762\",\"static/chunks/app/article/%5B...doi%5D/page-ae27722e10bac867.js\"],\"default\"]\n"])</script><script nonce="OWMyZTMyZGMtMjFhNy00NWY0LWFhZDQtYzhmZDRmNTkxYWYz">self.__next_f.push([1,"b6:I[83710,[\"4760\",\"static/chunks/4760-92886d3a47c56a0a.js\",\"4909\",\"static/chunks/4909-79f021186bc62407.js\",\"2619\",\"static/chunks/2619-04bc32f026a0d946.js\",\"8024\",\"static/chunks/8024-c5c0c588dd5bf9de.js\",\"8137\",\"static/chunks/8137-dbab4afc29bceb64.js\",\"1691\",\"static/chunks/1691-cd41613e27790d86.js\",\"1567\",\"static/chunks/1567-3788270a3266b680.js\",\"4127\",\"static/chunks/4127-35d78e9d1074522e.js\",\"6405\",\"static/chunks/6405-dde0769e08ce9e4a.js\",\"4135\",\"static/chunks/4135-4d03ce1a5632704d.js\",\"9210\",\"static/chunks/9210-dae9924578833c1c.js\",\"6093\",\"static/chunks/6093-45f6654ea5cd90c7.js\",\"1356\",\"static/chunks/1356-b1f982685cfcaf9f.js\",\"5551\",\"static/chunks/5551-ecdab97733731a63.js\",\"6479\",\"static/chunks/6479-bed225d598e13aca.js\",\"7520\",\"static/chunks/7520-40c5336f15b4a173.js\",\"8545\",\"static/chunks/8545-5d7a93dc4758faf2.js\",\"9231\",\"static/chunks/9231-f87582098cf1ea5a.js\",\"2310\",\"static/chunks/2310-7cf393334e460699.js\",\"3691\",\"static/chunks/3691-16e713d368533662.js\",\"1898\",\"static/chunks/1898-572effe9022ab7ab.js\",\"9866\",\"static/chunks/9866-d9ce3bbefe9cdbcb.js\",\"9608\",\"static/chunks/9608-6d15668bad6c4df6.js\",\"6338\",\"static/chunks/6338-1a40473ae30fa6a9.js\",\"7092\",\"static/chunks/7092-5c2d2bad37070a97.js\",\"3133\",\"static/chunks/3133-a1288baf37f8d69d.js\",\"4110\",\"static/chunks/4110-0459079cc429e6d5.js\",\"9762\",\"static/chunks/app/article/%5B...doi%5D/page-ae27722e10bac867.js\"],\"default\"]\n"])</script><script nonce="OWMyZTMyZGMtMjFhNy00NWY0LWFhZDQtYzhmZDRmNTkxYWYz">self.__next_f.push([1,"98:[\"$\",\"defs\",\"1\",{\"children\":[\"$\",\"clippath\",null,{\"id\":\"clip0_4385_46004\",\"children\":[\"$\",\"rect\",null,{\"width\":\"20.5714\",\"height\":\"20.5714\",\"fill\":\"currentColor\",\"transform\":\"translate(0.714844 0.714844)\",\"children\":\"$undefined\"}]}]}]\nb0:T502,"])</script><script nonce="OWMyZTMyZGMtMjFhNy00NWY0LWFhZDQtYzhmZDRmNTkxYWYz">self.__next_f.push([1,"M11.1228 0.714844C14.0118 0.714844 16.4489 1.70645 18.4328 3.6903C20.4282 5.68637 21.4269 8.12312 21.4269 11.0005C21.4269 13.8905 20.4468 16.2964 18.4874 18.2185C16.4058 20.2638 13.9511 21.2862 11.1228 21.2862C8.34281 21.2862 5.93082 20.2757 3.88621 18.2552C1.86604 16.2347 0.855469 13.8169 0.855469 11.0005C0.855469 8.18451 1.86604 5.74776 3.88621 3.69062C5.87007 1.70645 8.28174 0.714844 11.1228 0.714844ZM11.1595 2.57013C8.82078 2.57013 6.84335 3.39073 5.22689 5.0313C3.54904 6.7458 2.71043 8.73576 2.71043 11.0009C2.71043 13.2785 3.54293 15.2501 5.20793 16.9145C6.87324 18.5801 8.85678 19.4123 11.1588 19.4123C13.4484 19.4123 15.4448 18.5743 17.1467 16.8962C18.7632 15.3411 19.5713 13.3759 19.5713 11.0002C19.5713 8.66151 18.7507 6.67219 17.1104 5.03098C15.4698 3.39041 13.486 2.57013 11.1595 2.57013ZM13.9148 8.44744V12.6533H12.7396V17.649H9.54335V12.6536H8.36821V8.44744C8.36821 8.26358 8.43249 8.10769 8.56074 7.97912C8.68963 7.85087 8.84585 7.78626 9.02906 7.78626H13.2539C13.4252 7.78626 13.5786 7.85055 13.7129 7.97912C13.8469 8.10769 13.9148 8.2639 13.9148 8.44744ZM9.70824 5.80273C9.70824 4.83587 10.1856 4.3518 11.1412 4.3518C12.0968 4.3518 12.5738 4.83523 12.5738 5.80273C12.5738 6.75769 12.0961 7.23533 11.1412 7.23533C10.1862 7.23533 9.70824 6.75769 9.70824 5.80273Z"])</script><script nonce="OWMyZTMyZGMtMjFhNy00NWY0LWFhZDQtYzhmZDRmNTkxYWYz">self.__next_f.push([1,"99:[\"$\",\"span\",\"by1\",{\"className\":\"mx-0.5\",\"children\":[\"$\",\"svg\",null,{\"width\":\"1em\",\"height\":\"1em\",\"viewBox\":\"0 0 22 22\",\"fill\":\"none\",\"xmlns\":\"http://www.w3.org/2000/svg\",\"children\":[[\"$\",\"g\",\"0\",{\"clipPath\":\"url(#clip0_4385_46007)\",\"children\":[\"$\",\"path\",null,{\"d\":\"$b0\",\"fill\":\"currentColor\",\"children\":\"$undefined\"}]}],[\"$\",\"defs\",\"1\",{\"children\":[\"$\",\"clippath\",null,{\"id\":\"clip0_4385_46007\",\"children\":[\"$\",\"rect\",null,{\"width\":\"20.5714\",\"height\":\"20.5714\",\"fill\":\"currentColor\",\"transform\":\"translate(0.855469 0.714844)\",\"children\":\"$undefined\"}]}]}]]}]}]\n9a:[\"$\",\"div\",null,{\"className\":\"flex items-center gap-1\",\"children\":[[\"$\",\"$Lb1\",null,{\"product\":\"$7c:props:product\",\"title\":\"Cite\"}],[\"$\",\"$Lb2\",null,{\"url\":\"https://reference-global.com/article/10.5334/oq.149\",\"title\":\"Sheep and Goat Variability along the Edges of the Al-Hajar Mountains in the Prehistory of South-east Arabia\",\"description\":\"The Al-Hajar Mountains, spanning the Sultanate of Oman and the United Arab Emirates along the Sea of Oman, have hosted human settlement since prehistory. Over the past three decades, numerous...\"}],[\"$\",\"$Lb3\",null,{\"product\":\"$7c:props:product\"}],[\"$\",\"$Lb4\",null,{\"product\":\"$7c:props:product\"}]]}]\n9b:[\"$\",\"div\",null,{\"className\":\"hidden xl:flex flex-col items-end gap-4 w-[19.25rem]\",\"children\":[[\"$\",\"div\",null,{\"className\":\"flex justify-end\",\"children\":null}],[\"$\",\"$Lb5\",null,{\"product\":\"$7c:props:product\",\"variant\":\"white\",\"size\":\"lg\"}],[\"$\",\"$Lb6\",null,{\"article\":\"$7c:props:product\",\"className\":\"w-full justify-center\"}]]}]\n9c:[\"$\",\"div\",null,{\"className\":\"xl:hidden col-span-full flex flex-col items-center gap-4 w-full max-w-[20rem] mx-auto\",\"children\":[[\"$\",\"$Lb5\",null,{\"product\":\"$7c:props:product\",\"variant\":\"white\",\"size\":\"lg\"}],[\"$\",\"$Lb6\",null,{\"article\":\"$7c:props:product\",\"className\":\"w-full justify-center\"}]]}]\n9f:[\"$\",\"h5\",\"2\",{\"className\":\"label\",\"children\":\"Figure 1\"}]\na0:[\"$\",\"figcaption\",\"3\",{\"id\":\"fig-caption-1\",\"children\":[\"$\",\"p\",null,{\"className\":\"first\",\"children\":\"Map of the sites cited in the stud"])</script><script nonce="OWMyZTMyZGMtMjFhNy00NWY0LWFhZDQtYzhmZDRmNTkxYWYz">self.__next_f.push([1,"y.\"}]}]\n"])</script><script nonce="OWMyZTMyZGMtMjFhNy00NWY0LWFhZDQtYzhmZDRmNTkxYWYz">self.__next_f.push([1,"a1:[\"$\",\"div\",\"3\",{\"className\":\"table-wrap panel\",\"children\":[[\"$\",\"a\",\"0\",{\"id\":\"T1\",\"children\":[]}],[\"$\",\"h5\",\"1\",{\"className\":\"label\",\"children\":\"Table 1\"}],[\"$\",\"div\",\"2\",{\"className\":\"caption\",\"children\":[\"$\",\"p\",null,{\"className\":\"first\",\"children\":\"List of the sites considered.\"}]}],[\"$\",\"table\",\"3\",{\"xmlnsXlink\":\"http://www.w3.org/1999/xlink\",\"xmlns:xsi\":\"http://www.w3.org/2001/XMLSchema-instance\",\"children\":[\"$\",\"tbody\",null,{\"children\":[[\"$\",\"tr\",\"0\",{\"children\":[[\"$\",\"th\",\"0\",{\"align\":\"left\",\"valign\":\"top\",\"children\":\"SITE\"}],[\"$\",\"th\",\"1\",{\"align\":\"left\",\"valign\":\"top\",\"children\":\"COUNTRY – REGION\"}],[\"$\",\"th\",\"2\",{\"align\":\"left\",\"valign\":\"top\",\"children\":\"PERIOD\"}],[\"$\",\"th\",\"3\",{\"align\":\"left\",\"valign\":\"top\",\"children\":\"CHRONOLOGY\"}],[\"$\",\"th\",\"4\",{\"align\":\"left\",\"valign\":\"top\",\"children\":\"BIBLIOGRAPHY\"}]]}],[\"$\",\"tr\",\"1\",{\"children\":[[\"$\",\"td\",\"0\",{\"align\":\"left\",\"valign\":\"top\",\"children\":\"Salut Tower 1 (ST1)\"}],[\"$\",\"td\",\"1\",{\"align\":\"left\",\"valign\":\"top\",\"children\":\"Oman – Al-Dakhiliyah\"}],[\"$\",\"td\",\"2\",{\"align\":\"left\",\"valign\":\"top\",\"children\":\"Early Bronze Age\"}],[\"$\",\"td\",\"3\",{\"align\":\"left\",\"valign\":\"top\",\"children\":\"2400–2000 BC (Umm an-Nar)\"}],[\"$\",\"td\",\"4\",{\"align\":\"left\",\"valign\":\"top\",\"children\":[\"$\",\"a\",null,{\"ref-type\":\"bibr\",\"id\":\"inline-text-B18\",\"href\":\"?tab=references#B18\",\"children\":\"Degli Esposti 2016\"}]}]]}],[\"$\",\"tr\",\"2\",{\"children\":[[\"$\",\"td\",\"0\",{\"align\":\"left\",\"valign\":\"top\",\"children\":\"Daba Al-Bayah – LCG2\"}],[\"$\",\"td\",\"1\",{\"align\":\"left\",\"valign\":\"top\",\"children\":\"Oman – Musandam\"}],[\"$\",\"td\",\"2\",{\"align\":\"left\",\"valign\":\"top\",\"children\":\"Iron Age 2 – PIR\"}],[\"$\",\"td\",\"3\",{\"align\":\"left\",\"valign\":\"top\",\"children\":\"1000 BC-400 AD\"}],[\"$\",\"td\",\"4\",{\"align\":\"left\",\"valign\":\"top\",\"children\":[\"$\",\"a\",null,{\"ref-type\":\"bibr\",\"id\":\"inline-text-B28\",\"href\":\"?tab=references#B28\",\"children\":\"Genchi et al. 2022\"}]}]]}],[\"$\",\"tr\",\"3\",{\"children\":[[\"$\",\"td\",\"0\",{\"align\":\"left\",\"valign\":\"top\",\"children\":[\"Salut Fortified area (\",[\"$\",\"i\",\"1\",{\"children\":\"Husn\"}],\") \u0026 Settlement (\",[\"$\",\"i\",\"3\",{\"children\":\"Qaryat\"}],\")\"]}],[\"$\",\"td\",\"1\",{\"align\":\"left\",\"valign\":\"top\",\"children\":\"Oman – Al-Dakhiliyah\"}],[\"$\",\"td\",\"2\",{\"align\":\"left\",\"valign\":\"top\",\"children\":\"Early Iron Age\"}],[\"$\",\"td\",\"3\",{\"align\":\"left\",\"valign\":\"top\",\"children\":\"1300–600 BC\"}],[\"$\",\"td\",\"4\",{\"align\":\"left\",\"valign\":\"top\",\"children\":[[\"$\",\"a\",\"0\",{\"ref-type\":\"bibr\",\"id\":\"inline-text-B3\",\"href\":\"?tab=references#B3\",\"children\":\"Avanzini, Degli Esposti 2018\"}],\"; \",[\"$\",\"a\",\"2\",{\"ref-type\":\"bibr\",\"id\":\"inline-text-B19\",\"href\":\"?tab=references#B19\",\"children\":\"Degli Esposti 2021\"}]]}]]}],[\"$\",\"tr\",\"4\",{\"children\":[[\"$\",\"td\",\"0\",{\"align\":\"left\",\"valign\":\"top\",\"children\":\"Bimah – BMH2\"}],[\"$\",\"td\",\"1\",{\"align\":\"left\",\"valign\":\"top\",\"children\":\"Oman – Ash-Sharqiyyah North\"}],[\"$\",\"td\",\"2\",{\"align\":\"left\",\"valign\":\"top\",\"children\":\"Early Iron Age\"}],[\"$\",\"td\",\"3\",{\"align\":\"left\",\"valign\":\"top\",\"children\":\"900–600 BC\"}],[\"$\",\"td\",\"4\",{\"align\":\"left\",\"valign\":\"top\",\"children\":[\"$\",\"a\",null,{\"ref-type\":\"bibr\",\"id\":\"inline-text-B31\",\"href\":\"?tab=references#B31\",\"children\":\"Loreto 2018\"}]}]]}],[\"$\",\"tr\",\"5\",{\"children\":[[\"$\",\"td\",\"0\",{\"align\":\"left\",\"valign\":\"top\",\"children\":\"Tell Abraq\"}],[\"$\",\"td\",\"1\",{\"align\":\"left\",\"valign\":\"top\",\"children\":\"UAE – Umm Al-Quwain\"}],[\"$\",\"td\",\"2\",{\"align\":\"left\",\"valign\":\"top\",\"children\":\"Early Iron Age (Iron Age 2)\"}],[\"$\",\"td\",\"3\",{\"align\":\"left\",\"valign\":\"top\",\"children\":\"1300–300 BC\"}],[\"$\",\"td\",\"4\",{\"align\":\"left\",\"valign\":\"top\",\"children\":[\"$\",\"a\",null,{\"ref-type\":\"bibr\",\"id\":\"inline-text-B20\",\"href\":\"?tab=references#B20\",\"children\":\"Degli Esposti et al. 2023\"}]}]]}],[\"$\",\"tr\",\"6\",{\"children\":[[\"$\",\"td\",\"0\",{\"align\":\"left\",\"valign\":\"top\",\"children\":\"Siniya LAS\"}],[\"$\",\"td\",\"1\",{\"align\":\"left\",\"valign\":\"top\",\"children\":\"UAE – Umm Al-Quwain\"}],[\"$\",\"td\",\"2\",{\"align\":\"left\",\"valign\":\"top\",\"children\":\"Late Antique\"}],[\"$\",\"td\",\"3\",{\"align\":\"left\",\"valign\":\"top\",\"children\":\"5th–6th century AD\"}],[\"$\",\"td\",\"4\",{\"align\":\"left\",\"valign\":\"top\",\"children\":[[\"$\",\"a\",\"0\",{\"ref-type\":\"bibr\",\"id\":\"inline-text-B39\",\"href\":\"?tab=references#B39\",\"children\":\"Power et al. 2023\"}],\"; \",[\"$\",\"a\",\"2\",{\"ref-type\":\"bibr\",\"id\":\"inline-text-B40\",\"href\":\"?tab=references#B40\",\"children\":\"2024\"}]]}]]}],[\"$\",\"tr\",\"7\",{\"children\":[[\"$\",\"td\",\"0\",{\"align\":\"left\",\"valign\":\"top\",\"children\":\"Siniya Old Town\"}],[\"$\",\"td\",\"1\",{\"align\":\"left\",\"valign\":\"top\",\"children\":\"UAE – Umm Al-Quwain\"}],[\"$\",\"td\",\"2\",{\"align\":\"left\",\"valign\":\"top\",\"children\":\"Late Modern Era\"}],[\"$\",\"td\",\"3\",{\"align\":\"left\",\"valign\":\"top\",\"children\":\"18th century AD\"}],[\"$\",\"td\",\"4\",{\"align\":\"left\",\"valign\":\"top\",\"children\":[[\"$\",\"a\",\"0\",{\"ref-type\":\"bibr\",\"id\":\"inline-text-B39\",\"href\":\"?tab=references#B39\",\"children\":\"Power et al. 2023\"}],\"; \",[\"$\",\"a\",\"2\",{\"ref-type\":\"bibr\",\"id\":\"inline-text-B40\",\"href\":\"?tab=references#B40\",\"children\":\"2024\"}]]}]]}]]}]}]]}]\n"])</script><script nonce="OWMyZTMyZGMtMjFhNy00NWY0LWFhZDQtYzhmZDRmNTkxYWYz">self.__next_f.push([1,"a2:[\"$\",\"p\",\"4\",{\"children\":[\"The zooarchaeological analyses conducted so far have made it possible to observe that the subsistence strategy relied, everywhere and in all periods, upon the exploitation of local animals (\",[\"$\",\"a\",\"1\",{\"ref-type\":\"bibr\",\"id\":\"inline-text-B27\",\"href\":\"?tab=references#B27\",\"children\":\"Genchi et al. 2018\"}],\"; \",[\"$\",\"a\",\"3\",{\"ref-type\":\"bibr\",\"id\":\"inline-text-B32\",\"href\":\"?tab=references#B32\",\"children\":\"Maini \u0026 Loreto 2022\"}],\"; \",[\"$\",\"a\",\"5\",{\"ref-type\":\"bibr\",\"id\":\"inline-text-B40\",\"href\":\"?tab=references#B40\",\"children\":\"Power et al. 2024\"}],\"; \",[\"$\",\"a\",\"7\",{\"ref-type\":\"bibr\",\"id\":\"inline-text-B47\",\"href\":\"?tab=references#B47\",\"children\":\"Strolin \u0026 Studer 2018\"}],\"). The subsistence economy of Neolithic and Early Bronze Age coastal settlements, e.g. the settlements located in the Ras Al-Jinz bay or the Ras Al-Hadd area,\",[\"$\",\"sup\",\"9\",{\"children\":[\"$\",\"a\",null,{\"ref-type\":\"fn\",\"href\":\"#n1\",\"children\":\"1\"}]}],\" mainly focused on marine resources, with evidence of differentiated fishing of pelagic and coastal species, including dolphins and turtles, integrated with the harvesting of mollusks, while land mammals (both domestic and wild) are always extremely scarce (\",[\"$\",\"a\",\"11\",{\"ref-type\":\"bibr\",\"id\":\"inline-text-B33\",\"href\":\"?tab=references#B33\",\"children\":\"Martin 2002\"}],\"; \",[\"$\",\"a\",\"13\",{\"ref-type\":\"bibr\",\"id\":\"inline-text-B36\",\"href\":\"?tab=references#B36\",\"children\":\"Mosseri-Marlio 2002\"}],\"; \",[\"$\",\"a\",\"15\",{\"ref-type\":\"bibr\",\"id\":\"inline-text-B8\",\"href\":\"?tab=references#B8\",\"children\":\"Borgi \u0026 Maini 2020\"}],\"; \",[\"$\",\"a\",\"17\",{\"ref-type\":\"bibr\",\"id\":\"inline-text-B16\",\"href\":\"?tab=references#B16\",\"children\":\"De Rorre et al. 2020\"}],\"). Conversely, during both of the main occupational phases at the Salut territorial compound, land mammals, mainly domesticated, are the most exploited resources, while marine sources, due to the long distance from the sea, are rare (\",[\"$\",\"a\",\"19\",{\"ref-type\":\"bibr\",\"id\":\"inline-text-B47\",\"href\":\"?tab=references#B47\",\"children\":\"Strolin \u0026 Studer 2018\"}],\").\"]}]\n"])</script><script nonce="OWMyZTMyZGMtMjFhNy00NWY0LWFhZDQtYzhmZDRmNTkxYWYz">self.__next_f.push([1,"a3:[\"$\",\"p\",\"5\",{\"children\":\"Despite local variations, the collected data show that caprines are the most frequently encountered and economically significant terrestrial mammals in the region’s prehistoric faunal record.\"}]\na4:[\"$\",\"p\",\"6\",{\"children\":[\"For the metrical approach, the Logarithmic Size Index method (LSI) is applied to sheep and goat long bones. For the statistical approach, Kruskal-Wallis and Dunn’s tests are performed for pairwise comparisons between sites and periods. In addition, a focus on the metrics of astragali (knucklebones) is presented using the method for sheep/goat discrimination published by Davis (\",[\"$\",\"a\",\"1\",{\"ref-type\":\"bibr\",\"id\":\"inline-text-B15\",\"href\":\"?tab=references#B15\",\"children\":\"2017\"}],\").\"]}]\n"])</script><script nonce="OWMyZTMyZGMtMjFhNy00NWY0LWFhZDQtYzhmZDRmNTkxYWYz">self.__next_f.push([1,"a5:[\"$\",\"section\",\"1\",{\"children\":[[\"$\",\"h2\",\"0\",{\"className\":\"main-title\",\"children\":\"Archaeological background\"}],[\"$\",\"p\",\"1\",{\"children\":[\"All sites are located in the flat, inland or coastal areas near the foot of the Al-Hajar Mountains that run in a north-west/south-east direction along South-East Arabia (\",[\"$\",\"a\",\"1\",{\"ref-type\":\"fig\",\"href\":\"#F1\",\"children\":\"Figure 1\"}],\").\"]}],[\"$\",\"p\",\"2\",{\"children\":[\"The first site in the study is the wide settlement of \",[\"$\",\"b\",\"1\",{\"children\":\"Salut at Bisya\"}],\". Salut is composed of a fortified site (\",[\"$\",\"i\",\"3\",{\"children\":\"Husn\"}],\" Salut) with adjacent settlement (\",[\"$\",\"i\",\"5\",{\"children\":\"Qaryat\"}],\" Salut) and a multi-phase Tower (ST1). The occupational area was located in the Al-Dakhiliyah region of inland Oman and was excavated by the IMTO Archeological Mission.\",[\"$\",\"sup\",\"7\",{\"children\":[\"$\",\"a\",null,{\"ref-type\":\"fn\",\"href\":\"#n2\",\"children\":\"2\"}]}],\" The large settlement of Salut is located at the piedmont of the Al-Hajar mountains near the junction of two wadis that made the area a preferential spot for human settlement. The surrounding plain and the rocky slope were covered by shrubby vegetation, typical of sub-desertic areas, as confirmed by archaeobotanical studies (\",[\"$\",\"a\",\"9\",{\"ref-type\":\"bibr\",\"id\":\"inline-text-B4\",\"href\":\"?tab=references#B4\",\"children\":\"Bellini et al. 2011\"}],\").\"]}],[\"$\",\"p\",\"3\",{\"children\":[\"Salut Tower 1 (ST1), dated to the Early Bronze Age, includes a complex hydraulic system with a well and a series of channels for water management and storage structures, sustaining both people and agriculture (\",[\"$\",\"a\",\"1\",{\"ref-type\":\"bibr\",\"id\":\"inline-text-B18\",\"href\":\"?tab=references#B18\",\"children\":\"Degli Esposti 2016\"}],\"). Faunal remains from ST1 revealed that animal economy mainly relied on domestic ruminants. Goat (\",[\"$\",\"i\",\"3\",{\"children\":\"Capra hircus\"}],\") in particular, with a smaller percentage of sheep (\",[\"$\",\"i\",\"5\",{\"children\":\"Ovis aries\"}],\"), represent the majority of finds (80% of the remains). Cattle (\",[\"$\",\"i\",\"7\",{\"children\":\"Bos taurus\"}],\") is also present but is less frequent (\",[\"$\",\"a\",\"9\",{\"ref-type\":\"bibr\",\"id\":\"inline-text-B46\",\"href\":\"?tab=references#B46\",\"children\":\"Strolin 2018\"}],\"). As for caprines, age-at-death data based on molar wear stages (after \",[\"$\",\"a\",\"11\",{\"ref-type\":\"bibr\",\"id\":\"inline-text-B29\",\"href\":\"?tab=references#B29\",\"children\":\"Grant 1982\"}],\") indicate that most remains belong to adults older than 1–2 years and sex data based on coxal bones and horn cores indicate a predominance of females, with a male-to-female ratio of 1:3.5. The study thus suggests an exploitation of small stock both for primary and secondary products. In addition to zooarchaeological data, lipid residue analyses of pottery sherds from ST1 confirmed this scenario as ruminant adipose fat residues as well as milk residues were detected (\",[\"$\",\"a\",\"13\",{\"ref-type\":\"bibr\",\"id\":\"inline-text-B48\",\"href\":\"?tab=references#B48\",\"children\":\"Suryanarayan et al. 2024\"}],\").\"]}],[\"$\",\"p\",\"4\",{\"children\":[\"The Early Iron Age occupation of Salut includes a fortified outcrop (\",[\"$\",\"i\",\"1\",{\"children\":\"Husn\"}],\" Salut) where ceremonial activities took place and a settlement in the surrounding plain (\",[\"$\",\"i\",\"3\",{\"children\":\"Qaryat\"}],\" Salut). The modifications observed over time in the ditch system of ST1 reflect the human response to the climatic aridification that occurred between Bronze and Iron Age (\",[\"$\",\"a\",\"5\",{\"ref-type\":\"bibr\",\"id\":\"inline-text-B17\",\"href\":\"?tab=references#B17\",\"children\":\"Degli Esposti 2011\"}],\"; \",[\"$\",\"a\",\"7\",{\"ref-type\":\"bibr\",\"id\":\"inline-text-B18\",\"href\":\"?tab=references#B18\",\"children\":\"Degli Esposti 2016\"}],\"; \",[\"$\",\"a\",\"9\",{\"ref-type\":\"bibr\",\"id\":\"inline-text-B24\",\"href\":\"?tab=references#B24\",\"children\":\"Fleitmann et al. 2007\"}],\"). Moreover, water-management systems typical of the region, collecting water from piedmont aquifers, are documented in the Iron Age and made the site self-sufficient as some agriculture was practiced in the surrounding plain (\",\"$Lb7\",\"; \",\"$Lb8\",\").\"]}],\"$Lb9\",\"$Lba\",\"$Lbb\",\"$Lbc\",\"$Lbd\",\"$Lbe\",\"$Lbf\"]}]\n"])</script><script nonce="OWMyZTMyZGMtMjFhNy00NWY0LWFhZDQtYzhmZDRmNTkxYWYz">self.__next_f.push([1,"a6:[\"$\",\"section\",\"2\",{\"children\":[[\"$\",\"h2\",\"0\",{\"className\":\"main-title\",\"children\":\"Methods\"}],[\"$\",\"p\",\"1\",{\"children\":[\"Sheep/goat discrimination was based on morphological and metrical criteria published in specialised literature (\",[\"$\",\"a\",\"1\",{\"ref-type\":\"bibr\",\"id\":\"inline-text-B5\",\"href\":\"?tab=references#B5\",\"children\":\"Boessneck, Müller \u0026 Teichert 1964\"}],\"; \",[\"$\",\"a\",\"3\",{\"ref-type\":\"bibr\",\"id\":\"inline-text-B37\",\"href\":\"?tab=references#B37\",\"children\":\"Payne 1969\"}],\"; \",[\"$\",\"a\",\"5\",{\"ref-type\":\"bibr\",\"id\":\"inline-text-B23\",\"href\":\"?tab=references#B23\",\"children\":\"Fernandez 2001\"}],\"; \",[\"$\",\"a\",\"7\",{\"ref-type\":\"bibr\",\"id\":\"inline-text-B57\",\"href\":\"?tab=references#B57\",\"children\":\"Zeder \u0026 Lapham 2010\"}],\") and on direct comparison with local modern specimens.\"]}],[\"$\",\"p\",\"2\",{\"children\":[\"Bone measurements were made by two of the authors (EM and LS) with vernier calipers with an accuracy of 0.1 mm following Driesch (\",[\"$\",\"a\",\"1\",{\"ref-type\":\"bibr\",\"id\":\"inline-text-B22\",\"href\":\"?tab=references#B22\",\"children\":\"1976\"}],\") standards. A relevant set of biometric data on postcranial bones of sheep (81 specimens), goats (228 specimens), and several elements belonging to sheep/goat category (40 specimens) are made available and analysed in this paper. These measurements refer to the following anatomical elements: humerus (25 specimens), radius (24 specimens), metacarpus (40 specimens), femur (39 specimens), tibia (90 specimens), astragalus (76 specimens), calcaneum (22 specimens) and metatarsus (33 specimens) (see Supplementary file S1).\"]}],[\"$\",\"p\",\"3\",{\"children\":[\"To improve the reliability of comparisons between phases and sites, only fused and osteologically mature bones were included, excluding bones more affected by post-fusion growth (e.g. scapula measurements and measurements derived from proximal radii and metapodials with missing or unfused distal ends, see \",[\"$\",\"a\",\"1\",{\"ref-type\":\"table\",\"href\":\"#T2\",\"children\":\"Table 2\"}],\") (\",[\"$\",\"a\",\"3\",{\"ref-type\":\"bibr\",\"id\":\"inline-text-B14\",\"href\":\"?tab=references#B14\",\"children\":\"Davis 2000\"}],\"; \",[\"$\",\"a\",\"5\",{\"ref-type\":\"bibr\",\"id\":\"inline-text-B38\",\"href\":\"?tab=references#B38\",\"children\":\"Popkin et al. 2012\"}],\").\"]}],[\"$\",\"div\",\"4\",{\"className\":\"table-wrap panel\",\"children\":[[\"$\",\"a\",\"0\",{\"id\":\"T2\",\"children\":[]}],[\"$\",\"h5\",\"1\",{\"className\":\"label\",\"children\":\"Table 2\"}],[\"$\",\"div\",\"2\",{\"className\":\"caption\",\"children\":[\"$\",\"p\",null,{\"className\":\"first\",\"children\":[\"Post-cranial bone measurements used in the LSI analysis after von den Driesch (\",[\"$\",\"a\",\"1\",{\"ref-type\":\"bibr\",\"id\":\"inline-text-B22\",\"href\":\"?tab=references#B22\",\"children\":\"1976\"}],\").\"]}]}],[\"$\",\"table\",\"3\",{\"xmlnsXlink\":\"http://www.w3.org/1999/xlink\",\"xmlns:xsi\":\"http://www.w3.org/2001/XMLSchema-instance\",\"children\":[\"$\",\"tbody\",null,{\"children\":[[\"$\",\"tr\",\"0\",{\"children\":[[\"$\",\"th\",\"0\",{\"align\":\"left\",\"valign\":\"top\",\"children\":\"Dimension\"}],[\"$\",\"th\",\"1\",{\"align\":\"left\",\"valign\":\"top\",\"children\":\"Measures\"}],[\"$\",\"th\",\"2\",{\"align\":\"left\",\"valign\":\"top\",\"children\":\"Elements\"}]]}],[\"$\",\"tr\",\"1\",{\"children\":[[\"$\",\"td\",\"0\",{\"align\":\"left\",\"valign\":\"top\",\"rowSpan\":\"2\",\"children\":\"Length\"}],[\"$\",\"td\",\"1\",{\"align\":\"left\",\"valign\":\"top\",\"children\":\"GL\"}],[\"$\",\"td\",\"2\",{\"align\":\"left\",\"valign\":\"top\",\"children\":\"radius, metacarpus, metatarsus, tibia, calcaneum\"}]]}],[\"$\",\"tr\",\"2\",{\"children\":[[\"$\",\"td\",\"0\",{\"align\":\"left\",\"valign\":\"top\",\"children\":\"GLl; Glm\"}],[\"$\",\"td\",\"1\",{\"align\":\"left\",\"valign\":\"top\",\"children\":\"astragalus\"}]]}],[\"$\",\"tr\",\"3\",{\"children\":[[\"$\",\"td\",\"0\",{\"align\":\"left\",\"valign\":\"top\",\"rowSpan\":\"5\",\"children\":\"Width\"}],[\"$\",\"td\",\"1\",{\"align\":\"left\",\"valign\":\"top\",\"children\":\"Bp\"}],[\"$\",\"td\",\"2\",{\"align\":\"left\",\"valign\":\"top\",\"children\":\"humerus, radius, metacarpus, femur, tibia, metatarsus\"}]]}],[\"$\",\"tr\",\"4\",{\"children\":[[\"$\",\"td\",\"0\",{\"align\":\"left\",\"valign\":\"top\",\"children\":\"BFp\"}],[\"$\",\"td\",\"1\",{\"align\":\"left\",\"valign\":\"top\",\"children\":\"radius\"}]]}],[\"$\",\"tr\",\"5\",{\"children\":[[\"$\",\"td\",\"0\",{\"align\":\"left\",\"valign\":\"top\",\"children\":\"Bd\"}],[\"$\",\"td\",\"1\",{\"align\":\"left\",\"valign\":\"top\",\"children\":\"humerus, radius, metacarpus, femur, tibia, metatarsus, astragalus\"}]]}],[\"$\",\"tr\",\"6\",{\"children\":[[\"$\",\"td\",\"0\",{\"align\":\"left\",\"valign\":\"top\",\"children\":\"BFd\"}],\"$Lc0\"]}],\"$Lc1\",\"$Lc2\",\"$Lc3\",\"$Lc4\",\"$Lc5\"]}]}]]}],\"$Lc6\",\"$Lc7\",\"$Lc8\",\"$Lc9\",\"$Lca\",\"$Lcb\",\"$Lcc\",\"$Lcd\",\"$Lce\",\"$Lcf\",\"$Ld0\",\"$Ld1\",\"$Ld2\"]}]\n"])</script><script nonce="OWMyZTMyZGMtMjFhNy00NWY0LWFhZDQtYzhmZDRmNTkxYWYz">self.__next_f.push([1,"d3:T797,"])</script><script nonce="OWMyZTMyZGMtMjFhNy00NWY0LWFhZDQtYzhmZDRmNTkxYWYz">self.__next_f.push([1,"https://sciendo-parsed.s3.eu-central-1.amazonaws.com/ubiquity/6842b39ada18af458e773281/journals/1/articles/149/67eff02267b96.png?X-Amz-Algorithm=AWS4-HMAC-SHA256\u0026X-Amz-Content-Sha256=UNSIGNED-PAYLOAD\u0026X-Amz-Credential=ASIA6AP2G7AKI3MYNSJO%2F20261027%2Feu-central-1%2Fs3%2Faws4_request\u0026X-Amz-Date=20261027T140621Z\u0026X-Amz-Expires=3600\u0026X-Amz-Security-Token=IQoJb3JpZ2luX2VjECMaDGV1LWNlbnRyYWwtMSJGMEQCIBRFZr4EmNo%2BkF%2BRynhyyrR06%2BHoNxY74HkZHquE2aX3AiB4gELnEQMDEjbu6hB6apo7o2h7Lkev3hF52C6qvA%2Fb8CrGBQjs%2F%2F%2F%2F%2F%2F%2F%2F%2F%2F8BEAMaDDk2MzEzNDI4OTk0MCIM9t2xuJKfVR6GF57tKpoF%2BvpDj9b3VQRzx8nPf8fFjTX%2B3KVSc2nVU8myWEIjyTPrrq3QYHlsPk8it1fNcXfva5pzUdVKyiSSGxvmK%2FWwxyg%2FH9Rzpt8pj2s0lTYXQowWKi%2FryguUYaBdT%2F0H8kt7bfhPfrOrFZrqICTzLOCY8%2FLMpjzTSsAVXb4kZd5B5w%2F5vHLwpbounDo702TpPJp2c3WxMcEwU8zYq4mcFBKDTF7MArmgsll0tTrYAnmxa0FTVONr0FqcYxnAiFwaPd7uiW85e3VGmwzF2efra%2F4x45BDiwTm6bZBFSiP1kDS4q38o0jxjqjdqR3PzhFOpGZJbSn1cDrmbeJmXEc8gpuXwLjsmutuF1RK21XPvrmEoPlKWpzxXMNNGKeEbQrVyr6nTI%2BJUu2VSc6XEURaQNI8YtuwN1%2BQ816pM3oZcoAfdhcatgHUa0izfvQ3uRFRr7kmYCm0jj9qiZweI5lZ4LKsLB9umzxW%2BZaRd7fZV0v5G39OuYvYl0DaS8UGrUOwzo6%2F5QjzKF%2BkIGPZ3X5DaDqmbzhHdU6Nvs4HORg40KsKX3rThQSj2sNs8ZX0tm%2Bfdzveb9ZiUdSIboFVdU0pF4PY%2BJQH5T4TmUxD19Dz4MXYA9LLLPYu0pmlA4BT3uOPMzi48C2tIftX7psy1gyo4tIV%2B7%2B25dXBCsCY%2FdadHbUuA4dN2HgkiDCrtOn0W3J92Id1605TyqQrINCAI9sPxKlEmrpSfToVYx1M7fIxFKoU9N1uNSU4J%2F1%2Bk0BG%2Br1qy9eu5NwTao8p4kSEvQUcCoglcm8vMxvtzX2O2kcURjug4CSMdQlCfA3k8WqeMGzRDRGFHXk8fZc8AK2lMsB%2FW1bZVRnBd1PneKejFigXaiJdA%2BzYLw0lWzy8YczTMJiGgtcGOrIBjYFijYZpXl%2BQqx558TdkwKzQ25sQU%2FWu%2Fzk2yzjjFR0vrdSRHfKUtlPadCsk8%2FY4RezkJQvlP9MvdmbrajxOGcnoURXucV5v6URzCCpUADtx2%2BCHG2HSF3wL%2FXnLBsE6OQWr1WZLRsldJdXGMv%2F%2FP47lOHthF9TqqNJuzBMywvP6zAwlNYwpUdjw3e99R6Rom57GZAEImMKSZTJ5zgI%2F8quJ1%2FFT9HMNfcuXU1XQNJqFpw%3D%3D\u0026X-Amz-Signature=f7d076860434175fcbe6c7f3bf093c30c8e9e4edff424bc197ae61135e230728\u0026X-Amz-SignedHeaders=host\u0026x-amz-checksum-crc32=AAAAAA%3D%3D\u0026x-id=GetObject"])</script><script nonce="OWMyZTMyZGMtMjFhNy00NWY0LWFhZDQtYzhmZDRmNTkxYWYz">self.__next_f.push([1,"a7:[\"$\",\"section\",\"3\",{\"children\":[[\"$\",\"h2\",\"0\",{\"className\":\"main-title\",\"children\":\"Results\"}],[\"$\",\"p\",\"1\",{\"children\":\"Given the limited number of sites and the small dataset available, the results here presented are insufficient for a comprehensive spatial or chronological synthesis. Consequently, these results should be regarded as an exploratory analysis.\"}],[\"$\",\"p\",\"2\",{\"children\":\"The raw measures and LSI data that are used in the present study are listed in Supplementary file S1.\"}],[\"$\",\"p\",\"3\",{\"children\":[\"The results of the Kruskal-Wallis test are presented in \",[\"$\",\"a\",\"1\",{\"ref-type\":\"table\",\"href\":\"#T3\",\"children\":\"Table 3\"}],\". Considering each one of the three dimensions (length, width, and depth) in sheep/goat data considered altogether for all sites, significant statistical differences are observed among sites and phases. However, the effect size of these differences is small. This means that despite the observed differences not being due to chance, they are of a reduced scale.\"]}],[\"$\",\"p\",\"4\",{\"children\":\"When analysing the data for each species separately, one can observe that goats continue to exhibit statistically significant differences in both length and width, while sheep show significant differences only in relation to width. For both species, no notable differences are observed in depth.\"}],[\"$\",\"p\",\"5\",{\"children\":[\"Pairwise comparisons were carried out using Dunn’s post-hoc test. The statistically significant results are presented \",[\"$\",\"a\",\"1\",{\"ref-type\":\"table\",\"href\":\"#T4\",\"children\":\"Table 4\"}],\". Data of sheep and goat considered altogether revealed that major differences are given by the Iron Age phase of Salut: at this site, the sheep and goats seem to be less tall and robust than those from the Bronze Age phase of the same site and also than those from Iron Age Daba (see \",[\"$\",\"a\",\"3\",{\"ref-type\":\"table\",\"href\":\"#T4\",\"children\":\"Table 4\"}],\"). Moreover, for these two contexts (Daba and Salut Bronze Age) no statistically significant differences were found. Considering only robustness (width), which is known to be a reliable proxy for comparisons between sites (\",[\"$\",\"a\",\"5\",{\"ref-type\":\"bibr\",\"id\":\"inline-text-B9\",\"href\":\"?tab=references#B9\",\"children\":\"Bormetti \u0026Albarella 2024\"}],\"), the present data suggest that, at least at Salut, caprine size is smaller in Iron Age phases.\"]}],[\"$\",\"p\",\"6\",{\"children\":[[\"$\",\"a\",\"0\",{\"ref-type\":\"fig\",\"href\":\"#F2\",\"children\":\"Figure 2\"}],\" shows LSI boxplots, separately for taxa, sites and phases. Unfortunately, Bimah yielded insufficient data, so no relevant observation can be drawn. When examining the data for goats alone, a difference is observed between the Iron Age phase of Salut and Daba, where bones are larger both in length and width. Additionally, at Salut, a further difference in length is evident between the two phases, later specimens being smaller.\"]}],[\"$\",\"figure\",\"7\",{\"children\":[[\"$\",\"a\",\"0\",{\"id\":\"F2\",\"children\":[]}],[\"$\",\"img\",\"1\",{\"alt\":\"\",\"aria-labelledby\":\"fig-caption-2\",\"src\":\"$d3\",\"children\":\"$undefined\"}],\"$Ld4\",\"$Ld5\"]}],\"$Ld6\",\"$Ld7\",\"$Ld8\",\"$Ld9\",\"$Lda\",\"$Ldb\",\"$Ldc\",\"$Ldd\",\"$Lde\"]}]\n"])</script><script nonce="OWMyZTMyZGMtMjFhNy00NWY0LWFhZDQtYzhmZDRmNTkxYWYz">self.__next_f.push([1,"a8:[\"$\",\"section\",\"4\",{\"children\":[[\"$\",\"h2\",\"0\",{\"className\":\"main-title\",\"children\":\"Discussion\"}],[\"$\",\"p\",\"1\",{\"children\":[\"To summarize, the adaptive strategies adopted by prehistoric communities in South-East Arabia reflect an early and effective response to the challenges of arid environments. Recent studies on climate resilience in modern pastoral societies in arid sub-Saharan regions highlight the benefits of goats and camels over cattle, improving sustainability by reducing water use and emissions while maintaining protein supply (\",[\"$\",\"a\",\"1\",{\"ref-type\":\"bibr\",\"id\":\"inline-text-B43\",\"href\":\"?tab=references#B43\",\"children\":\"Rahimi et al. 2022\"}],\"). Similarly, archaeological evidence from South-East Arabia suggests that prehistoric herding strategies may have favored goats over other available fauna due to their ability to withstand extreme climatic conditions. Although increased robustness can be an adaptive response to arid environments in certain species, the success of caprines in South-East Arabia was likely due to their overall adaptability rather than skeletal robustness alone. Beyond their adaptability, goat milk served as both a reliable protein source and an essential component of hydration strategies in arid and rocky landscapes where water access was scarce. Rather than being merely a dietary staple, milk consumption likely fulfilled a dual function, supplying both hydration and vital nutrients to sustain human populations and to maximize resource efficiency in rocky landscapes characterized by limited water availability and fluctuating vegetation.\"]}],[\"$\",\"p\",\"2\",{\"children\":[\"In addition, geographical location of the sites is essential. Indeed, the proximity to the sea increases the presence of marine resources at the sites, and this tendency probably remained constant throughout the different periods, as demonstrated in the literature on the Emirates. It is worth stressing that, apart from Jabal Al-Buhais and Wadi Al-Hilo, in the Emirates Al-Hajar, inland sites with studied faunal assemblages are lacking. According to zooarchaeological studies, land mammal bone finds are very rare in Neolithic inland sites due to very strong taphonomic factors (\",[\"$\",\"a\",\"1\",{\"ref-type\":\"bibr\",\"id\":\"inline-text-B53\",\"href\":\"?tab=references#B53\",\"children\":\"Uerpmann \u0026 Uerpmann 2000\"}],\"; \",[\"$\",\"a\",\"3\",{\"ref-type\":\"bibr\",\"id\":\"inline-text-B54\",\"href\":\"?tab=references#B54\",\"children\":\"Uerpmann et al. 2018\"}],\"). This lack of information does not allow speculation on herding economy in the internal territories of Oman during the Neolithic. In all likeliness, domestic ruminant exploitation was a well-established practice on the coast, possibly at that time just aiming at protein surplus (\",[\"$\",\"a\",\"5\",{\"ref-type\":\"bibr\",\"id\":\"inline-text-B52\",\"href\":\"?tab=references#B52\",\"children\":\"Uerpmann \u0026 Uerpmann 2003\"}],\"; \",[\"$\",\"a\",\"7\",{\"ref-type\":\"bibr\",\"id\":\"inline-text-B34\",\"href\":\"?tab=references#B34\",\"children\":\"Mashkour at al. 2016\"}],\").\",[\"$\",\"sup\",\"9\",{\"children\":[\"$\",\"a\",null,{\"ref-type\":\"fn\",\"href\":\"#n11\",\"children\":\"11\"}]}],\" Moreover, bovids seem almost completely absent till the Iron Age on the central Omani coast,\",[\"$\",\"sup\",\"11\",{\"children\":[\"$\",\"a\",null,{\"ref-type\":\"fn\",\"href\":\"#n12\",\"children\":\"12\"}]}],\" while in inland sites they were exploited already during the Bronze Age, as shown by Salut ST1.\"]}],[\"$\",\"p\",\"3\",{\"children\":[\"Moving now to the results of the metrical study, the LSI analysis here developed and presented in \",[\"$\",\"a\",\"1\",{\"ref-type\":\"fig\",\"href\":\"#F2\",\"children\":\"Figure 2\"}],\" shows a general trend of smaller goats compared to sheep in South-East Arabian prehistory (\",\"$Ldf\",\"; \",\"$Le0\",\").\"]}],\"$Le1\",\"$Le2\",\"$Le3\",\"$Le4\",\"$Le5\",\"$Le6\",\"$Le7\"]}]\n"])</script><script nonce="OWMyZTMyZGMtMjFhNy00NWY0LWFhZDQtYzhmZDRmNTkxYWYz">self.__next_f.push([1,"a9:[\"$\",\"section\",\"5\",{\"children\":[[\"$\",\"h2\",\"0\",{\"className\":\"main-title\",\"children\":\"Conclusion\"}],[\"$\",\"p\",\"1\",{\"children\":[\"This study provides an exploratory analysis of faunal remains from different archaeological sites, inland and coastal, along the easternmost part of the Arabian Peninsula (Oman and UAE), with a particular focus on the Bronze Age and Iron Age phases. It is the first comparative study of zooarchaeological data on sheep and goats that includes osteometry, with the full osteometrical unpublished dataset made available through this publication and the effectiveness of the metrical discrimination between sheep and goat astragali after Davis (\",[\"$\",\"a\",\"1\",{\"ref-type\":\"bibr\",\"id\":\"inline-text-B15\",\"href\":\"?tab=references#B15\",\"children\":\"2017\"}],\") assessed also for the investigated geographical area.\"]}],[\"$\",\"p\",\"2\",{\"children\":\"This study underlines how coastal and inland sites differed in the exploitation of animal resources. Indeed, coastal communities mainly relied on marine resources and shifted to a more significant exploitation of domestic ruminants only in the Iron Age. A different picture could be drawn for inland communities, where domestic ruminants and mainly small stock constitute the core of animal economy already in the Bronze Age.\"}],[\"$\",\"p\",\"3\",{\"children\":\"The LSI metrical analysis and statistical tests enabled the comparison of caprine sizes, namely based on the datasets of Salut and Daba Al-Bayah. The study showed the smaller size of the goats compared to sheep in both sites. Moreover, the caprines, and in particular the goats, from the Iron Age inland site of Salut turned out to be significantly smaller in comparison with the Iron Age coastal site of Daba. Considering the different geographical location of the two sites and their chronological phasing, significant insights were provided and new questions raised on ancient livestock in the South-East Arabian Peninsula. These first results and the valuable data generated lay the foundation for future in-depth research, encouraging the integration of more extensive datasets and the application of advanced analytical techniques.\"}]]}]\n"])</script><script nonce="OWMyZTMyZGMtMjFhNy00NWY0LWFhZDQtYzhmZDRmNTkxYWYz">self.__next_f.push([1,"aa:[\"$\",\"section\",\"6\",{\"children\":[[\"$\",\"h2\",\"0\",{\"className\":\"main-title\",\"children\":\"Additional Files\"}],[\"$\",\"p\",\"1\",{\"children\":\"The additional files for this article can be found as follows:\"}],[\"$\",\"div\",\"2\",{\"className\":\"supplementary-material panel\",\"children\":[[\"$\",\"a\",\"0\",{\"id\":\"S1\",\"children\":[]}],[\"$\",\"h5\",\"1\",{\"className\":\"label\",\"children\":\"Supplementary file S1\"}],[\"$\",\"div\",\"2\",{\"className\":\"caption\",\"children\":[\"$\",\"p\",null,{\"className\":\"first\",\"children\":[\"Osteometric data and LSI values. DOI: \",[\"$\",\"a\",\"1\",{\"target\":\"xrefwindow\",\"href\":\"https://doi.org/10.5334/oq.149.s1\",\"children\":\"https://doi.org/10.5334/oq.149.s1\"}]]}]}]]}],[\"$\",\"div\",\"3\",{\"className\":\"supplementary-material panel\",\"children\":[[\"$\",\"a\",\"0\",{\"id\":\"S2\",\"children\":[]}],[\"$\",\"h5\",\"1\",{\"className\":\"label\",\"children\":\"Supplementary file S2\"}],[\"$\",\"div\",\"2\",{\"className\":\"caption\",\"children\":[\"$\",\"p\",null,{\"className\":\"first\",\"children\":[\"Astragalus measurements for species discrimination. DOI: \",[\"$\",\"a\",\"1\",{\"target\":\"xrefwindow\",\"href\":\"https://doi.org/10.5334/oq.149.s2\",\"children\":\"https://doi.org/10.5334/oq.149.s2\"}]]}]}]]}]]}]\n"])</script><script nonce="OWMyZTMyZGMtMjFhNy00NWY0LWFhZDQtYzhmZDRmNTkxYWYz">self.__next_f.push([1,"ab:[\"$\",\"section\",\"7\",{\"className\":\"back-section\",\"children\":[[\"$\",\"h2\",\"0\",{\"className\":\"main-title\",\"children\":\"Notes\"}],[\"$\",\"div\",\"1\",{\"className\":\"footnote\",\"children\":[[\"$\",\"a\",\"0\",{\"id\":\"n1\",\"children\":[]}],[\"$\",\"p\",\"1\",{\"children\":[[\"$\",\"span\",\"0\",{\"className\":\"generated\",\"children\":\"[1]\"}],\" It is not possible, in the present paper, to consider all the metrical data collected, also available in other published works, on the osteological remains belonging to Neolithic, Umm an Naar and Hafit period on the coast, because they are not statistically sufficient. Hence, we can’t include in this evaluation the scarce osteometrical data from domestic animals retrieved in Ras al-Hadd HD-5 (\",[\"$\",\"a\",\"2\",{\"ref-type\":\"bibr\",\"id\":\"inline-text-B8\",\"href\":\"?tab=references#B8\",\"children\":\"Borgi \u0026 Maini 2020\"}],\") e HD-1 (Maini under study) e di Ras al-Jinz RJ-2 (\",[\"$\",\"a\",\"4\",{\"ref-type\":\"bibr\",\"id\":\"inline-text-B7\",\"href\":\"?tab=references#B7\",\"children\":\"Bökönyi 1998\"}],\") or RJ-3 (\",[\"$\",\"a\",\"6\",{\"ref-type\":\"bibr\",\"id\":\"inline-text-B16\",\"href\":\"?tab=references#B16\",\"children\":\"De Rorre et al. 2020\"}],\").\"]}]]}],[\"$\",\"div\",\"2\",{\"className\":\"footnote\",\"children\":[[\"$\",\"a\",\"0\",{\"id\":\"n2\",\"children\":[]}],[\"$\",\"p\",\"1\",{\"children\":[[\"$\",\"span\",\"0\",{\"className\":\"generated\",\"children\":\"[2]\"}],\" Excavations at Salut were carried out between 2004 and 2019 by the IMTO (Italian Mission To Oman) of the University of Pisa under the direction A. Avanzini and with the support of the former Office of H.E. the Advisor for H.M. the Sultan for Cultural Affairs (\",[\"$\",\"a\",\"2\",{\"ref-type\":\"bibr\",\"id\":\"inline-text-B18\",\"href\":\"?tab=references#B18\",\"children\":\"Degli Esposti 2016\"}],\"; \",[\"$\",\"a\",\"4\",{\"ref-type\":\"bibr\",\"id\":\"inline-text-B3\",\"href\":\"?tab=references#B3\",\"children\":\"Avanzini \u0026 Degli Esposti 2018\"}],\").\"]}]]}],[\"$\",\"div\",\"3\",{\"className\":\"footnote\",\"children\":[[\"$\",\"a\",\"0\",{\"id\":\"n3\",\"children\":[]}],[\"$\",\"p\",\"1\",{\"children\":[[\"$\",\"span\",\"0\",{\"className\":\"generated\",\"children\":\"[3]\"}],\" Excavations at Daba Al-Bayah were conducted between 2013 and 2022 under the direction of F. Genchi on behalf of the Ministry of Heritage and Tourism (2013–2015) and on behalf of Sapienza’s MAGPAG Project – Sapienza Archaeological Mission in the Arabian Peninsula and Gulf – F. Genchi and M. Ramazzotti (2017–2022) (\",[\"$\",\"a\",\"2\",{\"ref-type\":\"bibr\",\"id\":\"inline-text-B27\",\"href\":\"?tab=references#B27\",\"children\":\"Genchi et al. 2018\"}],\"; \",[\"$\",\"a\",\"4\",{\"ref-type\":\"bibr\",\"id\":\"inline-text-B28\",\"href\":\"?tab=references#B28\",\"children\":\"Genchi, Ramazzotti \u0026 Larosa 2022\"}],\").\"]}]]}],[\"$\",\"div\",\"4\",{\"className\":\"footnote\",\"children\":[[\"$\",\"a\",\"0\",{\"id\":\"n4\",\"children\":[]}],[\"$\",\"p\",\"1\",{\"children\":[[\"$\",\"span\",\"0\",{\"className\":\"generated\",\"children\":\"[4]\"}],\" Excavations at Bimah BMH2 were carried out between 2014 and 2017 by the University of Naples “L’Orientale” under the direction of R. Loreto (\",[\"$\",\"a\",\"2\",{\"ref-type\":\"bibr\",\"id\":\"inline-text-B31\",\"href\":\"?tab=references#B31\",\"children\":\"Loreto 2018\"}],\").\"]}]]}],[\"$\",\"div\",\"5\",{\"className\":\"footnote\",\"children\":[[\"$\",\"a\",\"0\",{\"id\":\"n5\",\"children\":[]}],[\"$\",\"p\",\"1\",{\"children\":[[\"$\",\"span\",\"0\",{\"className\":\"generated\",\"children\":\"[5]\"}],\" The general scarcity of coastal Iron Age sites deeply studied represents a well-known problem in literature. Currently, Bimah-BMH2 is the only late Iron age site where the entire animal bone sample has been studied (\",[\"$\",\"a\",\"2\",{\"ref-type\":\"bibr\",\"id\":\"inline-text-B32\",\"href\":\"?tab=references#B32\",\"children\":\"Maini \u0026 Loreto 2022\"}],\").\"]}]]}],[\"$\",\"div\",\"6\",{\"className\":\"footnote\",\"children\":[[\"$\",\"a\",\"0\",{\"id\":\"n6\",\"children\":[]}],[\"$\",\"p\",\"1\",{\"children\":[[\"$\",\"span\",\"0\",{\"className\":\"generated\",\"children\":\"[6]\"}],\" The new project of archaeological investigation at Tell Abraq was launched in 2019 under the field direction of M. Degli Esposti (Italian Archaeological Mission in Umm al-Quwain – IAMUQ) in collaboration with the Tourism and Archaeology Department of Umm al-Quwain (TAD-UAQ).\"]}]]}],[\"$\",\"div\",\"7\",{\"className\":\"footnote\",\"children\":[\"$Le8\",\"$Le9\"]}],\"$Lea\",\"$Leb\",\"$Lec\",\"$Led\",\"$Lee\",\"$Lef\"]}]\n"])</script><script nonce="OWMyZTMyZGMtMjFhNy00NWY0LWFhZDQtYzhmZDRmNTkxYWYz">self.__next_f.push([1,"f0:T5f3,"])</script><script nonce="OWMyZTMyZGMtMjFhNy00NWY0LWFhZDQtYzhmZDRmNTkxYWYz">self.__next_f.push([1,"We would like to express our gratitude to all the directors of the teams involved in the archaeological excavations cited in this contribution: Alessandra Avanzini, Michele Degli Esposti, Romolo Loreto, Francesco Genchi, Tim Power. Moreover, we would like to thank the following Institutions: Ministry of Heritage and Tourism of the Sultanate of Oman, in particular H.E. Salim M. Almahruqi, Minister of Heritage and Tourism; H.E. Eng. Ibrahim Al-Kharusi, Undersecretary for Heritage Affairs; Eng. Yousra Al-Subhi, Director General of Archaeology; Mr Sultan Al-Bakri, Advisor to Research and Study; Mr Ali Al-Mahrooqi, Director of the Department of Antiquities; Ms Samiya Al-Shaqsi, Head of Missions; the former Office of H.E. the Advisor for H.M. the Sultan for Cultural Affairs; Sheikh Majid bin Saud Al Mu‘alla, Chairman of the Department Tourism and Archaeology of Umm al-Quwain. Our gratitude is also due to Britt M. Starkovich of the Senckenberg Centre for Human Evolution and Palaeoenvironment (SHEP) at the University of Tübingen, and to Angel Blanco Lapaz, Collections Manager of Zooarchaeology/Archaeobotany at Institute for Archaeological Sciences, Eberhard Karls University of Tübingen, for their great availability and the facilitated access to the reference collection. Last but not least, we heartfully thank Conrad Schmidt and all members of the UmWeltWandel project for inviting us to present our research in the Human-Environment Interactions in Ancient Arabia hosted in Tübingen, 6–8 November 2023."])</script><script nonce="OWMyZTMyZGMtMjFhNy00NWY0LWFhZDQtYzhmZDRmNTkxYWYz">self.__next_f.push([1,"ac:[\"$\",\"section\",\"8\",{\"className\":\"back-section\",\"children\":[[\"$\",\"h2\",\"0\",{\"className\":\"main-title\",\"children\":\"Acknowledgements\"}],[\"$\",\"p\",\"1\",{\"children\":\"$f0\"}]]}]\nad:[\"$\",\"section\",\"9\",{\"children\":[[\"$\",\"h2\",\"0\",{\"className\":\"main-title\",\"children\":\"Competing Interests\"}],[\"$\",\"p\",\"1\",{\"children\":\"The authors have no competing interests to declare.\"}]]}]\nae:[\"$\",\"section\",\"10\",{\"children\":[[\"$\",\"h2\",\"0\",{\"className\":\"main-title\",\"children\":\"Author contributions\"}],[\"$\",\"p\",\"1\",{\"children\":\"Elena Maini carried out the zooarchaeological analyses on faunal remains from Daba Al-Bayah, Bimah BMH2, Tell Abraq, and Siniya Island, while Laura Strolin carried out the zooarchaeological analyses on faunal remains from Salut territorial compound in the Sultanate of Oman. Matteo Cianfoni elaborated all the statistical analyses included in this contribution. All authors have contributed equally to writing and reviewing the text.\"}]]}]\n"])</script><script nonce="OWMyZTMyZGMtMjFhNy00NWY0LWFhZDQtYzhmZDRmNTkxYWYz">self.__next_f.push([1,"b7:[\"$\",\"a\",\"11\",{\"ref-type\":\"bibr\",\"id\":\"inline-text-B12\",\"href\":\"?tab=references#B12\",\"children\":\"Cremaschi et al. 2018\"}]\nb8:[\"$\",\"a\",\"13\",{\"ref-type\":\"bibr\",\"id\":\"inline-text-B21\",\"href\":\"?tab=references#B21\",\"children\":\"Degli Esposti et al. 2018\"}]\n"])</script><script nonce="OWMyZTMyZGMtMjFhNy00NWY0LWFhZDQtYzhmZDRmNTkxYWYz">self.__next_f.push([1,"b9:[\"$\",\"p\",\"5\",{\"children\":[\"Excavations at Early Iron Age Salut resulted in a significant quantity of animal remains indicative of animal husbandry with exploitation of primary and secondary products. Domestic species, in particular caprines, are predominant (92.5% of the faunal assemblage) with goats outnumbering sheep, together with a scarce presence of cattle. The mortality profile for caprines, based on mandibular wear stages, shows how adult animals over three years of age were preferentially exploited. The sex ratios based on coxal bones and horn cores demonstrate a clearly higher frequency of females (male-to-female ratio being 1:9) for the goats. This suggests goat herding mainly aimed at secondary products—milk, hair, skin—and reproduction. While sheep herding was probably less focused on milk and more on meat as well as on wool (\",[\"$\",\"a\",\"1\",{\"ref-type\":\"bibr\",\"id\":\"inline-text-B47\",\"href\":\"?tab=references#B47\",\"children\":\"Strolin \u0026 Studer 2018\"}],\").\"]}]\n"])</script><script nonce="OWMyZTMyZGMtMjFhNy00NWY0LWFhZDQtYzhmZDRmNTkxYWYz">self.__next_f.push([1,"ba:[\"$\",\"p\",\"6\",{\"children\":[\"The second site that has yielded considerable quantities of faunal remains is the funerary structure \",[\"$\",\"b\",\"1\",{\"children\":\"LCG-2 at Daba Al-Bayah\"}],\", located in the Musandam Peninsula of northern Oman, and excavated by the MASPAG Project.\",[\"$\",\"sup\",\"3\",{\"children\":[\"$\",\"a\",null,{\"ref-type\":\"fn\",\"href\":\"#n3\",\"children\":\"3\"}]}],\" The funerary complex of Daba Al-Bayah, located in the eastern part of the Musandam Peninsula, is composed of several graves. The Large Collective Grave 2 (LCG2), constructed during Iron Age II and continuously used until the Pre-Islamic Recent period, is a corridor-shaped structure, about 24 meters long and 4 meters wide, containing hundreds of individuals accompanied by thousands of valuable artifacts (\",[\"$\",\"a\",\"5\",{\"ref-type\":\"bibr\",\"id\":\"inline-text-B28\",\"href\":\"?tab=references#B28\",\"children\":\"Genchi, Ramazzotti \u0026 Larosa 2022\"}],\"). Approximately 2800 animal bones have been found in this collective grave, mainly in close association with human skeletons. More than 90% of these bones are identified as land mammals, with caprids being the most represented species. Goats are ten times more frequent than sheep, while cattle, dogs, and equids are very rare. Camels and pigs are only represented by a few fragments. LCG2 exhibits multiple types of human depositions. The most recent phase is characterized by secondary or greatly reduced burials organized in different clusters, resulting from anthropogenic actions to accommodate new burials over time. In a second phase, circular burial chambers were constructed along the perimeter walls, in addition to the main stone structure. As excavations progressed, the discovery of primary depositions increased, and a clear association between humans and animals became evident (\",[\"$\",\"a\",\"7\",{\"ref-type\":\"bibr\",\"id\":\"inline-text-B27\",\"href\":\"?tab=references#B27\",\"children\":\"Genchi et al. 2018\"}],\"; \",[\"$\",\"a\",\"9\",{\"ref-type\":\"bibr\",\"id\":\"inline-text-B28\",\"href\":\"?tab=references#B28\",\"children\":\"Genchi, Ramazzotti \u0026 Larosa 2022\"}],\"). Inside the central corridor, designed to host several burials along the mobility corridor located in the middle, more than 40 primary depositions were discovered. These are often accompanied by a wide range of grave goods, including stone, pottery and metal vessels, metal objects, ornaments, ritual tools, as well as animal remains, especially goats. Typological analysis and \",[\"$\",\"sup\",\"11\",{\"children\":\"14\"}],\"C dating place this coherent group of burials in the second half of the 1st millennium BC, during the Iron Age III (600–300 BC). At least 20 of these depositions, located inside burial chambers or at the base of the main walls, show a close relationship between humans and animals suggesting complex rituals and significant attention to details in the preparation of the burials and in the choice of the grave goods. Entire or partial carcasses of caprines are arranged in partial anatomical connection behind the head or at the feet of the human bodies. These animal skeletons, all belonging to adult individuals, have contributed to our understanding of cultic practices and the \",[\"$\",\"i\",\"13\",{\"children\":\"chaîne opératoire\"}],\" of carcass processing; they have also increased the number of available bone measurements.\"]}]\n"])</script><script nonce="OWMyZTMyZGMtMjFhNy00NWY0LWFhZDQtYzhmZDRmNTkxYWYz">self.__next_f.push([1,"bb:[\"$\",\"p\",\"7\",{\"children\":[\"Finally, the site of \",[\"$\",\"b\",\"1\",{\"children\":\"Bimah BMH2\"}],\" is included in the analysis. BMH2, excavated by the University of Naples “L’Orientale”, is located in Ash-Sharqiyyah North region and is the only Early Iron Age site (900–600 BC) located directly on the seashore in this part of Oman.\",[\"$\",\"sup\",\"3\",{\"children\":[\"$\",\"a\",null,{\"ref-type\":\"fn\",\"href\":\"#n4\",\"children\":\"4\"}]}],\" Bimah BMH2, a small seasonal settlement dated to the final phase of the Early Iron Age, occupied a strategic location facilitating direct connections between inland regions, such as Lizq, and the coast (\",[\"$\",\"a\",\"5\",{\"ref-type\":\"bibr\",\"id\":\"inline-text-B31\",\"href\":\"?tab=references#B31\",\"children\":\"Loreto 2018\"}],\"). Excavations revealed significant quantities of animal bones, along with pottery, stone vessels, shell ornaments, and tools, recovered from different layers of the main residential and functional compounds. These areas featured fireplaces and spaces for food processing and consumption, indicating a well-structured subsistence economy. Fish was the primary exploited resource, but terrestrial mammals are much more abundant compared to what emerges from the faunal spectra of Bronze Age coastal sites.\",[\"$\",\"sup\",\"7\",{\"children\":[\"$\",\"a\",null,{\"ref-type\":\"fn\",\"href\":\"#n5\",\"children\":\"5\"}]}],\" Small domestic ungulates such as sheep and goats dominate the faunal assemblage, followed by cattle and the occasional presence of dogs (\",[\"$\",\"i\",\"9\",{\"children\":\"Canis familiaris\"}],\"); equids and camels are notably absent. Wild game is represented exclusively by gazelles (\",[\"$\",\"i\",\"11\",{\"children\":\"Gazella\"}],\" sp.). Age-at-death analysis indicates that sheep and goats were also exploited during the reproductive season, as evidenced by the remains of very young individuals slaughtered within their first months of life or immediately after weaning. This suggests that the settlement was occupied by herders and their flocks during the late winter and early spring, coinciding with the birth season. Livestock management at Bimah likely played a crucial role in the local subsistence economy, possibly linked to the irrigated agricultural areas in the interior, accessible via nearby wadis (\",[\"$\",\"a\",\"13\",{\"ref-type\":\"bibr\",\"id\":\"inline-text-B32\",\"href\":\"?tab=references#B32\",\"children\":\"Maini \u0026 Loreto 2022\"}],\").\"]}]\n"])</script><script nonce="OWMyZTMyZGMtMjFhNy00NWY0LWFhZDQtYzhmZDRmNTkxYWYz">self.__next_f.push([1,"bc:[\"$\",\"p\",\"8\",{\"children\":[\"In the UAE, zooarchaeological evidence from \",[\"$\",\"b\",\"1\",{\"children\":\"Umm Al-Quwain\"}],\" is considered in this study and includes the Iron Age occupation at the site of Tell Abraq, excavated by the IAMUQ Archeological team,\",[\"$\",\"sup\",\"3\",{\"children\":[\"$\",\"a\",null,{\"ref-type\":\"fn\",\"href\":\"#n6\",\"children\":\"6\"}]}],\" along with structures belonging to different chronological phases recently discovered on Siniya Island, excavated by the SIAP Project\",[\"$\",\"sup\",\"5\",{\"children\":[\"$\",\"a\",null,{\"ref-type\":\"fn\",\"href\":\"#n7\",\"children\":\"7\"}]}],\" (\",[\"$\",\"a\",\"7\",{\"ref-type\":\"table\",\"href\":\"#T1\",\"children\":\"Table 1\"}],\").\"]}]\nf1:T44e,"])</script><script nonce="OWMyZTMyZGMtMjFhNy00NWY0LWFhZDQtYzhmZDRmNTkxYWYz">self.__next_f.push([1,", a multi-period site located at the border between the territories of Umm Al-Quwain and Sharjah Emirates. Tell Abraq is notable for its continuous human occupation from circa 2500 BC to AD 300. The current research project focuses on the span between the Late Bronze Age/Iron Age I transition and the late pre-Islamic period. Recent excavations have uncovered crucial architectural features and assemblages of archaeological materials across different site phases. Work has primarily focused on three areas where nine trenches were excavated. Among these, in Trenches 2 and 3, a large section of the site’s massive surrounding wall and an associated ancient ditch were uncovered. In Trench 4, excavation of a large building, referred to as “the palace,” revealed new walls and evidence of structural changes due to possible destruction events. The material culture from the site indicates a continuous occupation throughout the 1st millennium BC and the early centuries AD. The palace is a unique discovery in South-East Arabia, dating back to the transition from the 2nd to the 1st millennium ("])</script><script nonce="OWMyZTMyZGMtMjFhNy00NWY0LWFhZDQtYzhmZDRmNTkxYWYz">self.__next_f.push([1,"bd:[\"$\",\"p\",\"9\",{\"children\":[\"In late 2019, stratigraphic excavations were resumed in the eastern area of \",[\"$\",\"b\",\"1\",{\"children\":\"Tell Abraq\"}],\"$f1\",[\"$\",\"a\",\"3\",{\"ref-type\":\"bibr\",\"id\":\"inline-text-B20\",\"href\":\"?tab=references#B20\",\"children\":\"Degli Esposti et al. 2023\"}],\").\"]}]\n"])</script><script nonce="OWMyZTMyZGMtMjFhNy00NWY0LWFhZDQtYzhmZDRmNTkxYWYz">self.__next_f.push([1,"be:[\"$\",\"p\",\"10\",{\"children\":[\"Zooarchaeological analyses of the numerous faunal remains from Tell Abraq are ongoing, in parallel with the excavation campaigns. The current research focuses on the Iron Age phases, mainly Iron Age II. Hence, only a preliminary overview can be presented. The animal remains exhibit a varied faunal composition. Marine resources constitute the primary assemblage, accounting for 60% of the protein exploited at the site. However, land mammals are also present and significant, making up 30% of the total animal remains discovered at Tell Abraq. Among the land mammals, small ungulates represent 90%, with caprines being the prominent group and goats three times more frequent than sheep. Protein procurement was also supplemented by the exploitation of birds, mainly cormorants (\",[\"$\",\"i\",\"1\",{\"children\":\"Phalacrocorax\"}],\" sp.), which were consumed at different growth stages. This indicates well-developed hunting strategies targeting lagoon resources, where the nesting areas of this species are still located today (\",[\"$\",\"a\",\"3\",{\"ref-type\":\"bibr\",\"id\":\"inline-text-B50\",\"href\":\"?tab=references#B50\",\"children\":\"Tomé 2003\"}],\").\"]}]\n"])</script><script nonce="OWMyZTMyZGMtMjFhNy00NWY0LWFhZDQtYzhmZDRmNTkxYWYz">self.__next_f.push([1,"bf:[\"$\",\"p\",\"11\",{\"children\":[\"Recent excavations in \",[\"$\",\"b\",\"1\",{\"children\":\"Siniya Island\"}],\" uncovered a Christian monastery from the 7th and 8th centuries AD, associated with a settlement. This 10-hectare settlement (Siniya LAS) contains dense mounding with building materials, pottery, glass, and shells. The excavations revealed large courtyard buildings surrounded by small double-roomed structures, probable dwellings of merchants and fishermen. Evidence of a pearling economy includes oyster-shell middens, several pearls, and a pearl diver’s weight, the earliest well-dated example found in the Emirates (\",[\"$\",\"a\",\"3\",{\"ref-type\":\"bibr\",\"id\":\"inline-text-B40\",\"href\":\"?tab=references#B40\",\"children\":\"Power et al. 2024\"}],\").\",[\"$\",\"sup\",\"5\",{\"children\":[\"$\",\"a\",null,{\"ref-type\":\"fn\",\"href\":\"#n8\",\"children\":\"8\"}]}],\" As expected, marine resources, in particular fish,\",[\"$\",\"sup\",\"7\",{\"children\":[\"$\",\"a\",null,{\"ref-type\":\"fn\",\"href\":\"#n9\",\"children\":\"9\"}]}],\" provided the majority of the protein intake of the inhabitants of the island in all the chronological periods but land mammals and birds (both domestic and wild) were exploited as well. Regarding land mammals, the most represented groups are caprines, mainly sheep but also goats. Caprines show a different type of exploitation according to the age-at-death estimates. In fact, they can be involved in milk and/or meat production following different killing strategies depending on species. Concerning food resources, a few remains of a juvenile pig (\",[\"$\",\"i\",\"9\",{\"children\":\"Sus domesticus\"}],\") were also found at the settlement, while from the church in the core complex of the monastery area, two remains of dromedary (\",[\"$\",\"i\",\"11\",{\"children\":\"Camelus dromedarius\"}],\") with cut marks testify to the exploitation of this animal not only as a beast of burden but also as a food resource. Moreover, the dromedary represents the only large-size ungulate documented on the Island. No bovine or equid bones, neither horses nor donkeys, were found. Finally, among the domestic animals, an entire skeleton of a dog was found inside the Monastery complex. Wild mammals are not recorded in the faunal assemblages of the Island. The only game animals discovered are turtles, dolphins—perhaps not related to hunting practices—and birds of different sizes. The birds, especially the cormorants, were surely caught and exploited on the island.\",[\"$\",\"sup\",\"13\",{\"children\":[\"$\",\"a\",null,{\"ref-type\":\"fn\",\"href\":\"#n10\",\"children\":\"10\"}]}]]}]\n"])</script><script nonce="OWMyZTMyZGMtMjFhNy00NWY0LWFhZDQtYzhmZDRmNTkxYWYz">self.__next_f.push([1,"c0:[\"$\",\"td\",\"1\",{\"align\":\"left\",\"valign\":\"top\",\"children\":\"radius\"}]\nc1:[\"$\",\"tr\",\"7\",{\"children\":[[\"$\",\"td\",\"0\",{\"align\":\"left\",\"valign\":\"top\",\"children\":\"BT\"}],[\"$\",\"td\",\"1\",{\"align\":\"left\",\"valign\":\"top\",\"children\":\"humerus\"}]]}]\nc2:[\"$\",\"tr\",\"8\",{\"children\":[[\"$\",\"td\",\"0\",{\"align\":\"left\",\"valign\":\"top\",\"rowSpan\":\"4\",\"children\":\"Depth\"}],[\"$\",\"td\",\"1\",{\"align\":\"left\",\"valign\":\"top\",\"children\":\"Dd\"}],[\"$\",\"td\",\"2\",{\"align\":\"left\",\"valign\":\"top\",\"children\":\"tibia\"}]]}]\nc3:[\"$\",\"tr\",\"9\",{\"children\":[[\"$\",\"td\",\"0\",{\"align\":\"left\",\"valign\":\"top\",\"children\":\"DD\"}],[\"$\",\"td\",\"1\",{\"align\":\"left\",\"valign\":\"top\",\"children\":\"metacarpus\"}]]}]\nc4:[\"$\",\"tr\",\"10\",{\"children\":[[\"$\",\"td\",\"0\",{\"align\":\"left\",\"valign\":\"top\",\"children\":\"Dp\"}],[\"$\",\"td\",\"1\",{\"align\":\"left\",\"valign\":\"top\",\"children\":\"humerus, radius, metacarpus, metatarsus\"}]]}]\nc5:[\"$\",\"tr\",\"11\",{\"children\":[[\"$\",\"td\",\"0\",{\"align\":\"left\",\"valign\":\"top\",\"children\":\"Dl\"}],[\"$\",\"td\",\"1\",{\"align\":\"left\",\"valign\":\"top\",\"children\":\"astragalus\"}]]}]\nc6:[\"$\",\"p\",\"5\",{\"children\":[\"Moreover, any bone with surface damage, alterations or pathologies that could interfere with comparisons was excluded from the study. To enhance the reliability of the analysis, skeletal elements classified solely as sheep/goat, due to their morphological ambiguity, were excluded from the statistical evaluation. The analysis on sheep and goat bones was conducted by considering the taxa both separately and collectively (see \",[\"$\",\"a\",\"1\",{\"ref-type\":\"bibr\",\"id\":\"inline-text-T3\",\"href\":\"?tab=references#T3\",\"children\":\"Tables 3\"}],\", \",[\"$\",\"a\",\"3\",{\"ref-type\":\"bibr\",\"id\":\"inline-text-T4\",\"href\":\"?tab=references#T4\",\"children\":\"4\"}],\").\"]}]\n"])</script><script nonce="OWMyZTMyZGMtMjFhNy00NWY0LWFhZDQtYzhmZDRmNTkxYWYz">self.__next_f.push([1,"c7:[\"$\",\"div\",\"6\",{\"className\":\"table-wrap panel\",\"children\":[[\"$\",\"a\",\"0\",{\"id\":\"T3\",\"children\":[]}],[\"$\",\"h5\",\"1\",{\"className\":\"label\",\"children\":\"Table 3\"}],[\"$\",\"div\",\"2\",{\"className\":\"caption\",\"children\":[\"$\",\"p\",null,{\"className\":\"first\",\"children\":\"Results of the Kruskal-Wallis test for the LSI width, length and depth values among sites. In taxa S = sheep; G = goat; ns = not significant.\"}]}],[\"$\",\"table\",\"3\",{\"xmlnsXlink\":\"http://www.w3.org/1999/xlink\",\"xmlns:xsi\":\"http://www.w3.org/2001/XMLSchema-instance\",\"children\":[\"$\",\"tbody\",null,{\"children\":[[\"$\",\"tr\",\"0\",{\"children\":[[\"$\",\"th\",\"0\",{\"align\":\"left\",\"valign\":\"top\",\"children\":\"TAXA\"}],[\"$\",\"th\",\"1\",{\"align\":\"left\",\"valign\":\"top\",\"children\":\"VARIABLE\"}],[\"$\",\"th\",\"2\",{\"align\":\"left\",\"valign\":\"top\",\"children\":\"n.obs\"}],[\"$\",\"th\",\"3\",{\"align\":\"left\",\"valign\":\"top\",\"children\":\"CHI-SQUARED\"}],[\"$\",\"th\",\"4\",{\"align\":\"left\",\"valign\":\"top\",\"children\":\"Df\"}],[\"$\",\"th\",\"5\",{\"align\":\"left\",\"valign\":\"top\",\"children\":\"p-value\"}],[\"$\",\"th\",\"6\",{\"align\":\"left\",\"valign\":\"top\",\"children\":[\"η\",[\"$\",\"sup\",\"1\",{\"children\":\"2\"}]]}],[\"$\",\"th\",\"7\",{\"align\":\"left\",\"valign\":\"top\",\"children\":\"f\"}],[\"$\",\"th\",\"8\",{\"align\":\"left\",\"valign\":\"top\",\"children\":\"MAGNITUDE\"}]]}],[\"$\",\"tr\",\"1\",{\"children\":[[\"$\",\"td\",\"0\",{\"align\":\"left\",\"valign\":\"top\",\"children\":\"S + G\"}],[\"$\",\"td\",\"1\",{\"align\":\"left\",\"valign\":\"top\",\"children\":\"Width\"}],[\"$\",\"td\",\"2\",{\"align\":\"left\",\"valign\":\"top\",\"children\":\"267\"}],[\"$\",\"td\",\"3\",{\"align\":\"left\",\"valign\":\"top\",\"children\":\"18,592\"}],[\"$\",\"td\",\"4\",{\"align\":\"left\",\"valign\":\"top\",\"children\":\"2\"}],[\"$\",\"td\",\"5\",{\"align\":\"left\",\"valign\":\"top\",\"children\":\"\u003c0.005\"}],[\"$\",\"td\",\"6\",{\"align\":\"left\",\"valign\":\"top\",\"children\":\"0,048\"}],[\"$\",\"td\",\"7\",{\"align\":\"left\",\"valign\":\"top\",\"children\":\"0,230\"}],[\"$\",\"td\",\"8\",{\"align\":\"left\",\"valign\":\"top\",\"children\":\"small\"}]]}],[\"$\",\"tr\",\"2\",{\"children\":[[\"$\",\"td\",\"0\",{\"align\":\"left\",\"valign\":\"top\",\"children\":\"S + G\"}],[\"$\",\"td\",\"1\",{\"align\":\"left\",\"valign\":\"top\",\"children\":\"Length\"}],[\"$\",\"td\",\"2\",{\"align\":\"left\",\"valign\":\"top\",\"children\":\"130\"}],[\"$\",\"td\",\"3\",{\"align\":\"left\",\"valign\":\"top\",\"children\":\"12,318\"}],[\"$\",\"td\",\"4\",{\"align\":\"left\",\"valign\":\"top\",\"children\":\"2\"}],[\"$\",\"td\",\"5\",{\"align\":\"left\",\"valign\":\"top\",\"children\":\"\u003c0.005\"}],[\"$\",\"td\",\"6\",{\"align\":\"left\",\"valign\":\"top\",\"children\":\"0,0411\"}],[\"$\",\"td\",\"7\",{\"align\":\"left\",\"valign\":\"top\",\"children\":\"0,211\"}],[\"$\",\"td\",\"8\",{\"align\":\"left\",\"valign\":\"top\",\"children\":\"small\"}]]}],[\"$\",\"tr\",\"3\",{\"children\":[[\"$\",\"td\",\"0\",{\"align\":\"left\",\"valign\":\"top\",\"children\":\"S + G\"}],[\"$\",\"td\",\"1\",{\"align\":\"left\",\"valign\":\"top\",\"children\":\"Depth\"}],[\"$\",\"td\",\"2\",{\"align\":\"left\",\"valign\":\"top\",\"children\":\"119\"}],[\"$\",\"td\",\"3\",{\"align\":\"left\",\"valign\":\"top\",\"children\":\"4,164\"}],[\"$\",\"td\",\"4\",{\"align\":\"left\",\"valign\":\"top\",\"children\":\"2\"}],[\"$\",\"td\",\"5\",{\"align\":\"left\",\"valign\":\"top\",\"children\":\"0,007\"}],[\"$\",\"td\",\"6\",{\"align\":\"left\",\"valign\":\"top\",\"children\":\"0,2241\"}],[\"$\",\"td\",\"7\",{\"align\":\"left\",\"valign\":\"top\",\"children\":\"0,153\"}],[\"$\",\"td\",\"8\",{\"align\":\"left\",\"valign\":\"top\",\"children\":\"small\"}]]}],[\"$\",\"tr\",\"4\",{\"children\":[[\"$\",\"td\",\"0\",{\"align\":\"left\",\"valign\":\"top\",\"children\":\"G\"}],[\"$\",\"td\",\"1\",{\"align\":\"left\",\"valign\":\"top\",\"children\":\"Width\"}],[\"$\",\"td\",\"2\",{\"align\":\"left\",\"valign\":\"top\",\"children\":\"196\"}],[\"$\",\"td\",\"3\",{\"align\":\"left\",\"valign\":\"top\",\"children\":\"12,090\"}],[\"$\",\"td\",\"4\",{\"align\":\"left\",\"valign\":\"top\",\"children\":\"2\"}],[\"$\",\"td\",\"5\",{\"align\":\"left\",\"valign\":\"top\",\"children\":\"\u003c0.005\"}],[\"$\",\"td\",\"6\",{\"align\":\"left\",\"valign\":\"top\",\"children\":\"0,0448\"}],[\"$\",\"td\",\"7\",{\"align\":\"left\",\"valign\":\"top\",\"children\":\"0,222\"}],[\"$\",\"td\",\"8\",{\"align\":\"left\",\"valign\":\"top\",\"children\":\"small\"}]]}],[\"$\",\"tr\",\"5\",{\"children\":[[\"$\",\"td\",\"0\",{\"align\":\"left\",\"valign\":\"top\",\"children\":\"G\"}],[\"$\",\"td\",\"1\",{\"align\":\"left\",\"valign\":\"top\",\"children\":\"Length\"}],[\"$\",\"td\",\"2\",{\"align\":\"left\",\"valign\":\"top\",\"children\":\"98\"}],[\"$\",\"td\",\"3\",{\"align\":\"left\",\"valign\":\"top\",\"children\":\"16,411\"}],[\"$\",\"td\",\"4\",{\"align\":\"left\",\"valign\":\"top\",\"children\":\"2\"}],[\"$\",\"td\",\"5\",{\"align\":\"left\",\"valign\":\"top\",\"children\":\"\u003c0.005\"}],[\"$\",\"td\",\"6\",{\"align\":\"left\",\"valign\":\"top\",\"children\":\"0,0641\"}],[\"$\",\"td\",\"7\",{\"align\":\"left\",\"valign\":\"top\",\"children\":\"0,270\"}],[\"$\",\"td\",\"8\",{\"align\":\"left\",\"valign\":\"top\",\"children\":\"moderate\"}]]}],[\"$\",\"tr\",\"6\",{\"children\":[[\"$\",\"td\",\"0\",{\"align\":\"left\",\"valign\":\"top\",\"children\":\"G\"}],[\"$\",\"td\",\"1\",{\"align\":\"left\",\"valign\":\"top\",\"children\":\"Depth\"}],[\"$\",\"td\",\"2\",{\"align\":\"left\",\"valign\":\"top\",\"children\":\"93\"}],[\"$\",\"td\",\"3\",{\"align\":\"left\",\"valign\":\"top\",\"children\":\"2,974\"}],[\"$\",\"td\",\"4\",{\"align\":\"left\",\"valign\":\"top\",\"children\":\"2\"}],[\"$\",\"td\",\"5\",{\"align\":\"left\",\"valign\":\"top\",\"children\":\"ns\"}],[\"$\",\"td\",\"6\",{\"align\":\"left\",\"valign\":\"top\",\"colSpan\":\"3\",\"children\":\"$undefined\"}]]}],[\"$\",\"tr\",\"7\",{\"children\":[[\"$\",\"td\",\"0\",{\"align\":\"left\",\"valign\":\"top\",\"children\":\"S\"}],[\"$\",\"td\",\"1\",{\"align\":\"left\",\"valign\":\"top\",\"children\":\"Width\"}],[\"$\",\"td\",\"2\",{\"align\":\"left\",\"valign\":\"top\",\"children\":\"71\"}],[\"$\",\"td\",\"3\",{\"align\":\"left\",\"valign\":\"top\",\"children\":\"10,895\"}],[\"$\",\"td\",\"4\",{\"align\":\"left\",\"valign\":\"top\",\"children\":\"2\"}],[\"$\",\"td\",\"5\",{\"align\":\"left\",\"valign\":\"top\",\"children\":\"\u003c0.005\"}],[\"$\",\"td\",\"6\",{\"align\":\"left\",\"valign\":\"top\",\"children\":\"0,114\"}],[\"$\",\"td\",\"7\",{\"align\":\"left\",\"valign\":\"top\",\"children\":\"0,381\"}],\"$Lf2\"]}],\"$Lf3\",\"$Lf4\"]}]}]]}]\n"])</script><script nonce="OWMyZTMyZGMtMjFhNy00NWY0LWFhZDQtYzhmZDRmNTkxYWYz">self.__next_f.push([1,"c8:[\"$\",\"div\",\"7\",{\"className\":\"table-wrap panel\",\"children\":[[\"$\",\"a\",\"0\",{\"id\":\"T4\",\"children\":[]}],[\"$\",\"h5\",\"1\",{\"className\":\"label\",\"children\":\"Table 4\"}],[\"$\",\"div\",\"2\",{\"className\":\"caption\",\"children\":[\"$\",\"p\",null,{\"className\":\"first\",\"children\":\"Statistically significant results of Dunn’s test for pairwise comparisons of width, length and depth variable among sites. P-values have been adjusted using the Bonferroni correction.\"}]}],[\"$\",\"table\",\"3\",{\"xmlnsXlink\":\"http://www.w3.org/1999/xlink\",\"xmlns:xsi\":\"http://www.w3.org/2001/XMLSchema-instance\",\"children\":[\"$\",\"tbody\",null,{\"children\":[[\"$\",\"tr\",\"0\",{\"children\":[[\"$\",\"th\",\"0\",{\"align\":\"left\",\"valign\":\"top\",\"children\":\"TAXA\"}],[\"$\",\"th\",\"1\",{\"align\":\"left\",\"valign\":\"top\",\"children\":\"VARIABLE\"}],[\"$\",\"th\",\"2\",{\"align\":\"left\",\"valign\":\"top\",\"children\":\"SITE COMPARISON\"}],[\"$\",\"th\",\"3\",{\"align\":\"left\",\"valign\":\"top\",\"children\":\"z\"}],[\"$\",\"th\",\"4\",{\"align\":\"left\",\"valign\":\"top\",\"children\":[\"$\",\"i\",null,{\"children\":\"p-value\"}]}]]}],[\"$\",\"tr\",\"1\",{\"children\":[[\"$\",\"td\",\"0\",{\"align\":\"left\",\"valign\":\"top\",\"rowSpan\":\"4\",\"children\":\"S + G\"}],[\"$\",\"td\",\"1\",{\"align\":\"left\",\"valign\":\"top\",\"children\":\"Width\"}],[\"$\",\"td\",\"2\",{\"align\":\"left\",\"valign\":\"top\",\"children\":\"Daba~Salut Iron\"}],[\"$\",\"td\",\"3\",{\"align\":\"left\",\"valign\":\"top\",\"children\":\"–2,914\"}],[\"$\",\"td\",\"4\",{\"align\":\"left\",\"valign\":\"top\",\"children\":\"0,0107\"}]]}],[\"$\",\"tr\",\"2\",{\"children\":[[\"$\",\"td\",\"0\",{\"align\":\"left\",\"valign\":\"top\",\"children\":\"Width\"}],[\"$\",\"td\",\"1\",{\"align\":\"left\",\"valign\":\"top\",\"children\":\"Salut Bronze~Salut Iron\"}],[\"$\",\"td\",\"2\",{\"align\":\"left\",\"valign\":\"top\",\"children\":\"–3,2812\"}],[\"$\",\"td\",\"3\",{\"align\":\"left\",\"valign\":\"top\",\"children\":\"0,0031\"}]]}],[\"$\",\"tr\",\"3\",{\"children\":[[\"$\",\"td\",\"0\",{\"align\":\"left\",\"valign\":\"top\",\"children\":\"Length\"}],[\"$\",\"td\",\"1\",{\"align\":\"left\",\"valign\":\"top\",\"children\":\"Daba~Salut Iron\"}],[\"$\",\"td\",\"2\",{\"align\":\"left\",\"valign\":\"top\",\"children\":\"–3,5958\"}],[\"$\",\"td\",\"3\",{\"align\":\"left\",\"valign\":\"top\",\"children\":\"0,001\"}]]}],[\"$\",\"tr\",\"4\",{\"children\":[[\"$\",\"td\",\"0\",{\"align\":\"left\",\"valign\":\"top\",\"children\":\"Depth\"}],[\"$\",\"td\",\"1\",{\"align\":\"left\",\"valign\":\"top\",\"children\":\"Salut Bronze~Salut Iron\"}],[\"$\",\"td\",\"2\",{\"align\":\"left\",\"valign\":\"top\",\"children\":\"–2,4034\"}],[\"$\",\"td\",\"3\",{\"align\":\"left\",\"valign\":\"top\",\"children\":\"0,0487\"}]]}],[\"$\",\"tr\",\"5\",{\"children\":[[\"$\",\"td\",\"0\",{\"align\":\"left\",\"valign\":\"top\",\"rowSpan\":\"3\",\"children\":\"G\"}],[\"$\",\"td\",\"1\",{\"align\":\"left\",\"valign\":\"top\",\"children\":\"Width\"}],[\"$\",\"td\",\"2\",{\"align\":\"left\",\"valign\":\"top\",\"children\":\"Daba~Salut Iron\"}],[\"$\",\"td\",\"3\",{\"align\":\"left\",\"valign\":\"top\",\"children\":\"–3,353\"}],[\"$\",\"td\",\"4\",{\"align\":\"left\",\"valign\":\"top\",\"children\":\"0,0024\"}]]}],[\"$\",\"tr\",\"6\",{\"children\":[[\"$\",\"td\",\"0\",{\"align\":\"left\",\"valign\":\"top\",\"children\":\"Length\"}],[\"$\",\"td\",\"1\",{\"align\":\"left\",\"valign\":\"top\",\"children\":\"Daba~Salut Iron\"}],[\"$\",\"td\",\"2\",{\"align\":\"left\",\"valign\":\"top\",\"children\":\"–3,4488\"}],[\"$\",\"td\",\"3\",{\"align\":\"left\",\"valign\":\"top\",\"children\":\"0,0017\"}]]}],[\"$\",\"tr\",\"7\",{\"children\":[[\"$\",\"td\",\"0\",{\"align\":\"left\",\"valign\":\"top\",\"children\":\"Length\"}],[\"$\",\"td\",\"1\",{\"align\":\"left\",\"valign\":\"top\",\"children\":\"Salut Bronze~Salut Iron\"}],[\"$\",\"td\",\"2\",{\"align\":\"left\",\"valign\":\"top\",\"children\":\"–2,7177\"}],[\"$\",\"td\",\"3\",{\"align\":\"left\",\"valign\":\"top\",\"children\":\"0,0197\"}]]}],[\"$\",\"tr\",\"8\",{\"children\":[[\"$\",\"td\",\"0\",{\"align\":\"left\",\"valign\":\"top\",\"rowSpan\":\"2\",\"children\":\"S\"}],[\"$\",\"td\",\"1\",{\"align\":\"left\",\"valign\":\"top\",\"children\":\"Width\"}],[\"$\",\"td\",\"2\",{\"align\":\"left\",\"valign\":\"top\",\"children\":\"Daba~Salut Bronze\"}],[\"$\",\"td\",\"3\",{\"align\":\"left\",\"valign\":\"top\",\"children\":\"3,2274\"}],[\"$\",\"td\",\"4\",{\"align\":\"left\",\"valign\":\"top\",\"children\":\"0,0037\"}]]}],[\"$\",\"tr\",\"9\",{\"children\":[[\"$\",\"td\",\"0\",{\"align\":\"left\",\"valign\":\"top\",\"children\":\"Width\"}],[\"$\",\"td\",\"1\",{\"align\":\"left\",\"valign\":\"top\",\"children\":\"Salut Bronze~Salut Iron\"}],[\"$\",\"td\",\"2\",{\"align\":\"left\",\"valign\":\"top\",\"children\":\"–2,9764\"}],[\"$\",\"td\",\"3\",{\"align\":\"left\",\"valign\":\"top\",\"children\":\"0,0088\"}]]}]]}]}]]}]\n"])</script><script nonce="OWMyZTMyZGMtMjFhNy00NWY0LWFhZDQtYzhmZDRmNTkxYWYz">self.__next_f.push([1,"c9:[\"$\",\"p\",\"8\",{\"children\":[\"All the analyses were performed in R (v. 2024.04.1 + 748) (\",[\"$\",\"a\",\"1\",{\"ref-type\":\"bibr\",\"id\":\"inline-text-B42\",\"href\":\"?tab=references#B42\",\"children\":\"R core Team 2022\"}],\").\"]}]\nca:[\"$\",\"p\",\"9\",{\"children\":[\"Sheep and goat sizes were investigated using a widely used zooarchaeological methodology: the Log Size Index (LSI) method (\",[\"$\",\"a\",\"1\",{\"ref-type\":\"bibr\",\"id\":\"inline-text-B45\",\"href\":\"?tab=references#B45\",\"children\":\"Simpson 1960\"}],\"; \",[\"$\",\"a\",\"3\",{\"ref-type\":\"bibr\",\"id\":\"inline-text-B35\",\"href\":\"?tab=references#B35\",\"children\":\"Meadow 1999\"}],\"; \",[\"$\",\"a\",\"5\",{\"ref-type\":\"bibr\",\"id\":\"inline-text-B1\",\"href\":\"?tab=references#B1\",\"children\":\"Albarella 2002\"}],\"; \",[\"$\",\"a\",\"7\",{\"ref-type\":\"bibr\",\"id\":\"inline-text-B56\",\"href\":\"?tab=references#B56\",\"children\":\"Wolfhagen 2020\"}],\").\"]}]\ncb:[\"$\",\"p\",\"10\",{\"children\":\"The LSI (Log Size Index) normalizes individual measurements by dividing them by a standard value and converting the result into a decimal logarithm. This approach allows measurements from various skeletal elements to be represented on a unified scale, thereby expanding the dataset. LSI values were calculated by applying the following formula:\"}]\n"])</script><script nonce="OWMyZTMyZGMtMjFhNy00NWY0LWFhZDQtYzhmZDRmNTkxYWYz">self.__next_f.push([1,"cc:[\"$\",\"div\",\"11\",{\"className\":\"disp-formula panel\",\"children\":[[\"$\",\"a\",\"0\",{\"id\":\"FD1\",\"children\":[]}],[\"$\",\"math\",\"1\",{\"xmlnsXlink\":\"http://www.w3.org/1999/xlink\",\"xmlns:xsi\":\"http://www.w3.org/2001/XMLSchema-instance\",\"xmlns\":\"http://www.w3.org/1998/Math/MathML\",\"id\":\"Eq001-mml\",\"children\":[\"$\",\"mrow\",null,{\"children\":[[\"$\",\"mi\",\"0\",{\"children\":\"L\"}],[\"$\",\"mi\",\"1\",{\"children\":\"S\"}],[\"$\",\"mi\",\"2\",{\"children\":\"I\"}],[\"$\",\"mo\",\"3\",{\"children\":\" \"}],[\"$\",\"mo\",\"4\",{\"children\":\" \"}],[\"$\",\"mo\",\"5\",{\"children\":\"=\"}],[\"$\",\"mo\",\"6\",{\"children\":\" \"}],[\"$\",\"mo\",\"7\",{\"children\":\" \"}],[\"$\",\"mo\",\"8\",{\"children\":\" \"}],[\"$\",\"mi\",\"9\",{\"children\":\"l\"}],[\"$\",\"mi\",\"10\",{\"children\":\"o\"}],[\"$\",\"mi\",\"11\",{\"children\":\"g\"}],[\"$\",\"mn\",\"12\",{\"children\":\"10\"}],[\"$\",\"mo\",\"13\",{\"children\":\" \"}],[\"$\",\"mi\",\"14\",{\"children\":\"x\"}],[\"$\",\"mo\",\"15\",{\"children\":\" \"}],[\"$\",\"mo\",\"16\",{\"children\":\" \"}],[\"$\",\"mo\",\"17\",{\"children\":\"−\"}],[\"$\",\"mo\",\"18\",{\"children\":\" \"}],[\"$\",\"mo\",\"19\",{\"children\":\" \"}],[\"$\",\"mi\",\"20\",{\"children\":\"l\"}],[\"$\",\"mi\",\"21\",{\"children\":\"o\"}],[\"$\",\"mi\",\"22\",{\"children\":\"g\"}],[\"$\",\"mn\",\"23\",{\"children\":\"10\"}],[\"$\",\"mo\",\"24\",{\"children\":\" \"}],[\"$\",\"mstyle\",\"25\",{\"displaystyle\":\"false\",\"children\":[\"$\",\"msub\",null,{\"children\":[[\"$\",\"mrow\",\"0\",{\"children\":[\"$\",\"mi\",null,{\"children\":\"x\"}]}],[\"$\",\"mrow\",\"1\",{\"children\":[[\"$\",\"mi\",\"0\",{\"children\":\"r\"}],[\"$\",\"mi\",\"1\",{\"children\":\"e\"}],[\"$\",\"mi\",\"2\",{\"children\":\"f\"}]]}]]}]}],[\"$\",\"mo\",\"26\",{\"children\":\" \"}],[\"$\",\"mo\",\"27\",{\"children\":\" \"}],[\"$\",\"mo\",\"28\",{\"children\":\"=\"}],[\"$\",\"mo\",\"29\",{\"children\":\" \"}],[\"$\",\"mo\",\"30\",{\"children\":\" \"}],[\"$\",\"mo\",\"31\",{\"children\":\" \"}],[\"$\",\"mi\",\"32\",{\"children\":\"l\"}],[\"$\",\"mi\",\"33\",{\"children\":\"o\"}],[\"$\",\"mi\",\"34\",{\"children\":\"g\"}],[\"$\",\"mn\",\"35\",{\"children\":\"10\"}],[\"$\",\"mo\",\"36\",{\"children\":\" \"}],[\"$\",\"mo\",\"37\",{\"stretchy\":\"false\",\"children\":\"(\"}],[\"$\",\"mi\",\"38\",{\"children\":\"x\"}],[\"$\",\"mtext\",\"39\",{\"mathvariant\":\"normal\",\"children\":\"/\"}],[\"$\",\"mstyle\",\"40\",{\"displaystyle\":\"false\",\"children\":[\"$\",\"msub\",null,{\"children\":[[\"$\",\"mi\",\"0\",{\"children\":\"x\"}],[\"$\",\"mrow\",\"1\",{\"children\":[[\"$\",\"mi\",\"0\",{\"children\":\"r\"}],[\"$\",\"mi\",\"1\",{\"children\":\"e\"}],[\"$\",\"mi\",\"2\",{\"children\":\"f\"}]]}]]}]}],[\"$\",\"mo\",\"41\",{\"stretchy\":\"false\",\"children\":\")\"}]]}]}]]}]\n"])</script><script nonce="OWMyZTMyZGMtMjFhNy00NWY0LWFhZDQtYzhmZDRmNTkxYWYz">self.__next_f.push([1,"cd:[\"$\",\"p\",\"12\",{\"children\":[\"The LSI analysis (see Supplementary file S1) was conducted using the ‘zoolog’ package (\",[\"$\",\"a\",\"1\",{\"ref-type\":\"bibr\",\"id\":\"inline-text-B41\",\"href\":\"?tab=references#B41\",\"children\":\"Pozo et al. 2023\"}],\"). The standard values employed here are the measurements of sheep and goats published by Clutton-Brock et al. (\",[\"$\",\"a\",\"3\",{\"ref-type\":\"bibr\",\"id\":\"inline-text-B10\",\"href\":\"?tab=references#B10\",\"children\":\"1990\"}],\"). Length, width, and depth measurements were condensed into three respective categories using the function “\",[\"$\",\"i\",\"5\",{\"children\":\"condenselog\"}],\"”; in addition, the function “\",[\"$\",\"i\",\"7\",{\"children\":\"priority\"}],\"” was used in order to consider only one measurement per specimen (see \",[\"$\",\"a\",\"9\",{\"ref-type\":\"bibr\",\"id\":\"inline-text-B51\",\"href\":\"?tab=references#B51\",\"children\":\"Trentacoste, Nieto-Espinet \u0026 Valenzuela-Lamas 2018\"}],\").\"]}]\n"])</script><script nonce="OWMyZTMyZGMtMjFhNy00NWY0LWFhZDQtYzhmZDRmNTkxYWYz">self.__next_f.push([1,"ce:[\"$\",\"p\",\"13\",{\"children\":\"The robustness of skeletal elements has been used as a proxy for understanding changes in animal size. For instance, increased robustness may reflect selective pressures such as adaptation to arid environments, as broader bones are associated with greater load-bearing capacity. Conversely, reduced robustness may indicate smaller, more gracile animals, potentially due to limited resources or selective breeding practices emphasizing other traits.\"}]\n"])</script><script nonce="OWMyZTMyZGMtMjFhNy00NWY0LWFhZDQtYzhmZDRmNTkxYWYz">self.__next_f.push([1,"cf:[\"$\",\"p\",\"14\",{\"children\":[\"In addition, other factors influencing body size and proportions, such as genetics, nutrition, climatic conditions, and management practices (e.g., castration or sex ratios), were acknowledged as potential contributors to the observed variability (\",[\"$\",\"a\",\"1\",{\"ref-type\":\"bibr\",\"id\":\"inline-text-B13\",\"href\":\"?tab=references#B13\",\"children\":\"Davis 1996\"}],\"; \",[\"$\",\"a\",\"3\",{\"ref-type\":\"bibr\",\"id\":\"inline-text-B14\",\"href\":\"?tab=references#B14\",\"children\":\"Davis 2000\"}],\"; \",[\"$\",\"a\",\"5\",{\"ref-type\":\"bibr\",\"id\":\"inline-text-B38\",\"href\":\"?tab=references#B38\",\"children\":\"Popkin et al. 2012\"}],\"). These variables were factored into the interpretation of the results, although their precise influence remains beyond the scope of this study.\"]}]\n"])</script><script nonce="OWMyZTMyZGMtMjFhNy00NWY0LWFhZDQtYzhmZDRmNTkxYWYz">self.__next_f.push([1,"d0:[\"$\",\"p\",\"15\",{\"children\":[\"Kruskal-Wallis and Dunn’s tests for pairwise multiple comparisons were used to assess and compare statistical differences in LSI values between sites and phases, as most of the samples had a non-parametric distribution. Additionally, effect size as η\",[\"$\",\"sup\",\"1\",{\"children\":\"2\"}],\" was calculated for each p-value that was statistically significant in K-W test (\",[\"$\",\"a\",\"3\",{\"ref-type\":\"bibr\",\"id\":\"inline-text-B49\",\"href\":\"?tab=references#B49\",\"children\":\"Tomczak \u0026 Tomczak 2014\"}],\"). The interpretation of the magnitude of the effect size is based on Cohen’s f-index (\",[\"$\",\"a\",\"5\",{\"ref-type\":\"bibr\",\"id\":\"inline-text-B11\",\"href\":\"?tab=references#B11\",\"children\":\"1992: 157\"}],\", \",[\"$\",\"a\",\"7\",{\"ref-type\":\"table\",\"href\":\"#T1\",\"children\":\"Table 1\"}],\", test n. 7), as for each η\",[\"$\",\"sup\",\"9\",{\"children\":\"2\"}],\" value the relative \",[\"$\",\"i\",\"11\",{\"children\":\"f-index\"}],\" was calculated according to the formula given by Cohen (\",[\"$\",\"a\",\"13\",{\"ref-type\":\"bibr\",\"id\":\"inline-text-B11\",\"href\":\"?tab=references#B11\",\"children\":\"1992: 284\"}],\" formula 8.2.22). The package ‘rstatix’ (\",[\"$\",\"a\",\"15\",{\"ref-type\":\"bibr\",\"id\":\"inline-text-B30\",\"href\":\"?tab=references#B30\",\"children\":\"Kassambara 2021\"}],\") was used for statistical analysis.\"]}]\n"])</script><script nonce="OWMyZTMyZGMtMjFhNy00NWY0LWFhZDQtYzhmZDRmNTkxYWYz">self.__next_f.push([1,"d1:[\"$\",\"p\",\"16\",{\"children\":[\"Furthermore, a focus is developed on astragali (knucklebones). The discrimination between sheep and goat astragali following the methodology proposed by Davis (\",[\"$\",\"a\",\"1\",{\"ref-type\":\"bibr\",\"id\":\"inline-text-B15\",\"href\":\"?tab=references#B15\",\"children\":\"2017\"}],\") was used. This method allows to explore the differences in the shape of goat and sheep astragali on a metrical basis through the ratios of distal breadth to lateral depth and lateral depth to greatest length (Bd/Dl, Dl/GLl Driesch \",[\"$\",\"i\",\"3\",{\"children\":\"sensu\"}],\"). This method was developed to metrically distinguish between populations of sheep and goats from different geographical regions and was also proved efficient to this aim by Salvagno and Albarella (\",[\"$\",\"a\",\"5\",{\"ref-type\":\"bibr\",\"id\":\"inline-text-B44\",\"href\":\"?tab=references#B44\",\"children\":\"2017\"}],\"). In the present contribution, it is applied to assess previous determinations made on morphological basis and to provide a first morphometrical overview on astragalar shape in South-East Arabia. The archaeological astragali included herein were indeed previously determined as sheep or goat based on morphological features following focused literature (\",[\"$\",\"a\",\"7\",{\"ref-type\":\"bibr\",\"id\":\"inline-text-B5\",\"href\":\"?tab=references#B5\",\"children\":\"Boessneck, Müller \u0026 Teichert 1964\"}],\"; \",[\"$\",\"a\",\"9\",{\"ref-type\":\"bibr\",\"id\":\"inline-text-B23\",\"href\":\"?tab=references#B23\",\"children\":\"Fernandez 2001\"}],\"; \",[\"$\",\"a\",\"11\",{\"ref-type\":\"bibr\",\"id\":\"inline-text-B57\",\"href\":\"?tab=references#B57\",\"children\":\"Zeder \u0026 Lapham 2010\"}],\") and using modern comparative specimens; astragali that were assigned in the broader category of ‘sheep/goat’ were excluded from the analysis, so that 46 goat astragali and 19 sheep astragali could be included (see Supplementary file S2). This analysis was only performed on fully ossified sheep and goat astragali from Daba and the Iron Age phase of Salut for the Oman region and from Old Umm Al-Quwain, Siniya and Tell Abraq for UEA region. The Bronze Age phase of Salut and the site of Bimah were excluded from the analysis because of the low number of specimens (a single talus for each site). Data from modern specimens of two sheep and four goats measured by one of the authors (EM) at the zooarchaeological collection of the Institute for Archaeological Sciences, Eberhard Karls University of Tübingen were used as a reference for building the scatterplot.\"]}]\n"])</script><script nonce="OWMyZTMyZGMtMjFhNy00NWY0LWFhZDQtYzhmZDRmNTkxYWYz">self.__next_f.push([1,"d2:[\"$\",\"p\",\"17\",{\"children\":[\"All the graphics presented in this work were created with ‘ggplot2’ package (\",[\"$\",\"a\",\"1\",{\"ref-type\":\"bibr\",\"id\":\"inline-text-B55\",\"href\":\"?tab=references#B55\",\"children\":\"Wickham 2016\"}],\").\"]}]\nd4:[\"$\",\"h5\",\"2\",{\"className\":\"label\",\"children\":\"Figure 2\"}]\nd5:[\"$\",\"figcaption\",\"3\",{\"id\":\"fig-caption-2\",\"children\":[\"$\",\"p\",null,{\"className\":\"first\",\"children\":[\"LSI boxplot of statistically significant results from the sites in \",[\"$\",\"a\",\"1\",{\"ref-type\":\"table\",\"href\":\"#T4\",\"children\":\"Table 4\"}],\" (Salut and Daba). The values for length (top), width (middle), and depth (bottom) are grouped by species, site and phase.\"]}]}]\nd6:[\"$\",\"p\",\"8\",{\"children\":\"Sheep, on the other hand, show significant differences only in terms of robustness. These differences are particularly evident between Bronze Age and Iron Age specimens both between the two phases at Salut and between the Bronze Age phase at Salut and Daba.\"}]\nd7:[\"$\",\"p\",\"9\",{\"children\":[\"When comparing the two species, for all sites and phases goats are significantly smaller than sheep as proved by Kruskal-Wallis test in \",[\"$\",\"a\",\"1\",{\"ref-type\":\"table\",\"href\":\"#T5\",\"children\":\"Table 5\"}],\". The observation can also be seen in the boxplots in \",[\"$\",\"a\",\"3\",{\"ref-type\":\"fig\",\"href\":\"#F2\",\"children\":\"Figure 2\"}],\".\"]}]\n"])</script><script nonce="OWMyZTMyZGMtMjFhNy00NWY0LWFhZDQtYzhmZDRmNTkxYWYz">self.__next_f.push([1,"d8:[\"$\",\"div\",\"10\",{\"className\":\"table-wrap panel\",\"children\":[[\"$\",\"a\",\"0\",{\"id\":\"T5\",\"children\":[]}],[\"$\",\"h5\",\"1\",{\"className\":\"label\",\"children\":\"Table 5\"}],[\"$\",\"div\",\"2\",{\"className\":\"caption\",\"children\":[\"$\",\"p\",null,{\"className\":\"first\",\"children\":\"Results of the Kruskal-Wallis test for the LSI width, length and depth values among taxa. P-values have been adjusted using the Bonferroni correction; ns = not significant.\"}]}],[\"$\",\"table\",\"3\",{\"xmlnsXlink\":\"http://www.w3.org/1999/xlink\",\"xmlns:xsi\":\"http://www.w3.org/2001/XMLSchema-instance\",\"children\":[\"$\",\"tbody\",null,{\"children\":[[\"$\",\"tr\",\"0\",{\"children\":[[\"$\",\"th\",\"0\",{\"align\":\"left\",\"valign\":\"top\",\"children\":\"SITE\"}],[\"$\",\"th\",\"1\",{\"align\":\"left\",\"valign\":\"top\",\"children\":\"VARIABLE\"}],[\"$\",\"th\",\"2\",{\"align\":\"left\",\"valign\":\"top\",\"children\":\"CHI-SQUARED\"}],[\"$\",\"th\",\"3\",{\"align\":\"left\",\"valign\":\"top\",\"children\":\"df\"}],[\"$\",\"th\",\"4\",{\"align\":\"left\",\"valign\":\"top\",\"children\":\"p-value\"}],[\"$\",\"th\",\"5\",{\"align\":\"left\",\"valign\":\"top\",\"children\":[\"η\",[\"$\",\"sup\",\"1\",{\"children\":\"2\"}]]}],[\"$\",\"th\",\"6\",{\"align\":\"left\",\"valign\":\"top\",\"children\":\"f\"}],[\"$\",\"th\",\"7\",{\"align\":\"left\",\"valign\":\"top\",\"children\":\"MAGNITUDE\"}]]}],[\"$\",\"tr\",\"1\",{\"children\":[[\"$\",\"td\",\"0\",{\"align\":\"left\",\"valign\":\"top\",\"rowSpan\":\"3\",\"children\":\"Salut Iron Age\"}],[\"$\",\"td\",\"1\",{\"align\":\"left\",\"valign\":\"top\",\"children\":\"Width\"}],[\"$\",\"td\",\"2\",{\"align\":\"left\",\"valign\":\"top\",\"children\":\"9.0108\"}],[\"$\",\"td\",\"3\",{\"align\":\"left\",\"valign\":\"top\",\"children\":\"1\"}],[\"$\",\"td\",\"4\",{\"align\":\"left\",\"valign\":\"top\",\"children\":\"0.0027\"}],[\"$\",\"td\",\"5\",{\"align\":\"left\",\"valign\":\"top\",\"children\":\"0.0385\"}],[\"$\",\"td\",\"6\",{\"align\":\"left\",\"valign\":\"top\",\"children\":\"0.2041\"}],[\"$\",\"td\",\"7\",{\"align\":\"left\",\"valign\":\"top\",\"children\":\"small\"}]]}],[\"$\",\"tr\",\"2\",{\"children\":[[\"$\",\"td\",\"0\",{\"align\":\"left\",\"valign\":\"top\",\"children\":\"length\"}],[\"$\",\"td\",\"1\",{\"align\":\"left\",\"valign\":\"top\",\"children\":\"13.637\"}],[\"$\",\"td\",\"2\",{\"align\":\"left\",\"valign\":\"top\",\"children\":\"1\"}],[\"$\",\"td\",\"3\",{\"align\":\"left\",\"valign\":\"top\",\"children\":\"0.0002\"}],[\"$\",\"td\",\"4\",{\"align\":\"left\",\"valign\":\"top\",\"children\":\"0.0608\"}],[\"$\",\"td\",\"5\",{\"align\":\"left\",\"valign\":\"top\",\"children\":\"0.2624\"}],[\"$\",\"td\",\"6\",{\"align\":\"left\",\"valign\":\"top\",\"children\":\"medium\"}]]}],[\"$\",\"tr\",\"3\",{\"children\":[[\"$\",\"td\",\"0\",{\"align\":\"left\",\"valign\":\"top\",\"children\":\"Depth\"}],[\"$\",\"td\",\"1\",{\"align\":\"left\",\"valign\":\"top\",\"children\":\"1.0574\"}],[\"$\",\"td\",\"2\",{\"align\":\"left\",\"valign\":\"top\",\"children\":\"1\"}],[\"$\",\"td\",\"3\",{\"align\":\"left\",\"valign\":\"top\",\"children\":\"ns\"}],[\"$\",\"td\",\"4\",{\"align\":\"left\",\"valign\":\"top\",\"colSpan\":\"3\",\"children\":\"$undefined\"}]]}],[\"$\",\"tr\",\"4\",{\"children\":[[\"$\",\"td\",\"0\",{\"align\":\"left\",\"valign\":\"top\",\"rowSpan\":\"2\",\"children\":\"Salut Bronze Age\"}],[\"$\",\"td\",\"1\",{\"align\":\"left\",\"valign\":\"top\",\"children\":\"Width\"}],[\"$\",\"td\",\"2\",{\"align\":\"left\",\"valign\":\"top\",\"children\":\"4.9042\"}],[\"$\",\"td\",\"3\",{\"align\":\"left\",\"valign\":\"top\",\"children\":\"1\"}],[\"$\",\"td\",\"4\",{\"align\":\"left\",\"valign\":\"top\",\"children\":\"0.0268\"}],[\"$\",\"td\",\"5\",{\"align\":\"left\",\"valign\":\"top\",\"children\":\"0.1952\"}],[\"$\",\"td\",\"6\",{\"align\":\"left\",\"valign\":\"top\",\"children\":\"0.5490\"}],[\"$\",\"td\",\"7\",{\"align\":\"left\",\"valign\":\"top\",\"children\":\"large\"}]]}],[\"$\",\"tr\",\"5\",{\"children\":[[\"$\",\"td\",\"0\",{\"align\":\"left\",\"valign\":\"top\",\"children\":\"Depth\"}],[\"$\",\"td\",\"1\",{\"align\":\"left\",\"valign\":\"top\",\"children\":\"1.4818\"}],[\"$\",\"td\",\"2\",{\"align\":\"left\",\"valign\":\"top\",\"children\":\"1\"}],[\"$\",\"td\",\"3\",{\"align\":\"left\",\"valign\":\"top\",\"children\":\"ns\"}],[\"$\",\"td\",\"4\",{\"align\":\"left\",\"valign\":\"top\",\"colSpan\":\"3\",\"children\":\"$undefined\"}]]}],[\"$\",\"tr\",\"6\",{\"children\":[[\"$\",\"td\",\"0\",{\"align\":\"left\",\"valign\":\"top\",\"rowSpan\":\"3\",\"children\":\"Daba\"}],[\"$\",\"td\",\"1\",{\"align\":\"left\",\"valign\":\"top\",\"children\":\"Width\"}],[\"$\",\"td\",\"2\",{\"align\":\"left\",\"valign\":\"top\",\"children\":\"1.82\"}],[\"$\",\"td\",\"3\",{\"align\":\"left\",\"valign\":\"top\",\"children\":\"1\"}],[\"$\",\"td\",\"4\",{\"align\":\"left\",\"valign\":\"top\",\"children\":\"ns\"}],[\"$\",\"td\",\"5\",{\"align\":\"left\",\"valign\":\"top\",\"colSpan\":\"3\",\"children\":\"$undefined\"}]]}],[\"$\",\"tr\",\"7\",{\"children\":[[\"$\",\"td\",\"0\",{\"align\":\"left\",\"valign\":\"top\",\"children\":\"Length\"}],[\"$\",\"td\",\"1\",{\"align\":\"left\",\"valign\":\"top\",\"children\":\"9.6544\"}],[\"$\",\"td\",\"2\",{\"align\":\"left\",\"valign\":\"top\",\"children\":\"1\"}],[\"$\",\"td\",\"3\",{\"align\":\"left\",\"valign\":\"top\",\"children\":\"0.0019\"}],[\"$\",\"td\",\"4\",{\"align\":\"left\",\"valign\":\"top\",\"children\":\"0.1154\"}],[\"$\",\"td\",\"5\",{\"align\":\"left\",\"valign\":\"top\",\"children\":\"0.3840\"}],[\"$\",\"td\",\"6\",{\"align\":\"left\",\"valign\":\"top\",\"children\":\"medium\"}]]}],[\"$\",\"tr\",\"8\",{\"children\":[[\"$\",\"td\",\"0\",{\"align\":\"left\",\"valign\":\"top\",\"children\":\"Depth\"}],[\"$\",\"td\",\"1\",{\"align\":\"left\",\"valign\":\"top\",\"children\":\"12.39\"}],[\"$\",\"td\",\"2\",{\"align\":\"left\",\"valign\":\"top\",\"children\":\"1\"}],[\"$\",\"td\",\"3\",{\"align\":\"left\",\"valign\":\"top\",\"children\":\"0.0004\"}],[\"$\",\"td\",\"4\",{\"align\":\"left\",\"valign\":\"top\",\"children\":\"0.151867\"}],[\"$\",\"td\",\"5\",{\"align\":\"left\",\"valign\":\"top\",\"children\":\"0.4595\"}],[\"$\",\"td\",\"6\",{\"align\":\"left\",\"valign\":\"top\",\"children\":\"large\"}]]}]]}]}]]}]\n"])</script><script nonce="OWMyZTMyZGMtMjFhNy00NWY0LWFhZDQtYzhmZDRmNTkxYWYz">self.__next_f.push([1,"d9:[\"$\",\"p\",\"11\",{\"children\":[\"The scatterplot in \",[\"$\",\"a\",\"1\",{\"ref-type\":\"fig\",\"href\":\"#F3\",\"children\":\"Figure 3\"}],\" illustrates the comparison between the shape of the astragali from the modern reference sample and those from archaeological sites in Oman and UAE regions.\"]}]\nf5:T797,"])</script><script nonce="OWMyZTMyZGMtMjFhNy00NWY0LWFhZDQtYzhmZDRmNTkxYWYz">self.__next_f.push([1,"https://sciendo-parsed.s3.eu-central-1.amazonaws.com/ubiquity/6842b39ada18af458e773281/journals/1/articles/149/67eff04737db9.png?X-Amz-Algorithm=AWS4-HMAC-SHA256\u0026X-Amz-Content-Sha256=UNSIGNED-PAYLOAD\u0026X-Amz-Credential=ASIA6AP2G7AKI3MYNSJO%2F20261027%2Feu-central-1%2Fs3%2Faws4_request\u0026X-Amz-Date=20261027T140621Z\u0026X-Amz-Expires=3600\u0026X-Amz-Security-Token=IQoJb3JpZ2luX2VjECMaDGV1LWNlbnRyYWwtMSJGMEQCIBRFZr4EmNo%2BkF%2BRynhyyrR06%2BHoNxY74HkZHquE2aX3AiB4gELnEQMDEjbu6hB6apo7o2h7Lkev3hF52C6qvA%2Fb8CrGBQjs%2F%2F%2F%2F%2F%2F%2F%2F%2F%2F8BEAMaDDk2MzEzNDI4OTk0MCIM9t2xuJKfVR6GF57tKpoF%2BvpDj9b3VQRzx8nPf8fFjTX%2B3KVSc2nVU8myWEIjyTPrrq3QYHlsPk8it1fNcXfva5pzUdVKyiSSGxvmK%2FWwxyg%2FH9Rzpt8pj2s0lTYXQowWKi%2FryguUYaBdT%2F0H8kt7bfhPfrOrFZrqICTzLOCY8%2FLMpjzTSsAVXb4kZd5B5w%2F5vHLwpbounDo702TpPJp2c3WxMcEwU8zYq4mcFBKDTF7MArmgsll0tTrYAnmxa0FTVONr0FqcYxnAiFwaPd7uiW85e3VGmwzF2efra%2F4x45BDiwTm6bZBFSiP1kDS4q38o0jxjqjdqR3PzhFOpGZJbSn1cDrmbeJmXEc8gpuXwLjsmutuF1RK21XPvrmEoPlKWpzxXMNNGKeEbQrVyr6nTI%2BJUu2VSc6XEURaQNI8YtuwN1%2BQ816pM3oZcoAfdhcatgHUa0izfvQ3uRFRr7kmYCm0jj9qiZweI5lZ4LKsLB9umzxW%2BZaRd7fZV0v5G39OuYvYl0DaS8UGrUOwzo6%2F5QjzKF%2BkIGPZ3X5DaDqmbzhHdU6Nvs4HORg40KsKX3rThQSj2sNs8ZX0tm%2Bfdzveb9ZiUdSIboFVdU0pF4PY%2BJQH5T4TmUxD19Dz4MXYA9LLLPYu0pmlA4BT3uOPMzi48C2tIftX7psy1gyo4tIV%2B7%2B25dXBCsCY%2FdadHbUuA4dN2HgkiDCrtOn0W3J92Id1605TyqQrINCAI9sPxKlEmrpSfToVYx1M7fIxFKoU9N1uNSU4J%2F1%2Bk0BG%2Br1qy9eu5NwTao8p4kSEvQUcCoglcm8vMxvtzX2O2kcURjug4CSMdQlCfA3k8WqeMGzRDRGFHXk8fZc8AK2lMsB%2FW1bZVRnBd1PneKejFigXaiJdA%2BzYLw0lWzy8YczTMJiGgtcGOrIBjYFijYZpXl%2BQqx558TdkwKzQ25sQU%2FWu%2Fzk2yzjjFR0vrdSRHfKUtlPadCsk8%2FY4RezkJQvlP9MvdmbrajxOGcnoURXucV5v6URzCCpUADtx2%2BCHG2HSF3wL%2FXnLBsE6OQWr1WZLRsldJdXGMv%2F%2FP47lOHthF9TqqNJuzBMywvP6zAwlNYwpUdjw3e99R6Rom57GZAEImMKSZTJ5zgI%2F8quJ1%2FFT9HMNfcuXU1XQNJqFpw%3D%3D\u0026X-Amz-Signature=2c14d4a04ef59bd366b968d2209aa6acaa2957ebd67c4893433dfe8d58e39519\u0026X-Amz-SignedHeaders=host\u0026x-amz-checksum-crc32=AAAAAA%3D%3D\u0026x-id=GetObject"])</script><script nonce="OWMyZTMyZGMtMjFhNy00NWY0LWFhZDQtYzhmZDRmNTkxYWYz">self.__next_f.push([1,"da:[\"$\",\"figure\",\"12\",{\"children\":[[\"$\",\"a\",\"0\",{\"id\":\"F3\",\"children\":[]}],[\"$\",\"img\",\"1\",{\"alt\":\"\",\"aria-labelledby\":\"fig-caption-3\",\"src\":\"$f5\",\"children\":\"$undefined\"}],[\"$\",\"h5\",\"2\",{\"className\":\"label\",\"children\":\"Figure 3\"}],[\"$\",\"figcaption\",\"3\",{\"id\":\"fig-caption-3\",\"children\":[\"$\",\"p\",null,{\"className\":\"first\",\"children\":\"Astragali index scatterplot. Scatter diagrams of two indexes, Dl/GLl vs Bd/Dl calculated from Oman (top) and UAE (bottom) astragali. In the plot, symbols representing goats are black, while those representing sheep are red. The cross-shaped symbol (Tübingen RC) represents the modern reference.\"}]}]]}]\ndb:[\"$\",\"p\",\"13\",{\"children\":[\"It should be noted that the modern reference data from the Tübingen collection are very limited, which poses challenges for direct comparisons with the archaeological data. As a result, they were used solely to observe their distribution within the scatterplot of \",[\"$\",\"a\",\"1\",{\"ref-type\":\"fig\",\"href\":\"#F3\",\"children\":\"Figure 3\"}],\", offering additional support for the morphological identifications of the archaeological astragali.\"]}]\n"])</script><script nonce="OWMyZTMyZGMtMjFhNy00NWY0LWFhZDQtYzhmZDRmNTkxYWYz">self.__next_f.push([1,"dc:[\"$\",\"p\",\"14\",{\"children\":[\"Also note that caution is needed when comparing archaeological data due to the different numbers of observations available for the two sites of Daba and Salut. As a first observation, in \",[\"$\",\"a\",\"1\",{\"ref-type\":\"fig\",\"href\":\"#F3\",\"children\":\"Figure 3\"}],\" (top) goats show a broader distribution pattern, indicating greater variability in the measured traits, whereas sheep exhibit a more concentrated distribution, reflecting a narrower range of variation. Some overlap between the two taxa is present, with occasional goat values falling within the sheep dispersion range and vice versa. However, as mentioned above in the methodological section, such overlap is expected in this type of analysis (\",[\"$\",\"a\",\"3\",{\"ref-type\":\"bibr\",\"id\":\"inline-text-B15\",\"href\":\"?tab=references#B15\",\"children\":\"Davis 2017\"}],\"). It is also worth noting that the data from Salut (Iron Age) goats display a slightly different distribution compared to those from Daba, with lower values of the Dl/GLl index.\"]}]\n"])</script><script nonce="OWMyZTMyZGMtMjFhNy00NWY0LWFhZDQtYzhmZDRmNTkxYWYz">self.__next_f.push([1,"dd:[\"$\",\"p\",\"15\",{\"children\":[\"A similar pattern is observed in the UAE data of \",[\"$\",\"a\",\"1\",{\"ref-type\":\"fig\",\"href\":\"#F3\",\"children\":\"Figure 3\"}],\" (bottom), where sheep and goats are also well differentiated within the scatterplot. The data from these sites cover a broad chronological range, spanning from the Iron Age to the contemporary period (see above). Moreover, the distribution of modern specimens appears to be slightly shifted to the lower left in the graph compared to the distribution of the archaeological specimens. However, the paucity of available data does not enable developing further considerations on the question. Also in the UAE, as expected, there are a few cases where goat values fall within the sheep dispersion area and vice versa.\"]}]\n"])</script><script nonce="OWMyZTMyZGMtMjFhNy00NWY0LWFhZDQtYzhmZDRmNTkxYWYz">self.__next_f.push([1,"de:[\"$\",\"p\",\"16\",{\"children\":\"Despite limited data, it is very interesting to note that these indices seem to provide reliable support for distinguishing between sheep and goats across all chronological periods. Overall, the biometrical analysis supports the determinations performed based on morphological criteria.\"}]\ndf:[\"$\",\"a\",\"3\",{\"ref-type\":\"table\",\"href\":\"#T5\",\"children\":\"Table 5\"}]\ne0:[\"$\",\"a\",\"5\",{\"ref-type\":\"fig\",\"href\":\"#F2\",\"children\":\"Figure 2\"}]\ne1:[\"$\",\"p\",\"4\",{\"children\":[\"In addition, besides confirming previous observations on the particularly small size of Iron Age caprines at Salut (\",[\"$\",\"a\",\"1\",{\"ref-type\":\"bibr\",\"id\":\"inline-text-B47\",\"href\":\"?tab=references#B47\",\"children\":\"Strolin \u0026 Studer 2018\"}],\"), the study also adds new interesting insights to the topic by placing the evidence in a geographical and chronological perspective. Indeed, the present results indicate that the sheep and even more strikingly the goats from Salut Iron Age phases are smaller both compared to Salut Bronze Age caprines, but also compared to the caprines documented for the Iron Age at Daba.\"]}]\n"])</script><script nonce="OWMyZTMyZGMtMjFhNy00NWY0LWFhZDQtYzhmZDRmNTkxYWYz">self.__next_f.push([1,"e2:[\"$\",\"p\",\"5\",{\"children\":[\"Regarding the metrical analysis of caprine astragali, the faunal evidence from Oman and namely from Daba shown in \",[\"$\",\"a\",\"1\",{\"ref-type\":\"fig\",\"href\":\"#F3\",\"children\":\"Figure 3\"}],\" (top) yielded a larger set of data for discussion. Daba sheep astragali have relatively higher antero-posterior depth values (Dl/GLl values). This result is consistent with the typically longer sheep metatarsi as compared to goats (\",[\"$\",\"a\",\"3\",{\"ref-type\":\"bibr\",\"id\":\"inline-text-B5\",\"href\":\"?tab=references#B5\",\"children\":\"Boessneck, Müller \u0026 Teichert 1964\"}],\"; \",[\"$\",\"a\",\"5\",{\"ref-type\":\"bibr\",\"id\":\"inline-text-B15\",\"href\":\"?tab=references#B15\",\"children\":\"Davis 2017\"}],\"). Indeed, considering the position and movement of the astragalus in bovids’ limbs, Dl contributes to the limb length (\",[\"$\",\"a\",\"7\",{\"ref-type\":\"bibr\",\"id\":\"inline-text-B15\",\"href\":\"?tab=references#B15\",\"children\":\"Davis 2017\"}],\"). The same consistency is conversely observed in goat data: lower Dl/GLl values corresponding to shorter metatarsi. Moreover, the particularly low position in the scatterplot of Salut Iron Age goat astragali confirms the results of the LSI analysis (\",[\"$\",\"a\",\"9\",{\"ref-type\":\"fig\",\"href\":\"#F2\",\"children\":\"Figure 2\"}],\") as for the smaller size of Iron Age Salut goats. In addition, the data from Oman goats tend to have relatively high Bd/Dl values, reflecting their broader build along the latero-medial axis. This trend seems to be also observable in the data from the South-East Arabian Peninsula in \",[\"$\",\"a\",\"11\",{\"ref-type\":\"fig\",\"href\":\"#F3\",\"children\":\"Figure 3\"}],\" (bottom).\"]}]\n"])</script><script nonce="OWMyZTMyZGMtMjFhNy00NWY0LWFhZDQtYzhmZDRmNTkxYWYz">self.__next_f.push([1,"e3:[\"$\",\"p\",\"6\",{\"children\":[\"Despite the limitations of this study in terms of statistics, we would however like to raise some further points of reflection on the results achieved, that are beyond the scope of the present paper but may be possibly developed in future investigations. First, the faunal assemblage from Salut and, most importantly, the Iron Age assemblage, featured a significant predominance of females (\",[\"$\",\"a\",\"1\",{\"ref-type\":\"bibr\",\"id\":\"inline-text-B47\",\"href\":\"?tab=references#B47\",\"children\":\"Strolin \u0026 Studer 2018\"}],\"). Such a predominance of females may be at the origin of the observed overall smaller size of the animals in the archaeological sample shown in \",[\"$\",\"a\",\"3\",{\"ref-type\":\"fig\",\"href\":\"#F2\",\"children\":\"Figure 2\"}],\".\"]}]\n"])</script><script nonce="OWMyZTMyZGMtMjFhNy00NWY0LWFhZDQtYzhmZDRmNTkxYWYz">self.__next_f.push([1,"e4:[\"$\",\"p\",\"7\",{\"children\":[\"In addition, the absence of imported items from distant areas in the Iron Age archaeological evidence of Salut suggests the site was more isolated and self-reliant compared to the Bronze Age phases. In Iron Age fauna as well, there is minimal evidence for imported taxa (\",[\"$\",\"a\",\"1\",{\"ref-type\":\"bibr\",\"id\":\"inline-text-B47\",\"href\":\"?tab=references#B47\",\"children\":\"Strolin \u0026 Studer 2018\"}],\"). Indeed, for the Bronze Age, long-distance connections and trade are widely documented by archaeological evidence (for instance imported pottery, seals, beads etc., see \",[\"$\",\"a\",\"3\",{\"ref-type\":\"bibr\",\"id\":\"inline-text-B2\",\"href\":\"?tab=references#B2\",\"children\":\"Avanzini 2015\"}],\"; \",[\"$\",\"a\",\"5\",{\"ref-type\":\"bibr\",\"id\":\"inline-text-B18\",\"href\":\"?tab=references#B18\",\"children\":\"Degli Esposti 2016\"}],\"; \",[\"$\",\"a\",\"7\",{\"ref-type\":\"bibr\",\"id\":\"inline-text-B25\",\"href\":\"?tab=references#B25\",\"children\":\"Frenez et al. 2016\"}],\"). As such, it cannot be excluded that this isolation and Salut’s location inland to the Al-Hajar also prevented admixture with non-local populations presenting a more solid build, thus enhancing the specificities of local herds. A possible reduction in size along chronology between Bronze and Iron Age remains an open question.\"]}]\n"])</script><script nonce="OWMyZTMyZGMtMjFhNy00NWY0LWFhZDQtYzhmZDRmNTkxYWYz">self.__next_f.push([1,"e5:[\"$\",\"p\",\"8\",{\"children\":[\"When turning to the data from the northern part of the Emirates and in the Musandam peninsula, strategically located on an isthmus of land in the middle of the sea, the size and shape of caprines seem to be different from the inland area (\",[\"$\",\"a\",\"1\",{\"ref-type\":\"fig\",\"href\":\"#F2\",\"children\":\"Figure 2\"}],\"). One possibility is that this feature is related to diverse cultural and/or environmental conditions. The caprines belonging to the late Iron Age phase of deposition in Daba LCG2 tomb may reflect a society interconnected with the rest of the Gulf region, which is documented by the great number of imported objects among the grave goods (\",[\"$\",\"a\",\"3\",{\"ref-type\":\"bibr\",\"id\":\"inline-text-B26\",\"href\":\"?tab=references#B26\",\"children\":\"Frenez et al. 2021\"}],\"; \",[\"$\",\"a\",\"5\",{\"ref-type\":\"bibr\",\"id\":\"inline-text-B28\",\"href\":\"?tab=references#B28\",\"children\":\"Genchi, Ramazzotti \u0026 Larosa 2022\"}],\"). Moreover, it is possible to appreciate in \",[\"$\",\"a\",\"7\",{\"ref-type\":\"fig\",\"href\":\"#F3\",\"children\":\"Figure 3\"}],\" a great variability of size and robustness also in the sheep and goats discovered in the Iron Age phase (IA II) at Tell Abraq in Umm Al-Quwain.\",[\"$\",\"sup\",\"9\",{\"children\":[\"$\",\"a\",null,{\"ref-type\":\"fn\",\"href\":\"#n13\",\"children\":\"13\"}]}]]}]\n"])</script><script nonce="OWMyZTMyZGMtMjFhNy00NWY0LWFhZDQtYzhmZDRmNTkxYWYz">self.__next_f.push([1,"e6:[\"$\",\"p\",\"9\",{\"children\":\"The flat surrounding territory between the Al-Hajar Mountains and the sea may have improved the possibility of human/animal movement along the coast and contribute to developing short and middle-range exchanges. In this scenario, it is possible to suppose, conversely to the Early Iron Age phase of Salut, an easier and perhaps encouraged, mixture with non-local caprine populations in this part of the Arabian Peninsula. However, one must keep in mind that Daba animal remains are directly related to a specific ritual behavior, and as such may not entirely reflect local animal economy and livestock.\"}]\n"])</script><script nonce="OWMyZTMyZGMtMjFhNy00NWY0LWFhZDQtYzhmZDRmNTkxYWYz">self.__next_f.push([1,"e7:[\"$\",\"p\",\"10\",{\"children\":[\"As a final remark, in the astragalus scatterplot of \",[\"$\",\"a\",\"1\",{\"ref-type\":\"fig\",\"href\":\"#F3\",\"children\":\"Figure 3\"}],\" one can observe a more compact distribution of sheep values compared to goat values. Further research based on larger metrical datasets would be necessary to verify whether this represents a consistent trend. The observed difference in distribution might reflect greater morphological variability in goats and significantly lower variability in sheep astragalus measurements. This could be linked to selective breeding of sheep during the Iron Age (for specific traits? for ritual purposes at Daba? other reasons?) or to a different exploitation strategy applied to the two species (\",[\"$\",\"a\",\"3\",{\"ref-type\":\"bibr\",\"id\":\"inline-text-B15\",\"href\":\"?tab=references#B15\",\"children\":\"Davis 2017\"}],\").\"]}]\n"])</script><script nonce="OWMyZTMyZGMtMjFhNy00NWY0LWFhZDQtYzhmZDRmNTkxYWYz">self.__next_f.push([1,"e8:[\"$\",\"a\",\"0\",{\"id\":\"n7\",\"children\":[]}]\ne9:[\"$\",\"p\",\"1\",{\"children\":[[\"$\",\"span\",\"0\",{\"className\":\"generated\",\"children\":\"[7]\"}],\" The Sīnīya Island Archaeology Project (SIAP) started the exploration of Sīnīya Island’s archaeological landscape in 2021, under the direction of Sheikh Majid bin Saud Al Mu‘alla, Chairman of TAD-UAQ, in collaboration with the Ministry for Culture and Youth, UAE University, the IAMUQ and New York University. The research activities are directed by T. Power and M. Degli Esposti with the support of R. Hoyland and R. Houssein Kannouma. Fieldwork was led by archaeologists of the IAMUQ team assisted by students from the UAE University and the New York University.\"]}]\nea:[\"$\",\"div\",\"8\",{\"className\":\"footnote\",\"children\":[[\"$\",\"a\",\"0\",{\"id\":\"n8\",\"children\":[]}],[\"$\",\"p\",\"1\",{\"children\":[[\"$\",\"span\",\"0\",{\"className\":\"generated\",\"children\":\"[8]\"}],\" During data analysis, the measurements from three caprine bones belonging to the faunal assemblage collected in the Old Umm al-Quwain town, dated to the 18th century AD and discovered on Siniya Island, were considered for comparison (see Supplement S2).\"]}]]}]\neb:[\"$\",\"div\",\"9\",{\"className\":\"footnote\",\"children\":[[\"$\",\"a\",\"0\",{\"id\":\"n9\",\"children\":[]}],[\"$\",\"p\",\"1\",{\"children\":[[\"$\",\"span\",\"0\",{\"className\":\"generated\",\"children\":\"[9]\"}],\" On fish remains see Iwaszczuk: 224–226 in \",[\"$\",\"a\",\"2\",{\"ref-type\":\"bibr\",\"id\":\"inline-text-B40\",\"href\":\"?tab=references#B40\",\"children\":\"Power et al. 2024\"}],\".\"]}]]}]\nec:[\"$\",\"div\",\"10\",{\"className\":\"footnote\",\"children\":[[\"$\",\"a\",\"0\",{\"id\":\"n10\",\"children\":[]}],[\"$\",\"p\",\"1\",{\"children\":[[\"$\",\"span\",\"0\",{\"className\":\"generated\",\"children\":\"[10]\"}],\" On mammal remains see Maini: 223–224 in \",[\"$\",\"a\",\"2\",{\"ref-type\":\"bibr\",\"id\":\"inline-text-B40\",\"href\":\"?tab=references#B40\",\"children\":\"Power et al. 2024\"}],\".\"]}]]}]\ned:[\"$\",\"div\",\"11\",{\"className\":\"footnote\",\"children\":[[\"$\",\"a\",\"0\",{\"id\":\"n11\",\"children\":[]}],[\"$\",\"p\",\"1\",{\"children\":[[\"$\",\"span\",\"0\",{\"className\":\"generated\",\"children\":\"[11]\"}],\""])</script><script nonce="OWMyZTMyZGMtMjFhNy00NWY0LWFhZDQtYzhmZDRmNTkxYWYz">self.__next_f.push([1," These two publications serve as examples; it is recommended to also consider the extensive bibliographic references cited within these articles.\"]}]]}]\nee:[\"$\",\"div\",\"12\",{\"className\":\"footnote\",\"children\":[[\"$\",\"a\",\"0\",{\"id\":\"n12\",\"children\":[]}],[\"$\",\"p\",\"1\",{\"children\":[[\"$\",\"span\",\"0\",{\"className\":\"generated\",\"children\":\"[12]\"}],\" S. Bökönyi reported seven bone fragments that could belong to \",[\"$\",\"i\",\"2\",{\"children\":\"Bos taurus\"}],\" (\",[\"$\",\"a\",\"4\",{\"ref-type\":\"bibr\",\"id\":\"inline-text-B6\",\"href\":\"?tab=references#B6\",\"children\":\"Bökönyi 1992\"}],\"). After a complete review of the faunal assemblage discovered at RJ-2 carried out by E. Maini (Maini in preparation), it was not possible to confirm this determination.\"]}]]}]\nef:[\"$\",\"div\",\"13\",{\"className\":\"footnote\",\"children\":[[\"$\",\"a\",\"0\",{\"id\":\"n13\",\"children\":[]}],[\"$\",\"p\",\"1\",{\"children\":[[\"$\",\"span\",\"0\",{\"className\":\"generated\",\"children\":\"[13]\"}],\" As previously mentioned, the study of the numerous faunal remains from Tell Abraq is ongoing, in parallel with the excavation campaigns, and is focusing on the Iron Age phases (mainly Iron Age II). However, data analysis is still in progress, and a detailed analysis of the specific context will be provided in the future (Maini in preparation).\"]}]]}]\n"])</script><script nonce="OWMyZTMyZGMtMjFhNy00NWY0LWFhZDQtYzhmZDRmNTkxYWYz">self.__next_f.push([1,"f2:[\"$\",\"td\",\"8\",{\"align\":\"left\",\"valign\":\"top\",\"children\":\"moderate\"}]\nf3:[\"$\",\"tr\",\"8\",{\"children\":[[\"$\",\"td\",\"0\",{\"align\":\"left\",\"valign\":\"top\",\"children\":\"S\"}],[\"$\",\"td\",\"1\",{\"align\":\"left\",\"valign\":\"top\",\"children\":\"Length\"}],[\"$\",\"td\",\"2\",{\"align\":\"left\",\"valign\":\"top\",\"children\":\"32\"}],[\"$\",\"td\",\"3\",{\"align\":\"left\",\"valign\":\"top\",\"children\":\"0,025\"}],[\"$\",\"td\",\"4\",{\"align\":\"left\",\"valign\":\"top\",\"children\":\"1\"}],[\"$\",\"td\",\"5\",{\"align\":\"left\",\"valign\":\"top\",\"children\":\"ns\"}],[\"$\",\"td\",\"6\",{\"align\":\"left\",\"valign\":\"top\",\"colSpan\":\"3\",\"children\":\"$undefined\"}]]}]\nf4:[\"$\",\"tr\",\"9\",{\"children\":[[\"$\",\"td\",\"0\",{\"align\":\"left\",\"valign\":\"top\",\"children\":\"S\"}],[\"$\",\"td\",\"1\",{\"align\":\"left\",\"valign\":\"top\",\"children\":\"Depth\"}],[\"$\",\"td\",\"2\",{\"align\":\"left\",\"valign\":\"top\",\"children\":\"26\"}],[\"$\",\"td\",\"3\",{\"align\":\"left\",\"valign\":\"top\",\"children\":\"3,490\"}],[\"$\",\"td\",\"4\",{\"align\":\"left\",\"valign\":\"top\",\"children\":\"2\"}],[\"$\",\"td\",\"5\",{\"align\":\"left\",\"valign\":\"top\",\"children\":\"ns\"}],[\"$\",\"td\",\"6\",{\"align\":\"left\",\"valign\":\"top\",\"colSpan\":\"3\",\"children\":\"$undefined\"}]]}]\n"])</script></body></html>

==> anc/data/regional_zooarch/oman_lebanon/russo2026/SOURCE_LICENSE <==
MIT License

Copyright (c) 2025 Gabriele Russo

Permission is hereby granted, free of charge, to any person obtaining a copy
of this software and associated documentation files (the "Software"), to deal
in the Software without restriction, including without limitation the rights
to use, copy, modify, merge, publish, distribute, sublicense, and/or sell
copies of the Software, and to permit persons to whom the Software is
furnished to do so, subject to the following conditions:

The above copyright notice and this permission notice shall be included in all
copies or substantial portions of the Software.

THE SOFTWARE IS PROVIDED "AS IS", WITHOUT WARRANTY OF ANY KIND, EXPRESS OR
IMPLIED, INCLUDING BUT NOT LIMITED TO THE WARRANTIES OF MERCHANTABILITY,
FITNESS FOR A PARTICULAR PURPOSE AND NONINFRINGEMENT. IN NO EVENT SHALL THE
AUTHORS OR COPYRIGHT HOLDERS BE LIABLE FOR ANY CLAIM, DAMAGES OR OTHER
LIABILITY, WHETHER IN AN ACTION OF CONTRACT, TORT OR OTHERWISE, ARISING FROM,
OUT OF OR IN CONNECTION WITH THE SOFTWARE OR THE USE OR OTHER DEALINGS IN THE
SOFTWARE.


==> anc/data/regional_zooarch/oman_lebanon/russo2026/publisher_article_snapshot.html <==


<!DOCTYPE html>
<html lang="en" class="grade-c">
<head>
    <title>Lebanese faunal legacy collections uncover 400,000 years of woodland resilience and distinct hominin ecological strategies | Communications Earth &amp; Environment</title>
    
    <link rel="alternate" type="application/rss+xml" href="https://www.nature.com/commsenv.rss"/>



    

<link rel="preconnect" href="https://cmp.nature.com" crossorigin>

<meta http-equiv="X-UA-Compatible" content="IE=edge">
<meta name="applicable-device" content="pc,mobile">
<meta name="viewport" content="width=device-width,initial-scale=1.0,maximum-scale=5,user-scalable=yes">
<meta name="360-site-verification" content="5a2dc4ab3fcb9b0393241ffbbb490480" />

<script data-test="dataLayer">
    window.dataLayer = [{"content":{"category":{"legacy":{"webtrendsPrimaryArticleType":"research","webtrendsSubjectTerms":"archaeology;palaeoecology;community-ecology;palaeoclimate","webtrendsContentCategory":null,"webtrendsContentCollection":null,"webtrendsContentGroup":"Communications Earth & Environment","webtrendsContentGroupType":null,"webtrendsContentSubGroup":"Article","status":null},"contentType":"article"},"article":{"doi":"10.1038/s43247-026-03926-w"},"attributes":{"cms":null,"deliveryPlatform":"oscar","copyright":{"open":true,"legacy":{"webtrendsLicenceType":"http://creativecommons.org/licenses/by/4.0/"}},"articleInPress":"false"},"contentInfo":{"authors":["Gabriele Russo","Florent Rivals","Mathieu Duval","Scott D. McLin","Majid Aljaber Abo Fakher","Maya Haïdar-Boustani","Virginia Martinez-Pillado","Altug Hasözbek","Andrew Garrard","Faysal Bibi","Yamandú H. Hilbert","Sireen El Zaatari"],"publishedAt":1789344000,"publishedAtString":"2026-09-14","title":"Lebanese faunal legacy collections uncover 400,000 years of woodland resilience and distinct hominin ecological strategies","legacy":null,"publishedAtTime":null,"documentType":"aplusplus","subjects":"Archaeology,Palaeoecology,Community ecology,Palaeoclimate"},"journal":{"pcode":"commsenv","title":"communications earth & environment","volume":"7","issue":"1","id":43247,"publishingModel":"Open Access"},"authorization":{"status":true},"features":[],"collection":null},"page":{"category":{"pageType":"article"},"attributes":{"template":"mosaic","featureFlags":[{"name":"ab_subjects_position","active":false},{"name":"shared_article_layout","active":false},{"name":"chat_with_paper_nature","active":false}],"testGroup":null},"search":null},"privacy":{},"version":"1.0.0","product":null,"session":null,"user":null,"backHalfContent":true,"country":"TR","hasBody":true,"uneditedManuscript":false,"twitterId":["o3xnx","o43y9","o3ef7"],"baiduId":"d38bce82bcb44717ccc29a90c4b781ea","newApp":true,"japan":false}];
    window.dataLayer.push({
        ga4MeasurementId: 'G-ERRNTNZ807',
        ga360TrackingId: 'UA-71668177-1',
        twitterId: ['3xnx', 'o43y9', 'o3ef7'],
        baiduId: 'd38bce82bcb44717ccc29a90c4b781ea',
        ga4ServerUrl: 'https://sgtm.nature.com',
        imprint: 'nature'
    });
</script>


<script>
    (function(w, d) {
        w.config = w.config || {};
        w.config.mustardcut = false;

        
        if (w.matchMedia && w.matchMedia('only print, only all and (prefers-color-scheme: no-preference), only all and (prefers-color-scheme: light), only all and (prefers-color-scheme: dark)').matches) {
            w.config.mustardcut = true;
            d.classList.add('js');
            d.classList.remove('grade-c');
            d.classList.remove('no-js');
        }
    })(window, document.documentElement);
</script>
 



     
    
    
        
    
    <style>@media only print, only all and (prefers-color-scheme: no-preference), only all and (prefers-color-scheme: light), only all and (prefers-color-scheme: dark) {  html{line-height:1.15;text-size-adjust:100%;height:100%;overflow-y:scroll;font-size:100%}body{margin:0;min-height:100%;font-size:1.125rem;color:#222;background:#fff;font-family:-apple-system,BlinkMacSystemFont,Segoe UI,Roboto,Oxygen-Sans,Ubuntu,Cantarell,Helvetica Neue,sans-serif;line-height:1.8}details,main{display:block}h1{margin:.67em 0;font-family:Harding,Palatino,serif;-webkit-font-smoothing:antialiased;font-size:clamp(1.75rem,4vw,2.25rem)}a{background-color:transparent;color:#424d61;text-decoration:underline .0625rem;text-decoration-skip-ink:auto;text-underline-offset:.25rem}b{font-weight:bolder}sup{font-size:75%;line-height:0;position:relative;vertical-align:baseline;top:-.5em}img{border:0;max-width:100%;height:auto;vertical-align:middle}button,input,select{font-family:inherit;font-size:100%;line-height:1.15;margin:0}button,input{overflow:visible}button,select{text-transform:none}[type=submit],button{appearance:button}[type=checkbox]{box-sizing:border-box;padding:0}summary{display:list-item}[hidden]{display:none}button{cursor:pointer}h2{font-size:clamp(1.5rem,4vw,1.75rem)}h3{font-size:clamp(1.25rem,4vw,1.5rem)}h2,h3{font-family:Harding,Palatino,serif;-webkit-font-smoothing:antialiased}h3{font-size:1.25rem}*,html *,html :after,html :before{box-sizing:inherit}p{margin-top:0;margin-bottom:2rem;overflow-wrap:break-word;word-break:break-word}p:last-of-type{margin-bottom:0}.eds-c-status-message{display:flex;gap:.5rem;font-family:-apple-system,BlinkMacSystemFont,Segoe UI,Roboto,Oxygen-Sans,Ubuntu,Cantarell,Helvetica Neue,sans-serif;font-size:1rem;position:relative;box-sizing:border-box;border-radius:8px;background-color:#fff;border:1px solid #d5d5d5;line-height:1.4;padding:16px 16px 12px}.eds-c-status-message :last-child{margin-bottom:0}.eds-c-status-message__message a{color:inherit}.eds-c-status-message__text{padding-right:12px;margin-top:2px}.eds-c-status-message__text h5{margin-top:0}.eds-c-status-message__icon{fill:currentcolor;transform:translate(0);display:inline-block;vertical-align:text-top;width:24px;height:24px;flex:0 0 auto;margin-right:8px}.eds-c-status-message__icon--top{align-self:flex-start}.eds-c-status-message__dismiss-button{position:absolute;border:0;background:0 0;right:8px;cursor:pointer}.eds-c-status-message__dismiss-icon{fill:currentcolor;transform:translate(0);display:inline-block;vertical-align:text-top;width:24px;height:24px;color:#555}.eds-c-status-message__title{font-weight:700;margin-bottom:8px}.eds-c-status-message--info .eds-c-status-message__icon{color:#17758c}.eds-c-status-message--info{border-bottom:4px solid #17758c}.eds-c-status-message--error .eds-c-status-message__icon{color:#be1818}.eds-c-status-message--error{border-bottom:4px solid #be1818}.eds-c-status-message--success .eds-c-status-message__icon{color:#007a4b}.eds-c-status-message--success{border-bottom:4px solid #007a4b}.eds-c-status-message--warning .eds-c-status-message__icon{color:#daa520}.eds-c-status-message--warning{border-bottom:4px solid #daa520}.c-ad{text-align:center}@media only screen and (min-width:480px){.c-ad{padding:8px}}.c-ad--728x90{display:none;background-color:#ccc}.c-ad--728x90 .c-ad__inner{min-height:calc(1.5em + 94px)}@media only screen and (min-width:876px){.js .c-ad--728x90{display:none}.js .u-show-following-ad+.c-ad--728x90{display:block}}.app-author-list,.c-ad__label{font-size:.875rem;font-family:-apple-system,BlinkMacSystemFont,Segoe UI,Roboto,Oxygen-Sans,Ubuntu,Cantarell,Helvetica Neue,sans-serif;line-height:1.5}.c-ad__label{font-weight:400;margin-bottom:4px;color:#333}.app-author-list{color:#6f6f6f;list-style:none;margin:0;padding:0}.app-author-list>li,.js .app-author-list{display:inline}.app-author-list>li:not(:first-child):not(:last-child):before{content:", "}.app-author-list>li:not(:only-child):last-child:before{content:" & "}.app-author-list--small{font-size:.875rem}.app-author-list--compact{line-height:1.4;font-size:.875rem}.app-author-list--truncated>li:not(:only-child):last-child:before{content:" ... "}.js .app-author-list__hide{display:none;visibility:hidden}.js .app-author-list__hide:first-child+*{margin-block-start:0}.c-article-header{font-family:-apple-system,BlinkMacSystemFont,Segoe UI,Roboto,Oxygen-Sans,Ubuntu,Cantarell,Helvetica Neue,sans-serif;margin-bottom:40px}.c-article-identifiers{list-style:none;font-size:1rem;line-height:1.3;display:flex;flex-wrap:wrap;color:#6f6f6f;padding:0;margin:0 0 8px}.c-article-identifiers__item{border-right:1px solid #6f6f6f;margin-right:8px;padding-right:8px;list-style:none}.c-article-identifiers__item:last-child{margin-right:0;padding-right:0;border-right:0}.c-article-title{font-size:min(max(1.75rem,4vw),2.25rem);margin:0 0 8px}.c-article-author-list{width:100%;margin:0 8px 0 0;padding:0;display:inline;list-style:none;font-size:1rem}.c-article-author-list__item{display:inline;padding-right:0}.c-article-author-list svg{margin-left:4px}.c-article-author-list__show-more{display:none;margin-right:4px}.c-article-author-list__button,.js .c-article-author-list__item--hide,.js .c-article-author-list__show-more{display:none}.js .c-article-author-list--long .c-article-author-list__show-more,.js .c-article-author-list--long+.c-article-author-list__button{display:inline}@media only screen and (max-width:767px){.js .c-article-author-list__item--hide-small-screen{display:none}.js .c-article-author-list--short .c-article-author-list__show-more,.js .c-article-author-list--short+.c-article-author-list__button{display:inline}}#uptodate-client,.js .c-article-author-list--expanded .c-article-author-list__show-more{display:none!important}.js .c-article-author-list--expanded .c-article-author-list__item--hide-small-screen{display:inline!important}.c-article-author-list__button,.c-button-author-list{background:#ebf1f5;border:4px solid #ebf1f5;border-radius:20px;color:#666;font-size:.875rem;line-height:1.4;padding:2px 11px 2px 8px;text-decoration:none}.c-article-author-list__button svg,.c-button-author-list svg{margin:1px 4px 0 0}.c-article-author-list__button:hover,.c-button-author-list:hover{background:#069;border-color:transparent;color:#fff}.c-article-info-details{font-size:1rem;margin-bottom:8px;margin-top:16px}.c-article-info-details__cite-as{border-left:1px solid #6f6f6f;margin-left:8px;padding-left:8px}.c-article-metrics-bar{display:flex;flex-wrap:wrap;line-height:1.3;font-size:1rem}.c-article-metrics-bar__wrapper{margin:16px 0}.c-article-metrics-bar__item{align-items:baseline;border-right:1px solid #6f6f6f;margin-right:8px}.c-article-metrics-bar__item:last-child{border-right:0}.c-article-metrics-bar__count{font-weight:700;margin:0}.c-article-metrics-bar__label{color:#626262;font-weight:400;font-style:normal;margin:0 10px 0 5px}.c-article-metrics-bar__details{margin:0}.c-article-main-column{font-family:-apple-system,BlinkMacSystemFont,Segoe UI,Roboto,Oxygen-Sans,Ubuntu,Cantarell,Helvetica Neue,sans-serif;margin-right:8.6%;width:60.2%}@media only screen and (max-width:1023px){.c-article-main-column{margin-right:0;width:100%}}.c-article-section__title{border-bottom:2px solid #d5d5d5;font-size:min(max(1.5rem,3vw),1.75rem);padding-bottom:8px;margin:0}.c-article-body p{margin-top:0;margin-bottom:24px}.c-article-section{clear:both}.c-article-section__content{padding-top:8px;margin-bottom:40px}@media only screen and (max-width:1023px){.c-article-section__content{padding-left:0}}.c-article-authors-search{margin-top:0;margin-bottom:24px}.c-article-authors-search__item,.c-article-authors-search__title{font-family:-apple-system,BlinkMacSystemFont,Segoe UI,Roboto,Oxygen-Sans,Ubuntu,Cantarell,Helvetica Neue,sans-serif}.c-article-authors-search__title{color:#626262;font-weight:700;margin:0;padding:0;font-size:1.05rem}.c-article-authors-search__item{font-size:1rem}.c-article-authors-search__text{margin:0}.c-code-block{padding:20px;margin:0 0 24px;border:1px solid #fff;font-family:monospace}.c-code-block__heading{margin-bottom:16px;font-weight:400}.c-code-block__line{overflow-wrap:break-word;white-space:pre-wrap;display:block}.c-article-share-box__no-sharelink-info{font-size:.813rem;font-weight:700;padding-top:4px;margin-bottom:24px}.c-article-share-box__only-read-input{border:1px solid #d5d5d5;display:inline-block;box-sizing:content-box;height:24px;margin-bottom:8px;font-size:.875rem;font-weight:700;padding:8px 10px}.c-article-share-box__button--link-like{background-color:transparent;border:0;color:#069;cursor:pointer;font-size:.875rem;margin-bottom:8px;margin-left:10px}.c-article-editorial-summary__container{margin:0 0 32px}.c-article-associated-content__container{font-family:-apple-system,BlinkMacSystemFont,Segoe UI,Roboto,Oxygen-Sans,Ubuntu,Cantarell,Helvetica Neue,sans-serif;margin:0 0 32px}.c-article-associated-content__container .app-card-open--compact.app-card-open{border:0;padding:0 0 16px}.c-article-associated-content__container .c-meta__item{line-height:1.5}.c-article-associated-content__title{font-size:1.5rem;padding-bottom:8px;border-bottom:2px solid #dbdfe6;margin:0 0 16px}.c-article-editorial-summary__container{font-family:-apple-system,BlinkMacSystemFont,Segoe UI,Roboto,Oxygen-Sans,Ubuntu,Cantarell,Helvetica Neue,sans-serif;font-size:1rem}.c-article-associated-content__container .c-article-associated-content__collection-label{font-size:.875rem;line-height:1.4}.c-article-associated-content__container .c-article-associated-content__collection-title{line-height:1.5;font-size:1.125rem}.c-reading-companion{clear:both;min-height:389px}.c-reading-companion__sticky{max-width:389px}.c-reading-companion__scroll-pane{overflow:hidden auto;margin:0 -4px;min-height:200px;padding-left:4px;padding-right:4px}.c-reading-companion__tabs{font-size:1rem;list-style:none;display:flex;flex-flow:row;margin:0 0 8px;padding:0}.c-reading-companion__tabs>li{flex-grow:1}.c-reading-companion__tab{color:#424d61;border-style:solid;border-color:#d5d5d5;border-image:none;border-width:1px 1px 1px 0;background-color:#eee;padding:8px 8px 8px 15px;text-align:left;font-size:1rem;width:100%}.c-reading-companion__tabs li:first-child .c-reading-companion__tab{border-left-width:1px}.c-reading-companion__tab--active{color:#222;background-color:#fff;border-bottom:1px solid #fff;font-weight:700}.c-reading-companion__sections-list{list-style:none;padding:0}.c-reading-companion__figures-list,.c-reading-companion__references-list{list-style:none;padding:0;min-height:389px}.c-reading-companion__sections-list{margin:0 0 8px;min-height:50px}.c-reading-companion__section-item{font-size:1rem;padding:0}.c-reading-companion__section-item a{display:block;padding:8px 0 8px 16px;line-height:1.5;overflow:hidden;white-space:nowrap;text-overflow:ellipsis;outline-offset:-4px}.c-reading-companion__figure-item{padding:16px 8px 16px 0;border-top:1px solid #d5d5d5;font-size:1rem}.c-reading-companion__figure-item:first-child{border-top:none;padding-top:8px}.c-reading-companion__reference-item{padding:8px 8px 8px 16px;border-top:1px solid #d5d5d5;font-size:1rem}.c-reading-companion__reference-item:first-child{border-top:none}.c-reading-companion__reference-item a{word-break:break-word}.c-reading-companion__reference-citation{display:inline}.c-reading-companion__reference-links{list-style:none;text-align:right;margin:8px 0 0;padding:0;font-weight:700;font-size:.813rem}.c-reading-companion__reference-links>a{display:inline-block;margin-left:8px}.c-reading-companion__reference-links>a:first-child{display:inline-block}.c-reading-companion__figure-title{font-family:Harding,Palatino,serif;font-weight:700;line-height:1.2;-webkit-font-smoothing:antialiased;font-size:1.25rem;display:block;margin:0 0 8px}.c-reading-companion__figure-links{margin:8px 0 0;display:flex;justify-content:space-between}.c-reading-companion__figure-links>a{display:flex;align-items:center}.c-reading-companion__figure-full-link svg{height:.8em;margin-left:2px}.c-reading-companion__panel{display:none;border-top:none;margin-top:0;padding-top:0}.c-cod,.c-reading-companion__panel--active{display:block}.c-cod{font-size:1rem;width:100%}.c-cod__form{background:#ebf0f3}.c-cod__prompt{margin:0 0 24px;font-size:1.125rem;line-height:1.3}.c-cod__label{display:block;margin:0 0 4px}.c-cod__row{display:flex;margin:0 0 16px}.c-cod__row:last-child{margin:0}.c-cod__input{padding:13px;margin:0;border:1px solid #d5d5d5;border-radius:2px;flex:1 1 auto}.c-cod__input--submit{margin-left:8px;flex-shrink:1;background-color:#069;color:#fff;border:1px solid #069;transition:background-color .2s ease-out,color .2s ease-out}.c-cod__input--submit-single{margin:0;flex-shrink:0;flex-basis:100%}.c-cod__input--submit:focus,.c-cod__input--submit:hover{color:#069;background-color:#fff}.c-pdf-download__link .u-icon{padding-top:2px}.c-pdf-download{display:flex;margin-bottom:24px;max-height:48px}@media only screen and (min-width:768px){.c-pdf-download{max-height:none}}@media only screen and (min-width:1024px){.c-pdf-download{max-height:48px}}.c-pdf-download__link{display:flex;flex:1 1 0%}.c-pdf-download__link:hover{text-decoration:none}.c-pdf-download__text{padding-right:4px}@media only screen and (max-width:767px){.c-pdf-download__text{text-transform:capitalize}}@media only screen and (min-width:768px){.c-pdf-download__text{padding-right:8px}}.c-context-bar--sticky .c-pdf-download{margin-bottom:0;display:block;white-space:nowrap}@media only screen and (max-width:767px){.c-pdf-download .u-sticky-visually-hidden{border:0;clip:rect(0,0,0,0);clip-path:inset(50%);height:1px;overflow:hidden;padding:0;white-space:nowrap;width:1px;position:absolute!important}}.c-pdf-container{display:flex;justify-content:flex-end}@media only screen and (max-width:767px){.c-pdf-container .c-pdf-download{display:flex;flex-basis:100%}}.c-pdf-container .c-pdf-download+.c-pdf-download{margin-left:16px}.c-article-extras .c-pdf-container .c-pdf-download{width:100%}.c-article-extras .c-pdf-container .c-pdf-download+.c-pdf-download{margin-left:0}@media only screen and (min-width:768px){.c-context-bar--sticky .c-pdf-download__link{flex:1 1 183px;align-items:center}}@media only screen and (max-width:320px){.c-context-bar--sticky .c-pdf-download__link{padding:16px}}.article-page--commercial .c-article-main-column .c-pdf-button__container .c-pdf-download{display:none}@media only screen and (max-width:1023px){.article-page--commercial .c-article-main-column .c-pdf-button__container .c-pdf-download{display:block}}.c-recommendations-column-switch .c-meta{margin-top:auto}.c-context-bar{position:relative;width:100%;box-shadow:0 0 10px 0 rgba(51,51,51,.2)}.c-context-bar__container{margin:0 auto;max-width:1280px;padding:0 16px}.c-context-bar__title{display:none}.app-researcher-popup__link.hover,.app-researcher-popup__link.visited,.app-researcher-popup__link:hover,.app-researcher-popup__link:visited,.c-article-metrics__heading a,.c-article-metrics__posts .c-card__title a{color:inherit}.c-article-authors-search__list{display:flex;gap:16px;align-items:center;flex-wrap:wrap;justify-content:center}@media only screen and (min-width:480px){.c-article-authors-search__list{justify-content:normal}}.c-article-authors-search__text{display:flex;align-items:center;flex-flow:column wrap;justify-content:center;font-size:14px}@media only screen and (min-width:480px){.c-article-authors-search__text{font-size:16px;flex-direction:row}}.c-article-authors-search__links-text{font-weight:700;margin-right:8px;text-align:center}@media only screen and (min-width:480px){.c-article-authors-search__links-text{text-align:left}}.c-article-authors-search__list-item--left{flex:1 1 100%}@media only screen and (min-width:480px){.c-article-authors-search__list-item--left{flex-basis:auto}}.c-article-authors-search__list-item--right{flex:1 1 auto}.c-article-authors-search__list .c-article-identifiers{margin:0}.c-article-authors-search__list .c-article-identifiers__item{color:#222;border-right:2px solid #c5e0f4;font-size:14px}@media only screen and (min-width:480px){.c-article-authors-search__list .c-article-identifiers__item{font-size:16px}}.c-article-authors-search__list .c-article-identifiers__item:last-child{border-right:none}.eds-l-with-sidebar{display:flex;flex-wrap:wrap}.eds-l-with-sidebar>*{margin:0}.eds-l-with-sidebar__sidebar{flex-grow:1;min-width:var(--eds-l-with-sidebar--min-width,400px);flex-basis:var(--eds-l-with-sidebar--basis,400px)}.eds-l-with-sidebar>:not(.eds-l-with-sidebar__sidebar){flex-basis:0px;flex-grow:999;min-width:var(--eds-l-with-sidebar--min,50%)}.eds-l-with-sidebar>:first-child{padding-right:4rem}@supports (gap:1em){.eds-l-with-sidebar>:first-child{padding-right:0}.eds-l-with-sidebar{gap:var(--eds-l-with-sidebar--gap,4rem)}}.c-article-metrics__posts .c-card__title{font-size:1.05rem}.c-article-metrics__posts .c-card__title+span{color:#6f6f6f;font-size:1rem}.c-status-message{display:flex;align-items:center;font-family:-apple-system,BlinkMacSystemFont,Segoe UI,Roboto,Oxygen-Sans,Ubuntu,Cantarell,Helvetica Neue,sans-serif;font-size:1rem;position:relative;width:100%;box-sizing:border-box}.c-card__summary>p:last-child,.c-status-message :last-child{margin-bottom:0}.c-status-message--boxed{background-color:#fff;border-radius:2px;border:1px solid #eee;line-height:1.5;padding:16px}.c-status-message__heading{font-family:-apple-system,BlinkMacSystemFont,Segoe UI,Roboto,Oxygen-Sans,Ubuntu,Cantarell,Helvetica Neue,sans-serif;font-size:1rem;font-weight:700}.c-status-message__icon{fill:currentcolor;transform:translate(0);display:inline-block;vertical-align:text-top;width:1.5em;height:1.5em;flex:0 0 auto;margin-right:8px}.c-status-message__icon--top{align-self:flex-start}.c-status-message--info .c-status-message__icon{color:#17758c}.c-status-message--boxed.c-status-message--info{border-bottom:4px solid #17758c}.c-status-message--error .c-status-message__icon{color:#be1818}.c-status-message--boxed.c-status-message--error{border-bottom:4px solid #be1818}.c-status-message--success .c-status-message__icon{color:#007a4b}.c-status-message--boxed.c-status-message--success{border-bottom:4px solid #007a4b}.c-status-message--warning .c-status-message__icon{color:#daa520}.c-status-message--boxed.c-status-message--warning{border-bottom:4px solid #daa520}.c-breadcrumbs{list-style:none;margin:0;padding:0;font-size:1rem;font-family:-apple-system,BlinkMacSystemFont,Segoe UI,Roboto,Oxygen-Sans,Ubuntu,Cantarell,Helvetica Neue,sans-serif;color:#000}.c-breadcrumbs>li{display:inline}.c-breadcrumbs__link{color:#666}svg.c-breadcrumbs__chevron{margin:4px 4px 0;fill:#666;width:10px;height:10px}@media only screen and (max-width:767px){.c-breadcrumbs .c-breadcrumbs__item{display:none}.c-breadcrumbs .c-breadcrumbs__item:last-child,.c-breadcrumbs .c-breadcrumbs__item:nth-last-child(2){display:inline}}.c-card{display:flex;background-color:transparent;flex-direction:column;font-size:.875rem;min-width:0;padding:0;position:relative;border:0;box-shadow:none;overflow:hidden}.c-card--no-shape{border:0;box-shadow:none;background:0 0}.c-card__image{position:relative;display:flex;justify-content:center;overflow:hidden;padding-bottom:56.25%}@supports (aspect-ratio:1/1){.c-card__image{padding-bottom:0;aspect-ratio:var(--card--image-aspect-ratio,16/9)}}.c-card__image img{position:absolute;left:0;min-width:100%;min-height:100%}@supports ((-o-object-fit:cover) or (object-fit:cover)){.c-card__image img{width:100%;height:100%;object-fit:cover}}.c-card__body{padding:16px;flex:1 1 auto}.c-card--no-shape .c-card__body{padding:0}.c-card--no-shape .c-card__body:not(:first-child){padding-top:16px}.c-card__title{font-family:Harding,Palatino,serif;font-weight:700;-webkit-font-smoothing:antialiased;font-size:clamp(1.25rem,4vw,1.5rem);margin-top:0;margin-bottom:8px;letter-spacing:-.01875rem}[lang=de] .c-card__title{hyphens:auto}.c-card__summary{line-height:1.4}.c-card__summary>p{margin-bottom:5px}.c-card__summary a{text-decoration:underline}.c-card__link:not(.c-card__link--no-block-link):before{content:"";position:absolute;inset:0}.c-card--flush .c-card__body{padding:0}.c-card--major{font-size:1rem}.c-card--major .c-card__title{font-family:Harding,Palatino,serif;font-weight:700;line-height:1.2;-webkit-font-smoothing:antialiased;font-size:clamp(1.5rem,4vw,1.75rem)}.c-card--dark{background-color:#29303c;color:#e3e4e5;border-width:0}.c-card--dark .c-card__title,.c-footer{color:#fff}.c-card--dark .c-card__link,.c-card--dark .c-card__summary a,.c-meta{color:inherit}.c-meta{list-style:none;margin:0;padding:0;font-family:-apple-system,BlinkMacSystemFont,Segoe UI,Roboto,Oxygen-Sans,Ubuntu,Cantarell,Helvetica Neue,sans-serif;font-size:.875rem;line-height:1.4}.c-meta--large{font-size:1rem}.c-meta--large .c-meta__item{margin-bottom:8px}.c-meta__item{display:inline-block;margin-bottom:4px}.c-meta__item:not(:last-child){border-right:1px solid #f3f3f3;padding-right:4px;margin-right:4px}@media only screen and (max-width:767px){.c-meta__item--block-sm-max{display:block}.c-meta__item--block-sm-max:not(:last-child){border-right:none;margin-right:0;padding-right:0}}@media only screen and (min-width:1024px){.c-meta__item--block-at-lg{display:block}.c-meta__item--block-at-lg:not(:last-child){border-right:none;margin-right:0;padding-right:0}}.c-meta__type{text-transform:none;font-weight:700}.c-skip-link{background:#069;color:#fff;font-size:.875rem;font-family:-apple-system,BlinkMacSystemFont,Segoe UI,Roboto,Oxygen-Sans,Ubuntu,Cantarell,Helvetica Neue,sans-serif;text-align:center;padding:8px;position:absolute;inset:0 0 auto;z-index:9999;transform:translateY(-100%)}@media (prefers-reduced-motion:reduce){.c-skip-link{transition:top .3s ease-in-out}}@media print{.c-skip-link{display:none}}.c-skip-link:link{color:#fff}.c-nature-box{background-color:#fff;border-radius:2px;box-shadow:0 0 5px 0 rgba(51,51,51,.1);border:1px solid #d5d5d5;line-height:1.3;padding:16px 16px 3px;margin-bottom:24px}.c-nature-box__text{font-size:1rem;margin-top:0;margin-bottom:16px!important}.c-nature-box--access-to-pdf{display:none}@media only screen and (min-width:1024px){.c-nature-box--mobile{display:none}}.c-nature-box .c-pdf-download{margin-bottom:16px!important}.c-nature-box svg+.c-article__button-text{margin-left:8px}.c-nature-box--version{background-color:#eee}.c-nature-box:not(:has(*)),.js-context-bar-sticky-point-desktop:not(:has(*)){display:none}.app-masthead-save-research,.app-save-research-buttons{display:flex;gap:8px;align-items:flex-start;flex-direction:column;text-wrap:balance}@media only screen and (min-width:768px){.app-masthead-save-research,.app-save-research-buttons{align-items:center;flex-direction:row;text-align:start}}.app-masthead-save-research__hide-on-lg,.app-masthead__container .app-masthead-save-research__hide-on-lg{display:block;visibility:visible}@media only screen and (min-width:875px){.app-masthead-save-research__hide-on-lg,.app-masthead__container .app-masthead-save-research__hide-on-lg{display:none;visibility:hidden}.app-masthead-save-research__hide-on-lg:first-child+*,.app-masthead__container .app-masthead-save-research__hide-on-lg:first-child+*{margin-block-start:0}}.article-page--news .app-masthead-save-research__hide-on-lg{display:block;visibility:visible}@media only screen and (min-width:768px){.article-page--news .app-masthead-save-research__hide-on-lg{display:none;visibility:hidden}.article-page--news .app-masthead-save-research__hide-on-lg:first-child+*{margin-block-start:0}}.app-masthead-save-research__action-button{cursor:pointer;border:0;background-color:transparent;font-weight:inherit;padding:0;color:#424d61;text-decoration:underline .0625rem;text-decoration-skip-ink:auto;text-underline-offset:.25rem;display:inline-block;font-size:clamp(.875rem,.625rem + 1.25vw,1rem);line-height:2;text-align:left}@media only screen and (min-width:1024px){.app-masthead-save-research__action-button{text-align:center}}.app-masthead-save-research__action-button:hover{color:#29303c;text-decoration-thickness:.25rem;text-underline-offset:.25rem}.app-masthead-save-research__action-link{display:inline-block;font-size:clamp(.875rem,.625rem + 1.25vw,1rem);line-height:2}.app-masthead-save-research__icon{fill:currentcolor;transform:translate(0);display:inline-block;width:24px;height:24px;flex:0 0 auto;vertical-align:middle}*+.app-masthead-save-research__icon,.app-masthead-save-research .app-masthead-save-research__icon+*{margin-left:4px}@media only screen and (min-width:480px){*+.app-masthead-save-research__icon,.app-masthead-save-research .app-masthead-save-research__icon+*{margin-left:8px}}.app-masthead-save-research__icon--small{fill:currentcolor;transform:translate(0);display:inline-block;width:16px;height:16px}.app-journal-saved-research-status-container .eds-c-status-message{background-color:inherit;border:0;border-radius:0;padding:16px 0;gap:10px}.app-journal-saved-research-status-container .eds-c-status-message--success{border-bottom:none}.app-journal-saved-research-status-container .eds-c-status-message__dismiss-button{right:0;padding:0}.app-journal-saved-research-status-container .eds-c-status-message__icon{margin-right:0}.app-journal-saved-research-status-container .eds-c-status-message__message span{font-weight:700;border-right:2px solid #c5e0f4;margin-right:8px;padding-right:8px}.c-meta__link{color:#000}.sans-serif{font-family:-apple-system,BlinkMacSystemFont,Segoe UI,Roboto,Oxygen-Sans,Ubuntu,Cantarell,Helvetica Neue,sans-serif}.article-page{background:#fff}.c-header{background-color:#fff;border-bottom:5px solid #000;font-size:1rem;margin-bottom:16px;line-height:1.4}.c-header__row{position:relative;padding:0}.c-header__row:not(:last-child){border-bottom:1px solid #eee}.c-header__split{display:flex;align-items:center;justify-content:space-between}.c-header__logo-container{flex:1 1 0px;margin:8px 24px 8px 0;line-height:0}.c-header__logo{transform:translateZ(0)}.c-header__logo img{max-height:32px}.c-header__container{margin:0 auto;max-width:1280px}@media print{.c-header__menu{display:none}}.c-header__menu{list-style:none;padding:0;display:flex;gap:8px;align-items:center;flex-wrap:wrap;flex:0 1 auto;font-weight:700;line-height:1.4;margin:0 -4px}@media only screen and (max-width:1023px){.c-header__menu--hide-lg-max{display:none;visibility:hidden}}.c-header__menu--global{font-weight:400;justify-content:flex-end}.c-header__menu--global svg{display:none;visibility:hidden}.c-header__menu--global svg:first-child+*{margin-block-start:0}@media only screen and (min-width:768px){.c-header__menu--global svg{display:block;visibility:visible}}.c-header__menu--journal{font-size:.875rem;margin:8px 0 8px -8px}@media only screen and (min-width:768px){.c-header__menu--journal{flex-wrap:nowrap;font-size:1rem}}.c-header__item{position:static;padding-top:0;padding-bottom:0}.c-header__item--pipe{border-left:2px solid #eee;padding-left:8px}.c-header__item--padding{padding-top:8px;padding-bottom:8px}@media only screen and (min-width:768px){.c-header__item--dropdown-menu{position:relative}}@media only screen and (min-width:1024px){.c-header__item--hide-lg{display:none;visibility:hidden}}@media only screen and (max-width:875px){.c-header__item--hide-md-max{display:none;visibility:hidden}.c-header__item--hide-md-max:first-child+*{margin-block-start:0}}.c-header__link{color:inherit;padding:8px;display:inline-flex;align-items:center;gap:4px;white-space:nowrap}.c-header__link svg{transition-duration:.2s}.c-header__show-text{display:none;visibility:hidden}.has-tethered .c-header__heading--js-hide:first-child+*{margin-block-start:0}@media only screen and (min-width:768px){.c-header__show-text{display:inline;visibility:visible}}.c-header__show-text-sm{display:inline;visibility:visible}@media only screen and (min-width:768px){.c-header__show-text-sm{display:none;visibility:hidden}.c-header__show-text-sm:first-child+*{margin-block-start:0}}@media print{.c-header__dropdown{display:none}}.c-header__dropdown{background-color:#000;border-bottom:1px solid #2f2f2f;color:#eee;padding:16px 0;font-size:.875rem;line-height:1.2}.c-header__heading{display:inline-block;line-height:1.4;font-size:1.25rem;font-family:-apple-system,BlinkMacSystemFont,Segoe UI,Roboto,Oxygen-Sans,Ubuntu,Cantarell,Helvetica Neue,sans-serif;font-weight:400;margin-bottom:8px}.c-header__heading--keyline{border-top:1px solid;border-color:#2f2f2f;padding-top:16px;margin-top:16px;width:100%}.c-header__list{list-style:none;display:flex;flex-wrap:wrap;gap:0 16px;margin:0 -8px}.c-header__flush{margin:0 -8px}.c-header__visually-hidden{border:0;clip:rect(0,0,0,0);clip-path:inset(50%);height:1px;overflow:hidden;padding:0;white-space:nowrap;width:1px;position:absolute!important}.c-header__search-form{margin-bottom:8px}.c-header__search-layout{display:flex;gap:16px;flex-wrap:wrap}.c-header__search-layout>:first-child{flex:999 1 auto}.c-header__search-layout>*{flex:1 1 auto}.c-header__search-layout--max-width{max-width:720px}.c-header__search-button{align-items:center;cursor:pointer;display:flex;width:100%;margin:0;position:relative;text-decoration:none;font-size:1rem;line-height:1.15;justify-content:center;padding:8px 16px;transition:background-color .2s ease-in-out,border-color .2s ease-in-out,color .2s ease-in-out;border-radius:2px;border:1px solid #fff;color:#fff;background-color:transparent;background-image:none}.c-header__input,.c-header__select{padding:8px 16px;border:1px solid;border-radius:3px;font-size:1rem;width:100%;box-sizing:border-box}.c-header__select{display:block;min-width:150px;max-width:100%;margin:0;box-shadow:0 1px 0 1px rgba(0,0,0,.04);appearance:none;background-image:url("data:image/svg+xml,%3Csvg height='16' viewBox='0 0 16 16' width='16' xmlns='http://www.w3.org/2000/svg'%3E%3Cpath d='m5.58578644 3-3.29289322-3.29289322c-.39052429-.39052429-.39052429-1.02368927 0-1.41421356s1.02368927-.39052429 1.41421356 0l4 4c.39052429.39052429.39052429 1.02368927 0 1.41421356l-4 4c-.39052429.39052429-1.02368927.39052429-1.41421356 0s-.39052429-1.02368927 0-1.41421356z' fill='%23333' fill-rule='evenodd' transform='matrix(0 1 -1 0 11 3)'/%3E%3C/svg%3E");background-repeat:no-repeat;background-position:right .7em top 50%;background-size:1em auto}.u-button svg,.u-button--primary svg{fill:currentcolor}@media only screen and (min-width:768px){.c-header__menu--journal .c-header__item--dropdown-menu:last-child .c-header__dropdown.has-tethered{left:auto;right:0}}@media only screen and (min-width:876px){.c-header__menu--journal .c-header__item--dropdown-menu:last-child .c-header__dropdown.has-tethered{left:0;right:auto}}.c-header__dropdown.has-tethered{position:absolute;top:100%;transform:translateY(5px);z-index:2;left:0;width:100%;border-radius:0 0 2px 2px;border-bottom:0}@media only screen and (min-width:768px){.c-header__dropdown.has-tethered{transform:translateY(8px);width:auto}}@media only screen and (min-width:876px){.c-header__dropdown.has-tethered{min-width:225px}}.c-header__dropdown--full-width.has-tethered{width:100%;padding:32px 0 24px;transform:none}.has-tethered .c-header__heading--js-hide{display:none;visibility:hidden}.has-tethered .c-header__list--js-stack{flex-direction:column}.has-tethered .c-header__item--keyline,.has-tethered .c-header__list~.c-header__list .c-header__item:first-child{border-top:1px solid #f3f3f3;padding-top:8px;margin-top:8px}.c-header__item--snid-account-widget{display:flex}.c-header__container{padding:0 4px}.c-header__list{padding:0 12px}.c-header__menu .c-header__link{font-size:14px}.c-header__item--snid-account-widget .c-header__link{padding:8px}.c-header__menu--journal{margin-left:0}@media only screen and (min-width:768px){.c-header__container{padding:0 16px}.c-header__menu--journal{margin-left:-8px}.c-header__menu .c-header__link{font-size:16px}.c-header__link--search{gap:13px}}.u-button{align-items:center;cursor:pointer;display:inline-flex;margin:0;position:relative;text-decoration:none;width:auto;font-family:sans-serif;font-size:1rem;line-height:1.3;justify-content:center;padding:8px;transition:.25s,color .25s,border-color .25s;border-radius:2px;background-color:transparent;background-image:none;color:#069;border:1px solid #069}.u-button--primary{color:#fff;background-color:#069;background-image:none;border:1px solid #069}.u-button--full-width{display:flex;width:100%}.u-container{margin:0 auto;max-width:1280px;padding:0 16px}.u-justify-content-space-between{justify-content:space-between}.u-display-none{display:none}.js .u-js-hide,.u-hide{display:none;visibility:hidden}.u-hide:first-child+*{margin-block-start:0}.u-visually-hidden{border:0;clip:rect(0,0,0,0);clip-path:inset(50%);height:1px;overflow:hidden;padding:0;white-space:nowrap;width:1px;position:absolute!important}@media print{.u-hide-print{display:none}}@media only screen and (min-width:1024px){.u-hide-at-lg{display:none;visibility:hidden}.u-hide-at-lg:first-child+*{margin-block-start:0}}.u-icon{fill:currentcolor;transform:translate(0);display:inline-block;vertical-align:text-top;width:1em;height:1em}.u-full-height{height:100%}.u-link-inherit{color:inherit}.u-list-reset{list-style:none;margin:0;padding:0}.c-reading-companion__figure-item figure{margin:0}.u-mt-8{margin-top:8px}.u-mt-24{margin-top:24px}.u-mb-8{margin-bottom:8px}.u-mb-16{margin-bottom:16px}.u-mb-24{margin-bottom:24px}.u-mb-32{margin-bottom:32px}.u-mb-48{margin-bottom:48px}.u-pa-16{padding:16px}.u-text-bold{font-weight:700}.u-h3{font-size:clamp(1.25rem,4vw,1.5rem)}.u-h3,.u-h4{font-family:Harding,Palatino,serif;-webkit-font-smoothing:antialiased;font-size:1.25rem}.app-feedback .app-feedback__message--success .eds-c-status-message__icon{color:#007a4b}.u-h3,.u-h4,h1,h2,h3{font-family:-apple-system,BlinkMacSystemFont,Segoe UI,Roboto,Oxygen-Sans,Ubuntu,Cantarell,Helvetica Neue,sans-serif;font-weight:700;line-height:1.2}h1{letter-spacing:min(max(-.0117156rem,4vw),-.0390625rem)}.u-h3,.u-h4,h2,h3{letter-spacing:-.0117156rem}.c-article-sidebar{display:none}@media only screen and (min-width:1024px){.c-article-sidebar{display:block;margin-top:8px}}.c-article-section__title,.c-article-title{font-weight:700}.c-card__title{line-height:1.4em}.c-article-associated-content__container .c-card__title{font-size:min(max(1.125rem,3vw),1.25rem)}.c-article__button{background-color:#069;border:1px solid #069;border-radius:2px;color:#fff;font-size:.875rem;font-family:-apple-system,BlinkMacSystemFont,Segoe UI,Roboto,Oxygen-Sans,Ubuntu,Cantarell,Helvetica Neue,sans-serif;line-height:1.4;margin-bottom:16px;padding:13px;text-decoration:none;transition:background-color .2s ease-out,color .2s ease-out;display:flex}.c-article__button:hover{background-color:#fff;color:#069;text-decoration:none}.c-article__button:visited{color:#fff}.c-article__button--inverted{background-color:#fff;color:#069}.c-article__button--inverted:hover{background-color:#069;color:#fff}.c-article__button--inverted:visited{color:#069}.grade-c-hide{display:block}.c-pdf-download__link{padding:13px 24px}.u-color-open-access{color:#b74616} } </style>




    
        
            <link data-test="critical-css-handler" data-inline-css-source="critical-css" rel="stylesheet" href="/oscar-static/css/enhanced-article-db95a0732f.css" media="print" onload="this.media='only print, only all and (prefers-color-scheme: no-preference), only all and (prefers-color-scheme: light), only all and (prefers-color-scheme: dark)';this.onload=null">
            <noscript>
                <link rel="stylesheet" type="text/css" href="/oscar-static/css/enhanced-article-db95a0732f.css" media="only print, only all and (prefers-color-scheme: no-preference), only all and (prefers-color-scheme: light), only all and (prefers-color-scheme: dark)">
            </noscript>
        
    

<link rel="stylesheet" type="text/css" href="/oscar-static/css/article-print-e6e3a4b2cf.css" media="print">
    



<link rel="apple-touch-icon" sizes="180x180" href=/oscar-static/images/favicons/nature/apple-touch-icon-f39cb19454.png>
<link rel="icon" type="image/png" sizes="48x48" href=/oscar-static/images/favicons/nature/favicon-48x48-b52890008c.png>
<link rel="icon" type="image/png" sizes="32x32" href=/oscar-static/images/favicons/nature/favicon-32x32-3fe59ece92.png>
<link rel="icon" type="image/png" sizes="16x16" href=/oscar-static/images/favicons/nature/favicon-16x16-951651ab72.png>
<link rel="manifest" href=/oscar-static/manifest.json crossorigin="use-credentials">
<link rel="mask-icon" href=/oscar-static/images/favicons/nature/safari-pinned-tab-e836a84dfc.svg color="#000000">
<link rel="shortcut icon" href=/oscar-static/images/favicons/nature/favicon.ico>
<meta name="msapplication-TileColor" content="#000000">
<meta name="msapplication-config" content=/oscar-static/browserconfig.xml>
<meta name="theme-color" content="#000000">
<meta name="application-name" content="Nature">


<script>
    (function () {
        if ( typeof window.CustomEvent === "function" ) return false;
        function CustomEvent ( event, params ) {
            params = params || { bubbles: false, cancelable: false, detail: null };
            var evt = document.createEvent( 'CustomEvent' );
            evt.initCustomEvent( event, params.bubbles, params.cancelable, params.detail );
            return evt;
        }

        CustomEvent.prototype = window.Event.prototype;

        window.CustomEvent = CustomEvent;
    })();
</script>



    
    

        
<!-- Google Tag Manager -->
<script data-test="gtm-head">
    window.initGTM = function() {
        if (window.config.mustardcut) {
            (function (w, d, s, l, i) {
                w[l] = w[l] || [];
                w[l].push({'gtm.start': new Date().getTime(), event: 'gtm.js'});
                var f = d.getElementsByTagName(s)[0],
                        j = d.createElement(s),
                        dl = l != 'dataLayer' ? '&l=' + l : '';
                j.async = true;
                j.src = 'https://sgtm.nature.com/gtm.js?id=' + i + dl;
                f.parentNode.insertBefore(j, f);
            })(window, document, 'script', 'dataLayer', 'GTM-MRVXSHQ');
        }
    }
</script>
<!-- End Google Tag Manager -->

        <script>
    (function(w,d,t) {
        function cc() {
            var h = w.location.hostname;
            if (h === 'preview-www.nature.com') return;
            var e = d.createElement(t),
                s = d.getElementsByTagName(t)[0];
            e.setAttribute('crossorigin', 'anonymous');
            if (h === 'nature.com' || h.endsWith('.nature.com')) {
                e.src = 'https://cmp.nature.com/production_live/en/consent-bundle-8-latest.js';
                
                    e.setAttribute('onload', "initGTM(window,document,'script','dataLayer','GTM-MRVXSHQ')");
                
            } else {
                e.src = '/oscar-static/js/cookie-consent-es5-bundle-c7e13f01d7.js';
                e.setAttribute('data-consent', h);
            }
            s.insertAdjacentElement('afterend', e);
        }
        cc();
    })(window,document,'script');
</script>

    


<script id="js-position0">
    (function(w, d) {
        var moduleSupport = (function() {
            return 'noModule' in d.createElement('script');
        })();

        if (w.config.mustardcut === true) {
            w.loader = {
                index: 0,
                registered: [],
                scripts: [
                    
                        {src: '/oscar-static/js/global-article-es6-bundle-54ba7c4e07.js', test: 'global-article-js', module: true},
                        {src: '/oscar-static/js/global-article-es5-bundle-eb2d20a19d.js', test: 'global-article-js', nomodule: true},
                        {src: '/oscar-static/js/shared-es6-bundle-269e7f3e90.js', test: 'shared-js', module: true},
                        {src: '/oscar-static/js/shared-es5-bundle-88de4f3978.js', test: 'shared-js', nomodule: true},
                        {src: '/oscar-static/js/header-150-es6-bundle-8395667412.js', test: 'header-150-js', module: true},
                        {src: '/oscar-static/js/header-150-es5-bundle-95c03c3888.js', test: 'header-150-js', nomodule: true}
                    
                ].filter(function (s) {
                    if (s.src === null) return false;
                    if (moduleSupport && s.nomodule) return false;
                    return !(!moduleSupport && s.module);
                }),

                register: function (value) {
                    this.registered.push(value);
                },

                ready: function () {
                    if (this.registered.length === this.scripts.length) {
                        this.registered.forEach(function (fn) {
                            if (typeof fn === 'function') {
                                setTimeout(fn, 0); 
                            }
                        });
                        this.ready = function () {};
                    }
                },

                insert: function (s) {
                    var t = d.getElementById('js-position' + this.index);
                    if (t && t.insertAdjacentElement) {
                        t.insertAdjacentElement('afterend', s);
                    } else {
                        d.head.appendChild(s);
                    }
                    ++this.index;
                },

                createScript: function (script, beforeLoad) {
                    var s = d.createElement('script');
                    s.id = 'js-position' + (this.index + 1);
                    s.setAttribute('data-test', script.test);
                    if (beforeLoad) {
                        s.defer = 'defer';
                        s.onload = function () {
                            if (script.noinit) {
                                loader.register(true);
                            }
                            if (d.readyState === 'interactive' || d.readyState === 'complete') {
                                loader.ready();
                            }
                        };
                    } else {
                        s.async = 'async';
                    }
                    s.src = script.src;
                    return s;
                },

                init: function () {
                    this.scripts.forEach(function (s) {
                        loader.insert(loader.createScript(s, true));
                    });

                    d.addEventListener('DOMContentLoaded', function () {
                        loader.ready();
                        var conditionalScripts;
                        
                            conditionalScripts = [
                                {match: 'div[data-pan-container]', src: '/oscar-static/js/pan-zoom-es6-bundle-1a117d29d6.js', test: 'pan-zoom-js',  module: true },
                                {match: 'div[data-pan-container]', src: '/oscar-static/js/pan-zoom-es5-bundle-1a117d29d6.js', test: 'pan-zoom-js',  nomodule: true },
                                {match: 'math,span.mathjax-tex', src: '/oscar-static/js/math-es6-bundle-8da0cf81d9.js', test: 'math-js', module: true},
                                {match: 'math,span.mathjax-tex', src: '/oscar-static/js/math-es5-bundle-8da0cf81d9.js', test: 'math-js', nomodule: true}
                            ];
                        

                        if (conditionalScripts) {
                            conditionalScripts.filter(function (script) {
                                return !!document.querySelector(script.match) && !((moduleSupport && script.nomodule) || (!moduleSupport && script.module));
                            }).forEach(function (script) {
                                loader.insert(loader.createScript(script));
                            });
                        }
                    }, false);
                }
            };
            loader.init();
        }
    })(window, document);
</script>










<meta name="access" content="Yes">


<link rel="search" href="https://www.nature.com/search">
<link rel="search" href="https://www.nature.com/opensearch/opensearch.xml" type="application/opensearchdescription+xml" title="nature.com">
<link rel="search" href="https://www.nature.com/opensearch/request" type="application/sru+xml" title="nature.com">

    <link rel="canonical" href="https://www.nature.com/articles/s43247-026-03926-w">





    
    <script type="application/ld+json">{"mainEntity":{"headline":"Lebanese faunal legacy collections uncover 400,000 years of woodland resilience and distinct hominin ecological strategies","description":"The Levant is a key biogeographic corridor, yet historical instability has limited research creating a polarization toward its southern region. To address this geographical bias, we reassessed three legacy faunal collections from Lebanon: Naame, Nahr Ibrahim, and Ras el-Kelb. For the first time, we obtained direct dates for these assemblages and, through zooarchaeological methods, dental wear analysis, and landscape modeling, reconstructed aspects of ungulate and hominin ecology and behavior. The results establish chronological control, defining one of the longest paleoecological records in the region spanning from ~400,000 to ~100,000 years ago, and reveal that productive Mediterranean woodland ecosystems persisted along the central Levantine coast throughout much of the Middle and Late Pleistocene, supporting diverse ungulate communities and enabling hominins to practice seasonal, habitat-specific hunting along coastal ecotones. Integrating these findings into the broader Levantine context reveals marked ecological differentiation between central and southern regions, challenging assumptions of regional uniformity and highlighting the importance of spatial variability in reconstructing Pleistocene paleoecology, human behavior, and biodiversity across this major dispersal corridor. Mediterranean woodlands persisted in coastal Lebanon for hundreds of millennia, supporting diverse ungulates and shaping distinct hominin foraging strategies, highlighting ecological contrasts with the southern Levant, as indicated by dating, faunal analysis, dental wear, and landscape modeling","datePublished":"2026-09-14T00:00:00Z","dateModified":"2026-09-14T00:00:00Z","pageStart":"1","pageEnd":"20","license":"http://creativecommons.org/licenses/by/4.0/","sameAs":"https://doi.org/10.1038/s43247-026-03926-w","keywords":["Archaeology","Palaeoecology","Community ecology","Palaeoclimate","Environment","general","Earth Sciences"],"image":["https://media.springernature.com/lw1200/springer-static/image/art%3A10.1038%2Fs43247-026-03926-w/MediaObjects/43247_2026_3926_Fig1_HTML.png","https://media.springernature.com/lw1200/springer-static/image/art%3A10.1038%2Fs43247-026-03926-w/MediaObjects/43247_2026_3926_Fig2_HTML.png","https://media.springernature.com/lw1200/springer-static/image/art%3A10.1038%2Fs43247-026-03926-w/MediaObjects/43247_2026_3926_Fig3_HTML.png","https://media.springernature.com/lw1200/springer-static/image/art%3A10.1038%2Fs43247-026-03926-w/MediaObjects/43247_2026_3926_Fig4_HTML.png","https://media.springernature.com/lw1200/springer-static/image/art%3A10.1038%2Fs43247-026-03926-w/MediaObjects/43247_2026_3926_Fig5_HTML.png","https://media.springernature.com/lw1200/springer-static/image/art%3A10.1038%2Fs43247-026-03926-w/MediaObjects/43247_2026_3926_Fig6_HTML.png","https://media.springernature.com/lw1200/springer-static/image/art%3A10.1038%2Fs43247-026-03926-w/MediaObjects/43247_2026_3926_Fig7_HTML.png"],"isPartOf":{"name":"Communications Earth & Environment","issn":["2662-4435"],"volumeNumber":"7","@type":["Periodical","PublicationVolume"]},"publisher":{"name":"Nature Publishing Group UK","logo":{"url":"https://www.springernature.com/app-sn/public/images/logo-springernature.png","@type":"ImageObject"},"@type":"Organization"},"author":[{"name":"Gabriele Russo","url":"http://orcid.org/0000-0003-1201-6379","affiliation":[{"name":"Eberhard Karls University of Tübingen","address":{"name":"Paleoanthropology, Senckenberg Centre for Human Evolution and Palaeoenvironment, Eberhard Karls University of Tübingen, Tübingen, Germany","@type":"PostalAddress"},"@type":"Organization"}],"email":"gabriele.russo@uni-tuebingen.de","@type":"Person"},{"name":"Florent Rivals","url":"http://orcid.org/0000-0001-8074-9254","affiliation":[{"name":"Institut Català de Paleoecologia Humana i Evolució Social (IPHES-CERCA)","address":{"name":"Institut Català de Paleoecologia Humana i Evolució Social (IPHES-CERCA), Tarragona, Spain","@type":"PostalAddress"},"@type":"Organization"},{"name":"ICREA","address":{"name":"ICREA, Barcelona, Spain","@type":"PostalAddress"},"@type":"Organization"},{"name":"Departament d’Història i Història de l’Art","address":{"name":"Universitat Rovira i Virgili, Departament d’Història i Història de l’Art, Tarragona, Spain","@type":"PostalAddress"},"@type":"Organization"}],"@type":"Person"},{"name":"Mathieu Duval","url":"http://orcid.org/0000-0003-3181-7753","affiliation":[{"name":"Centro Nacional de Investigación sobre la Evolución Humana (CENIEH)","address":{"name":"Geochronology & Geology, Centro Nacional de Investigación sobre la Evolución Humana (CENIEH), Burgos, Spain","@type":"PostalAddress"},"@type":"Organization"},{"name":"Griffith University","address":{"name":"Australian Research Centre for Human Evolution (ARCHE), Griffith University, Nathan, Australia","@type":"PostalAddress"},"@type":"Organization"},{"name":"La Trobe University, Melbourne Campus, Bundoora","address":{"name":"Palaeoscience Labs, Department Archaeology and History, La Trobe University, Melbourne Campus, Bundoora, Melbourne, Australia","@type":"PostalAddress"},"@type":"Organization"}],"@type":"Person"},{"name":"Scott D. McLin","affiliation":[{"name":"Eberhard Karls University of Tübingen","address":{"name":"Paleoanthropology, Senckenberg Centre for Human Evolution and Palaeoenvironment, Eberhard Karls University of Tübingen, Tübingen, Germany","@type":"PostalAddress"},"@type":"Organization"}],"@type":"Person"},{"name":"Majid Aljaber Abo Fakher","affiliation":[{"name":"Eberhard Karls University of Tübingen","address":{"name":"Paleoanthropology, Senckenberg Centre for Human Evolution and Palaeoenvironment, Eberhard Karls University of Tübingen, Tübingen, Germany","@type":"PostalAddress"},"@type":"Organization"},{"name":"Eberhard Karls University of Tübingen","address":{"name":"EXC 3101 “HUMAN ORIGINS—Excellence Cluster for Integrative Human, Eberhard Karls University of Tübingen, Tübingen, Germany","@type":"PostalAddress"},"@type":"Organization"}],"@type":"Person"},{"name":"Maya Haïdar-Boustani","affiliation":[{"name":"Université Saint-Joseph de Beyrouth","address":{"name":"Musée de Préhistoire libanaise, Université Saint-Joseph de Beyrouth, Beirut, Lebanon","@type":"PostalAddress"},"@type":"Organization"}],"@type":"Person"},{"name":"Virginia Martinez-Pillado","affiliation":[{"name":"UCM-ISCIII","address":{"name":"Centro Mixto sobre Evolución y Comportamiento Humanos, UCM-ISCIII, Madrid, Spain","@type":"PostalAddress"},"@type":"Organization"}],"@type":"Person"},{"name":"Altug Hasözbek","url":"http://orcid.org/0000-0001-8846-0412","affiliation":[{"name":"Centro Nacional de Investigación sobre la Evolución Humana (CENIEH)","address":{"name":"Geochronology & Geology, Centro Nacional de Investigación sobre la Evolución Humana (CENIEH), Burgos, Spain","@type":"PostalAddress"},"@type":"Organization"}],"@type":"Person"},{"name":"Andrew Garrard","affiliation":[{"name":"University College London","address":{"name":"Institute of Archaeology, University College London, London, UK","@type":"PostalAddress"},"@type":"Organization"}],"@type":"Person"},{"name":"Faysal Bibi","url":"http://orcid.org/0000-0002-9414-5547","affiliation":[{"name":"Leibniz Institute for Evolution and Biodiversity Science","address":{"name":"Museum für Naturkunde, Leibniz Institute for Evolution and Biodiversity Science, Berlin, Germany","@type":"PostalAddress"},"@type":"Organization"}],"@type":"Person"},{"name":"Yamandú H. Hilbert","affiliation":[{"name":"Eberhard Karls University of Tübingen","address":{"name":"Paleoanthropology, Senckenberg Centre for Human Evolution and Palaeoenvironment, Eberhard Karls University of Tübingen, Tübingen, Germany","@type":"PostalAddress"},"@type":"Organization"},{"name":"Eberhard Karls University of Tübingen","address":{"name":"EXC 3101 “HUMAN ORIGINS—Excellence Cluster for Integrative Human, Eberhard Karls University of Tübingen, Tübingen, Germany","@type":"PostalAddress"},"@type":"Organization"}],"@type":"Person"},{"name":"Sireen El Zaatari","affiliation":[{"name":"Eberhard Karls University of Tübingen","address":{"name":"Paleoanthropology, Senckenberg Centre for Human Evolution and Palaeoenvironment, Eberhard Karls University of Tübingen, Tübingen, Germany","@type":"PostalAddress"},"@type":"Organization"},{"name":"Eberhard Karls University of Tübingen","address":{"name":"EXC 3101 “HUMAN ORIGINS—Excellence Cluster for Integrative Human, Eberhard Karls University of Tübingen, Tübingen, Germany","@type":"PostalAddress"},"@type":"Organization"}],"@type":"Person"}],"isAccessibleForFree":true,"@type":"ScholarlyArticle"},"@context":"https://schema.org","@type":"WebPage"}</script>




    
    
    <meta name="journal_id" content="43247"/>
    <meta name="dc.title" content="Lebanese faunal legacy collections uncover 400,000 years of woodland resilience and distinct hominin ecological strategies"/>
    <meta name="dc.source" content="Communications Earth &amp; Environment 2026 7:1"/>
    <meta name="dc.format" content="text/html"/>
    <meta name="dc.publisher" content="Nature Publishing Group"/>
    <meta name="dc.date" content="2026-09-14"/>
    <meta name="dc.type" content="OriginalPaper"/>
    <meta name="dc.language" content="En"/>
    <meta name="dc.copyright" content="2026 The Author(s)"/>
    <meta name="dc.rights" content="2026 The Author(s)"/>
    <meta name="dc.rightsAgent" content="journalpermissions@springernature.com"/>
    <meta name="dc.description" content="The Levant is a key biogeographic corridor, yet historical instability has limited research creating a polarization toward its southern region. To address this geographical bias, we reassessed three legacy faunal collections from Lebanon: Naame, Nahr Ibrahim, and Ras el-Kelb. For the first time, we obtained direct dates for these assemblages and, through zooarchaeological methods, dental wear analysis, and landscape modeling, reconstructed aspects of ungulate and hominin ecology and behavior. The results establish chronological control, defining one of the longest paleoecological records in the region spanning from ~400,000 to ~100,000 years ago, and reveal that productive Mediterranean woodland ecosystems persisted along the central Levantine coast throughout much of the Middle and Late Pleistocene, supporting diverse ungulate communities and enabling hominins to practice seasonal, habitat-specific hunting along coastal ecotones. Integrating these findings into the broader Levantine context reveals marked ecological differentiation between central and southern regions, challenging assumptions of regional uniformity and highlighting the importance of spatial variability in reconstructing Pleistocene paleoecology, human behavior, and biodiversity across this major dispersal corridor. Mediterranean woodlands persisted in coastal Lebanon for hundreds of millennia, supporting diverse ungulates and shaping distinct hominin foraging strategies, highlighting ecological contrasts with the southern Levant, as indicated by dating, faunal analysis, dental wear, and landscape modeling"/>
    <meta name="prism.issn" content="2662-4435"/>
    <meta name="prism.publicationName" content="Communications Earth &amp; Environment"/>
    <meta name="prism.publicationDate" content="2026-09-14"/>
    <meta name="prism.volume" content="7"/>
    <meta name="prism.number" content="1"/>
    <meta name="prism.section" content="OriginalPaper"/>
    <meta name="prism.startingPage" content="706"/>
    <meta name="prism.endingPage" content=""/>
    <meta name="prism.copyright" content="2026 The Author(s)"/>
    <meta name="prism.rightsAgent" content="journalpermissions@springernature.com"/>
    <meta name="prism.url" content="https://www.nature.com/articles/s43247-026-03926-w"/>
    <meta name="prism.doi" content="doi:10.1038/s43247-026-03926-w"/>
    <meta name="citation_pdf_url" content="https://www.nature.com/articles/s43247-026-03926-w.pdf"/>
    <meta name="citation_fulltext_html_url" content="https://www.nature.com/articles/s43247-026-03926-w"/>
    <meta name="citation_journal_title" content="Communications Earth &amp; Environment"/>
    <meta name="citation_journal_abbrev" content="Commun Earth Environ"/>
    <meta name="citation_publisher" content="Nature Publishing Group"/>
    <meta name="citation_issn" content="2662-4435"/>
    <meta name="citation_title" content="Lebanese faunal legacy collections uncover 400,000 years of woodland resilience and distinct hominin ecological strategies"/>
    <meta name="citation_volume" content="7"/>
    <meta name="citation_issue" content="1"/>
    <meta name="citation_online_date" content="2026/09/14"/>
    <meta name="citation_firstpage" content="706"/>
    <meta name="citation_lastpage" content=""/>
    <meta name="citation_article_type" content="Article"/>
    <meta name="citation_fulltext_world_readable" content=""/>
    <meta name="citation_language" content="en"/>
    <meta name="dc.identifier" content="doi:10.1038/s43247-026-03926-w"/>
    <meta name="DOI" content="10.1038/s43247-026-03926-w"/>
    <meta name="size" content="387068"/>
    <meta name="citation_doi" content="10.1038/s43247-026-03926-w"/>
    <meta name="citation_springer_api_url" content="http://api.springer.com/xmldata/jats?q=doi:10.1038/s43247-026-03926-w&amp;api_key="/>
    <meta name="description" content="The Levant is a key biogeographic corridor, yet historical instability has limited research creating a polarization toward its southern region. To address this geographical bias, we reassessed three legacy faunal collections from Lebanon: Naame, Nahr Ibrahim, and Ras el-Kelb. For the first time, we obtained direct dates for these assemblages and, through zooarchaeological methods, dental wear analysis, and landscape modeling, reconstructed aspects of ungulate and hominin ecology and behavior. The results establish chronological control, defining one of the longest paleoecological records in the region spanning from ~400,000 to ~100,000 years ago, and reveal that productive Mediterranean woodland ecosystems persisted along the central Levantine coast throughout much of the Middle and Late Pleistocene, supporting diverse ungulate communities and enabling hominins to practice seasonal, habitat-specific hunting along coastal ecotones. Integrating these findings into the broader Levantine context reveals marked ecological differentiation between central and southern regions, challenging assumptions of regional uniformity and highlighting the importance of spatial variability in reconstructing Pleistocene paleoecology, human behavior, and biodiversity across this major dispersal corridor. Mediterranean woodlands persisted in coastal Lebanon for hundreds of millennia, supporting diverse ungulates and shaping distinct hominin foraging strategies, highlighting ecological contrasts with the southern Levant, as indicated by dating, faunal analysis, dental wear, and landscape modeling"/>
    <meta name="dc.creator" content="Russo, Gabriele"/>
    <meta name="dc.creator" content="Rivals, Florent"/>
    <meta name="dc.creator" content="Duval, Mathieu"/>
    <meta name="dc.creator" content="McLin, Scott D."/>
    <meta name="dc.creator" content="Abo Fakher, Majid Aljaber"/>
    <meta name="dc.creator" content="Ha&#239;dar-Boustani, Maya"/>
    <meta name="dc.creator" content="Martinez-Pillado, Virginia"/>
    <meta name="dc.creator" content="Has&#246;zbek, Altug"/>
    <meta name="dc.creator" content="Garrard, Andrew"/>
    <meta name="dc.creator" content="Bibi, Faysal"/>
    <meta name="dc.creator" content="Hilbert, Yamand&#250; H."/>
    <meta name="dc.creator" content="El Zaatari, Sireen"/>
    <meta name="dc.subject" content="Archaeology"/>
    <meta name="dc.subject" content="Palaeoecology"/>
    <meta name="dc.subject" content="Community ecology"/>
    <meta name="dc.subject" content="Palaeoclimate"/>
    <meta name="citation_reference" content="citation_journal_title=Quat. Int.; citation_title=Following Pleistocene road signs of human dispersals across Eurasia; citation_author=O Bar-Yosef, A Belfer-Cohen; citation_volume=285; citation_publication_date=2013; citation_pages=30-43; citation_doi=10.1016/j.quaint.2011.07.043; citation_id=CR1"/>
    <meta name="citation_reference" content="citation_journal_title=Nat. 2021 592:7853; citation_title=Initial Upper Palaeolithic humans in Europe had recent Neanderthal ancestry; citation_author=M Hajdinjak; citation_volume=592; citation_publication_date=2021; citation_pages=253-257; citation_id=CR2"/>
    <meta name="citation_reference" content="citation_journal_title=Anthropologie; citation_title=A new analysis of the neurocranium and mandible of the Skh&#363;l I child: Taxonomic conclusions and cultural implications; citation_author=B Bouvier, A Dambricourt Malass&#233;, M Otte, M Levitzky, I Hershkovitz; citation_volume=129; citation_publication_date=2025; citation_pages=103385; citation_doi=10.1016/j.anthro.2025.103385; citation_id=CR3"/>
    <meta name="citation_reference" content="citation_journal_title=Quat. Int.; citation_title=The central Levantine corridor: The Paleolithic of Lebanon; citation_author=S El Zaatari; citation_volume=466; citation_publication_date=2018; citation_pages=33-47; citation_doi=10.1016/j.quaint.2017.06.047; citation_id=CR4"/>
    <meta name="citation_reference" content="Enzel, Y. &amp; Bar-Yosef, O. (eds.) Quaternary of the Levant: Environments, Climate Change, and Humans. Quaternary of the Levant. 
                  https://doi.org/10.1017/9781316106754
                  
                 (Cambridge University Press, 2017)."/>
    <meta name="citation_reference" content="Garrod, D. A. E. The Stone Age of Mount Carmel. vol. II (Clarendon Press, Oxford, 1939)."/>
    <meta name="citation_reference" content="citation_journal_title=Bull. Mem. Soc. Anthropol. Paris; citation_title=Un nouvel enfant moust&#233;rien, de Qafzeh (Isra&#235;l): Qafzeh 4a; citation_author=B Arensburg, A-M Tillier; citation_volume=10; citation_publication_date=1983; citation_pages=61-69; citation_doi=10.3406/bmsap.1983.3883; citation_id=CR7"/>
    <meta name="citation_reference" content="citation_journal_title=J. Hum. Evol.; citation_title=Newly recognized Pleistocene human teeth from Tabun Cave, Israel; citation_author=A Coppa, R Gr&#252;n, C Stringer, S Eggins, R Vargiu; citation_volume=49; citation_publication_date=2005; citation_pages=301-315; citation_doi=10.1016/j.jhevol.2005.04.005; citation_id=CR8"/>
    <meta name="citation_reference" content="citation_journal_title=J. Hum. Evol.; citation_title=Evidence for new Neanderthal teeth in Tabun Cave (Israel) by the application of self-organizing maps (SOMs); citation_author=A Coppa, F Manni, C Stringer, R Vargiu, F Vecchi; citation_volume=52; citation_publication_date=2007; citation_pages=601-613; citation_doi=10.1016/j.jhevol.2006.11.009; citation_id=CR9"/>
    <meta name="citation_reference" content="citation_journal_title=Science; citation_title=A Middle Pleistocene Homo from Nesher Ramla, Israel; citation_author=I Hershkovitz; citation_volume=372; citation_publication_date=2021; citation_pages=1424-1428; citation_doi=10.1126/science.abh3169; citation_id=CR10"/>
    <meta name="citation_reference" content="Zaidner, Y. et al. Evidence from Tinshemet Cave in Israel suggests behavioural uniformity across Homo groups in the Levantine mid-Middle Palaeolithic circa 130,000&#8211;80,000 years ago. Nat. Hum. Behav. 
                  https://doi.org/10.1038/s41562-025-02110-y
                  
                 (2025)."/>
    <meta name="citation_reference" content="Zohary, M. Geobotanical Foundations of the Middle East. (Gustav Fischer Verlag, Stuttgart, 1973)."/>
    <meta name="citation_reference" content="Horowitz, A. The Quaternary of Israel. (Academic Press, New York, 1979)."/>
    <meta name="citation_reference" content="citation_journal_title=Quat. Sci. Rev.; citation_title=Beyond the cold steppes: Neanderthal landscapes and the neglect of flora; citation_author=J Carri&#243;n, G Amor&#243;s, A Amor&#243;s, AB Mar&#237;n-Arroyo; citation_volume=371; citation_publication_date=2026; citation_pages=109673; citation_doi=10.1016/j.quascirev.2025.109673; citation_id=CR14"/>
    <meta name="citation_reference" content="Tristram, H. B. The Land of Israel: a Journal of Travels in Palestine. (Society for Promoting Christian Knowledge, 1866)."/>
    <meta name="citation_reference" content="Zumoffen, G. La Ph&#233;nicie Avant Les Ph&#233;niciens: L&#8217;age de La Pierre. (Beyrouth: Imprimerie Catholique, Beirut, 1900)."/>
    <meta name="citation_reference" content="Zumoffen, G. L&#8217;&#226;ge de la pierre en Ph&#233;nicie. 3, 431&#8211;455 (1908)."/>
    <meta name="citation_reference" content="citation_journal_title=Bull. du Mus. &#233;e de. Beyrouth; citation_title=Rapport pr&#233;liminaire sur la fouille d&#8217;une grotte &#224; Ras el Kelb, Liban, 1959; citation_author=D Garrod, G Henri-Martin; citation_volume=XVI; citation_publication_date=1961; citation_pages=61-67; citation_id=CR18"/>
    <meta name="citation_reference" content="citation_journal_title=Antiquity; citation_title=Preliminary Note on the Excavations at the Palaeolithic Site of Ks&#226;r&#8217;Akil, Republic of Lebanon; citation_author=JF Ewing; citation_volume=21; citation_publication_date=1947; citation_pages=186-196; citation_doi=10.1017/S0003598X00016677; citation_id=CR19"/>
    <meta name="citation_reference" content="citation_journal_title=Zoologische Verhandelingen; citation_title=The fossil vertebrates of Ks&#226;r&#8217;akil, a palaeolithic rock shelter in the Lebanon; citation_author=DA Hooijer; citation_volume=49; citation_publication_date=1961; citation_pages=1-68; citation_id=CR20"/>
    <meta name="citation_reference" content="citation_journal_title=Bull. du Mus. &#233;e de. Beyrouth; citation_title=The fauna of Masloukh; citation_author=A Gautier; citation_volume=XXIII; citation_publication_date=1970; citation_pages=135; citation_id=CR21"/>
    <meta name="citation_reference" content="Garrard, A. N. Man-Animal-Plant Relationships during the Upper Pleistocene and Early Holocene. (University of Cambridge, Cambridge, 1980)."/>
    <meta name="citation_reference" content="citation_journal_title=Quaternaria; citation_title=Pollens et terrasses marines au Liban; citation_author=A Leroi-Gourhan; citation_volume=XV; citation_publication_date=1971; citation_pages=249-259; citation_id=CR23"/>
    <meta name="citation_reference" content="citation_journal_title=Pal&#233;orient; citation_title=The Middle Palaeolithic of Adlun and Ras el Kelb (Lebanon): First results from a study of the flint industries; citation_author=L Copeland; citation_volume=4; citation_publication_date=1978; citation_pages=33-57; citation_doi=10.3406/paleo.1978.4212; citation_id=CR24"/>
    <meta name="citation_reference" content="Sanlaville, P. Etude G&#233;omorphologique de la r&#233;gion littorale du Liban. (Universit&#233; Libanaise, 1977)."/>
    <meta name="citation_reference" content="citation_journal_title=Bull. du Mus. &#233;e de. Beyrouth; citation_title=Habitats du Pal&#233;olithique Moyen a Naam&#233;; citation_author=H Fleisch; citation_volume=XIII; citation_publication_date=1970; citation_pages=25-39; citation_id=CR26"/>
    <meta name="citation_reference" content="citation_journal_title=J. Anthropol. Archaeol.; citation_title=Time perspectives, palimpsests and the archaeology of time; citation_author=G Bailey; citation_volume=26; citation_publication_date=2007; citation_pages=198-223; citation_doi=10.1016/j.jaa.2006.08.002; citation_id=CR27"/>
    <meta name="citation_reference" content="Holdaway, S. &amp; Wandsnider, L. Time in Archaeology: Time Perspectivism Revisited. (University of Utah Press, Salt Lake City, 2008)."/>
    <meta name="citation_reference" content="Duval, M. Electron Spin Resonance (ESR) Dating of Fossil Tooth Enamel. Encyclopedia of Earth Sciences Series 239&#8211;246 
                  https://doi.org/10.1007/978-94-007-6304-3_71
                  
                 (2015)."/>
    <meta name="citation_reference" content="Shaw, A. Lower and Middle Palaeolithic of Lebanon. In Quaternary of the Levant 555&#8211;566. 
                  https://doi.org/10.1017/9781316106754.061
                  
                 (Cambridge University Press, 2017)."/>
    <meta name="citation_reference" content="Chao, A. &amp; Hu, K.-H. iNEXT.4steps Online: four-steps biodiversity analysis based on iNEXT. 
                  https://chao.shinyapps.io/iNEXT_4steps
                  
                 (2023)."/>
    <meta name="citation_reference" content="citation_journal_title=Ecol. Res.; citation_title=Quantifying sample completeness and comparing diversities among assemblages; citation_author=A Chao; citation_volume=35; citation_publication_date=2020; citation_pages=292-314; citation_doi=10.1111/1440-1703.12102; citation_id=CR32"/>
    <meta name="citation_reference" content="Garrard, A. N. Food procurement by Middle Palaeolithic hominids at Ras el-Kelb Cave in Lebanon. In The Mousterian Site of Ras el-Kelb, Lebanon (eds. Copeland, L. &amp; Moloney, N.) 45&#8211;62 (British Archaeological Reports, 1998)."/>
    <meta name="citation_reference" content="citation_journal_title=Int. J. Osteoarchaeol.; citation_title=Palaeolithic human subsistence in mount carmel (Israel). A Taphonomic Assessment of Middle and Early Upper Palaeolithic Faunal Remains from Tabun, Skhul and el-Wad; citation_author=AB Mar&#237;n-Arroyo; citation_volume=23; citation_publication_date=2011; citation_pages=254-273; citation_doi=10.1002/oa.1241; citation_id=CR34"/>
    <meta name="citation_reference" content="citation_journal_title=J. Archaeol. Sci.; citation_title=Fallow deer abundances and age profiles indicate opportunistic hunting in the Middle Paleolithic Levant; citation_author=M Orbach, R Yeshurun; citation_volume=180; citation_publication_date=2025; citation_pages=106304; citation_doi=10.1016/j.jas.2025.106304; citation_id=CR35"/>
    <meta name="citation_reference" content="citation_journal_title=Archaeol. Anthropol. Sci.; citation_title=Assessing seasonality and mobility from a fragmented faunal assemblage: the case of Amud Cave (Israel); citation_author=A Jallon, F Rivals, E Hovers, R Rabinovich; citation_volume=17; citation_publication_date=2025; citation_pages=115; citation_doi=10.1007/s12520-025-02231-5; citation_id=CR36"/>
    <meta name="citation_reference" content="citation_journal_title=Quat. Sci. Rev.; citation_title=Death at the water hole: Opportunistic hunting and scavenging events in the upper sequence of Middle Paleolithic Nesher Ramla, Israel; citation_author=M Orbach; citation_volume=339; citation_publication_date=2024; citation_pages=108852; citation_doi=10.1016/j.quascirev.2024.108852; citation_id=CR37"/>
    <meta name="citation_reference" content="citation_journal_title=Archaeol. Anthropol. Sci.; citation_title=Seasonality, duration of the hominin occupations and hunting grounds at Middle Pleistocene Qesem Cave (Israel); citation_author=F Rivals; citation_volume=13; citation_publication_date=2021; citation_pages=1-17; citation_doi=10.1007/s12520-021-01460-8; citation_id=CR38"/>
    <meta name="citation_reference" content="citation_journal_title=Boreas; citation_title=Latitude matters: An examination of behavioural plasticity in dietary traits amongst extant and Pleistocene Rangifer tarandus; citation_author=F Rivals, GM Semprebon; citation_volume=46; citation_publication_date=2017; citation_pages=254-263; citation_doi=10.1111/bor.12205; citation_id=CR39"/>
    <meta name="citation_reference" content="citation_journal_title=Mitteilungen der Ges. f. &#252;r. Urgesch.; citation_title=Dental Wear Evidence for browsing and Grazing Dietary traits in the Giant Deer from the Late Pleistocene of central Europe; citation_author=F Rivals; citation_volume=30; citation_publication_date=2022; citation_pages=95-113; citation_id=CR40"/>
    <meta name="citation_reference" content="Solounias, Nikos. &amp; Semprebon, Gina. Advances in the reconstruction of ungulate ecomorphology with application to early fossil equids. American Museum novitates; no. 3366. (2002)."/>
    <meta name="citation_reference" content="citation_journal_title=J. Mamm. Evol.; citation_title=Potential Bark and Fruit Browsing as Revealed by Stereomicrowear Analysis of the Peculiar Clawed Herbivores Known as Chalicotheres (Perissodactyla, Chalicotherioidea); citation_author=GM Semprebon, PJ Sise, MC Coombs; citation_volume=18; citation_publication_date=2011; citation_pages=33-55; citation_doi=10.1007/s10914-010-9149-3; citation_id=CR42"/>
    <meta name="citation_reference" content="citation_journal_title=Quat. Sci. Rev.; citation_title=Eastern Mediterranean sea levels through the last interglacial from a coastal-marine sequence in northern Israel; citation_author=D Sivan; citation_volume=145; citation_publication_date=2016; citation_pages=204-225; citation_doi=10.1016/j.quascirev.2016.06.001; citation_id=CR43"/>
    <meta name="citation_reference" content="citation_journal_title=Quat. Int.; citation_title=Late Pleistocene submarine terraces in the Eastern Mediterranean, central Lebanon, Byblos: Revealing their formation time frame through modeling; citation_author=N Georgiou; citation_volume=638&#8211;639; citation_publication_date=2022; citation_pages=180-196; citation_doi=10.1016/j.quaint.2021.12.008; citation_id=CR44"/>
    <meta name="citation_reference" content="citation_journal_title=Water 2021; citation_title=Submerged speleothems and sea level reconstructions: A global overview and new results from the Mediterranean Sea; citation_author=F Antonioli; citation_volume=13; citation_publication_date=2021; citation_pages=1663; citation_id=CR45"/>
    <meta name="citation_reference" content="citation_journal_title=Nature; citation_title=Constraints on global mean sea level during Pliocene warmth; citation_author=OA Dumitru; citation_volume=574; citation_publication_date=2019; citation_pages=233-236; citation_doi=10.1038/s41586-019-1543-2; citation_id=CR46"/>
    <meta name="citation_reference" content="citation_journal_title=Nat. Geosci. 2018 11:11; citation_title=A highly resolved record of relative sea level in the western Mediterranean Sea during the last interglacial period; citation_author=VJ Polyak; citation_volume=11; citation_publication_date=2018; citation_pages=860-864; citation_id=CR47"/>
    <meta name="citation_reference" content="citation_journal_title=J. Hum. Evol.; citation_title=Dating the Lower to Middle Paleolithic transition in the Levant: A view from Misliya Cave, Mount Carmel, Israel; citation_author=H Valladas; citation_volume=65; citation_publication_date=2013; citation_pages=585-593; citation_doi=10.1016/j.jhevol.2013.07.005; citation_id=CR48"/>
    <meta name="citation_reference" content="citation_journal_title=Proc. Natl. Acad. Sci. USA; citation_title=Cooperative hunting and meat sharing 400&#8211;200 kya at Qesem Cave, Israel; citation_author=MC Stiner, R Barkai, A Gopher; citation_volume=106; citation_publication_date=2009; citation_pages=13207; citation_doi=10.1073/pnas.0900564106; citation_id=CR49"/>
    <meta name="citation_reference" content="citation_journal_title=Nature; citation_title=ESR dates for the hominid burial site of Es Skhul in Israel; citation_author=CB Stringer, R Gr&#252;n, HP Schwarcz, P Goldberg; citation_volume=338; citation_publication_date=1989; citation_pages=756-758; citation_doi=10.1038/338756a0; citation_id=CR50"/>
    <meta name="citation_reference" content="citation_journal_title=J. Hum. Evol.; citation_title=Tabun revisited: revised ESR chronology and new ESR and U-series analyses of dental material from Tabun C1; citation_author=R Gr&#252;n, C Stringer; citation_volume=39; citation_publication_date=2000; citation_pages=601-612; citation_doi=10.1006/jhev.2000.0443; citation_id=CR51"/>
    <meta name="citation_reference" content="citation_journal_title=Nat. 1988 331:6157; citation_title=Thermoluminescence dating of Mousterian Troto-Cro-Magnon&#8217; remains from Israel and the origin of modern man; citation_author=H Valladas; citation_volume=331; citation_publication_date=1988; citation_pages=614-616; citation_id=CR52"/>
    <meta name="citation_reference" content="citation_journal_title=J. Hum. Evol.; citation_title=A series of Mousterian occupations in a new type of site: The Nesher Ramla karst depression, Israel; citation_author=Y Zaidner; citation_volume=66; citation_publication_date=2014; citation_pages=1-17; citation_doi=10.1016/j.jhevol.2013.06.005; citation_id=CR53"/>
    <meta name="citation_reference" content="citation_journal_title=Science (1979); citation_title=Middle Pleistocene Homo behavior and culture at 140,000 to 120,000 years ago and interactions with Homo sapiens; citation_author=Y Zaidner; citation_volume=372; citation_publication_date=2021; citation_pages=1429-1433; citation_id=CR54"/>
    <meta name="citation_reference" content="Arensburg, B. Human remains from Geula Cave, Haifa. 14, 
                  https://doi.org/10.4000/bmsap.511
                  
                 (2002)."/>
    <meta name="citation_reference" content="citation_journal_title=Anthropologie; citation_title=Le Rhinoceros de Merck dans la grotte levalloiso-mousterienne de Ras-el-Kelbe; citation_author=H Fleisch; citation_volume=59; citation_publication_date=1955; citation_pages=168-170; citation_id=CR56"/>
    <meta name="citation_reference" content="citation_journal_title=Ann. Georgr.; citation_title=La destruction des habitats du Pal&#233;olithique moyen &#224; Naam&#233; (Liban); citation_author=H Fleisch; citation_volume=27; citation_publication_date=1980; citation_pages=38; citation_id=CR57"/>
    <meta name="citation_reference" content="citation_journal_title=Archaeol. Anthropol. Sci.; citation_title=The measurement of taxonomic evenness in zooarchaeology; citation_author=JT Faith, A Du; citation_volume=10; citation_publication_date=2018; citation_pages=1419-1428; citation_doi=10.1007/s12520-017-0467-8; citation_id=CR58"/>
    <meta name="citation_reference" content="citation_journal_title=J. Archaeol. Sci. Rep.; citation_title=Let the cutmarks speak! Experimental butchery to reconstruct carcass processing; citation_author=MC Soulier, S Costamagno; citation_volume=11; citation_publication_date=2017; citation_pages=782-802; citation_id=CR59"/>
    <meta name="citation_reference" content="citation_journal_title=J. Archaeol. Sci.; citation_title=Experimental patterns of hammerstone percussion damage on bones: implications for inferences of carcass processing by humans; citation_author=TR Pickering, CP Egeland; citation_volume=33; citation_publication_date=2006; citation_pages=459-469; citation_doi=10.1016/j.jas.2005.09.001; citation_id=CR60"/>
    <meta name="citation_reference" content="Th&#233;ry-Parisot, I., Costamagno, S., Brugal, J.-P., Fosse, P. &amp; Guilbert, R. The use of bone as fuel during the Palaeolithic, experimental study of bone combustible properties. in The Archaeology of Milk and Fats (eds. Mulville, J. &amp; Outram, A.) 50&#8211;59. 
                  https://doi.org/10.34894/VQ1DJA
                  
                 (Oxbow Books, 2005)."/>
    <meta name="citation_reference" content="citation_journal_title=J. Archaeol. Sci.; citation_title=Differential Burning, Recrystallization, and Fragmentation of Archaeological Bone; citation_author=MC Stiner, SL Kuhn, S Weiner, O Bar-Yosef; citation_volume=22; citation_publication_date=1995; citation_pages=223-237; citation_doi=10.1006/jasc.1995.0024; citation_id=CR62"/>
    <meta name="citation_reference" content="citation_journal_title= Farming; citation_title=Hunting and overhunting in the Levantine Late Middle Palaeolithic; citation_author=J Speth, J Clark; citation_volume=2006; citation_publication_date=2006; citation_pages=1-42; citation_id=CR63"/>
    <meta name="citation_reference" content="Stiner, M. C. The Faunas of Hayonim Cave (Israel): A 200,000-Year Record of Paleolithic Diet, Demography, and Society. (Peabody Museum of Archaeology and Ethnology, Harvard University, 2005)."/>
    <meta name="citation_reference" content="Rabinovich, R. &amp; Tchernov, E. Chronological, paleoecological and taphonomical aspects of the Middle Paleolithic site of Qafzeh, Israel. in Archaeozoology of the Near East II (eds. Buitenhuis H. &amp; Uerpmann, H.-P.) 5&#8211;44 (Backhuys Publishers, Leiden, 1995)."/>
    <meta name="citation_reference" content="citation_journal_title= Farming; citation_title=Prey choice, site occupation intensity &amp; economic diversity in the Middle &#8211; early Upper Palaeolithic at the &#220;&#231;a&#287;izli Caves, Turkey; citation_author=M Stiner; citation_volume=2009; citation_publication_date=2009; citation_pages=1-20; citation_id=CR66"/>
    <meta name="citation_reference" content="citation_journal_title=Pal&#233;orient; citation_title=Mousterian Fauna from Dederiyeh Cave and Comparisons with Fauna from Umm El Tlel and Douara Cave; citation_author=C Griggo; citation_volume=30; citation_publication_date=2004; citation_pages=149-162; citation_doi=10.3406/paleo.2004.4776; citation_id=CR67"/>
    <meta name="citation_reference" content="citation_journal_title= Farming; citation_title=Middle Palaeolithic subsistence in the Near East; citation_author=J Speth; citation_volume=2012; citation_publication_date=2012; citation_pages=1-45; citation_id=CR68"/>
    <meta name="citation_reference" content="citation_journal_title=Anim. Prod. Sci.; citation_title=Seasonal and specific diet variations in sympatric red and fallow deer of southern Spain: a preliminary approach to feeding behaviour; citation_author=C Azorit, S Tellado, A Oya, J Moro; citation_volume=52; citation_publication_date=2012; citation_pages=720-727; citation_doi=10.1071/AN12016; citation_id=CR69"/>
    <meta name="citation_reference" content="citation_journal_title=Anim. Biol.; citation_title=Habitat use by sympatric red and roe deer in a Mediterranean ecosystem; citation_author=RT Torres, E Virg&#243;s, J Santos, JDC Linnell, C Fonseca; citation_volume=62; citation_publication_date=2012; citation_pages=351-366; citation_doi=10.1163/157075612X631213; citation_id=CR70"/>
    <meta name="citation_reference" content="Speth, J. D. Middle Paleolithic Large-Mammal Hunting in the Southern Levant. Vertebrate Paleobiology and Paleoanthropology 19&#8211;43 
                  https://doi.org/10.1007/978-94-007-6766-9_3
                  
                 (2013)."/>
    <meta name="citation_reference" content="Yeshurun, R. Middle Paleolithic Prey Choice Inferred from a Natural Pitfall Trap: Rantis Cave, Israel. in Vertebrate Paleobiology and Paleoanthropology 45&#8211;58. 
                  https://doi.org/10.1007/978-94-007-6766-9_4
                  
                 (Springer, 2013)."/>
    <meta name="citation_reference" content="Yeshurun, R. Paleolithic Animal Remains in the Mount Carmel Caves: A Review of the Historical and Modern Research. in Bones and Identity: Zooarchaeological approaches to reconstructing social and cultural landscapes in Southwest Asia (eds. Marom, N., Yeshurun, R., Weissbrod, L. &amp; Bar-Oz, G.) 1&#8211;23 (Oxbow, Oxford, 2016)."/>
    <meta name="citation_reference" content="citation_journal_title=Proc. Natl. Acad. Sci. USA; citation_title=New chronology for Ks&#226;r&#8217;Akil (Lebanon) supports Levantine route of modern human dispersal into Europe; citation_author=MD Bosch; citation_volume=112; citation_publication_date=2015; citation_pages=7683-7688; citation_doi=10.1073/pnas.1501529112; citation_id=CR74"/>
    <meta name="citation_reference" content="Garrard, A. N. The Palaeolithic faunal remains from Adlun and their ecological context. in The Stone Age of Adlun (ed. Roe, D. A.) 397&#8211;413 (British Archaeological Reports, 1983)."/>
    <meta name="citation_reference" content="citation_journal_title=J. Archaeol. Sci. Rep.; citation_title=The Middle Paleolithic occupations of &#220;&#231;a&#287;&#305;zl&#305; II Cave (Hatay, Turkey): Geoarcheological and archeological perspectives; citation_author=I Baykara; citation_volume=4; citation_publication_date=2015; citation_pages=409-426; citation_id=CR76"/>
    <meta name="citation_reference" content="citation_journal_title=Mammalia; citation_title=Observation on the ecology of the mountain gazelle in the Upper Galilee, Israel; citation_author=D Baharav; citation_volume=47; citation_publication_date=1983; citation_pages=59-70; citation_doi=10.1515/mamm.1983.47.1.59; citation_id=CR77"/>
    <meta name="citation_reference" content="citation_journal_title=J. Zool.; citation_title=Gazelle (Gazella spp.) behavioural ecology: Predicting animal behaviour for prehistoric environments in south-west Asia; citation_author=L Martin; citation_volume=250; citation_publication_date=2000; citation_pages=13-30; citation_doi=10.1111/j.1469-7998.2000.tb00574.x; citation_id=CR78"/>
    <meta name="citation_reference" content="Tensorer, J. Le, et al.) vol. III 9&#8211;23 (Printed in the Press of the Ministry of Culture, Damascus-Syria, 2008)."/>
    <meta name="citation_reference" content="citation_journal_title=Anthropologie; citation_title=El Kowm Oasis, human settlement in the Syrian Desert during the Pleistocene; citation_author=R Jagher, H Elsuede, JM Tensorer; citation_volume=119; citation_publication_date=2015; citation_pages=542-580; citation_doi=10.1016/j.anthro.2015.10.003; citation_id=CR80"/>
    <meta name="citation_reference" content="Napierala, H. The Paleolithic Background of Early Food Producing Societies in the Fertile Crescent-Faunal Analysis. (Universit&#228;tsbibliothek T&#252;bingen, T&#252;bingen, 2012)."/>
    <meta name="citation_reference" content="citation_journal_title=Quat. Int.; citation_title=The Middle Paleolithic sequence of Wadi Mushkuna Rockshelter and its implications for hominin settlement dynamics in western Syria; citation_author=K Bretzke, AW Kandel, NJ Conard; citation_volume=435; citation_publication_date=2017; citation_pages=106-114; citation_doi=10.1016/j.quaint.2016.01.035; citation_id=CR82"/>
    <meta name="citation_reference" content="citation_journal_title=Geophys. Res. Lett.; citation_title=The climate variability in northern Levant over the past 20,000 years; citation_author=H Cheng; citation_volume=42; citation_publication_date=2015; citation_pages=8641-8650; citation_doi=10.1002/2015GL065397; citation_id=CR83"/>
    <meta name="citation_reference" content="citation_journal_title=Proc. Natl. Acad. Sci. USA; citation_title=Paleo aridity in the Levant driven by a strong North Atlantic latitudinal surface temperature gradient and present-day relevance; citation_author=Y Kushnir; citation_volume=121; citation_publication_date=2024; citation_doi=10.1073/pnas.2407166121; citation_id=CR84"/>
    <meta name="citation_reference" content="Rendu, W. &amp; Speth, J. D. Seasonality of Kebara&#8217;s Middle Paleolithic Occupations: A Cementum Increment Analysis. in Kebara Cave Mt. Carmel, Israel. The Middle and Upper Paleolithic Archaeology. Part II. (eds. Meignen, L. &amp; Bar-Yosef, O.) 237&#8211;255 (Peabody Museum Press, 2019)."/>
    <meta name="citation_reference" content="citation_journal_title=Archeol. Pap. Am. Anthropological Assoc.; citation_title=Variability in Hunter-Gatherer Seasonal Mobility in the Southern Levant: From the Mousterian to the Natufian; citation_author=DE Lieberman; citation_volume=4; citation_publication_date=1993; citation_pages=207-219; citation_id=CR86"/>
    <meta name="citation_reference" content="Mar&#237;n-Arroyo, A. B. New Opportunities for Previously Excavated Sites: Paleoeconomy as a Human Evolutionary Indicator at Tabun Cave (Israel). Vertebrate Paleobiology and Paleoanthropology 59&#8211;75 
                  https://doi.org/10.1007/978-94-007-6766-9_5/COVER
                  
                 (2013)."/>
    <meta name="citation_reference" content="citation_journal_title=Quat. Int.; citation_title=The effect of terrain on Neanderthal ecology in the Levant; citation_author=DO Henry, M Belmaker, SM Bergin; citation_volume=435; citation_publication_date=2017; citation_pages=94-105; citation_doi=10.1016/j.quaint.2015.10.023; citation_id=CR88"/>
    <meta name="citation_reference" content="Solecki, Ralph. S. The Middle Paleolithic site of Nahr Ibrahim (Asfourieh Cave) in Lebanon. in Problems in Prehistory: North Africa and Levant (eds. Wendorf, F. &amp; Marks, A. E.) 283&#8211;295 (Southern Methodist University Press, Dallas, 1975)."/>
    <meta name="citation_reference" content="Copeland, L.. &amp; Moloney, N. The Mousterian Site of Ras El-Kelb, Lebanon. vol. 706 (BAR International Series, 1998)."/>
    <meta name="citation_reference" content="citation_journal_title=Radiat. Meas.; citation_title=Methods of dose determination using ESR spectra of tooth enamel; citation_author=R Gr&#252;n; citation_volume=32; citation_publication_date=2000; citation_pages=767-772; citation_doi=10.1016/S1350-4487(99)00281-4; citation_id=CR91"/>
    <meta name="citation_reference" content="citation_journal_title=Radiat. Meas.; citation_title=The assessment of errors in past radiation doses extrapolated from ESR/TL dose-response data; citation_author=R Gr&#252;n, S Brumby; citation_volume=23; citation_publication_date=1994; citation_pages=307-315; citation_doi=10.1016/1350-4487(94)90057-4; citation_id=CR92"/>
    <meta name="citation_reference" content="citation_journal_title=Quat. Geochronol.; citation_title=Are published ESR dose assessments on fossil tooth enamel reliable?; citation_author=M Duval, R Gr&#252;n; citation_volume=31; citation_publication_date=2016; citation_pages=19-27; citation_doi=10.1016/j.quageo.2015.09.007; citation_id=CR93"/>
    <meta name="citation_reference" content="citation_journal_title=Geostand. Geoanal. Res.; citation_title=Introducing a Comprehensive Data Reduction and Uncertainty Propagation Algorithm for U-Th Geochronometry with Extraction Chromatography and Isotope Dilution MC-ICP-MS; citation_author=A Pourmand, FLH Tissot, M Arienzo, A Sharifi; citation_volume=38; citation_publication_date=2014; citation_pages=129-148; citation_doi=10.1111/j.1751-908X.2013.00266.x; citation_id=CR94"/>
    <meta name="citation_reference" content="citation_journal_title=J. Archaeol. Sci. Rep.; citation_title=Pre-Roman U-Th datings of an aqueduct near ancient Lebedos (Aegean Region, T&#252;rkiye); citation_author=&#304; &#304;&#351;intek; citation_volume=60; citation_publication_date=2024; citation_pages=104823; citation_id=CR95"/>
    <meta name="citation_reference" content="citation_journal_title=Anc. TL; citation_title=An alpha irradiator for ESR dating; citation_author=R Gr&#252;n, O Katzenberger-Apel; citation_volume=12; citation_publication_date=1994; citation_pages=35-38; citation_doi=10.26034/la.atl.1994.225; citation_id=CR96"/>
    <meta name="citation_reference" content="Marsh, R. E. Beta-gradient Isochrons Using Electron Paramagnetic Resonance: Towards a New Dating Method in Archaeology. (McMaster University, 1999)."/>
    <meta name="citation_reference" content="citation_journal_title=Anc. TL; citation_title=Dose-rate conversion factors: update; citation_author=G Adamiec, MJ Aitken; citation_volume=16; citation_publication_date=1998; citation_pages=37-50; citation_doi=10.26034/la.atl.1998.292; citation_id=CR98"/>
    <meta name="citation_reference" content="Gu&#233;rin, G., Mercier, N. &amp; G., A. Dose-rate conversion factors: Update. Ancient TL 29, 5&#8211;8 (2011)."/>
    <meta name="citation_reference" content="citation_journal_title=Quat. Geochronol.; citation_title=The DATA program for the calculation of ESR age estimates on tooth enamel; citation_author=R Gr&#252;n; citation_volume=4; citation_publication_date=2009; citation_pages=231-232; citation_doi=10.1016/j.quageo.2008.12.005; citation_id=CR100"/>
    <meta name="citation_reference" content="citation_journal_title=Quat. Geochronol.; citation_title=Monte Carlo approach to calculate US-ESR age and age uncertainty for tooth enamel; citation_author=Q Shao, JJ Bahain, JM Dolo, C Falgu&#232;res; citation_volume=22; citation_publication_date=2014; citation_pages=99-106; citation_doi=10.1016/j.quageo.2014.03.003; citation_id=CR101"/>
    <meta name="citation_reference" content="citation_journal_title=Int. J. Rad. Appl. Instrum. D.; citation_title=ESR dating of tooth enamel: Coupled correction for U-uptake and U-series disequilibrium; citation_author=R Gr&#252;n, HP Schwarcz, J Chadam; citation_volume=14; citation_publication_date=1988; citation_pages=237-241; citation_id=CR102"/>
    <meta name="citation_reference" content="citation_journal_title=Quat. Geochronol.; citation_title=A new U-uptake model for combined ESR/U-series dating of tooth enamel; citation_author=Q Shao, JJ Bahain, C Falgu&#232;res, JM Dolo, T Garcia; citation_volume=10; citation_publication_date=2012; citation_pages=406-411; citation_doi=10.1016/j.quageo.2012.02.009; citation_id=CR103"/>
    <meta name="citation_reference" content="Grun, R. An alternative model for open system U-series/ESR age calculations: (closed system U-series)-ESR, CSUS-ESR. Ancient TL 18, (2000)."/>
    <meta name="citation_reference" content="Pales, L. &amp; Lambert, C. Atlas Ost&#233;ologique Pour Servir &#192; l&#8217;identification Des Mammif&#232;res Du Quaternaire. (Editions due Centre National de la Recherche Scientifique, 1971)."/>
    <meta name="citation_reference" content="Hillson, S. Teeth. Teeth, Second Edition. 
                  https://doi.org/10.1017/CBO9780511614477
                  
                 (Cambridge University Press, The Edinburgh Building, Cambridge cb2 2ru,UK, 2005)."/>
    <meta name="citation_reference" content="France, D. L. Human and Nonhuman Bone Identification: A Color Atlas. Human and Nonhuman Bone Identification. 
                  https://doi.org/10.1201/9781420062878
                  
                 (CRC Press, 2008)."/>
    <meta name="citation_reference" content="Grayson, D. K. Quantitative Zooarchaeology. 
                  https://doi.org/10.1016/C2009-0-21855-1
                  
                 (Elsevier, 1984)."/>
    <meta name="citation_reference" content="citation_journal_title=Am. Antiq.; citation_title=Quantitative units and terminology in zooarchaeology; citation_author=RL Lyman; citation_volume=59; citation_publication_date=1994; citation_pages=36-71; citation_doi=10.2307/3085500; citation_id=CR109"/>
    <meta name="citation_reference" content="citation_journal_title=J. Archaeol. Sci.; citation_title=Food procurement and transport by human and non-human predators; citation_author=MC Stiner; citation_volume=18; citation_publication_date=1991; citation_pages=455-482; citation_doi=10.1016/0305-4403(91)90038-Q; citation_id=CR110"/>
    <meta name="citation_reference" content="citation_journal_title=Nat. 1949 163:4148; citation_title=Measurement of diversity; citation_author=EH Simpson; citation_volume=163; citation_publication_date=1949; citation_pages=688-688; citation_id=CR111"/>
    <meta name="citation_reference" content="Lyman, R. L. Quantitative Paleozoology. Quantitative Paleozoology (Cambridge University Press, 2008). 
                  https://doi.org/10.1017/CBO9780511813863
                  
                ."/>
    <meta name="citation_reference" content="citation_journal_title=Palaeontology; citation_title=Standardizing fossil disparity metrics using sample coverage; citation_author=M Jones, R Close; citation_volume=67; citation_publication_date=2024; citation_doi=10.1111/pala.12729; citation_id=CR113"/>
    <meta name="citation_reference" content="citation_journal_title=Methods Ecol. Evol.; citation_title=How should we estimate diversity in the fossil record? Testing richness estimators using sampling-standardised discovery curves; citation_author=RA Close, SW Evers, J Alroy, RJ Butler; citation_volume=9; citation_publication_date=2018; citation_pages=1386-1400; citation_doi=10.1111/2041-210X.12987; citation_id=CR114"/>
    <meta name="citation_reference" content="citation_journal_title=Ecology; citation_title=Coverage-based rarefaction and extrapolation: Standardizing samples by completeness rather than size; citation_author=A Chao, L Jost; citation_volume=93; citation_publication_date=2012; citation_pages=2533-2547; citation_doi=10.1890/11-1952.1; citation_id=CR115"/>
    <meta name="citation_reference" content="citation_journal_title=J. Plant Ecol.; citation_title=Models and estimators linking individual-based and sample-based rarefaction, extrapolation and comparison of assemblages; citation_author=RK Colwell; citation_volume=5; citation_publication_date=2012; citation_pages=3-21; citation_doi=10.1093/jpe/rtr044; citation_id=CR116"/>
    <meta name="citation_reference" content="citation_journal_title=Nat. 1981 290:5808; citation_title=Population density and body size in mammals; citation_author=J Damuth; citation_volume=290; citation_publication_date=1981; citation_pages=699-700; citation_id=CR117"/>
    <meta name="citation_reference" content="citation_journal_title=Biol. J. Linn. Soc.; citation_title=Interspecific allometry of population density in mammals and other animals: the independence of body mass and population energy-use; citation_author=J Damuth; citation_volume=31; citation_publication_date=1987; citation_pages=193-246; citation_doi=10.1111/j.1095-8312.1987.tb01990.x; citation_id=CR118"/>
    <meta name="citation_reference" content="citation_journal_title=Glob. Ecol. Biogeogr.; citation_title=The paradox of energy equivalence; citation_author=NJB Isaac, D Storch, C Carbone; citation_volume=22; citation_publication_date=2013; citation_pages=1-5; citation_doi=10.1111/j.1466-8238.2012.00782.x; citation_id=CR119"/>
    <meta name="citation_reference" content="citation_journal_title=Am. Naturalist; citation_title=On Optimal Use of a Patchy Environment; citation_author=RH MacArthur, ER Pianka; citation_volume=100; citation_publication_date=1966; citation_pages=603-609; citation_doi=10.1086/282454; citation_id=CR120"/>
    <meta name="citation_reference" content="Simms, S. R.. Behavioral Ecology and Hunter-Gatherer Foraging: An Example from the Great Basin. (B.A.R., 1987)."/>
    <meta name="citation_reference" content="citation_journal_title=J. Anthropol. Archaeol.; citation_title=A model of central place forager prey choice and an application to faunal remains from the Mimbres Valley, New Mexico; citation_author=MD Cannon; citation_volume=22; citation_publication_date=2003; citation_pages=1-25; citation_doi=10.1016/S0278-4165(03)00002-3; citation_id=CR122"/>
    <meta name="citation_reference" content="citation_journal_title=Anatol. Stud.; citation_title=Kill-off Patterns in Sheep and Goats: the Mandibles from A&#351;van Kale; citation_author=S Payne; citation_volume=23; citation_publication_date=1973; citation_pages=281-303; citation_doi=10.2307/3642547; citation_id=CR123"/>
    <meta name="citation_reference" content="Wilson, B., Grigson, C. &amp; Payne, S. Ageing and Sexing Animal Bones from Archaeological Sites. Ageing and Sexing Animal Bones from Archaeological Sites (1982). 
                  https://doi.org/10.30861/9780860541929
                  
                ."/>
    <meta name="citation_reference" content="citation_journal_title=J. Anthropol. Archaeol.; citation_title=The use of mortality patterns in archaeological studies of hominid predatory adaptations; citation_author=MC Stiner; citation_volume=9; citation_publication_date=1990; citation_pages=305-351; citation_doi=10.1016/0278-4165(90)90010-B; citation_id=CR125"/>
    <meta name="citation_reference" content="Azorit Casas, C. Gu&#237;a para la determinaci&#243;n de la edad del ciervo ib&#233;rico (Cervus elaphus hispanicus) a trav&#233;s de su dentici&#243;n: revisi&#243;n metodol&#243;gica y t&#233;cnicas de elecci&#243;n. de. la Real. Academia de. Cienc. Veterinarias de. Andal. &#237;a Orient., ISSN 1130-2534, Vol. 24, 2011, p&#225;gs. 235-264 24, 235&#8211;264 (2011)."/>
    <meta name="citation_reference" content="citation_journal_title=Int. J. Osteoarchaeol.; citation_title=Dama Dentition: A New Tooth Eruption and Wear Method for Assessing the Age of Fallow Deer (Dama dama); citation_author=F Bowen; citation_volume=26; citation_publication_date=2016; citation_pages=1089-1098; citation_doi=10.1002/oa.2523; citation_id=CR127"/>
    <meta name="citation_reference" content="citation_journal_title=J. Archaeol. Sci.; citation_title=Identification of age at death in red deer (Cervus elaphus) through the upper dentition: Eruption pattern, wear stage and crown heights; citation_author=J Mar&#237;n, P Saladi&#233;, C Azorit, A Rodr&#237;guez-Hidalgo; citation_volume=163; citation_publication_date=2024; citation_pages=105934; citation_doi=10.1016/j.jas.2023.105934; citation_id=CR128"/>
    <meta name="citation_reference" content="citation_journal_title=J. Zool.; citation_title=Age estimation of the White rhinoceros (Ceratotherium simum); citation_author=AKK Hillman-Smith, JL Anderson, AJ Hall-Martin, DJP Selaladi; citation_volume=210; citation_publication_date=1986; citation_pages=355-379; citation_doi=10.1111/j.1469-7998.1986.tb03639.x; citation_id=CR129"/>
    <meta name="citation_reference" content="citation_journal_title=J. Archaeol. Sci.; citation_title=A new protocol to differentiate trampling marks from butchery cut marks; citation_author=M Dom&#237;nguez-Rodrigo, S Juana, AB Gal&#225;n, M Rodr&#237;guez; citation_volume=36; citation_publication_date=2009; citation_pages=2643-2654; citation_doi=10.1016/j.jas.2009.07.017; citation_id=CR130"/>
    <meta name="citation_reference" content="Fern&#225;ndez-Jalvo, Y. &amp; Andrews, P. Atlas of Taphonomic Identifications. Vertebrate Paleobiology and Paleoanthropology. 
                  https://doi.org/10.1007/978-94-017-7432-1
                  
                 (2016)."/>
    <meta name="citation_reference" content="citation_journal_title=Am. Antiq.; citation_title=A quantitative diagnosis of notches made by hammerstone percussion and carnivore gnawing on bovid long bones; citation_author=SD Capaldo, RJ Blumenschine; citation_volume=59; citation_publication_date=1994; citation_pages=724-748; citation_doi=10.2307/282345; citation_id=CR132"/>
    <meta name="citation_reference" content="citation_journal_title=J. Hum. Evol.; citation_title=Breakage patterns of human long bones; citation_author=P Villa, E Mahieu; citation_volume=21; citation_publication_date=1991; citation_pages=27-48; citation_doi=10.1016/0047-2484(91)90034-S; citation_id=CR133"/>
    <meta name="citation_reference" content="citation_journal_title=Paleobiology; citation_title=Taphonomic and ecologic information from bone weathering; citation_author=AK Behrensmeyer; citation_volume=4; citation_publication_date=1978; citation_pages=150-162; citation_doi=10.1017/S0094837300005820; citation_id=CR134"/>
    <meta name="citation_reference" content="citation_journal_title=J. Archaeol. Method Theory; citation_title=Bone surface modifications in zooarchaeology; citation_author=JW Fisher; citation_volume=2; citation_publication_date=1995; citation_pages=7-68; citation_doi=10.1007/BF02228434; citation_id=CR135"/>
    <meta name="citation_reference" content="Lyman, R. L. Vertebrate Taphonomy. Vertebrate Taphonomy. 
                  https://doi.org/10.1017/CBO9781139878302
                  
                 (Cambridge University Press, 2014)."/>
    <meta name="citation_reference" content="citation_journal_title=Am. Mus. Novit.; citation_title=Functional characterization of ungulate molars using the abrasion-attrition wear gradient: A new method for reconstructing paleodiets; citation_author=M Fortelius, N Solounias; citation_volume=3301; citation_publication_date=2000; citation_pages=1-36; citation_doi=10.1206/0003-0082(2000)301&lt;0001:FCOUMU&gt;2.0.CO;2; citation_id=CR137"/>
    <meta name="citation_reference" content="citation_journal_title=Science (1979); citation_title=Dietary change and evolution of horses in North America; citation_author=MC Mihlbachler, F Rivals, N Solounias, GM Semprebon; citation_volume=331; citation_publication_date=2011; citation_pages=1178-1181; citation_id=CR138"/>
    <meta name="citation_reference" content="citation_journal_title=J. Verterbrate Paleontol.; citation_title=Effect of ontogenetic-age distribution in fossil and modern samples on the interpretation of ungulate paleodiets using the mesowear method; citation_author=F Rivals, MC Mihlbachler, N Solounias; citation_volume=27; citation_publication_date=2007; citation_pages=763-767; citation_doi=10.1671/0272-4634(2007)27[763:EOODIF]2.0.CO;2; citation_id=CR139"/>
    <meta name="citation_reference" content="citation_journal_title=PLoS One; citation_title=Detecting inter-cusp and inter-tooth wear patterns in rhinocerotids; citation_author=LA Taylor; citation_volume=8; citation_publication_date=2013; citation_pages=e80921; citation_doi=10.1371/journal.pone.0080921; citation_id=CR140"/>
    <meta name="citation_reference" content="citation_journal_title=Am. J. Biol. Anthropol.; citation_title=Effect of taphonomic processes on dental microwear; citation_author=T King, P Andrews, B Boz; citation_volume=108; citation_publication_date=1999; citation_pages=359-373; citation_doi=10.1002/(SICI)1096-8644(199903)108:3&lt;359::AID-AJPA10&gt;3.0.CO;2-9; citation_id=CR141"/>
    <meta name="citation_reference" content="citation_journal_title=Int. J. Osteoarchaeol.; citation_title=Occlusal microwear texture analysis and the diets of historical/prehistoric hunter-gatherers; citation_author=S El-Zaatari; citation_volume=20; citation_publication_date=2010; citation_pages=67-87; citation_doi=10.1002/oa.1027; citation_id=CR142"/>
    <meta name="citation_reference" content="citation_journal_title=J. Hum. Evol.; citation_title=Can low-magnification stereomicroscopy reveal diet?; citation_author=GM Semprebon, LR Godfrey, N Solounias, MR Sutherland, WL Jungers; citation_volume=47; citation_publication_date=2004; citation_pages=115-144; citation_doi=10.1016/j.jhevol.2004.06.004; citation_id=CR143"/>
    <meta name="citation_reference" content="citation_journal_title=Palaeogeogr. Palaeoclimatol. Palaeoecol.; citation_title=Palaeoecology of the Mammoth Steppe fauna from the late Pleistocene of the North Sea and Alaska: Separating species preferences from geographic influence in paleoecological dental wear analysis; citation_author=F Rivals; citation_volume=286; citation_publication_date=2010; citation_pages=42-54; citation_doi=10.1016/j.palaeo.2009.12.002; citation_id=CR144"/>
    <meta name="citation_reference" content="Rivals, F. MicrowearBivaR: a code to create tooth microwear bivariate plots in R. 
                  https://doi.org/10.5281/ZENODO.2587575
                  
                ."/>
    <meta name="citation_reference" content="citation_journal_title=Sci. Rep. 2015 5:1; citation_title=A tool for determining duration of mortality events in archaeological assemblages using extant ungulate microwear; citation_author=F Rivals, L Prignano, GM Semprebon, S Lozano; citation_volume=5; citation_publication_date=2015; citation_pages=1-12; citation_id=CR146"/>
    <meta name="citation_reference" content="citation_journal_title=J. Archaeol. Sci. Rep.; citation_title=Where and when? Combining dental wear and death seasons to improve paleoenvironmental reconstruction through ungulate diets; citation_author=A Uzunidis, F Rivals; citation_volume=52; citation_publication_date=2023; citation_pages=104258; citation_id=CR147"/>
    <meta name="citation_reference" content="citation_journal_title=Quat. Int.; citation_title=Constraining time and ecology on the Zinj paleolandscape: Microwear and mesowear analyses of the archaeofaunal remains of FLK Zinj and DS (Bed I), compared to FLK North (Bed I) and BK (Bed II) at Olduvai Gorge (Tanzania); citation_author=M Dom&#237;nguez-Rodrigo; citation_volume=526; citation_publication_date=2019; citation_pages=4-14; citation_doi=10.1016/j.quaint.2019.05.041; citation_id=CR148"/>
    <meta name="citation_reference" content="citation_journal_title=Trabajos de. Prehist.; citation_title=Patrones de movilidad y control del territorio en el Cant&#225;brico Oriental durante el Tardiglaciar; citation_author=AB Mar&#237;n Arroyo; citation_volume=65; citation_publication_date=2008; citation_pages=29-45; citation_doi=10.3989/tp.2008.v65.i1.134; citation_id=CR149"/>
    <meta name="citation_author" content="Russo, Gabriele"/>
    <meta name="citation_author_institution" content="Paleoanthropology, Senckenberg Centre for Human Evolution and Palaeoenvironment, Eberhard Karls University of T&#252;bingen, T&#252;bingen, Germany"/>
    <meta name="citation_author" content="Rivals, Florent"/>
    <meta name="citation_author_institution" content="Institut Catal&#224; de Paleoecologia Humana i Evoluci&#243; Social (IPHES-CERCA), Tarragona, Spain"/>
    <meta name="citation_author_institution" content="ICREA, Barcelona, Spain"/>
    <meta name="citation_author_institution" content="Universitat Rovira i Virgili, Departament d&#8217;Hist&#242;ria i Hist&#242;ria de l&#8217;Art, Tarragona, Spain"/>
    <meta name="citation_author" content="Duval, Mathieu"/>
    <meta name="citation_author_institution" content="Geochronology &amp; Geology, Centro Nacional de Investigaci&#243;n sobre la Evoluci&#243;n Humana (CENIEH), Burgos, Spain"/>
    <meta name="citation_author_institution" content="Australian Research Centre for Human Evolution (ARCHE), Griffith University, Nathan, Australia"/>
    <meta name="citation_author_institution" content="Palaeoscience Labs, Department Archaeology and History, La Trobe University, Melbourne Campus, Bundoora, Melbourne, Australia"/>
    <meta name="citation_author" content="McLin, Scott D."/>
    <meta name="citation_author_institution" content="Paleoanthropology, Senckenberg Centre for Human Evolution and Palaeoenvironment, Eberhard Karls University of T&#252;bingen, T&#252;bingen, Germany"/>
    <meta name="citation_author" content="Abo Fakher, Majid Aljaber"/>
    <meta name="citation_author_institution" content="Paleoanthropology, Senckenberg Centre for Human Evolution and Palaeoenvironment, Eberhard Karls University of T&#252;bingen, T&#252;bingen, Germany"/>
    <meta name="citation_author_institution" content="EXC 3101 &#8220;HUMAN ORIGINS&#8212;Excellence Cluster for Integrative Human, Eberhard Karls University of T&#252;bingen, T&#252;bingen, Germany"/>
    <meta name="citation_author" content="Ha&#239;dar-Boustani, Maya"/>
    <meta name="citation_author_institution" content="Mus&#233;e de Pr&#233;histoire libanaise, Universit&#233; Saint-Joseph de Beyrouth, Beirut, Lebanon"/>
    <meta name="citation_author" content="Martinez-Pillado, Virginia"/>
    <meta name="citation_author_institution" content="Centro Mixto sobre Evoluci&#243;n y Comportamiento Humanos, UCM-ISCIII, Madrid, Spain"/>
    <meta name="citation_author" content="Has&#246;zbek, Altug"/>
    <meta name="citation_author_institution" content="Geochronology &amp; Geology, Centro Nacional de Investigaci&#243;n sobre la Evoluci&#243;n Humana (CENIEH), Burgos, Spain"/>
    <meta name="citation_author" content="Garrard, Andrew"/>
    <meta name="citation_author_institution" content="Institute of Archaeology, University College London, London, UK"/>
    <meta name="citation_author" content="Bibi, Faysal"/>
    <meta name="citation_author_institution" content="Museum f&#252;r Naturkunde, Leibniz Institute for Evolution and Biodiversity Science, Berlin, Germany"/>
    <meta name="citation_author" content="Hilbert, Yamand&#250; H."/>
    <meta name="citation_author_institution" content="Paleoanthropology, Senckenberg Centre for Human Evolution and Palaeoenvironment, Eberhard Karls University of T&#252;bingen, T&#252;bingen, Germany"/>
    <meta name="citation_author_institution" content="EXC 3101 &#8220;HUMAN ORIGINS&#8212;Excellence Cluster for Integrative Human, Eberhard Karls University of T&#252;bingen, T&#252;bingen, Germany"/>
    <meta name="citation_author" content="El Zaatari, Sireen"/>
    <meta name="citation_author_institution" content="Paleoanthropology, Senckenberg Centre for Human Evolution and Palaeoenvironment, Eberhard Karls University of T&#252;bingen, T&#252;bingen, Germany"/>
    <meta name="citation_author_institution" content="EXC 3101 &#8220;HUMAN ORIGINS&#8212;Excellence Cluster for Integrative Human, Eberhard Karls University of T&#252;bingen, T&#252;bingen, Germany"/>
    <meta name="access_endpoint" content="https://www.nature.com/platform/readcube-access"/>
    <meta name="twitter:site" content="@commsearth"/>
    <meta name="twitter:card" content="summary_large_image"/>
    <meta name="twitter:image:alt" content="Content cover image"/>
    <meta name="twitter:title" content="Lebanese faunal legacy collections uncover 400,000 years of woodland resilience and distinct hominin ecological strategies"/>
    <meta name="twitter:description" content="Communications Earth &amp; Environment - Mediterranean woodlands persisted in coastal Lebanon for hundreds of millennia, supporting diverse ungulates and shaping distinct hominin foraging..."/>
    <meta name="twitter:image" content="https://media.springernature.com/full/springer-static/image/art%3A10.1038%2Fs43247-026-03926-w/MediaObjects/43247_2026_3926_Fig1_HTML.png"/>
    

    
    
    <meta property="og:url" content="https://www.nature.com/articles/s43247-026-03926-w"/>
    <meta property="og:type" content="article"/>
    <meta property="og:site_name" content="Nature"/>
    <meta property="og:title" content="Lebanese faunal legacy collections uncover 400,000 years of woodland resilience and distinct hominin ecological strategies - Communications Earth &amp; Environment"/>
    <meta property="og:description" content="Mediterranean woodlands persisted in coastal Lebanon for hundreds of millennia, supporting diverse ungulates and shaping distinct hominin foraging strategies, highlighting ecological contrasts with the southern Levant, as indicated by dating, faunal analysis, dental wear, and landscape modeling"/>
    <meta property="og:image" content="https://media.springernature.com/m685/springer-static/image/art%3A10.1038%2Fs43247-026-03926-w/MediaObjects/43247_2026_3926_Fig1_HTML.png"/>
    






</head>
<body class="article-page">

<div class="position-relative cleared z-index-50 background-white" data-test="top-containers">
    <a class="c-skip-link" href="#content">Skip to main content</a>



<div class="c-grade-c-banner u-hide">
    <div class="c-grade-c-banner__container">
        
        <p>Thank you for visiting nature.com. You are using a browser version with limited support for CSS. To obtain
            the best experience, we recommend you use a more up to date browser (or turn off compatibility mode in
            Internet Explorer). In the meantime, to ensure continued support, we are displaying the site without styles
            and JavaScript.</p>

    </div>
</div>

    

    

    
    
        <div class="u-hide u-show-following-ad"></div>

    <aside class="c-ad c-ad--728x90">
        <div class="c-ad__inner" data-container-type="banner-advert">
            <p class="c-ad__label">Advertisement</p>
            
        
            
    <div id="div-gpt-ad-top-1"
         class="div-gpt-ad advert leaderboard js-ad text-center hide-print grade-c-hide"
         data-ad-type="top"
         data-test="top-ad"
         data-pa11y-ignore
         data-gpt
         data-gpt-unitpath="/285/commsenv.nature.com/article"
         data-gpt-sizes="728x90"
         data-gpt-targeting="type=article;pos=top;artid=s43247-026-03926-w;doi=10.1038/s43247-026-03926-w;subjmeta=106,158,181,2462,27,413,631,704,853;kwrd=Archaeology,Palaeoecology,Community+ecology,Palaeoclimate">
        
        <script>
            window.SN = window.SN || {};
            window.SN.libs = window.SN.libs || {};
            window.SN.libs.ads = window.SN.libs.ads || {};
            window.SN.libs.ads.slotConfig = window.SN.libs.ads.slotConfig || {};
            
                window.SN.libs.ads.slotConfig['top'] = {
                    'pos': 'top',
                    'type': 'article',
                    'path': 's43247-026-03926-w'
                };
            
            
            window.SN.libs.ads.slotConfig['kwrd'] = 'Archaeology,Palaeoecology,Community+ecology,Palaeoclimate';
            
            
            window.SN.libs.ads.slotConfig['subjmeta'] = '106,158,181,2462,27,413,631,704,853';
            
            
        </script>
        <noscript>
            <a href="//pubads.g.doubleclick.net/gampad/jump?iu=/285/commsenv.nature.com/article&amp;sz=728x90&amp;c=-1822126134&amp;t=pos%3Dtop%26type%3Darticle%26artid%3Ds43247-026-03926-w%26doi%3D10.1038/s43247-026-03926-w%26subjmeta%3D106,158,181,2462,27,413,631,704,853%26kwrd%3DArchaeology,Palaeoecology,Community+ecology,Palaeoclimate">
                <img data-test="gpt-advert-fallback-img"
                     src="//pubads.g.doubleclick.net/gampad/ad?iu=/285/commsenv.nature.com/article&amp;sz=728x90&amp;c=-1822126134&amp;t=pos%3Dtop%26type%3Darticle%26artid%3Ds43247-026-03926-w%26doi%3D10.1038/s43247-026-03926-w%26subjmeta%3D106,158,181,2462,27,413,631,704,853%26kwrd%3DArchaeology,Palaeoecology,Community+ecology,Palaeoclimate"
                     alt="Advertisement"
                     width="728"
                     height="90"></a>
        </noscript>
    </div>

        
    
        </div>
    </aside>

    
    <header class="c-header" id="header" data-header data-track-component="nature-150-split-header" style="border-color:#cbd95d">
        <div class="c-header__row">
            <div class="c-header__container">
                <div class="c-header__split">
                    
                    
                    <div class="c-header__logo-container">
                        
                        <a href="/commsenv"
                           data-track="click" data-track-action="home" data-track-label="image">
                            <picture class="c-header__logo">
                                <source srcset="https://media.springernature.com/full/nature-cms/uploads/product/commsenv/header-1811082f936a9d813640066ff3a22ecf.svg" media="(min-width: 875px)">
                                <img src="https://media.springernature.com/full/nature-cms/uploads/product/commsenv/header-0cc262da52be1456137714e0f094052a.svg" height="32" alt="Communications Earth & Environment">
                            </picture>
                        </a>
                    
                    </div>
                    
                    <ul class="c-header__menu c-header__menu--global">
                        <li class="c-header__item c-header__item--padding c-header__item--hide-md-max">
                            <a class="c-header__link" href="https://www.nature.com/siteindex" data-test="siteindex-link"
                               data-track="click" data-track-action="open nature research index" data-track-label="link">
                                <span>View all journals</span>
                            </a>
                        </li>
                        <li class="c-header__item c-header__item--padding c-header__item--pipe c-header__item--hide-md-max">
                            <a class="c-header__link"
                                href="/saved-research"
                                data-test="saved-research-link" data-track="click_saved_research" data-track-context="header">
                                <svg class="app-masthead-save-research__icon" width="24" height="24" aria-hidden="true" focusable="false"><use xlink:href="#icon-eds-i-marker-unfilled"></use></svg><span>Saved research</span>
                            </a>
                        </li>
                        <li class="c-header__item c-header__item--padding c-header__item--pipe">
                            <a class="c-header__link c-header__link--search"
                                href="#search-menu"
                                data-header-expander
                                data-test="search-link" data-track="click" data-track-action="open search tray" data-track-label="button">
                                <svg role="img" aria-hidden="true" focusable="false" height="22" width="22" viewBox="0 0 18 18" xmlns="http://www.w3.org/2000/svg"><path d="M16.48 15.455c.283.282.29.749.007 1.032a.738.738 0 01-1.032-.007l-3.045-3.044a7 7 0 111.026-1.026zM8 14A6 6 0 108 2a6 6 0 000 12z"/></svg><span>Search</span>
                            </a>
                        </li>
                        <li class="c-header__item c-header__item--padding c-header__item--snid-account-widget c-header__item--pipe">
                            
                                <a href="https://my-profile.springernature.com"
    id="my-account"
    class="c-header__link placeholder"
    data-test="login-link" data-track="click" data-track-action="my account" data-track-category="nature-150-split-header" data-track-label="link">
    <svg class="u-mr-8" width="24" height="24" aria-hidden="true" focusable="false">
        <use xlink:href="#icon-eds-i-user-single-medium"></use>
    </svg><span>Account</span>
</a>
<a href="https://idp.nature.com/auth/personal/springernature?client_id&#x3D;grover&amp;redirect_uri&#x3D;https%3A%2F%2Fwww.nature.com%2Farticles%2Fs43247-026-03926-w"
    id="login-button"
    style="display: none;"
    class="c-header__link placeholder"
    data-test="login-link" data-track="click" data-track-action="login" data-track-category="nature-150-split-header" data-track-label="link">
    <span>Log in</span>
</a>

                            
                        </li>
                    </ul>
                </div>
            </div>
        </div>
        
            <div class="c-header__row">
                <div class="c-header__container" data-test="navigation-row">
                    <div class="c-header__split">
                        <ul class="c-header__menu c-header__menu--journal">
                            
                                <li class="c-header__item c-header__item--dropdown-menu" data-test="explore-content-button">
                                    <a href="#explore"
                                       class="c-header__link"
                                       data-header-expander
                                       data-test="menu-button--explore"
                                       data-track="click" data-track-action="open explore expander" data-track-label="button">
                                        <span class="c-header__show-text-sm">Content</span>
                                        <span class="c-header__show-text">Explore content</span><svg role="img" aria-hidden="true" focusable="false" height="16" viewBox="0 0 16 16" width="16" xmlns="http://www.w3.org/2000/svg"><path d="m5.58578644 3-3.29289322-3.29289322c-.39052429-.39052429-.39052429-1.02368927 0-1.41421356s1.02368927-.39052429 1.41421356 0l4 4c.39052429.39052429.39052429 1.02368927 0 1.41421356l-4 4c-.39052429.39052429-1.02368927.39052429-1.41421356 0s-.39052429-1.02368927 0-1.41421356z" transform="matrix(0 1 -1 0 11 3)"/></svg>
                                    </a>
                                </li>
                            
                            
                                <li class="c-header__item c-header__item--dropdown-menu">
                                    <a href="#about-the-journal"
                                       class="c-header__link"
                                       data-header-expander
                                       data-test="menu-button--about-the-journal"
                                       data-track="click" data-track-action="open about the journal expander" data-track-label="button">
                                        <span>About <span class="c-header__show-text">the journal</span></span><svg role="img" aria-hidden="true" focusable="false" height="16" viewBox="0 0 16 16" width="16" xmlns="http://www.w3.org/2000/svg"><path d="m5.58578644 3-3.29289322-3.29289322c-.39052429-.39052429-.39052429-1.02368927 0-1.41421356s1.02368927-.39052429 1.41421356 0l4 4c.39052429.39052429.39052429 1.02368927 0 1.41421356l-4 4c-.39052429.39052429-1.02368927.39052429-1.41421356 0s-.39052429-1.02368927 0-1.41421356z" transform="matrix(0 1 -1 0 11 3)"/></svg>
                                    </a>
                                </li>
                                
                                    <li class="c-header__item c-header__item--dropdown-menu" data-test="publish-with-us-button">
                                        <a href="#publish-with-us"
                                           class="c-header__link c-header__link--dropdown-menu"
                                           data-header-expander
                                           data-test="menu-button--publish"
                                           data-track="click" data-track-action="open publish with us expander" data-track-label="button">
                                            <span>Publish <span class="c-header__show-text">with us</span></span><svg role="img" aria-hidden="true" focusable="false" height="16" viewBox="0 0 16 16" width="16" xmlns="http://www.w3.org/2000/svg"><path d="m5.58578644 3-3.29289322-3.29289322c-.39052429-.39052429-.39052429-1.02368927 0-1.41421356s1.02368927-.39052429 1.41421356 0l4 4c.39052429.39052429.39052429 1.02368927 0 1.41421356l-4 4c-.39052429.39052429-1.02368927.39052429-1.41421356 0s-.39052429-1.02368927 0-1.41421356z" transform="matrix(0 1 -1 0 11 3)"/></svg>
                                        </a>
                                    </li>
                                
                            
                            
                        </ul>
                        <ul class="c-header__menu c-header__menu--hide-lg-max">
                            
                                <li class="c-header__item" data-test="alert-link">
                                    <a class="c-header__link"
                                       href="https://journal-alerts.springernature.com/subscribe?journal_id&#x3D;43247"
                                       rel="nofollow"
                                       data-track="nav_sign_up_for_alerts"
                                       data-track-action="Sign up for alerts"
                                       data-track-label="link (desktop site header)"
                                       data-track-external>
                                        <span>Sign up for alerts</span><svg role="img" aria-hidden="true" focusable="false" height="18" viewBox="0 0 18 18" width="18" xmlns="http://www.w3.org/2000/svg"><path d="m4 10h2.5c.27614237 0 .5.2238576.5.5s-.22385763.5-.5.5h-3.08578644l-1.12132034 1.1213203c-.18753638.1875364-.29289322.4418903-.29289322.7071068v.1715729h14v-.1715729c0-.2652165-.1053568-.5195704-.2928932-.7071068l-1.7071068-1.7071067v-3.4142136c0-2.76142375-2.2385763-5-5-5-2.76142375 0-5 2.23857625-5 5zm3 4c0 1.1045695.8954305 2 2 2s2-.8954305 2-2zm-5 0c-.55228475 0-1-.4477153-1-1v-.1715729c0-.530433.21071368-1.0391408.58578644-1.4142135l1.41421356-1.4142136v-3c0-3.3137085 2.6862915-6 6-6s6 2.6862915 6 6v3l1.4142136 1.4142136c.3750727.3750727.5857864.8837805.5857864 1.4142135v.1715729c0 .5522847-.4477153 1-1 1h-4c0 1.6568542-1.3431458 3-3 3-1.65685425 0-3-1.3431458-3-3z" fill="#222"/></svg>
                                    </a>
                                </li>
                            
                            
                                <li class="c-header__item c-header__item--pipe">
                                    <a class="c-header__link"
                                       href="https://www.nature.com/commsenv.rss"
                                       data-track="click"
                                       data-track-action="rss feed"
                                       data-track-label="link">
                                            <span>RSS feed</span>
                                    </a>
                                </li>
                            
                        </ul>
                    </div>
                </div>
            </div>
        
    </header>

</div>




    



    
        
    
        <nav class="u-mb-24" aria-label="breadcrumbs">
            <div class="u-container">
                <ol class="c-breadcrumbs" itemscope itemtype="https://schema.org/BreadcrumbList">
                    <li class="c-breadcrumbs__item" id="breadcrumb0" itemprop="itemListElement" itemscope itemtype="https://schema.org/ListItem"><a class="c-breadcrumbs__link"
                               href="/" itemprop="item"
                               data-track="click" data-track-action="breadcrumb" data-track-category="header" data-track-label="link:nature"><span itemprop="name">nature</span></a><meta itemprop="position" content="1">
                                    <svg class="c-breadcrumbs__chevron" role="img" aria-hidden="true" focusable="false" height="10" viewBox="0 0 10 10" width="10"
                                         xmlns="http://www.w3.org/2000/svg">
                                        <path d="m5.96738168 4.70639573 2.39518594-2.41447274c.37913917-.38219212.98637524-.38972225 1.35419292-.01894278.37750606.38054586.37784436.99719163-.00013556 1.37821513l-4.03074001 4.06319683c-.37758093.38062133-.98937525.38100976-1.367372-.00003075l-4.03091981-4.06337806c-.37759778-.38063832-.38381821-.99150444-.01600053-1.3622839.37750607-.38054587.98772445-.38240057 1.37006824.00302197l2.39538588 2.4146743.96295325.98624457z"
                                              fill="#666" fill-rule="evenodd" transform="matrix(0 -1 1 0 0 10)"/>
                                    </svg>
                                </li><li class="c-breadcrumbs__item" id="breadcrumb1" itemprop="itemListElement" itemscope itemtype="https://schema.org/ListItem"><a class="c-breadcrumbs__link"
                               href="/commsenv" itemprop="item"
                               data-track="click" data-track-action="breadcrumb" data-track-category="header" data-track-label="link:communications earth &amp; environment"><span itemprop="name">communications earth &amp; environment</span></a><meta itemprop="position" content="2">
                                    <svg class="c-breadcrumbs__chevron" role="img" aria-hidden="true" focusable="false" height="10" viewBox="0 0 10 10" width="10"
                                         xmlns="http://www.w3.org/2000/svg">
                                        <path d="m5.96738168 4.70639573 2.39518594-2.41447274c.37913917-.38219212.98637524-.38972225 1.35419292-.01894278.37750606.38054586.37784436.99719163-.00013556 1.37821513l-4.03074001 4.06319683c-.37758093.38062133-.98937525.38100976-1.367372-.00003075l-4.03091981-4.06337806c-.37759778-.38063832-.38381821-.99150444-.01600053-1.3622839.37750607-.38054587.98772445-.38240057 1.37006824.00302197l2.39538588 2.4146743.96295325.98624457z"
                                              fill="#666" fill-rule="evenodd" transform="matrix(0 -1 1 0 0 10)"/>
                                    </svg>
                                </li><li class="c-breadcrumbs__item" id="breadcrumb2" itemprop="itemListElement" itemscope itemtype="https://schema.org/ListItem"><a class="c-breadcrumbs__link"
                               href="/commsenv/articles?type&#x3D;article" itemprop="item"
                               data-track="click" data-track-action="breadcrumb" data-track-category="header" data-track-label="link:articles"><span itemprop="name">articles</span></a><meta itemprop="position" content="3">
                                    <svg class="c-breadcrumbs__chevron" role="img" aria-hidden="true" focusable="false" height="10" viewBox="0 0 10 10" width="10"
                                         xmlns="http://www.w3.org/2000/svg">
                                        <path d="m5.96738168 4.70639573 2.39518594-2.41447274c.37913917-.38219212.98637524-.38972225 1.35419292-.01894278.37750606.38054586.37784436.99719163-.00013556 1.37821513l-4.03074001 4.06319683c-.37758093.38062133-.98937525.38100976-1.367372-.00003075l-4.03091981-4.06337806c-.37759778-.38063832-.38381821-.99150444-.01600053-1.3622839.37750607-.38054587.98772445-.38240057 1.37006824.00302197l2.39538588 2.4146743.96295325.98624457z"
                                              fill="#666" fill-rule="evenodd" transform="matrix(0 -1 1 0 0 10)"/>
                                    </svg>
                                </li><li class="c-breadcrumbs__item" id="breadcrumb3" itemprop="itemListElement" itemscope itemtype="https://schema.org/ListItem">
                                    <span itemprop="name">article</span><meta itemprop="position" content="4"></li>
                </ol>
            </div>
        </nav>
    

    


    





    <div class="c-article-main u-container u-mt-24 u-mb-32 eds-l-with-sidebar" id="content" data-component="article-container" data-container-type="article">
        <main class="c-article-main-column js-main-column" data-track-component="article body">
            
                <div class="c-context-bar u-hide"
                     id="js-enable-context-bar"
                     data-test="context-bar"
                     data-context-bar
                     aria-hidden="true">
                    <div class="c-context-bar__container" data-track-context="sticky banner">
                        <div class="c-context-bar__title">
                            Lebanese faunal legacy collections uncover 400,000 years of woodland resilience and distinct hominin ecological strategies
                        </div>
                        
                            <div class="c-context-bar__cta-container">
                                
    
        <div class="c-pdf-download u-clear-both js-pdf-download">
            <a href="/articles/s43247-026-03926-w.pdf" class="u-button u-button--full-width u-button--primary u-justify-content-space-between c-pdf-download__link" data-article-pdf="true" data-readcube-pdf-url="true" data-test="download-pdf" data-draft-ignore="true" data-track="content_download" data-track-type="article pdf download" data-track-action="download pdf" data-track-label="link" data-track-external download>
                <span class="c-pdf-download__text">Download PDF</span>
                <svg aria-hidden="true" focusable="false" width="16" height="16" class="u-icon"><use xlink:href="#icon-download"/></svg>
            </a>
        </div>
    

                            </div>
                        
                    </div>
                </div>
            

            <article lang="en">
                
                    
                        
                            <div class="c-pdf-button__container u-mb-8 u-hide-at-lg js-context-bar-sticky-point-mobile">
                                <div class="c-pdf-container" data-track-context="article body">
                                    
    
        <div class="c-pdf-download u-clear-both js-pdf-download">
            <a href="/articles/s43247-026-03926-w.pdf" class="u-button u-button--full-width u-button--primary u-justify-content-space-between c-pdf-download__link" data-article-pdf="true" data-readcube-pdf-url="true" data-test="download-pdf" data-draft-ignore="true" data-track="content_download" data-track-type="article pdf download" data-track-action="download pdf" data-track-label="link" data-track-external download>
                <span class="c-pdf-download__text">Download PDF</span>
                <svg aria-hidden="true" focusable="false" width="16" height="16" class="u-icon"><use xlink:href="#icon-download"/></svg>
            </a>
        </div>
    

                                </div>
                                
                            </div>
                        
                    
                
                <div class="c-article-header">
                    <header>
                        <ul class="c-article-identifiers" data-test="article-identifier">
                            
        <li class="c-article-identifiers__item c-article-identifiers__item--type" data-test="article-category">Article</li>
    
        <li class="c-article-identifiers__item">
            <a href="https://www.springernature.com/gp/open-science/about/the-fundamentals-of-open-access-and-open-research" data-track="click" data-track-action="open access" data-track-label="link" class="u-color-open-access" data-test="open-access">Open access</a>
        </li>
    
    

                            <li class="c-article-identifiers__item">Published: <time datetime="2026-09-14">14 September 2026</time></li>
                        </ul>

                        <h1 class="c-article-title" data-test="article-title" data-article-title="">Lebanese faunal legacy collections uncover 400,000 years of woodland resilience and distinct hominin ecological strategies</h1>
                        <ul class="c-article-author-list c-article-author-list--short" data-test="authors-list" data-component-authors-activator="authors-list"><li class="c-article-author-list__item"><a data-test="author-name" data-track="click_view_author" data-track-action="open author" data-track-index="1_12" data-track-context="researcher popup with no profile" href="#auth-Gabriele-Russo-Aff1" data-author-popup="auth-Gabriele-Russo-Aff1" data-track-label="Gabriele Russo" data-author-search="Russo, Gabriele" data-corresp-id="c1">Gabriele Russo<svg width="16" height="16" focusable="false" role="img" aria-hidden="true" class="u-icon"><use xmlns:xlink="http://www.w3.org/1999/xlink" xlink:href="#icon-eds-i-mail-medium"></use></svg></a><span class="u-js-hide"> 
            <a class="js-orcid" href="https://orcid.org/0000-0003-1201-6379"><span class="u-visually-hidden">ORCID: </span>orcid.org/0000-0003-1201-6379</a></span><sup class="u-js-hide"><a href="#Aff1">1</a></sup>, </li><li class="c-article-author-list__item"><a data-test="author-name" data-track="click_view_author" data-track-action="open author" data-track-index="2_12" data-track-context="researcher popup with no profile" href="#auth-Florent-Rivals-Aff2-Aff3-Aff4" data-author-popup="auth-Florent-Rivals-Aff2-Aff3-Aff4" data-track-label="Florent Rivals" data-author-search="Rivals, Florent">Florent Rivals</a><span class="u-js-hide"> 
            <a class="js-orcid" href="https://orcid.org/0000-0001-8074-9254"><span class="u-visually-hidden">ORCID: </span>orcid.org/0000-0001-8074-9254</a></span><sup class="u-js-hide"><a href="#Aff2">2</a>,<a href="#Aff3">3</a>,<a href="#Aff4">4</a></sup>, </li><li class="c-article-author-list__item c-article-author-list__item--hide-small-screen"><a data-test="author-name" data-track="click_view_author" data-track-action="open author" data-track-index="3_12" data-track-context="researcher popup with no profile" href="#auth-Mathieu-Duval-Aff5-Aff6-Aff7" data-author-popup="auth-Mathieu-Duval-Aff5-Aff6-Aff7" data-track-label="Mathieu Duval" data-author-search="Duval, Mathieu">Mathieu Duval</a><span class="u-js-hide"> 
            <a class="js-orcid" href="https://orcid.org/0000-0003-3181-7753"><span class="u-visually-hidden">ORCID: </span>orcid.org/0000-0003-3181-7753</a></span><sup class="u-js-hide"><a href="#Aff5">5</a>,<a href="#Aff6">6</a>,<a href="#Aff7">7</a></sup>, </li><li class="c-article-author-list__item c-article-author-list__item--hide-small-screen"><a data-test="author-name" data-track="click_view_author" data-track-action="open author" data-track-index="4_12" data-track-context="researcher popup with no profile" href="#auth-Scott_D_-McLin-Aff1" data-author-popup="auth-Scott_D_-McLin-Aff1" data-track-label="Scott D. McLin" data-author-search="McLin, Scott D.">Scott D. McLin</a><sup class="u-js-hide"><a href="#Aff1">1</a></sup>, </li><li class="c-article-author-list__item c-article-author-list__item--hide-small-screen"><a data-test="author-name" data-track="click_view_author" data-track-action="open author" data-track-index="5_12" data-track-context="researcher popup with no profile" href="#auth-Majid_Aljaber-Abo_Fakher-Aff1-Aff8" data-author-popup="auth-Majid_Aljaber-Abo_Fakher-Aff1-Aff8" data-track-label="Majid Aljaber Abo Fakher" data-author-search="Abo Fakher, Majid Aljaber">Majid Aljaber Abo Fakher</a><sup class="u-js-hide"><a href="#Aff1">1</a>,<a href="#Aff8">8</a></sup>, </li><li class="c-article-author-list__item c-article-author-list__item--hide-small-screen"><a data-test="author-name" data-track="click_view_author" data-track-action="open author" data-track-index="6_12" data-track-context="researcher popup with no profile" href="#auth-Maya-Ha_dar_Boustani-Aff9" data-author-popup="auth-Maya-Ha_dar_Boustani-Aff9" data-track-label="Maya Haïdar-Boustani" data-author-search="Haïdar-Boustani, Maya">Maya Haïdar-Boustani</a><sup class="u-js-hide"><a href="#Aff9">9</a></sup>, </li><li class="c-article-author-list__item c-article-author-list__item--hide-small-screen"><a data-test="author-name" data-track="click_view_author" data-track-action="open author" data-track-index="7_12" data-track-context="researcher popup with no profile" href="#auth-Virginia-Martinez_Pillado-Aff10" data-author-popup="auth-Virginia-Martinez_Pillado-Aff10" data-track-label="Virginia Martinez-Pillado" data-author-search="Martinez-Pillado, Virginia">Virginia Martinez-Pillado</a><sup class="u-js-hide"><a href="#Aff10">10</a></sup>, </li><li class="c-article-author-list__item c-article-author-list__item--hide-small-screen"><a data-test="author-name" data-track="click_view_author" data-track-action="open author" data-track-index="8_12" data-track-context="researcher popup with no profile" href="#auth-Altug-Has_zbek-Aff5" data-author-popup="auth-Altug-Has_zbek-Aff5" data-track-label="Altug Hasözbek" data-author-search="Hasözbek, Altug">Altug Hasözbek</a><span class="u-js-hide"> 
            <a class="js-orcid" href="https://orcid.org/0000-0001-8846-0412"><span class="u-visually-hidden">ORCID: </span>orcid.org/0000-0001-8846-0412</a></span><sup class="u-js-hide"><a href="#Aff5">5</a></sup>, </li><li class="c-article-author-list__item c-article-author-list__item--hide-small-screen"><a data-test="author-name" data-track="click_view_author" data-track-action="open author" data-track-index="9_12" data-track-context="researcher popup with no profile" href="#auth-Andrew-Garrard-Aff11" data-author-popup="auth-Andrew-Garrard-Aff11" data-track-label="Andrew Garrard" data-author-search="Garrard, Andrew">Andrew Garrard</a><sup class="u-js-hide"><a href="#Aff11">11</a></sup>, </li><li class="c-article-author-list__item c-article-author-list__item--hide-small-screen"><a data-test="author-name" data-track="click_view_author" data-track-action="open author" data-track-index="10_12" data-track-context="researcher popup with no profile" href="#auth-Faysal-Bibi-Aff12" data-author-popup="auth-Faysal-Bibi-Aff12" data-track-label="Faysal Bibi" data-author-search="Bibi, Faysal">Faysal Bibi</a><span class="u-js-hide"> 
            <a class="js-orcid" href="https://orcid.org/0000-0002-9414-5547"><span class="u-visually-hidden">ORCID: </span>orcid.org/0000-0002-9414-5547</a></span><sup class="u-js-hide"><a href="#Aff12">12</a></sup>, </li><li class="c-article-author-list__item c-article-author-list__item--hide-small-screen"><a data-test="author-name" data-track="click_view_author" data-track-action="open author" data-track-index="11_12" data-track-context="researcher popup with no profile" href="#auth-Yamand__H_-Hilbert-Aff1-Aff8" data-author-popup="auth-Yamand__H_-Hilbert-Aff1-Aff8" data-track-label="Yamandú H. Hilbert" data-author-search="Hilbert, Yamandú H.">Yamandú H. Hilbert</a><sup class="u-js-hide"><a href="#Aff1">1</a>,<a href="#Aff8">8</a></sup> &amp; </li><li class="c-article-author-list__show-more" aria-label="Show all 12 authors for this article" title="Show all 12 authors for this article">…</li><li class="c-article-author-list__item"><a data-test="author-name" data-track="click_view_author" data-track-action="open author" data-track-index="12_12" data-track-context="researcher popup with no profile" href="#auth-Sireen-El_Zaatari-Aff1-Aff8" data-author-popup="auth-Sireen-El_Zaatari-Aff1-Aff8" data-track-label="Sireen El Zaatari" data-author-search="El Zaatari, Sireen">Sireen El Zaatari</a><sup class="u-js-hide"><a href="#Aff1">1</a>,<a href="#Aff8">8</a></sup> </li></ul><button aria-expanded="false" class="c-article-author-list__button"><svg width="16" height="16" focusable="false" role="img" aria-hidden="true" class="u-icon"><use xmlns:xlink="http://www.w3.org/1999/xlink" xlink:href="#icon-eds-i-chevron-down-medium"></use></svg><span>Show authors</span></button>

                        

                        <p class="c-article-info-details" data-container-section="info">
                            <a data-test="journal-link" href="/commsenv" data-track="click" data-track-action="journal homepage" data-track-category="article body" data-track-label="link"><i>Communications Earth &amp; Environment</i></a>
                            <b data-test="journal-volume"><span class="u-visually-hidden">volume</span> 7</b>,  Article number: <span data-test="article-number">706</span> (<span data-test="article-publication-year">2026</span>) <a href="#citeas" class="c-article-info-details__cite-as u-hide-print" data-track="click" data-track-action="cite this article" data-track-label="link">Cite this article</a>
                        </p>
                        <div class="u-mt-8 u-mb-16">
                            
    <div class="app-masthead-save-research">
        
            <form action="/articles/s43247-026-03926-w/save-research" method="GET" id="save_article_form">
                <input type="hidden" name="_csrf" value="U4meCXAm27ekGWCrSQYRd39HB404COAO"/>
                <button class="app-masthead-save-research__action-button" rel="nofollow" type="submit" data-track="form_saved_research" data-track-context="saved on article page" data-track-value="save" id="save_article">
                <svg class="app-masthead-save-research__icon" width="24" height="24" aria-hidden="true" focusable="false">
                    <use xlink:href="#icon-eds-i-marker-unfilled"></use>
                    </svg><span>Save article</span>
                </button>
            </form>
        
        <div class="app-masthead-save-research__hide-on-lg">
            <a class="app-masthead-save-research__action-link" rel="nofollow" href="/saved-research" data-track="click_saved_research" data-track-context="masthead" data-test="view-saved-research-link">
                <span>View saved research</span><svg class="app-masthead-save-research__icon app-masthead-save-research__icon--small" width="16" height="16" aria-hidden="true" focusable="false">
                <use xlink:href="#icon-eds-i-chevron-right-small"></use>
            </svg>
            </a>
        </div>
    </div>

                        </div>
                        
        
        <div class="c-article-metrics-bar__wrapper u-clear-both">
            <ul class="c-article-metrics-bar u-list-reset">
                
                    <li class=" c-article-metrics-bar__item" data-test="access-count">
                        <p class="c-article-metrics-bar__count">5353 <span class="c-article-metrics-bar__label">Accesses</span></p>
                    </li>
                
                
                    <li class="c-article-metrics-bar__item" data-test="citation-count">
                        <p class="c-article-metrics-bar__count">1 <span class="c-article-metrics-bar__label">Citations</span></p>
                    </li>
                
                
                    
                        <li class="c-article-metrics-bar__item" data-test="altmetric-score">
                            <p class="c-article-metrics-bar__count">72 <span class="c-article-metrics-bar__label">Altmetric</span></p>
                        </li>
                    
                
                
                    <li class="c-article-metrics-bar__item">
                        <p class="c-article-metrics-bar__details"><a href="/articles/s43247-026-03926-w/metrics" data-track="click" data-track-action="view metrics" data-track-label="link" rel="nofollow">Metrics <span class="u-visually-hidden">details</span></a></p>
                    </li>
                
            </ul>
        </div>
    
                        
                    </header>

                    
    
    

    
    

                    
                </div>

                <div class="c-article-body">
                    <section aria-labelledby="Abs1" data-title="Abstract" lang="en"><div class="c-article-section" id="Abs1-section"><h2 class="c-article-section__title js-section-title js-c-reading-companion-sections-item" id="Abs1">Abstract</h2><div class="c-article-section__content" id="Abs1-content"><p>The Levant is a key biogeographic corridor, yet historical instability has limited research creating a polarization toward its southern region. To address this geographical bias, we reassessed three legacy faunal collections from Lebanon: Naame, Nahr Ibrahim, and Ras el-Kelb. For the first time, we obtained direct dates for these assemblages and, through zooarchaeological methods, dental wear analysis, and landscape modeling, reconstructed aspects of ungulate and hominin ecology and behavior. The results establish chronological control, defining one of the longest paleoecological records in the region spanning from ~400,000 to ~100,000 years ago, and reveal that productive Mediterranean woodland ecosystems persisted along the central Levantine coast throughout much of the Middle and Late Pleistocene, supporting diverse ungulate communities and enabling hominins to practice seasonal, habitat-specific hunting along coastal ecotones. Integrating these findings into the broader Levantine context reveals marked ecological differentiation between central and southern regions, challenging assumptions of regional uniformity and highlighting the importance of spatial variability in reconstructing Pleistocene paleoecology, human behavior, and biodiversity across this major dispersal corridor.</p></div></div></section>
                    
    


                    
                        <div class="js-context-bar-sticky-point-mobile" data-track-context="article body">
                            

                        </div>
                        <div data-test="article-recommendations">
        
            <section aria-labelledby="inline-recommendations" data-title="Inline Recommendations" class="c-article-recommendations" data-track-component="inline-recommendations">
                <h3 class="c-article-recommendations-title" id="inline-recommendations">Similar content being viewed by others</h3>
                <div class="c-article-recommendations-list">
                    
                        <div class="c-article-recommendations-list__item">
                            <article class="c-article-recommendations-card" itemscope itemtype="http://schema.org/ScholarlyArticle">
                                
                                    <div class="c-article-recommendations-card__img"><img src="https://media.springernature.com/w215h120/springer-static/image/art%3A10.1038%2Fs43247-026-03925-x/MediaObjects/43247_2026_3925_Fig1_HTML.png" loading="lazy" alt=""></div>
                                
                                <div class="c-article-recommendations-card__main">
                                    <h3 class="c-article-recommendations-card__heading" itemprop="name headline">
                                        <a class="c-article-recommendations-card__link"
                                           itemprop="url"
                                           href="https://www.nature.com/articles/s43247-026-03925-x?fromPaywallRec=false"
                                           data-track="select_recommendations_1"
                                           data-track-context="inline recommendations"
                                           data-track-action="click recommendations inline - 1"
                                           data-track-label="10.1038/s43247-026-03925-x">Long-term ecological stability in the Pleistocene central Levantine corridor revealed by enamel isotopes from Lebanon
                                        </a>
                                    </h3>
                                    <div class="c-article-meta-recommendations" data-test="recommendation-info">
                                        <span class="c-article-meta-recommendations__item-type">Article</span>
                                         <span class="c-article-meta-recommendations__access-type">Open access</span>
                                         <span class="c-article-meta-recommendations__date">14 September 2026</span>
                                    </div>
                                </div>
                            </article>
                        </div>
                    
                        <div class="c-article-recommendations-list__item">
                            <article class="c-article-recommendations-card" itemscope itemtype="http://schema.org/ScholarlyArticle">
                                
                                    <div class="c-article-recommendations-card__img"><img src="https://media.springernature.com/w215h120/springer-static/image/art%3A10.1038%2Fs41559-024-02462-0/MediaObjects/41559_2024_2462_Fig1_HTML.png" loading="lazy" alt=""></div>
                                
                                <div class="c-article-recommendations-card__main">
                                    <h3 class="c-article-recommendations-card__heading" itemprop="name headline">
                                        <a class="c-article-recommendations-card__link"
                                           itemprop="url"
                                           href="https://www.nature.com/articles/s41559-024-02462-0?fromPaywallRec=false"
                                           data-track="select_recommendations_2"
                                           data-track-context="inline recommendations"
                                           data-track-action="click recommendations inline - 2"
                                           data-track-label="10.1038/s41559-024-02462-0">Long-term biotic homogenization in the East African Rift System over the last 6 million years of hominin evolution
                                        </a>
                                    </h3>
                                    <div class="c-article-meta-recommendations" data-test="recommendation-info">
                                        <span class="c-article-meta-recommendations__item-type">Article</span>
                                        
                                         <span class="c-article-meta-recommendations__date">15 July 2024</span>
                                    </div>
                                </div>
                            </article>
                        </div>
                    
                        <div class="c-article-recommendations-list__item">
                            <article class="c-article-recommendations-card" itemscope itemtype="http://schema.org/ScholarlyArticle">
                                
                                    <div class="c-article-recommendations-card__img"><img src="https://media.springernature.com/w215h120/springer-static/image/art%3A10.1038%2Fs41598-023-46956-6/MediaObjects/41598_2023_46956_Fig1_HTML.png" loading="lazy" alt=""></div>
                                
                                <div class="c-article-recommendations-card__main">
                                    <h3 class="c-article-recommendations-card__heading" itemprop="name headline">
                                        <a class="c-article-recommendations-card__link"
                                           itemprop="url"
                                           href="https://www.nature.com/articles/s41598-023-46956-6?fromPaywallRec=false"
                                           data-track="select_recommendations_3"
                                           data-track-context="inline recommendations"
                                           data-track-action="click recommendations inline - 3"
                                           data-track-label="10.1038/s41598-023-46956-6">Beaver exploitation, 400,000&#xa0;years ago, testifies to prey choice diversity of Middle Pleistocene hominins
                                        </a>
                                    </h3>
                                    <div class="c-article-meta-recommendations" data-test="recommendation-info">
                                        <span class="c-article-meta-recommendations__item-type">Article</span>
                                         <span class="c-article-meta-recommendations__access-type">Open access</span>
                                         <span class="c-article-meta-recommendations__date">13 November 2023</span>
                                    </div>
                                </div>
                            </article>
                        </div>
                    
                </div>
            </section>
        
            <script>
                window.dataLayer = window.dataLayer || [];
                window.dataLayer.push({
                    recommendations: {
                        recommender: 'semantic',
                        model: 'e5',
                        policy_id: null,
                        timestamp: 1793104620,
                        embedded_user: 'null'
                    }
                });
            </script>
        
    </div>
                        
    
        <section class="app-explore-related-subjects" aria-labelledby="content-related-subjects" data-test="subject-content">
            <h3 id="content-related-subjects" class="app-explore-related-subjects__title">Explore related subjects</h3>
            <span class="u-sans-serif u-text-xs u-display-block u-mb-16">Discover the latest articles and news in related subjects.</span>
            <ul class="c-article-subject-list app-explore-related-subjects__list--no-mb" role="list">
                
                    <li class="c-article-subject-list__subject" data-test="related-subject-item">
                        
                            <a href="/subjects/archaeology" data-track="select_related_subject" data-track-context="related subjects from content page" data-track-type="Nature ontology"
                               data-track-label="Archaeology" data-track-index="1" data-track-link="/subjects/archaeology">Archaeology</a>
                    </li>
                
                    <li class="c-article-subject-list__subject" data-test="related-subject-item">
                        
                            <a href="/subjects/community-ecology" data-track="select_related_subject" data-track-context="related subjects from content page" data-track-type="Nature ontology"
                               data-track-label="Community ecology" data-track-index="2" data-track-link="/subjects/community-ecology">Community ecology</a>
                    </li>
                
                    <li class="c-article-subject-list__subject" data-test="related-subject-item">
                        
                            <a href="/subjects/palaeoclimate" data-track="select_related_subject" data-track-context="related subjects from content page" data-track-type="Nature ontology"
                               data-track-label="Palaeoclimate" data-track-index="3" data-track-link="/subjects/palaeoclimate">Palaeoclimate</a>
                    </li>
                
                    <li class="c-article-subject-list__subject" data-test="related-subject-item">
                        
                            <a href="/subjects/palaeoecology" data-track="select_related_subject" data-track-context="related subjects from content page" data-track-type="Nature ontology"
                               data-track-label="Palaeoecology" data-track-index="4" data-track-link="/subjects/palaeoecology">Palaeoecology</a>
                    </li>
                
                    <li class="c-article-subject-list__subject" data-test="related-subject-item">
                        
                            <a href="/subjects/paleoanthropology-and-archaeological-taphonomy" data-track="select_related_subject" data-track-context="related subjects from content page" data-track-type="Nature citation topic"
                               data-track-label="Paleoanthropology and Archaeological Taphonomy" data-track-index="5" data-track-link="/subjects/paleoanthropology-and-archaeological-taphonomy">Paleoanthropology and Archaeological Taphonomy</a>
                    </li>
                
            </ul>
        </section>
    

                        

                        <div class="main-content">
                            <section data-title="Introduction"><div class="c-article-section" id="Sec1-section"><h2 class="c-article-section__title js-section-title js-c-reading-companion-sections-item" id="Sec1">Introduction</h2><div class="c-article-section__content" id="Sec1-content"><p>The Levantine corridor occupies a critical position at the junction of Africa, Europe, and Asia, forming one of the most important biogeographic crossroads of the Pleistocene. Its environment served as a key setting for major events that shaped human evolutionary history. Amongst those are multiple hominin dispersals<sup><a data-track="click" data-track-action="reference anchor" data-track-label="link" data-test="citation-ref" aria-label="Reference 1" title="Bar-Yosef, O. &amp; Belfer-Cohen, A. Following Pleistocene road signs of human dispersals across Eurasia. Quat. Int. 285, 30–43 (2013)." href="/articles/s43247-026-03926-w#ref-CR1" id="ref-link-section-d128214488e768">1</a></sup>, including those of <i>Homo sapiens</i> with their potential encounters with Neanderthals, that predate similar events in Europe, e.g., <sup><a data-track="click" data-track-action="reference anchor" data-track-label="link" data-test="citation-ref" aria-label="Reference 2" title="Hajdinjak, M. et al. Initial Upper Palaeolithic humans in Europe had recent Neanderthal ancestry. Nat. 2021 592:7853 592, 253–257 (2021)." href="/articles/s43247-026-03926-w#ref-CR2" id="ref-link-section-d128214488e775">2</a>,<a data-track="click" data-track-action="reference anchor" data-track-label="link" data-test="citation-ref" aria-label="Reference 3" title="Bouvier, B., Dambricourt Malassé, A., Otte, M., Levitzky, M. &amp; Hershkovitz, I. A new analysis of the neurocranium and mandible of the Skhūl I child: Taxonomic conclusions and cultural implications. Anthropologie 129, 103385 (2025)." href="/articles/s43247-026-03926-w#ref-CR3" id="ref-link-section-d128214488e778">3</a></sup>. Thus, the Levant forms a key context for understanding how environmental structure might have affected population succession and evolutionary trajectories.</p><p>Undeniably, the Levantine region shows a rich and continuous archeological record that documents pivotal cultural developments throughout the Pleistocene<sup><a data-track="click" data-track-action="reference anchor" data-track-label="link" data-test="citation-ref" aria-label="Reference 4" title="El Zaatari, S. The central Levantine corridor: The Paleolithic of Lebanon. Quat. Int. 466, 33–47 (2018)." href="/articles/s43247-026-03926-w#ref-CR4" id="ref-link-section-d128214488e785">4</a>,<a data-track="click" data-track-action="reference anchor" data-track-label="link" data-test="citation-ref" aria-label="Reference 5" title="Enzel, Y. &amp; Bar-Yosef, O. (eds.) Quaternary of the Levant: Environments, Climate Change, and Humans. Quaternary of the Levant. &#xA;                  https://doi.org/10.1017/9781316106754&#xA;                  &#xA;                 (Cambridge University Press, 2017)." href="/articles/s43247-026-03926-w#ref-CR5" id="ref-link-section-d128214488e788">5</a></sup>. Yet, despite the importance of this region for paleoecology and human evolutionary studies, research across the Levant has historically been uneven. Extensive and continuous research in the southern part over the last century has significantly advanced our understanding of human evolution, e.g.<sup><a data-track="click" data-track-action="reference anchor" data-track-label="link" data-test="citation-ref" title="Garrod, D. A. E. The Stone Age of Mount Carmel. vol. II (Clarendon Press, Oxford, 1939)." href="#ref-CR6" id="ref-link-section-d128214488e792">6</a>,<a data-track="click" data-track-action="reference anchor" data-track-label="link" data-test="citation-ref" title="Arensburg, B. &amp; Tillier, A.-M. Un nouvel enfant moustérien, de Qafzeh (Israël): Qafzeh 4a. Bull. Mem. Soc. Anthropol. Paris 10, 61–69 (1983)." href="#ref-CR7" id="ref-link-section-d128214488e792_1">7</a>,<a data-track="click" data-track-action="reference anchor" data-track-label="link" data-test="citation-ref" title="Coppa, A., Grün, R., Stringer, C., Eggins, S. &amp; Vargiu, R. Newly recognized Pleistocene human teeth from Tabun Cave, Israel. J. Hum. Evol. 49, 301–315 (2005)." href="#ref-CR8" id="ref-link-section-d128214488e792_2">8</a>,<a data-track="click" data-track-action="reference anchor" data-track-label="link" data-test="citation-ref" title="Coppa, A., Manni, F., Stringer, C., Vargiu, R. &amp; Vecchi, F. Evidence for new Neanderthal teeth in Tabun Cave (Israel) by the application of self-organizing maps (SOMs). J. Hum. Evol. 52, 601–613 (2007)." href="#ref-CR9" id="ref-link-section-d128214488e792_3">9</a>,<a data-track="click" data-track-action="reference anchor" data-track-label="link" data-test="citation-ref" title="Hershkovitz, I. et al. A Middle Pleistocene Homo from Nesher Ramla, Israel. Science 372, 1424–1428 (2021)." href="#ref-CR10" id="ref-link-section-d128214488e792_4">10</a>,<a data-track="click" data-track-action="reference anchor" data-track-label="link" data-test="citation-ref" aria-label="Reference 11" title="Zaidner, Y. et al. Evidence from Tinshemet Cave in Israel suggests behavioural uniformity across Homo groups in the Levantine mid-Middle Palaeolithic circa 130,000–80,000 years ago. Nat. Hum. Behav. &#xA;                  https://doi.org/10.1038/s41562-025-02110-y&#xA;                  &#xA;                 (2025)." href="/articles/s43247-026-03926-w#ref-CR11" id="ref-link-section-d128214488e795">11</a></sup>. This, however, left a marked geographical bias that resulted in a disproportionate focus on the southern part of the Levant compared to its central and northern territories, which are less studied. In the particular case of modern-day Lebanon, for example, the geopolitical instability since the 1970s has severely limited Pleistocene research there. Consequently, archeological evidence and environmental patterns documented in the southern Levant are often taken, explicitly or implicitly, to reflect patterns representative of the entire region, thus undermining possible effects of ecological and cultural variability across it. Meanwhile, botanical and geomorphological studies (<sup><a data-track="click" data-track-action="reference anchor" data-track-label="link" data-test="citation-ref" aria-label="Reference 12" title="Zohary, M. Geobotanical Foundations of the Middle East. (Gustav Fischer Verlag, Stuttgart, 1973)." href="/articles/s43247-026-03926-w#ref-CR12" id="ref-link-section-d128214488e799">12</a>,<a data-track="click" data-track-action="reference anchor" data-track-label="link" data-test="citation-ref" aria-label="Reference 13" title="Horowitz, A. The Quaternary of Israel. (Academic Press, New York, 1979)." href="/articles/s43247-026-03926-w#ref-CR13" id="ref-link-section-d128214488e802">13</a></sup><sup>,</sup> review in ref. <sup><a data-track="click" data-track-action="reference anchor" data-track-label="link" data-test="citation-ref" aria-label="Reference 14" title="Carrión, J., Amorós, G., Amorós, A. &amp; Marín-Arroyo, A. B. Beyond the cold steppes: Neanderthal landscapes and the neglect of flora. Quat. Sci. Rev. 371, 109673 (2026)." href="/articles/s43247-026-03926-w#ref-CR14" id="ref-link-section-d128214488e807">14</a></sup>) show a significant partition in physiogeographic and vegetation biomes across the modern Levant: while the south is marked by the Irano-Turanian steppe and Saharo-Arabian desert zones, both characterized by arid, sparsely vegetated environments, the central and northern coastal areas are part of the Mediterranean woodland zone, which is characterized by evergreen oak, <i>Pistacia</i>, and sclerophyllous vegetation, and which provides relatively stable and productive habitats year round.</p><p>Here, building on these ecologically and geographically diverse contexts, we aim to address some of the regional disparities that exist in the Levantine record. We thus examine faunal remains from Paleolithic sites on the underrepresented, ecologically rich Mediterranean coast of central Lebanon to reconstruct hominin subsistence strategies and habitat use during the Middle to Late Pleistocene. Ultimately, our goal is to see how the currently existing models arguing for uniformity in human ecological adaptation in the Levant, based largely on interpretations of southern regional datasets, would hold with the addition of the results of central Levantine study samples.</p><p>Although evidence of Paleolithic occupations in Lebanon has been recognized since the late 19th century<sup><a data-track="click" data-track-action="reference anchor" data-track-label="link" data-test="citation-ref" aria-label="Reference 15" title="Tristram, H. B. The Land of Israel: a Journal of Travels in Palestine. (Society for Promoting Christian Knowledge, 1866)." href="/articles/s43247-026-03926-w#ref-CR15" id="ref-link-section-d128214488e820">15</a>,<a data-track="click" data-track-action="reference anchor" data-track-label="link" data-test="citation-ref" aria-label="Reference 16" title="Zumoffen, G. La Phénicie Avant Les Phéniciens: L’age de La Pierre. (Beyrouth: Imprimerie Catholique, Beirut, 1900)." href="/articles/s43247-026-03926-w#ref-CR16" id="ref-link-section-d128214488e823">16</a></sup>, and surveys and excavations up to the 1970s revealed hundreds of sites—including caves—preserving lithics, faunal, and human remains<sup><a data-track="click" data-track-action="reference anchor" data-track-label="link" data-test="citation-ref" title="Zumoffen, G. La Phénicie Avant Les Phéniciens: L’age de La Pierre. (Beyrouth: Imprimerie Catholique, Beirut, 1900)." href="#ref-CR16" id="ref-link-section-d128214488e827">16</a>,<a data-track="click" data-track-action="reference anchor" data-track-label="link" data-test="citation-ref" title="Zumoffen, G. L’âge de la pierre en Phénicie. 3, 431–455 (1908)." href="#ref-CR17" id="ref-link-section-d128214488e827_1">17</a>,<a data-track="click" data-track-action="reference anchor" data-track-label="link" data-test="citation-ref" title="Garrod, D. &amp; Henri-Martin, G. Rapport préliminaire sur la fouille d’une grotte à Ras el Kelb, Liban, 1959. Bull. du Mus. ée de. Beyrouth XVI, 61–67 (1961)." href="#ref-CR18" id="ref-link-section-d128214488e827_2">18</a>,<a data-track="click" data-track-action="reference anchor" data-track-label="link" data-test="citation-ref" aria-label="Reference 19" title="Ewing, J. F. Preliminary Note on the Excavations at the Palaeolithic Site of Ksâr’Akil, Republic of Lebanon. Antiquity 21, 186–196 (1947)." href="/articles/s43247-026-03926-w#ref-CR19" id="ref-link-section-d128214488e830">19</a></sup>, plans to further this research fell through as the political situation deteriorated at the outbreak of the civil war in 1975. Consequently, the available Paleolithic faunal and environmental studies from Lebanon remain limited in both scope and analytical resolution. While early faunal identifications (e.g., <sup><a data-track="click" data-track-action="reference anchor" data-track-label="link" data-test="citation-ref" title="Hooijer, D. A. The fossil vertebrates of Ksâr’akil, a palaeolithic rock shelter in the Lebanon. Zoologische Verhandelingen 49, 1–68 (1961)." href="#ref-CR20" id="ref-link-section-d128214488e834">20</a>,<a data-track="click" data-track-action="reference anchor" data-track-label="link" data-test="citation-ref" title="Gautier, A. The fauna of Masloukh. Bull. du Mus. ée de. Beyrouth XXIII, 135 (1970)." href="#ref-CR21" id="ref-link-section-d128214488e834_1">21</a>,<a data-track="click" data-track-action="reference anchor" data-track-label="link" data-test="citation-ref" aria-label="Reference 22" title="Garrard, A. N. Man-Animal-Plant Relationships during the Upper Pleistocene and Early Holocene. (University of Cambridge, Cambridge, 1980)." href="/articles/s43247-026-03926-w#ref-CR22" id="ref-link-section-d128214488e837">22</a></sup>) and pollen analyses (e.g., <sup><a data-track="click" data-track-action="reference anchor" data-track-label="link" data-test="citation-ref" aria-label="Reference 23" title="Leroi-Gourhan, A. Pollens et terrasses marines au Liban. Quaternaria XV, 249–259 (1971)." href="/articles/s43247-026-03926-w#ref-CR23" id="ref-link-section-d128214488e841">23</a></sup>) provided only sparse and cursory glimpses into Pleistocene ecosystems, they relied heavily on relative chronological inferences based on stone tool assemblages (e.g., <sup><a data-track="click" data-track-action="reference anchor" data-track-label="link" data-test="citation-ref" aria-label="Reference 24" title="Copeland, L. The Middle Palaeolithic of Adlun and Ras el Kelb (Lebanon): First results from a study of the flint industries. Paléorient 4, 33–57 (1978)." href="/articles/s43247-026-03926-w#ref-CR24" id="ref-link-section-d128214488e845">24</a></sup>) and geomorphological investigations (e.g., <sup><a data-track="click" data-track-action="reference anchor" data-track-label="link" data-test="citation-ref" aria-label="Reference 25" title="Sanlaville, P. Etude Géomorphologique de la région littorale du Liban. (Université Libanaise, 1977)." href="/articles/s43247-026-03926-w#ref-CR25" id="ref-link-section-d128214488e850">25</a></sup>). The general lack of numerical age constraints has therefore significantly hindered interpretations of Paleolithic human ecology. As a result, modern interpretations of hominin-environment interactions and subsistence strategies during the Middle to Late Pleistocene in the central Levant remain largely speculative.</p><p>This study revisits understudied Pleistocene faunal legacy collections curated at the Museum of Lebanese Prehistory and originating from three key Paleolithic coastal sites in Lebanon, Nahr Ibrahim, Ras el-Kelb, and Naame, situated along the Mediterranean coast<sup><a data-track="click" data-track-action="reference anchor" data-track-label="link" data-test="citation-ref" aria-label="Reference 16" title="Zumoffen, G. La Phénicie Avant Les Phéniciens: L’age de La Pierre. (Beyrouth: Imprimerie Catholique, Beirut, 1900)." href="/articles/s43247-026-03926-w#ref-CR16" id="ref-link-section-d128214488e858">16</a>,<a data-track="click" data-track-action="reference anchor" data-track-label="link" data-test="citation-ref" aria-label="Reference 26" title="Fleisch, H. Habitats du Paléolithique Moyen a Naamé. Bull. du Mus. ée de. Beyrouth XIII, 25–39 (1970)." href="/articles/s43247-026-03926-w#ref-CR26" id="ref-link-section-d128214488e861">26</a></sup> (Fig. <a data-track="click" data-track-label="link" data-track-action="figure anchor" href="/articles/s43247-026-03926-w#Fig1">1</a>). Given the course chronological resolution and inherent palimpsestic nature of these legacy faunal assemblages, we situated our study within a time-perspectivist framework, which recognizes that archeological records characterized by temporal averaging and incomplete stratigraphic control are nonetheless well suited to addressing long-term questions about human behavioral ecology and human-environment interactions<sup><a data-track="click" data-track-action="reference anchor" data-track-label="link" data-test="citation-ref" aria-label="Reference 27" title="Bailey, G. Time perspectives, palimpsests and the archaeology of time. J. Anthropol. Archaeol. 26, 198–223 (2007)." href="/articles/s43247-026-03926-w#ref-CR27" id="ref-link-section-d128214488e868">27</a></sup>. Thus, rather than reconstructing discrete events, this approach emphasizes aligning research questions with the temporal scale of the available data and treating time-averaging as an analytical feature rather than a limitation<sup><a data-track="click" data-track-action="reference anchor" data-track-label="link" data-test="citation-ref" aria-label="Reference 27" title="Bailey, G. Time perspectives, palimpsests and the archaeology of time. J. Anthropol. Archaeol. 26, 198–223 (2007)." href="/articles/s43247-026-03926-w#ref-CR27" id="ref-link-section-d128214488e872">27</a>,<a data-track="click" data-track-action="reference anchor" data-track-label="link" data-test="citation-ref" aria-label="Reference 28" title="Holdaway, S. &amp; Wandsnider, L. Time in Archaeology: Time Perspectivism Revisited. (University of Utah Press, Salt Lake City, 2008)." href="/articles/s43247-026-03926-w#ref-CR28" id="ref-link-section-d128214488e875">28</a></sup>. Using a multiproxy approach supported by new direct numerical age constraints, we integrate zooarchaeological, taphonomic, dental wear, and site catchment analyses to examine enduring patterns of habitat use, prey exploitation, and seasonal structuring of subsistence over long time spans. By situating these assemblages within a broader regional chrono-paleoenvironmental framework and comparing them to well-studied southern Levantine records, we then assess spatial variability in human behavioral ecology and habitat structure and re-evaluate long-standing assumptions of ecological uniformity across the Levant. Through this integrative investigation, we aim to clarify the role of the central Levant in current discussions of human adaptation and ecosystem dynamics during the Pleistocene.</p><div class="c-article-section__figure js-c-reading-companion-figures-item" data-test="figure" data-container-section="figure" id="figure-1" data-title="Map of the eastern Mediterranean and the central Levant."><figure><figcaption><b id="Fig1" class="c-article-section__figure-caption" data-test="figure-caption-text">Fig. 1: Map of the eastern Mediterranean and the central Levant.</b></figcaption><div class="c-article-section__figure-content"><div class="c-article-section__figure-item"><picture class="c-article-section__figure-picture"><source type="image/webp" srcset="//media.springernature.com/lw685/springer-static/image/art%3A10.1038%2Fs43247-026-03926-w/MediaObjects/43247_2026_3926_Fig1_HTML.png?as=webp"><img aria-describedby="figure-1-desc" src="//media.springernature.com/lw685/springer-static/image/art%3A10.1038%2Fs43247-026-03926-w/MediaObjects/43247_2026_3926_Fig1_HTML.png" alt="Fig. 1: Map of the eastern Mediterranean and the central Levant." loading="lazy" width="685" height="445"></picture><div class="c-article-section__figure-link"><a class="c-article__pill-button" data-test="article-link" data-track="click" data-track-label="button" data-track-action="view figure" href="/articles/s43247-026-03926-w/figures/1" data-track-dest="link:Figure1 Full size image" aria-label="Full size image figure 1" rel="nofollow"><span>Full size image</span><svg width="16" height="16" focusable="false" role="img" aria-hidden="true" class="u-icon"><use xmlns:xlink="http://www.w3.org/1999/xlink" xlink:href="#icon-eds-i-chevron-right-small"></use></svg></a></div></div><div class="c-article-section__figure-description" data-test="bottom-caption" id="figure-1-desc"><p> Location of the three Lebanese sites from which faunal material is analyzed in this study (Naame, Nahr Ibrahim, and Ras el-Kelb) and of other key Pleistocene sites mentioned in the text. The dashed line represents the reconstructed coastline under a −5 m relative sea-level scenario. The map was created with ArchGIS Pro version 3.0.5. and raster files were obtained from the Digital Elevation Model ALOS World 3D accessible via OpenTopography (<a href="https://portal.opentopography.org/raster?opentopoID=OTALOS.112016.4326.2">https://portal.opentopography.org/raster?opentopoID=OTALOS.112016.4326.2)</a>.</p></div></div></figure></div></div></div></section><section data-title="Results"><div class="c-article-section" id="Sec2-section"><h2 class="c-article-section__title js-section-title js-c-reading-companion-sections-item" id="Sec2">Results</h2><div class="c-article-section__content" id="Sec2-content"><h3 class="c-article__sub-heading" id="Sec3">Chronological framework</h3><p>As a first step to our study, we obtained numerical ages for the assemblages in order to provide a chronological framework, which is essential for interpreting our results. This was necessary because existing dates for the deposits of Naame are scarce and do not meet modern reporting standards, while no stratigraphic information and age constraints were available for the collections of Ras el-Kelb and Nahr Ibrahim we studied. Importantly, the latter two assemblages were collected from early investigations in deposits that do not necessarily chronostratigraphically correspond to the later excavated and dated cave sequences. We thus selected five fossil teeth from the legacy collections available to us—3 from Naame (two from the top deposit <i>Niveau Supérieur</i>, and one from the lowermost breccia P<sup>3</sup>III<sub>0</sub>) and 1 each from Nahr Ibrahim and Ras el-Kelb for combined U-series/ Electron Spin Resonance (ESR) dating<sup><a data-track="click" data-track-action="reference anchor" data-track-label="link" data-test="citation-ref" aria-label="Reference 29" title="Duval, M. Electron Spin Resonance (ESR) Dating of Fossil Tooth Enamel. Encyclopedia of Earth Sciences Series 239–246 &#xA;                  https://doi.org/10.1007/978-94-007-6304-3_71&#xA;                  &#xA;                 (2015)." href="/articles/s43247-026-03926-w#ref-CR29" id="ref-link-section-d128214488e925">29</a></sup>. Importantly, all the teeth we selected had sediment attached in order to enable a proper dose rate evaluation. All dating sample procedures, analyses, and results are fully disclosed and extensively discussed in the Supplementary Material, which also includes comprehensive information on the archeological context of the collections.</p><p>For the Ras el-Kelb tooth (sample #861), the apparent U-series age obtained for the dentine provides a minimum age constraint of 135.8 ka, while the combined US-ESR age of 402 ± 46 ka for the enamel may be regarded as a reliable finite estimate for this tooth. For the Nahr Ibrahim tooth (sample #863), the dentine yields a minimum U-series age of 108.5 ka and a finite combined US-ESR age of 245 ± 23 ka. While we do acknowledge the existing uncertainty on the dose rate evaluation in relation to a possible spatial heterogeneity of the sedimentary environment, the long-term depth, and the long-term water content, our various sensitivity tests (<a data-track="click" data-track-label="link" data-track-action="supplementary material anchor" href="/articles/s43247-026-03926-w#MOESM1">Supplementary Notes</a> <a data-track="click" data-track-label="link" data-track-action="supplementary material anchor" href="/articles/s43247-026-03926-w#MOESM2">S1</a>) systematically return ages of between 200 and 300 ka for the Nahr Ibrahim tooth (sample #863) and 350−500 ka for the Ras el-Kelb tooth (sample #861), thus securing a Middle Pleistocene age for both samples. These ages indicate that the two fossil assemblages may significantly differ in age by about 150 ka. Additionally, the date obtained for Ras el-Kelb indicates that Zumoffen’s collection is significantly older than the deposits of Ras el-Kelb Cave, which were later (in 1959) excavated and traditionally attributed to the MIS 5 (but see discussion in <a data-track="click" data-track-label="link" data-track-action="supplementary material anchor" href="/articles/s43247-026-03926-w#MOESM1">Supplementary Notes</a> <a data-track="click" data-track-label="link" data-track-action="supplementary material anchor" href="/articles/s43247-026-03926-w#MOESM2">S4</a>). Our date is, however, consistent with Zumoffen’s noting the presence of Acheulean elements at the areas where he collected the faunal material (<a data-track="click" data-track-label="link" data-track-action="supplementary material anchor" href="/articles/s43247-026-03926-w#MOESM1">Supplementary Notes</a> <a data-track="click" data-track-label="link" data-track-action="supplementary material anchor" href="/articles/s43247-026-03926-w#MOESM2">S1</a>). The date obtained for Nahr Ibrahim broadly overlaps with the oldest age range usually estimated for the cave deposits, i.e., MIS 7-6 (see <a data-track="click" data-track-label="link" data-track-action="supplementary material anchor" href="/articles/s43247-026-03926-w#MOESM1">Supplementary Notes</a> <a data-track="click" data-track-label="link" data-track-action="supplementary material anchor" href="/articles/s43247-026-03926-w#MOESM2">S1</a>).</p><p>At Naame, the two teeth from the <i>Niveau Supérieur</i> return significantly different ages. First, U-series and combined U-series/ESR dating provide a minimum early MIS5 age ( &gt; 100 ka) for sample #860, while the age of 107 ± 13 ka may be regarded as a reliable finite estimate. In contrast, U-series and ESR data consistently support a much younger age for sample #862. Apparent U-series ages yield a minimum age of 6.9 ka for this sample, while the mean combined U-series/ESR age of 17.6 ± 2.7 ka may be regarded as the most reasonable finite age estimate for the tooth. Importantly, age sensitivity tests systematically place the age of this tooth within MIS 2 (<a data-track="click" data-track-label="link" data-track-action="supplementary material anchor" href="/articles/s43247-026-03926-w#MOESM1">Supplementary Notes</a> <a data-track="click" data-track-label="link" data-track-action="supplementary material anchor" href="/articles/s43247-026-03926-w#MOESM2">S4</a>). Consequently, there is little doubt that tooth #862 is significantly younger than #860, suggesting that the fossil assemblage from the <i>Niveau Supérieur</i> might include a proportion of much younger (post-MIS 5) material. Finally, the tooth sample (#859) from Naame’s lowermost stratigraphic zone (P<sup>3</sup>III<sub>0</sub>) provides a minimum age of 60 ka based on the apparent U-series age from the enamel, while combined U-series/ESR age calculations return somewhat (methodologically) questionable results of around 100 ka (see <a data-track="click" data-track-label="link" data-track-action="supplementary material anchor" href="/articles/s43247-026-03926-w#MOESM1">Supplementary Notes</a> <a data-track="click" data-track-label="link" data-track-action="supplementary material anchor" href="/articles/s43247-026-03926-w#MOESM2">S4</a> for further details). Our various sensitivity tests show that the ages for this tooth systematically fall within MIS 5. Consequently, a broad MIS 5 age may be tentatively proposed for #859 in the first instance, while the age of 107 ± 13 ka from #860 may be indirectly used as an additional minimum age constraint. Interestingly, the dating results from two of the Naame samples provide a solid confirmation of the previous chronological inferences attributing a MIS 5 age to this site<sup><a data-track="click" data-track-action="reference anchor" data-track-label="link" data-test="citation-ref" aria-label="Reference 30" title="Shaw, A. Lower and Middle Palaeolithic of Lebanon. In Quaternary of the Levant 555–566. &#xA;                  https://doi.org/10.1017/9781316106754.061&#xA;                  &#xA;                 (Cambridge University Press, 2017)." href="/articles/s43247-026-03926-w#ref-CR30" id="ref-link-section-d128214488e983">30</a></sup>.</p><h3 class="c-article__sub-heading" id="Sec4">Taxonomic composition of the faunal assemblages</h3><p>The three faunal assemblages comprised a total number of remains (NR) of 721, the majority of which (559; 77.6 %) originated from Naame, whereas Nahr Ibrahim and Ras el-Kelb contributed 63 (8.7%) and 99 (13.7%) specimens respectively (Fig. <a data-track="click" data-track-label="link" data-track-action="figure anchor" href="/articles/s43247-026-03926-w#Fig2">2A</a>, Table <a data-track="click" data-track-label="link" data-track-action="table anchor" href="/articles/s43247-026-03926-w#Tab1">1</a>, Supplementary Table <a data-track="click" data-track-label="link" data-track-action="supplementary material anchor" href="/articles/s43247-026-03926-w#MOESM2">S1</a>). Out of the total sample, 203 (Number of Identified Specimens, NISP) were identified to taxon level, and an additional 16 (NISP) to size class, whereas 502 were too fragmented to be identified (Table <a data-track="click" data-track-label="link" data-track-action="table anchor" href="/articles/s43247-026-03926-w#Tab1">1</a>, Fig. <a data-track="click" data-track-label="link" data-track-action="figure anchor" href="/articles/s43247-026-03926-w#Fig2">2A</a>).</p><div class="c-article-section__figure js-c-reading-companion-figures-item" data-test="figure" data-container-section="figure" id="figure-2" data-title="Species taxonomic composition and diversity at the different sites."><figure><figcaption><b id="Fig2" class="c-article-section__figure-caption" data-test="figure-caption-text">Fig. 2: Species taxonomic composition and diversity at the different sites.</b></figcaption><div class="c-article-section__figure-content"><div class="c-article-section__figure-item"><picture class="c-article-section__figure-picture"><source type="image/webp" srcset="//media.springernature.com/lw685/springer-static/image/art%3A10.1038%2Fs43247-026-03926-w/MediaObjects/43247_2026_3926_Fig2_HTML.png?as=webp"><img aria-describedby="figure-2-desc" src="//media.springernature.com/lw685/springer-static/image/art%3A10.1038%2Fs43247-026-03926-w/MediaObjects/43247_2026_3926_Fig2_HTML.png" alt="Fig. 2: Species taxonomic composition and diversity at the different sites." loading="lazy" width="685" height="822"></picture><div class="c-article-section__figure-link"><a class="c-article__pill-button" data-test="article-link" data-track="click" data-track-label="button" data-track-action="view figure" href="/articles/s43247-026-03926-w/figures/2" data-track-dest="link:Figure2 Full size image" aria-label="Full size image figure 2" rel="nofollow"><span>Full size image</span><svg width="16" height="16" focusable="false" role="img" aria-hidden="true" class="u-icon"><use xmlns:xlink="http://www.w3.org/1999/xlink" xlink:href="#icon-eds-i-chevron-right-small"></use></svg></a></div></div><div class="c-article-section__figure-description" data-test="bottom-caption" id="figure-2-desc"><p><b>A</b> Percentages of identified and unidentified specimens (%NISP) per site. <b>B</b>–<b>D</b> Taxonomic composition (%MNI) for Naame, Nahr Ibrahim, and Ras el-Kelb. <b>E</b> Taxonomic richness (NTAXA) and species diversity (1/D) across individual layers of Naame and in comparative assemblages from Ras el-Kelb Cave<sup><a data-track="click" data-track-action="reference anchor" data-track-label="link" data-test="citation-ref" aria-label="Reference 22" title="Garrard, A. N. Man-Animal-Plant Relationships during the Upper Pleistocene and Early Holocene. (University of Cambridge, Cambridge, 1980)." href="/articles/s43247-026-03926-w#ref-CR22" id="ref-link-section-d128214488e1034">22</a></sup>.</p></div></div></figure></div><div class="c-article-table" data-test="inline-table" data-container-section="table" id="table-1"><figure><figcaption class="c-article-table__figcaption"><b id="Tab1" data-test="table-caption">Table 1 Taxonomic abundance</b></figcaption><div class="u-text-right u-hide-print"><a class="c-article__pill-button" data-test="table-link" data-track="click" data-track-action="view table" data-track-label="button" rel="nofollow" href="/articles/s43247-026-03926-w/tables/1" aria-label="Full size table 1"><span>Full size table</span><svg width="16" height="16" focusable="false" role="img" aria-hidden="true" class="u-icon"><use xmlns:xlink="http://www.w3.org/1999/xlink" xlink:href="#icon-eds-i-chevron-right-small"></use></svg></a></div></figure></div><p>The identified specimens correspond to a minimum number of individuals (MNI) of 54, belonging to 51 ungulates (with nine species represented), one rodent, one reptile, and one fish (Table <a data-track="click" data-track-label="link" data-track-action="table anchor" href="/articles/s43247-026-03926-w#Tab1">1</a>). Overall, large and very large ungulates are well represented, particularly aurochs (<i>Bos primigenius</i>), red deer (<i>Cervus elaphus</i>), and rhinoceros (<i>Stephanorhinus hemitoechus</i>), alongside medium-sized taxa such as Persian fallow deer (<i>Dama mesopotamica</i>) and wild goat (<i>Capra aegagrus</i>). Aurochs, fallow deer, and wild goat are the only taxa present at all three sites.</p><p>Sample completeness profiles were evaluated following the 4-step analysis of Chao et al.<sup><a data-track="click" data-track-action="reference anchor" data-track-label="link" data-test="citation-ref" aria-label="Reference 31" title="Chao, A. &amp; Hu, K.-H. iNEXT.4steps Online: four-steps biodiversity analysis based on iNEXT. &#xA;                  https://chao.shinyapps.io/iNEXT_4steps&#xA;                  &#xA;                 (2023)." href="/articles/s43247-026-03926-w#ref-CR31" id="ref-link-section-d128214488e2990">31</a>,<a data-track="click" data-track-action="reference anchor" data-track-label="link" data-test="citation-ref" aria-label="Reference 32" title="Chao, A. et al. Quantifying sample completeness and comparing diversities among assemblages. Ecol. Res. 35, 292–314 (2020)." href="/articles/s43247-026-03926-w#ref-CR32" id="ref-link-section-d128214488e2993">32</a></sup> for the ungulate species of the three legacy assemblages analyzed here, together with the Ras el-Kelb Cave ungulate assemblages from layers D-J and K-M<sup><a data-track="click" data-track-action="reference anchor" data-track-label="link" data-test="citation-ref" aria-label="Reference 22" title="Garrard, A. N. Man-Animal-Plant Relationships during the Upper Pleistocene and Early Holocene. (University of Cambridge, Cambridge, 1980)." href="/articles/s43247-026-03926-w#ref-CR22" id="ref-link-section-d128214488e2997">22</a></sup>, which represent the cave’s most intensively occupied phases. The Ras el-Kelb Cave faunal assemblage was excavated and analyzed using more recent recovery protocols, and was included here as a comparative benchmark. Results of sample completeness profiles (Supplementary Fig. <a data-track="click" data-track-label="link" data-track-action="supplementary material anchor" href="/articles/s43247-026-03926-w#MOESM2">1.a</a>) indicate that all assemblages are incomplete with respect to rare taxa (q = 0), as expected for both legacy and excavated faunal assemblages, but approach high completeness for abundance-weighted components of diversity (q ≥ 1). For most assemblages, completeness increases with q and reaches consistently high values at q = 1 and q = 2, indicating that dominant taxa and the bulk of recovered individuals are well represented despite differences in excavation history and assemblage size. Naame - PIII<sub>2</sub> completeness estimates for q ≥ 1 are markedly lower and unstable, reflecting extreme dominance by a very small number of taxa, departing strongly from the general pattern. This behavior is consistent with the extremely small sample size of this assemblage (MNI = 3) and indicates limited effective information for abundance-weighted diversity estimation. Size-based rarefaction and extrapolation (Supplementary Fig. <a data-track="click" data-track-label="link" data-track-action="supplementary material anchor" href="/articles/s43247-026-03926-w#MOESM2">1.b</a>) show that diversity measures emphasizing common and dominant taxa (q = 1, q = 2) stabilize within or near observed sample sizes for all assemblages except Naame - PIII<sub>2</sub>, whereas species richness (q = 0) continues to increase with extrapolation, indicating that richness estimates represent lower bounds. Accordingly, asymptotic diversity profiles (Supplementary Fig. <a data-track="click" data-track-label="link" data-track-action="supplementary material anchor" href="/articles/s43247-026-03926-w#MOESM2">1.c</a>) provide robust estimates for Shannon and Simpson diversity for most assemblages, but only minimum estimates for richness and abundance-weighted diversity in Naame - PIII<sub>2</sub>. Coverage-based rarefaction (Supplementary Fig. <a data-track="click" data-track-label="link" data-track-action="supplementary material anchor" href="/articles/s43247-026-03926-w#MOESM2">1.d</a>) confirms that relative diversity rankings for q ≥ 1 remain stable when assemblages are compared at equivalent completeness, demonstrating that differences driven by dominant taxa are robust to variation in sampling intensity and recovery. Evenness profiles (Supplementary Fig. <a data-track="click" data-track-label="link" data-track-action="supplementary material anchor" href="/articles/s43247-026-03926-w#MOESM2">1.e</a>) further indicate that assemblages are primarily differentiated by dominance structure among common taxa rather than by the representation of rare species, with Naame - PIII<sub>2</sub> emerging as a strongly dominance-driven outlier. Quantitative completeness and diversity estimates are summarized in Supplementary Table <a data-track="click" data-track-label="link" data-track-action="supplementary material anchor" href="/articles/s43247-026-03926-w#MOESM2">S2</a>. Taken together, these results indicate that comparisons based on common and dominant taxa are robust for most assemblages, while interpretations of Naame - PIII<sub>2</sub> must be treated with caution due to its extremely limited sample size.</p><p>Within this framework, overall at Naame, fallow deer and red deer emerge as the most abundant taxa, accounting for 23.3% and 16.7% of the overall MNI, respectively, followed by wild goat (16.7%) and aurochs (10%) (Fig. <a data-track="click" data-track-label="link" data-track-action="figure anchor" href="/articles/s43247-026-03926-w#Fig2">2B</a>). The assemblage from Naame - PIII<sub>0</sub> shows the highest taxonomic richness across the site’s deposits (NTAXA = 10), with identified taxa also including green sea turtle (<i>Chelonia mydas</i>) and Gadiformes fish. Species diversity (as illustrated by the Inverse Simpson’s Index, Fig. <a data-track="click" data-track-label="link" data-track-action="figure anchor" href="/articles/s43247-026-03926-w#Fig2">2E</a>), however, is greatest at Naame - <i>Niveau Supérieur</i> (1/D = 7.14), followed by PIII<sub>0</sub> (1/D = 6.72) and PIII<sub>2</sub> (1/D = 5.33). The low diversity recorded in PIII<sub>2</sub> is probably due to the small sample size. At Nahr Ibrahim, wild goat is the most common taxon (%MNI = 30.8%) (Fig. <a data-track="click" data-track-label="link" data-track-action="figure anchor" href="/articles/s43247-026-03926-w#Fig2">2C</a>), whereas at Ras el-Kelb, rhinoceros dominates, accounting for 27.3% of the assemblage (Fig. <a data-track="click" data-track-label="link" data-track-action="figure anchor" href="/articles/s43247-026-03926-w#Fig2">2D</a>). Ras el-Kelb and Nahr Ibrahim display similar diversity indices (1/D = 5.26 and 4.57, respectively).</p><p>Using Garrard’s<sup><a data-track="click" data-track-action="reference anchor" data-track-label="link" data-test="citation-ref" aria-label="Reference 22" title="Garrard, A. N. Man-Animal-Plant Relationships during the Upper Pleistocene and Early Holocene. (University of Cambridge, Cambridge, 1980)." href="/articles/s43247-026-03926-w#ref-CR22" id="ref-link-section-d128214488e3065">22</a></sup> faunal data from Ras el-Kelb Cave layers D-J and K-M, we assessed species diversity in these layers and compared the results with the collections we studied here. The Ras el-Kelb Cave assemblages show similarly high species diversity (1/D = 5.1 for layers D-J; 1/D = 3.8 for layers K-M), with no single taxon dominating. Overall, taxonomic richness at Ras el-Kelb Cave is high and most comparable to that of Naame - PIII<sub>0</sub> rather than to the other assemblages of our study (Fig. <a data-track="click" data-track-label="link" data-track-action="figure anchor" href="/articles/s43247-026-03926-w#Fig2">2E</a>).</p><h3 class="c-article__sub-heading" id="Sec5">Taphonomic signatures and anthropogenic modifications</h3><p>The complex post-depositional taphonomic history of these assemblages was shaped first by the cementation of the sediments in which they were deposited into breccia, and later by the processes of their extraction from the breccia, which involved mechanical and chemical treatments. These interventions likely increased fragmentation, left visible marks on the bone surfaces, and introduced a bias toward bigger and more complete or diagnostic elements. Therefore, a detailed taphonomic analysis was conducted on all specimens from the three legacy collections to assess post-depositional alteration as well as the extent of human involvement in the accumulation of the faunal remains.</p><p>At Naame, cut marks were observed on 5.5% of the total remains from the site. All these marks occurred on taxonomically indeterminate mammal diaphyseal fragments recovered from PIII<sub>0</sub> and <i>Bloc du 75</i>, many of which also showed traces of thermal alteration (Fig. <a data-track="click" data-track-label="link" data-track-action="figure anchor" href="/articles/s43247-026-03926-w#Fig3">3A–C</a>). Additionally, one diaphyseal fragment from a large herbivore from P<sup>2</sup>III<sub>0</sub> had its edge intentionally retouched and was identified as an expedient bone tool (Fig. <a data-track="click" data-track-label="link" data-track-action="figure anchor" href="/articles/s43247-026-03926-w#Fig3">3E</a>). Other modifications are consistent with marrow extraction, for example, a longitudinally split of a fallow deer phalanx from PIII<sub>2</sub> (Fig. <a data-track="click" data-track-label="link" data-track-action="figure anchor" href="/articles/s43247-026-03926-w#Fig3">3G</a>) and an impact notch on a fallow deer metapodial from <i>Niveau Supérieur</i>. In terms of burning, we observed varied degrees of thermal damage primarily on indeterminate long bone fragments but also on a burned fallow deer tooth from PIII<sub>0</sub> (19.5% of the assemblage; e.g., Fig. <a data-track="click" data-track-label="link" data-track-action="figure anchor" href="/articles/s43247-026-03926-w#Fig3">3C</a>-I and Supplementary Fig. <a data-track="click" data-track-label="link" data-track-action="supplementary material anchor" href="/articles/s43247-026-03926-w#MOESM2">S2E-F</a>; Supplementary Tables <a data-track="click" data-track-label="link" data-track-action="supplementary material anchor" href="/articles/s43247-026-03926-w#MOESM2">S3</a>-<a data-track="click" data-track-label="link" data-track-action="supplementary material anchor" href="/articles/s43247-026-03926-w#MOESM2">S4</a>), as well as on a fallow deer astragalus from layer PIII<sub>2</sub>. Overall, even if bone modifications linked to human activity were not present at high frequency, biostratinomic alterations were almost non-existent. Only three specimens (0.5%) from the Naame deposits bore carnivore marks, in the form of pits and drag marks (Supplementary Fig. <a data-track="click" data-track-label="link" data-track-action="supplementary material anchor" href="/articles/s43247-026-03926-w#MOESM2">S2A–C</a>); one of those also exhibited cut marks under the carnivore bite score, indicating prior human access to the bone(s) (Fig. <a data-track="click" data-track-label="link" data-track-action="figure anchor" href="/articles/s43247-026-03926-w#Fig3">3A</a>). Rodent gnawing was identified on three specimens (e.g., Supplementary Fig. <a data-track="click" data-track-label="link" data-track-action="supplementary material anchor" href="/articles/s43247-026-03926-w#MOESM2">S2D</a>).</p><div class="c-article-section__figure js-c-reading-companion-figures-item" data-test="figure" data-container-section="figure" id="figure-3" data-title="Taphonomic modifications and anthropogenic traces on faunal remains from the Lebanese legacy collections."><figure><figcaption><b id="Fig3" class="c-article-section__figure-caption" data-test="figure-caption-text">Fig. 3: Taphonomic modifications and anthropogenic traces on faunal remains from the Lebanese legacy collections.</b></figcaption><div class="c-article-section__figure-content"><div class="c-article-section__figure-item"><picture class="c-article-section__figure-picture"><source type="image/webp" srcset="//media.springernature.com/lw685/springer-static/image/art%3A10.1038%2Fs43247-026-03926-w/MediaObjects/43247_2026_3926_Fig3_HTML.png?as=webp"><img aria-describedby="figure-3-desc" src="//media.springernature.com/lw685/springer-static/image/art%3A10.1038%2Fs43247-026-03926-w/MediaObjects/43247_2026_3926_Fig3_HTML.png" alt="Fig. 3: Taphonomic modifications and anthropogenic traces on faunal remains from the Lebanese legacy collections." loading="lazy" width="685" height="1030"></picture><div class="c-article-section__figure-link"><a class="c-article__pill-button" data-test="article-link" data-track="click" data-track-label="button" data-track-action="view figure" href="/articles/s43247-026-03926-w/figures/3" data-track-dest="link:Figure3 Full size image" aria-label="Full size image figure 3" rel="nofollow"><span>Full size image</span><svg width="16" height="16" focusable="false" role="img" aria-hidden="true" class="u-icon"><use xmlns:xlink="http://www.w3.org/1999/xlink" xlink:href="#icon-eds-i-chevron-right-small"></use></svg></a></div></div><div class="c-article-section__figure-description" data-test="bottom-caption" id="figure-3-desc"><p><b>A</b>–<b>C</b> Cut marks on indeterminate mammal diaphyseal fragments from Naame (PIII<sub>0</sub> and <i>Bloc du 75</i>). Red arrows indicate cut marks; blue arrows highlight carnivore tooth marks in panel (<b>A</b>). Panel <b>C</b> also shows thermal alteration damage. <b>D</b> Butchery-related cut marks on an aurochs metapodial distal epiphysis from Nahr Ibrahim. <b>E</b> Very large herbivore diaphyseal fragment from Naame interpreted as an expedient bone tool, based on localized edge modification and retouch. Dashed lines indicate the active edge; white arrows in the close-up highlight deliberate changes in edge angle produced by flaking. <b>F</b> Wild goat frontal bone with horn cores from Nahr Ibrahim. <b>G</b> Longitudinally split fallow deer phalanx from Naame, consistent with marrow extraction. <b>H</b> Longitudinal spiral fracture fragment of a medium-sized ungulate long-bone diaphysis from Naame. <b>I</b> Charred indeterminate mammal diaphyseal fragments from Naame. <b>J</b> Hippopotamus lower second molar from Naame. <b>K</b> Red deer upper second molar from Naame. <b>L</b> Rhinoceros upper premolar from Ras el-Kelb showing post-depositional cracking and mineral staining.</p></div></div></figure></div><p>At Nahr Ibrahim, butchery-related cut marks were observed on an aurochs distal epiphysis (Fig. <a data-track="click" data-track-label="link" data-track-action="figure anchor" href="/articles/s43247-026-03926-w#Fig3">3D</a>), and fresh fractures were identified on another aurochs metapodial fragment. At Ras el-Kelb, although no cut marks were noted on the fauna, fresh fractures were observed on two specimens, and 11% of the remains showed early stages of thermoalteration. Even though anthropogenic modifications were rare on the remains from Nahr Ibrahim and Ras el-Kelb, carnivore tooth and digestion marks were completely absent.</p><p>To sum up, the analysis of all three assemblages suggests that large carnivores had a minimal role in the accumulation of the faunal remains. Instead, the evidence indicates that humans were the primary agents behind the deposition and modification of the Naame assemblages and were at least partly responsible for the accumulation of the Nahr Ibrahim and Ras el-Kelb assemblages.</p><h3 class="c-article__sub-heading" id="Sec6">Hominin subsistence strategies</h3><p>Analysis of ungulate mortality patterns in the three Lebanese collections indicates that prime-age adults dominate all assemblages (Naame = 82%, Nahr Ibrahim = 70%, Ras el-Kelb = 100%), while older individuals and juveniles are much less common (Fig. <a data-track="click" data-track-label="link" data-track-action="figure anchor" href="/articles/s43247-026-03926-w#Fig4">4A</a>). However, we acknowledge that caution is needed when interpreting the results from Nahr Ibrahim and Ras el-Kelb, as unknown recovery criteria may have introduced sampling bias, favoring larger or more complete specimens (see discussion below). At Naame, prime-age individuals consistently dominate the depositional sequence for both aurochs and fallow deer, while senile individuals are present only among red deer (in <i>Niveau Supérieur</i>), and the few juveniles are limited to smaller ungulates such as wild goats and roe deer (in PIII<sub>0</sub> and <i>Niveau Supérieur</i>, respectively) (Fig. <a data-track="click" data-track-label="link" data-track-action="figure anchor" href="/articles/s43247-026-03926-w#Fig4">4B</a>).</p><div class="c-article-section__figure js-c-reading-companion-figures-item" data-test="figure" data-container-section="figure" id="figure-4" data-title="Prey selection and mortality profiles."><figure><figcaption><b id="Fig4" class="c-article-section__figure-caption" data-test="figure-caption-text">Fig. 4: Prey selection and mortality profiles.</b></figcaption><div class="c-article-section__figure-content"><div class="c-article-section__figure-item"><picture class="c-article-section__figure-picture"><source type="image/webp" srcset="//media.springernature.com/lw685/springer-static/image/art%3A10.1038%2Fs43247-026-03926-w/MediaObjects/43247_2026_3926_Fig4_HTML.png?as=webp"><img aria-describedby="figure-4-desc" src="//media.springernature.com/lw685/springer-static/image/art%3A10.1038%2Fs43247-026-03926-w/MediaObjects/43247_2026_3926_Fig4_HTML.png" alt="Fig. 4: Prey selection and mortality profiles." loading="lazy" width="685" height="651"></picture><div class="c-article-section__figure-link"><a class="c-article__pill-button" data-test="article-link" data-track="click" data-track-label="button" data-track-action="view figure" href="/articles/s43247-026-03926-w/figures/4" data-track-dest="link:Figure4 Full size image" aria-label="Full size image figure 4" rel="nofollow"><span>Full size image</span><svg width="16" height="16" focusable="false" role="img" aria-hidden="true" class="u-icon"><use xmlns:xlink="http://www.w3.org/1999/xlink" xlink:href="#icon-eds-i-chevron-right-small"></use></svg></a></div></div><div class="c-article-section__figure-description" data-test="bottom-caption" id="figure-4-desc"><p><b>A</b> Mortality profile by age class of the studied collections, showing dominance of prime-age adults. <b>B</b> Mortality profile by species within Naame. <b>C</b> Comparison of observed versus expected biomass across taxa based on the minimum number of individuals (MNI) for Naame, Garrod’s Ras el-Kelb Cave<sup><a data-track="click" data-track-action="reference anchor" data-track-label="link" data-test="citation-ref" aria-label="Reference 22" title="Garrard, A. N. Man-Animal-Plant Relationships during the Upper Pleistocene and Early Holocene. (University of Cambridge, Cambridge, 1980)." href="/articles/s43247-026-03926-w#ref-CR22" id="ref-link-section-d128214488e3253">22</a>,<a data-track="click" data-track-action="reference anchor" data-track-label="link" data-test="citation-ref" aria-label="Reference 33" title="Garrard, A. N. Food procurement by Middle Palaeolithic hominids at Ras el-Kelb Cave in Lebanon. In The Mousterian Site of Ras el-Kelb, Lebanon (eds. Copeland, L. &amp; Moloney, N.) 45–62 (British Archaeological Reports, 1998)." href="/articles/s43247-026-03926-w#ref-CR33" id="ref-link-section-d128214488e3256">33</a></sup>, Tabun, and Skhul<sup><a data-track="click" data-track-action="reference anchor" data-track-label="link" data-test="citation-ref" aria-label="Reference 34" title="Marín-Arroyo, A. B. Palaeolithic human subsistence in mount carmel (Israel). A Taphonomic Assessment of Middle and Early Upper Palaeolithic Faunal Remains from Tabun, Skhul and el-Wad. Int. J. Osteoarchaeol. 23, 254–273 (2011)." href="/articles/s43247-026-03926-w#ref-CR34" id="ref-link-section-d128214488e3260">34</a></sup>. Each point represents a species within an assemblage. The 1:1 dashed line indicates the null expectation (Damuth’s law); taxa above the line are overrepresented relative to expectations, while taxa below are underrepresented. Axes are shown on a log₁₀ scale to improve visualization.</p></div></div></figure></div><p>In terms of biomass, very large taxa, such as rhinoceros, hippopotamus, and aurochs, likely provided the greatest quantities of edible meat (Table <a data-track="click" data-track-label="link" data-track-action="table anchor" href="/articles/s43247-026-03926-w#Tab1">1</a>). Out of these, only aurochs is represented in all assemblages, and with an estimated biomass of 1200 kg at Naame and Nahr Ibrahim and 800 kg at Ras el-Kelb, it would have formed an important component of the hominin subsistence. Medium-bodied ungulates followed in biomass contribution. Fallow deer and red deer (460 kg and 375 kg respectively) were next in significance at Naame, while at Nahr Ibrahim, it was fallow deer (174 kg) and wild goat (146 kg). At Ras el-Kelb, <i>Equus</i> sp. and red deer each contributed similar proportions of biomass (150 kg), whereas wild goat provided the least meat yield (43 kg) among the recorded taxa. Smaller ungulates, like roe deer, contributed minimally to the diet, with 16.8 kg at Naame and 12 kg at Nahr Ibrahim.</p><p>For the Naame assemblages, we also examined species abundances using biplots of %MNI and %biomass as well as PCA to explore patterns in prey selection and meat exploitation in comparison to other contemporaneous faunal assemblages from the broader Levant. Comparable data were available from the sites of Ras el-Kelb Cave (from layers K-M and D-J)<sup><a data-track="click" data-track-action="reference anchor" data-track-label="link" data-test="citation-ref" aria-label="Reference 22" title="Garrard, A. N. Man-Animal-Plant Relationships during the Upper Pleistocene and Early Holocene. (University of Cambridge, Cambridge, 1980)." href="/articles/s43247-026-03926-w#ref-CR22" id="ref-link-section-d128214488e3284">22</a>,<a data-track="click" data-track-action="reference anchor" data-track-label="link" data-test="citation-ref" aria-label="Reference 33" title="Garrard, A. N. Food procurement by Middle Palaeolithic hominids at Ras el-Kelb Cave in Lebanon. In The Mousterian Site of Ras el-Kelb, Lebanon (eds. Copeland, L. &amp; Moloney, N.) 45–62 (British Archaeological Reports, 1998)." href="/articles/s43247-026-03926-w#ref-CR33" id="ref-link-section-d128214488e3287">33</a></sup>, Tabun (layers B, C), and Skhul<sup><a data-track="click" data-track-action="reference anchor" data-track-label="link" data-test="citation-ref" aria-label="Reference 34" title="Marín-Arroyo, A. B. Palaeolithic human subsistence in mount carmel (Israel). A Taphonomic Assessment of Middle and Early Upper Palaeolithic Faunal Remains from Tabun, Skhul and el-Wad. Int. J. Osteoarchaeol. 23, 254–273 (2011)." href="/articles/s43247-026-03926-w#ref-CR34" id="ref-link-section-d128214488e3291">34</a></sup>.</p><p>In the %MNI PCA, where Dim1 (36.6%) and Dim2 (24.7%) together explain ~61% of the variance (Supplementary Fig. <a data-track="click" data-track-label="link" data-track-action="supplementary material anchor" href="/articles/s43247-026-03926-w#MOESM2">S3A</a>), the Naame assemblages plot in different regions, indicating high variability across them. The frequency of roe deer and other medium-sized taxa aligns the <i>Niveau Supérieur</i> assemblage with that of Ras el-Kelb Cave layers D-J. Naame - PIII<sub>0</sub> groups with Tabun C, reflecting similar frequencies of large-bodied ungulates such as equids, hippopotamus, and rhinoceros. Naame - PIII<sub>2</sub> plots together with Skhul due to the contribution of species such as aurochs and red deer. For the %biomass PCA (Supplementary Fig. <a data-track="click" data-track-label="link" data-track-action="supplementary material anchor" href="/articles/s43247-026-03926-w#MOESM2">S3B</a>), where Dim1 (34.5%) and Dim2 (30.3%) explain ~65% of the variance, the clustering of assemblages is largely consistent with the previous %MNI PCA: the assemblage from <i>Niveau Supérieur</i> at Naame clusters with that of Ras el-Kelb Cave layers D-J through the contributions of rhinoceros and wild boar, that from Naame PIII<sub>0</sub> clusters with Tabun C, as is driven by large-bodied taxa, and that from Naame - PIII<sub>2</sub> is closest to Skhul as they are both dominated by aurochs and red deer meat yield. Overall, the PCA shows that Naame’s <i>Niveau Supérieur</i> and PIII<sub>0</sub> provide more reliable signals of prey choice and meat exploitation as they cluster with Ras el-Kelb Cave and Tabun C, respectively, potentially illustrating the diverse hunting strategies employed across the region. Naame - PIII<sub>2</sub> is most likely an outlier. Its small sample size inflates the relative values of aurochs compared to other species, associating it with Skhul, whose assemblage also shows an overabundance of aurochs compared to other Levantine sites, presenting it as an outlier in the region<sup><a data-track="click" data-track-action="reference anchor" data-track-label="link" data-test="citation-ref" aria-label="Reference 34" title="Marín-Arroyo, A. B. Palaeolithic human subsistence in mount carmel (Israel). A Taphonomic Assessment of Middle and Early Upper Palaeolithic Faunal Remains from Tabun, Skhul and el-Wad. Int. J. Osteoarchaeol. 23, 254–273 (2011)." href="/articles/s43247-026-03926-w#ref-CR34" id="ref-link-section-d128214488e3327">34</a></sup>. The biplots of %biomass vs %MNI, as well as observed versus expected %biomass contributions by assemblage, show that in the majority of the assemblages, rhinoceros and hippopotamus provide the highest meat yields per individual (Supplementary Fig. <a data-track="click" data-track-label="link" data-track-action="supplementary material anchor" href="/articles/s43247-026-03926-w#MOESM2">S3C</a>; Supplementary Table <a data-track="click" data-track-label="link" data-track-action="supplementary material anchor" href="/articles/s43247-026-03926-w#MOESM2">S6</a>), and they also show elevated contributions relative to their expected biomass (Supplementary Table <a data-track="click" data-track-label="link" data-track-action="supplementary material anchor" href="/articles/s43247-026-03926-w#MOESM2">S6</a>). Aurochs consistently combines relatively high representation with substantial biomass returns; it is generally overrepresented, plotting above the null expectation (Fig. <a data-track="click" data-track-label="link" data-track-action="figure anchor" href="/articles/s43247-026-03926-w#Fig4">4C</a>). Fallow deer is consistently among the most frequently represented taxa by individual counts, yet its contribution to overall meat return is modest compared to larger game (Supplementary Fig. <a data-track="click" data-track-label="link" data-track-action="supplementary material anchor" href="/articles/s43247-026-03926-w#MOESM2">S3C</a>). Generally, medium-sized ungulates, including fallow deer, wild goat, and wild boar, typically fall below the 1:1 line, indicating underrepresentation relative to mass-abundance scaling (Fig. <a data-track="click" data-track-label="link" data-track-action="figure anchor" href="/articles/s43247-026-03926-w#Fig4">4C</a>). At Ras el-Kelb Cave, however, they plot just above the line, plotting together with aurochs and rhinoceros. Exceptions to these patterns are observed in Tabun B, Skhul, and Naame PIII<sub>2</sub>. The latter two are outliers due to the overrepresentations of aurochs as mentioned above. Tabun B emerges as an outlier due to the exceptionally high frequency of fallow deer, which, based on mass-abundance scaling, greatly exceed its ecological expectations. Previous taphonomic assessments explain this overrepresentation by a complex accumulation process combining natural mortality, carnivore activity, with a limited human contribution rather than a sustained or selective human targeting<sup><a data-track="click" data-track-action="reference anchor" data-track-label="link" data-test="citation-ref" aria-label="Reference 34" title="Marín-Arroyo, A. B. Palaeolithic human subsistence in mount carmel (Israel). A Taphonomic Assessment of Middle and Early Upper Palaeolithic Faunal Remains from Tabun, Skhul and el-Wad. Int. J. Osteoarchaeol. 23, 254–273 (2011)." href="/articles/s43247-026-03926-w#ref-CR34" id="ref-link-section-d128214488e3352">34</a>,<a data-track="click" data-track-action="reference anchor" data-track-label="link" data-test="citation-ref" aria-label="Reference 35" title="Orbach, M. &amp; Yeshurun, R. Fallow deer abundances and age profiles indicate opportunistic hunting in the Middle Paleolithic Levant. J. Archaeol. Sci. 180, 106304 (2025)." href="/articles/s43247-026-03926-w#ref-CR35" id="ref-link-section-d128214488e3355">35</a></sup>. Overall, the observed patterns from these biplots suggest a recurrent emphasis on large-bodied taxa, particularly aurochs, despite their low expected abundance in natural communities.</p><h3 class="c-article__sub-heading" id="Sec7">Paleoecology and ungulate seasonality</h3><p>Overall, the mesowear patterns of ungulates from Naame, Ras el-Kelb, and Nahr Ibrahim classify all taxa as either browsers or mixed feeders, indicating a consistent general preference for leaf-based diets (Fig. <a data-track="click" data-track-label="link" data-track-action="figure anchor" href="/articles/s43247-026-03926-w#Fig5">5A</a>). Intra-species variability across the three sites revealed no significant differences in mesowear patterns, despite the chronological span across the sites (Kruskal-Wallis χ² = 2.16, df = 2, <i>p</i> = 0.339). However, some trends were visible. At Naame, red deer, aurochs, and fallow deer (MWS = 0, 1.5, and 0.5, respectively) show less abrasive diets compared to their counterparts from Ras el-Kelb (1.5, 2.3, and 0, respectively). A similar pattern is observed in fallow deer between Naame and Nahr Ibrahim (0.5 and 1.0, respectively). These trends suggest that habitats around Naame may have supported more abundant leafy vegetation, resulting in reduced dental abrasion, compared to Nahr Ibrahim and Ras el-Kelb.</p><div class="c-article-section__figure js-c-reading-companion-figures-item" data-test="figure" data-container-section="figure" id="figure-5" data-title="Mesowear results."><figure><figcaption><b id="Fig5" class="c-article-section__figure-caption" data-test="figure-caption-text">Fig. 5: Mesowear results.</b></figcaption><div class="c-article-section__figure-content"><div class="c-article-section__figure-item"><picture class="c-article-section__figure-picture"><source type="image/webp" srcset="//media.springernature.com/lw685/springer-static/image/art%3A10.1038%2Fs43247-026-03926-w/MediaObjects/43247_2026_3926_Fig5_HTML.png?as=webp"><img aria-describedby="figure-5-desc" src="//media.springernature.com/lw685/springer-static/image/art%3A10.1038%2Fs43247-026-03926-w/MediaObjects/43247_2026_3926_Fig5_HTML.png" alt="Fig. 5: Mesowear results." loading="lazy" width="685" height="962"></picture><div class="c-article-section__figure-link"><a class="c-article__pill-button" data-test="article-link" data-track="click" data-track-label="button" data-track-action="view figure" href="/articles/s43247-026-03926-w/figures/5" data-track-dest="link:Figure5 Full size image" aria-label="Full size image figure 5" rel="nofollow"><span>Full size image</span><svg width="16" height="16" focusable="false" role="img" aria-hidden="true" class="u-icon"><use xmlns:xlink="http://www.w3.org/1999/xlink" xlink:href="#icon-eds-i-chevron-right-small"></use></svg></a></div></div><div class="c-article-section__figure-description" data-test="bottom-caption" id="figure-5-desc"><p><b>A</b> Mesowear scores (MWS) of ungulate species from Naame, Nahr Ibrahim, and Ras el-Kelb. <b>B</b> Comparative MWS data from Southern and Central Levantine sites (Amud<sup><a data-track="click" data-track-action="reference anchor" data-track-label="link" data-test="citation-ref" aria-label="Reference 36" title="Jallon, A., Rivals, F., Hovers, E. &amp; Rabinovich, R. Assessing seasonality and mobility from a fragmented faunal assemblage: the case of Amud Cave (Israel). Archaeol. Anthropol. Sci. 17, 115 (2025)." href="/articles/s43247-026-03926-w#ref-CR36" id="ref-link-section-d128214488e3391">36</a></sup>, Nesher Ramla<sup><a data-track="click" data-track-action="reference anchor" data-track-label="link" data-test="citation-ref" aria-label="Reference 37" title="Orbach, M. et al. Death at the water hole: Opportunistic hunting and scavenging events in the upper sequence of Middle Paleolithic Nesher Ramla, Israel. Quat. Sci. Rev. 339, 108852 (2024)." href="/articles/s43247-026-03926-w#ref-CR37" id="ref-link-section-d128214488e3395">37</a></sup>, and Qesem Cave<sup><a data-track="click" data-track-action="reference anchor" data-track-label="link" data-test="citation-ref" aria-label="Reference 38" title="Rivals, F. et al. Seasonality, duration of the hominin occupations and hunting grounds at Middle Pleistocene Qesem Cave (Israel). Archaeol. Anthropol. Sci. 13, 1–17 (2021)." href="/articles/s43247-026-03926-w#ref-CR38" id="ref-link-section-d128214488e3399">38</a></sup>).</p></div></div></figure></div><p>To assess broader environmental trends across sites and through time, we combined the mesowear data for all ungulate species per site and compared them among our Lebanese sites and against comparable data available from the southern Levantine deposits (Fig. <a data-track="click" data-track-label="link" data-track-action="figure anchor" href="/articles/s43247-026-03926-w#Fig5">5B</a>) of Amud Cave (sub-units B1-B4, 55–70 ka<sup><a data-track="click" data-track-action="reference anchor" data-track-label="link" data-test="citation-ref" aria-label="Reference 36" title="Jallon, A., Rivals, F., Hovers, E. &amp; Rabinovich, R. Assessing seasonality and mobility from a fragmented faunal assemblage: the case of Amud Cave (Israel). Archaeol. Anthropol. Sci. 17, 115 (2025)." href="/articles/s43247-026-03926-w#ref-CR36" id="ref-link-section-d128214488e3417">36</a></sup>), Nesher Ramla (Units I-IIb, 80–140 ka<sup><a data-track="click" data-track-action="reference anchor" data-track-label="link" data-test="citation-ref" aria-label="Reference 37" title="Orbach, M. et al. Death at the water hole: Opportunistic hunting and scavenging events in the upper sequence of Middle Paleolithic Nesher Ramla, Israel. Quat. Sci. Rev. 339, 108852 (2024)." href="/articles/s43247-026-03926-w#ref-CR37" id="ref-link-section-d128214488e3421">37</a></sup>), and Qesem Cave (Heart, Shelf Yabrudian, and SWY, ca. 300 ka; SWS, LSBS, and SCW, &gt;300 ka; DBS, &gt;400 ka<sup><a data-track="click" data-track-action="reference anchor" data-track-label="link" data-test="citation-ref" aria-label="Reference 38" title="Rivals, F. et al. Seasonality, duration of the hominin occupations and hunting grounds at Middle Pleistocene Qesem Cave (Israel). Archaeol. Anthropol. Sci. 13, 1–17 (2021)." href="/articles/s43247-026-03926-w#ref-CR38" id="ref-link-section-d128214488e3425">38</a></sup>). With average ungulate species-combined MWS falling below 2 and statistically indistinguishable from one another (Naame = 1.05; Nahr Ibrahim = 1.5; Ras el-Kelb = 1.57; pairwise comparisons always returned a value for <i>p</i><sub>adj</sub> &gt; 0.05, Supplementary Table <a data-track="click" data-track-label="link" data-track-action="supplementary material anchor" href="/articles/s43247-026-03926-w#MOESM2">S7</a>), the ungulates from the different Lebanese sites are generally best described as mixed feeders with a browsing tendency. This suggests that wooded environments were constantly present in the central Levantine region throughout the chronological span of the fossil assemblages. By contrast, combined ungulate species average MWS from the southern Levantine sites show greater variability, potentially reflecting local ecological or chronological factors. At Nesher Ramla (MWS = 2.62) and also -albeit to a lesser extent- at Amud (MWS = 1.97), these values are elevated, exceeding or approaching 2, indicating increased grazing diets, and thus an association with more open habitats, compared to the other southern as well as central Levantine sites that we examined. These differences are also supported statistically, with Nesher Ramla being significantly different from Amud, and both differing significantly from Naame (Supplementary Table <a data-track="click" data-track-label="link" data-track-action="supplementary material anchor" href="/articles/s43247-026-03926-w#MOESM2">S7</a>), which is chronologically positioned between them. On the other hand, Qesem Cave ungulates display consistently low and statistically indistinguishable average combined MWS values across its sequence (Qesem &gt;300 ka = 1.67; Qesem &gt;400 ka = 1.77; Qesem ca. 300 ka = 1.76), reinforcing the interpretation of open woodland habitats near this site<sup><a data-track="click" data-track-action="reference anchor" data-track-label="link" data-test="citation-ref" aria-label="Reference 38" title="Rivals, F. et al. Seasonality, duration of the hominin occupations and hunting grounds at Middle Pleistocene Qesem Cave (Israel). Archaeol. Anthropol. Sci. 13, 1–17 (2021)." href="/articles/s43247-026-03926-w#ref-CR38" id="ref-link-section-d128214488e3440">38</a></sup>. Such an environmental reconstruction aligns closely with that made for the central Levant and is supported by the lack of significant difference in combined average MWS between the Qasem cave ungulates and those of the broadly contemporaneous collections of Nahr Ibrahim and Ras el-Kelb (Supplementary Table <a data-track="click" data-track-label="link" data-track-action="supplementary material anchor" href="/articles/s43247-026-03926-w#MOESM2">S7</a>).</p><p>For the microwear analysis, the patterns observed on the specimens we analyzed from our three collections, Naame, Ras el-Kelb, and Nahr Ibrahim, are characterized by relatively low feature counts (Table <a data-track="click" data-track-label="link" data-track-action="table anchor" href="/articles/s43247-026-03926-w#Tab2">2</a>; Fig. <a data-track="click" data-track-label="link" data-track-action="figure anchor" href="/articles/s43247-026-03926-w#Fig6">6B</a>). In terms of numbers of scratches and pits, all specimens fall within the established ranges for these values for browsers rather than grazers, with the exception of rhinoceros and hippopotamus from Naame whose scratch count values (Nscr = 17 and 21, respectively) are consistent with a mixed-feeding dietary signal. Aurochs from Naame and wild goat from Nahr Ibrahim exhibited the lowest number of scratches (Nscr = 5 and 4, respectively). Cervids presented microwear features typical of extant browsing ungulates. This pattern was also consistent across all ungulate specimens from Ras el-Kelb. Additionally, two fallow deer specimens from Nahr Ibrahim displayed plucked enamel prisms (Fig. <a data-track="click" data-track-label="link" data-track-action="figure anchor" href="/articles/s43247-026-03926-w#Fig6">6A</a>), a feature commonly associated with strong browsing behavior<sup><a data-track="click" data-track-action="reference anchor" data-track-label="link" data-test="citation-ref" aria-label="Reference 39" title="Rivals, F. &amp; Semprebon, G. M. Latitude matters: An examination of behavioural plasticity in dietary traits amongst extant and Pleistocene Rangifer tarandus. Boreas 46, 254–263 (2017)." href="/articles/s43247-026-03926-w#ref-CR39" id="ref-link-section-d128214488e3459">39</a>,<a data-track="click" data-track-action="reference anchor" data-track-label="link" data-test="citation-ref" aria-label="Reference 40" title="Rivals, F. et al. Dental Wear Evidence for browsing and Grazing Dietary traits in the Giant Deer from the Late Pleistocene of central Europe. Mitteilungen der Ges. f. ür. Urgesch. 30, 95–113 (2022)." href="/articles/s43247-026-03926-w#ref-CR40" id="ref-link-section-d128214488e3462">40</a></sup>. Notably, one wild goat from Ras el-Kelb and one fallow deer from Nahr Ibrahim exhibited relatively high pit frequencies (Table <a data-track="click" data-track-label="link" data-track-action="table anchor" href="/articles/s43247-026-03926-w#Tab2">2</a>), suggesting the ingestion of dust or grit during feeding, likely from low-lying vegetation<sup><a data-track="click" data-track-action="reference anchor" data-track-label="link" data-test="citation-ref" aria-label="Reference 41" title="Solounias, Nikos. &amp; Semprebon, Gina. Advances in the reconstruction of ungulate ecomorphology with application to early fossil equids. American Museum novitates; no. 3366. (2002)." href="/articles/s43247-026-03926-w#ref-CR41" id="ref-link-section-d128214488e3470">41</a></sup>. Large pits were frequently observed (on 59.1% of the analyzed specimens). These, along with gouges, were also common among fallow deer, porcupine, hippopotamus, and rhinoceros from Naame. One rhinoceros from Ras el-Kelb showed gouges, large pits, and also a low frequency of hypercoarse scratches. All these features are commonly associated with the occasional consumption of bark, possibly as a result of feeding on twigs or small branches<sup><a data-track="click" data-track-action="reference anchor" data-track-label="link" data-test="citation-ref" aria-label="Reference 42" title="Semprebon, G. M., Sise, P. J. &amp; Coombs, M. C. Potential Bark and Fruit Browsing as Revealed by Stereomicrowear Analysis of the Peculiar Clawed Herbivores Known as Chalicotheres (Perissodactyla, Chalicotherioidea). J. Mamm. Evol. 18, 33–55 (2011)." href="/articles/s43247-026-03926-w#ref-CR42" id="ref-link-section-d128214488e3474">42</a></sup>.</p><div class="c-article-section__figure js-c-reading-companion-figures-item" data-test="figure" data-container-section="figure" id="figure-6" data-title="Short-term dietary signatures and mortality timing from dental Microwear."><figure><figcaption><b id="Fig6" class="c-article-section__figure-caption" data-test="figure-caption-text">Fig. 6: Short-term dietary signatures and mortality timing from dental Microwear.</b></figcaption><div class="c-article-section__figure-content"><div class="c-article-section__figure-item"><picture class="c-article-section__figure-picture"><source type="image/webp" srcset="//media.springernature.com/lw685/springer-static/image/art%3A10.1038%2Fs43247-026-03926-w/MediaObjects/43247_2026_3926_Fig6_HTML.png?as=webp"><img aria-describedby="figure-6-desc" src="//media.springernature.com/lw685/springer-static/image/art%3A10.1038%2Fs43247-026-03926-w/MediaObjects/43247_2026_3926_Fig6_HTML.png" alt="Fig. 6: Short-term dietary signatures and mortality timing from dental Microwear." loading="lazy" width="685" height="1025"></picture><div class="c-article-section__figure-link"><a class="c-article__pill-button" data-test="article-link" data-track="click" data-track-label="button" data-track-action="view figure" href="/articles/s43247-026-03926-w/figures/6" data-track-dest="link:Figure6 Full size image" aria-label="Full size image figure 6" rel="nofollow"><span>Full size image</span><svg width="16" height="16" focusable="false" role="img" aria-hidden="true" class="u-icon"><use xmlns:xlink="http://www.w3.org/1999/xlink" xlink:href="#icon-eds-i-chevron-right-small"></use></svg></a></div></div><div class="c-article-section__figure-description" data-test="bottom-caption" id="figure-6-desc"><p><b>A</b> Means of the number of scratches and pits by species at the different sites studied; <b>B</b> high-magnification image showing enamel prism plucking on fallow deer from Nahr Ibrahim. <b>C</b> Example of a well-preserved dental surface showing microwear features. <b>D</b> Heat map with error probability from coefficient of variation (CV) and standard deviation (SD) of microwear scratch counts for selected taxa, used to infer short-term duration in zone A, long-term events in zone B, and two non-consecutive mortality events in zone C.</p></div></div></figure></div><div class="c-article-table" data-test="inline-table" data-container-section="table" id="table-2"><figure><figcaption class="c-article-table__figcaption"><b id="Tab2" data-test="table-caption">Table 2 Mean mesowear scores (MWS) and microwear counts by taxon and site</b></figcaption><div class="u-text-right u-hide-print"><a class="c-article__pill-button" data-test="table-link" data-track="click" data-track-action="view table" data-track-label="button" rel="nofollow" href="/articles/s43247-026-03926-w/tables/2" aria-label="Full size table 2"><span>Full size table</span><svg width="16" height="16" focusable="false" role="img" aria-hidden="true" class="u-icon"><use xmlns:xlink="http://www.w3.org/1999/xlink" xlink:href="#icon-eds-i-chevron-right-small"></use></svg></a></div></figure></div><p>To sum up, the dental wear results of the Lebanese taxa converge in supporting a browsing diet for most of the species in all three collections, except for hippopotamus at Naame. However, for aurochs, wild goat, and rhinoceroses, mesowear indicates a more abrasive mixed-feeder longer-term diet, whereas the microwear suggests a potential short-term, perhaps seasonal, shift toward increased browsing in the immediate period before their death.</p><p>Microwear scratch variability was also used to assess the duration of mortality events by species and by site (Fig. <a data-track="click" data-track-label="link" data-track-action="figure anchor" href="/articles/s43247-026-03926-w#Fig6">6C</a>, Supplementary Tables <a data-track="click" data-track-label="link" data-track-action="supplementary material anchor" href="/articles/s43247-026-03926-w#MOESM2">S8</a>). Each collection was analyzed as a single depositional unit. Specimens from Naame—<i>Niveau Supérieur</i> were excluded to avoid potential chronological biases. The Naame assemblage (<i>n</i> = 5) lies at the boundary of the yellow uncertainty zone (<i>p</i> &gt; 0.05) in Zone B of the classification plot (Fig. <a data-track="click" data-track-label="link" data-track-action="figure anchor" href="/articles/s43247-026-03926-w#Fig6">6C</a>), whereas the Nahr Ibrahim assemblage (<i>n</i> = 6) falls clearly within Zone B, suggesting a multi-seasonal or year-round exploitation. Ras el-Kelb (<i>n</i> = 9) plots in Zone A, consistent with shorter-duration accumulation, although close to the uncertainty margin. To explore whether these patterns were driven by particular prey taxa, microwear variability was further assessed for species with sufficient sample sizes. Fallow deer from Naame (<i>n</i> = 2) and Nahr Ibrahim (<i>n</i> = 4) show low variability and plot in Zone A, consistent with short-duration, potentially single-season mortality events. At Ras el-Kelb, aurochs (<i>n</i> = 2) exhibit very low variability characteristic of Zone A, while rhinoceros (<i>n</i> = 5) also plots in Zone A but near the uncertainty threshold (<i>p</i> &gt; 0.05). Given the very small sample sizes, these interpretations should be treated with caution and are best considered preliminary until larger samples are available. Nonetheless, the results suggest that Naame and Nahr Ibrahim were likely occupied or visited throughout the year, whereas fallow deer exploitation may have been seasonal. At Ras el-Kelb, the apparent seasonality signal among large mammals such as aurochs and rhinoceros may indicate that the estuary served as a specialized hunting area during specific times of year.</p><h3 class="c-article__sub-heading" id="Sec8">Catchment area modeling and mobility patterns</h3><p>Catchment area models for Neandertals and <i>Homo sapiens</i> resulted in similar proportions of terrain coverage above and below the 30% slope threshold for 1.2- and 2.5-hour radii even if <i>Homo sapiens</i> would have had access to an overall slightly larger area compared to Neandertals within the same time period (approximately 6.5–8.3% and 6.6–10.1% larger within 1.2- and 2.15-h periods respectively), thus justifying the use of either of models for our sites (Table <a data-track="click" data-track-label="link" data-track-action="table anchor" href="/articles/s43247-026-03926-w#Tab3">3</a>).</p><div class="c-article-table" data-test="inline-table" data-container-section="table" id="table-3"><figure><figcaption class="c-article-table__figcaption"><b id="Tab3" data-test="table-caption">Table 3 Catchment area statistics by site and hominin group</b></figcaption><div class="u-text-right u-hide-print"><a class="c-article__pill-button" data-test="table-link" data-track="click" data-track-action="view table" data-track-label="button" rel="nofollow" href="/articles/s43247-026-03926-w/tables/3" aria-label="Full size table 3"><span>Full size table</span><svg width="16" height="16" focusable="false" role="img" aria-hidden="true" class="u-icon"><use xmlns:xlink="http://www.w3.org/1999/xlink" xlink:href="#icon-eds-i-chevron-right-small"></use></svg></a></div></figure></div><p>All three sites studied here, Naame, Ras el-Kelb, and Nahr Ibrahim, are situated along the Lebanese coastal plain, a gently sloping and narrow zone well suited for forest-dwelling ungulates, which dominate the faunal assemblages. While Pleistocene sea-level change may have affected coastal morphology, available regional and analog reconstructions indicate that during interglacial periods relevant to the studied assemblages (MIS 5, MIS 7, and likely MIS 11), relative sea levels along the eastern Mediterranean coast were broadly comparable to modern conditions<sup><a data-track="click" data-track-action="reference anchor" data-track-label="link" data-test="citation-ref" title="Sivan, D. et al. Eastern Mediterranean sea levels through the last interglacial from a coastal-marine sequence in northern Israel. Quat. Sci. Rev. 145, 204–225 (2016)." href="#ref-CR43" id="ref-link-section-d128214488e5176">43</a>,<a data-track="click" data-track-action="reference anchor" data-track-label="link" data-test="citation-ref" title="Georgiou, N. et al. Late Pleistocene submarine terraces in the Eastern Mediterranean, central Lebanon, Byblos: Revealing their formation time frame through modeling. Quat. Int. 638–639, 180–196 (2022)." href="#ref-CR44" id="ref-link-section-d128214488e5176_1">44</a>,<a data-track="click" data-track-action="reference anchor" data-track-label="link" data-test="citation-ref" title="Antonioli, F. et al. Submerged speleothems and sea level reconstructions: A global overview and new results from the Mediterranean Sea. Water 2021 13, 1663 (2021)." href="#ref-CR45" id="ref-link-section-d128214488e5176_2">45</a>,<a data-track="click" data-track-action="reference anchor" data-track-label="link" data-test="citation-ref" title="Dumitru, O. A. et al. Constraints on global mean sea level during Pliocene warmth. Nature 574, 233–236 (2019)." href="#ref-CR46" id="ref-link-section-d128214488e5176_3">46</a>,<a data-track="click" data-track-action="reference anchor" data-track-label="link" data-test="citation-ref" aria-label="Reference 47" title="Polyak, V. J. et al. A highly resolved record of relative sea level in the western Mediterranean Sea during the last interglacial period. Nat. Geosci. 2018 11:11 11, 860–864 (2018)." href="/articles/s43247-026-03926-w#ref-CR47" id="ref-link-section-d128214488e5179">47</a></sup>. In our site catchment analysis, sea-level variation was explicitly incorporated by applying a conservative −5 m relative sea-level scenario to the digital elevation model. This adjustment results in only minor expansion of the coastal plain within the modeled foraging territories. Accordingly, the key factor structuring site catchments is not horizontal expansion of the coastal plain (e.g., Fig. <a data-track="click" data-track-label="link" data-track-action="figure anchor" href="/articles/s43247-026-03926-w#Fig1">1</a>), but the rapid transition from lowland coastal environments to elevated interior terrain. The steeply ascending geomorphology of the Lebanese interior brings elevated terrain within reach, even within a relatively limited 1.2-hour walking radius (Fig. <a data-track="click" data-track-label="link" data-track-action="figure anchor" href="/articles/s43247-026-03926-w#Fig7">7</a>). This is exemplified particularly at Nahr Ibrahim, where, within a 1.2-hour walking radius, 17% of the terrain exceeds a 30% slope. This proximity may have facilitated hominin access to montane animal species such as wild goat, which at Nahr Ibrahim is relatively highly represented (%MNI = 30%). Thus, Middle to Late Pleistocene foragers in the central Levant could have easily exploited both lowland and montane zones within a short distance from the site near the coast.</p><div class="c-article-section__figure js-c-reading-companion-figures-item" data-test="figure" data-container-section="figure" id="figure-7" data-title="Catchment area modeling."><figure><figcaption><b id="Fig7" class="c-article-section__figure-caption" data-test="figure-caption-text">Fig. 7: Catchment area modeling.</b></figcaption><div class="c-article-section__figure-content"><div class="c-article-section__figure-item"><picture class="c-article-section__figure-picture"><source type="image/webp" srcset="//media.springernature.com/lw685/springer-static/image/art%3A10.1038%2Fs43247-026-03926-w/MediaObjects/43247_2026_3926_Fig7_HTML.png?as=webp"><img aria-describedby="figure-7-desc" src="//media.springernature.com/lw685/springer-static/image/art%3A10.1038%2Fs43247-026-03926-w/MediaObjects/43247_2026_3926_Fig7_HTML.png" alt="Fig. 7: Catchment area modeling." loading="lazy" width="685" height="388"></picture><div class="c-article-section__figure-link"><a class="c-article__pill-button" data-test="article-link" data-track="click" data-track-label="button" data-track-action="view figure" href="/articles/s43247-026-03926-w/figures/7" data-track-dest="link:Figure7 Full size image" aria-label="Full size image figure 7" rel="nofollow"><span>Full size image</span><svg width="16" height="16" focusable="false" role="img" aria-hidden="true" class="u-icon"><use xmlns:xlink="http://www.w3.org/1999/xlink" xlink:href="#icon-eds-i-chevron-right-small"></use></svg></a></div></div><div class="c-article-section__figure-description" data-test="bottom-caption" id="figure-7-desc"><p>Catchment area maps for Naame, Nahr Ibrahim, and Ras el-Kelb showing terrain within a 1.2-h walking radius, with slope thresholds above 30% indicated for (<b>A</b>) <i>Homo sapiens</i> and <b>B</b> Neanderthals.</p></div></div></figure></div></div></div></section><section data-title="Discussion"><div class="c-article-section" id="Sec9-section"><h2 class="c-article-section__title js-section-title js-c-reading-companion-sections-item" id="Sec9">Discussion</h2><div class="c-article-section__content" id="Sec9-content"><h3 class="c-article__sub-heading" id="Sec10">Chronological placement of the Lebanese faunal assemblages</h3><p>Our reassessment of the three legacy faunal collections from Lebanon offers new insights into Pleistocene hominin ecology and their environmental context in the central Levant, while situating them within the broader regional and chronological framework. Zumoffen’s collections from Ras el-Kelb and Nahr Ibrahim, excavated over 130 years ago, are now dated to the second half of the Middle Pleistocene. The chronology of Nahr Ibrahim, at approximately 250 ka, coincides with the time of the transition from the Lower to the Middle Paleolithic in the Levant and is chronologically contemporary with the Acheulo-Yabrudian cultural complex, a phase marked by significant technological and behavioral innovations<sup><a data-track="click" data-track-action="reference anchor" data-track-label="link" data-test="citation-ref" aria-label="Reference 48" title="Valladas, H. et al. Dating the Lower to Middle Paleolithic transition in the Levant: A view from Misliya Cave, Mount Carmel, Israel. J. Hum. Evol. 65, 585–593 (2013)." href="/articles/s43247-026-03926-w#ref-CR48" id="ref-link-section-d128214488e5231">48</a></sup>. Additionally, the new age constraints on the collection from Ras el-Kelb provide a rare window into subsistence and environmental adaptations during the late Lower Paleolithic, around 400 ka, a critical phase in the early evolution of subsistence strategies, technological innovation, and social organization in the Levant as exemplified by the well-documented record from Qesem Cave<sup><a data-track="click" data-track-action="reference anchor" data-track-label="link" data-test="citation-ref" aria-label="Reference 49" title="Stiner, M. C., Barkai, R. &amp; Gopher, A. Cooperative hunting and meat sharing 400–200 kya at Qesem Cave, Israel. Proc. Natl. Acad. Sci. USA 106, 13207 (2009)." href="/articles/s43247-026-03926-w#ref-CR49" id="ref-link-section-d128214488e5235">49</a></sup>.</p><p>On the other hand, more than fifty years after its initial discovery, our reassessment of the faunal assemblage from Naame firmly places the site’s formation within MIS 5, making it broadly contemporaneous with key Middle Paleolithic sites in the southern Levant, including Tabun, Skhul, Qafzeh, Nesher Ramla, Hayonim, and Tinshemet Cave<sup><a data-track="click" data-track-action="reference anchor" data-track-label="link" data-test="citation-ref" title="Stringer, C. B., Grün, R., Schwarcz, H. P. &amp; Goldberg, P. ESR dates for the hominid burial site of Es Skhul in Israel. Nature 338, 756–758 (1989)." href="#ref-CR50" id="ref-link-section-d128214488e5242">50</a>,<a data-track="click" data-track-action="reference anchor" data-track-label="link" data-test="citation-ref" title="Grün, R. &amp; Stringer, C. Tabun revisited: revised ESR chronology and new ESR and U-series analyses of dental material from Tabun C1. J. Hum. Evol. 39, 601–612 (2000)." href="#ref-CR51" id="ref-link-section-d128214488e5242_1">51</a>,<a data-track="click" data-track-action="reference anchor" data-track-label="link" data-test="citation-ref" title="Valladas, H. et al. Thermoluminescence dating of Mousterian Troto-Cro-Magnon’ remains from Israel and the origin of modern man. Nat. 1988 331:6157 331, 614–616 (1988)." href="#ref-CR52" id="ref-link-section-d128214488e5242_2">52</a>,<a data-track="click" data-track-action="reference anchor" data-track-label="link" data-test="citation-ref" title="Zaidner, Y. et al. A series of Mousterian occupations in a new type of site: The Nesher Ramla karst depression, Israel. J. Hum. Evol. 66, 1–17 (2014)." href="#ref-CR53" id="ref-link-section-d128214488e5242_3">53</a>,<a data-track="click" data-track-action="reference anchor" data-track-label="link" data-test="citation-ref" aria-label="Reference 54" title="Zaidner, Y. et al. Middle Pleistocene Homo behavior and culture at 140,000 to 120,000 years ago and interactions with Homo sapiens. Science (1979) 372, 1429–1433 (2021)." href="/articles/s43247-026-03926-w#ref-CR54" id="ref-link-section-d128214488e5245">54</a></sup>. This pivotal period corresponds to the well-documented appearance of anatomically modern human populations at Qafzeh, Skhul, Geula Cave, and possibly Tinshemet Cave, representing one of the earliest major dispersals of our species outside Africa<sup><a data-track="click" data-track-action="reference anchor" data-track-label="link" data-test="citation-ref" aria-label="Reference 11" title="Zaidner, Y. et al. Evidence from Tinshemet Cave in Israel suggests behavioural uniformity across Homo groups in the Levantine mid-Middle Palaeolithic circa 130,000–80,000 years ago. Nat. Hum. Behav. &#xA;                  https://doi.org/10.1038/s41562-025-02110-y&#xA;                  &#xA;                 (2025)." href="/articles/s43247-026-03926-w#ref-CR11" id="ref-link-section-d128214488e5249">11</a>,<a data-track="click" data-track-action="reference anchor" data-track-label="link" data-test="citation-ref" aria-label="Reference 55" title="Arensburg, B. Human remains from Geula Cave, Haifa. 14, &#xA;                  https://doi.org/10.4000/bmsap.511&#xA;                  &#xA;                 (2002)." href="/articles/s43247-026-03926-w#ref-CR55" id="ref-link-section-d128214488e5252">55</a></sup>. Our results reveal the anthropogenic nature of the Naame assemblage and provide new insights into prey selection, habitat use, and hunting strategies.</p><h3 class="c-article__sub-heading" id="Sec11">Assemblage formation, recovery bias, and implications for prey choice</h3><p>The Ras el-Kelb and Nahr Ibrahim assemblages were recovered through hand collection prior to the establishment of systematic excavation and recovery protocols. Consequently, little detailed information is available regarding sampling strategies, selection criteria, or subsequent curation practices. The Ras el-Kelb material was collected in an open-air context from cemented osseous breccia, most likely in the vicinity of the Ras el-Kelb Cave, whereas the Nahr Ibrahim assemblage derives from softer sediments within the main gallery of the cave<sup><a data-track="click" data-track-action="reference anchor" data-track-label="link" data-test="citation-ref" aria-label="Reference 16" title="Zumoffen, G. La Phénicie Avant Les Phéniciens: L’age de La Pierre. (Beyrouth: Imprimerie Catholique, Beirut, 1900)." href="/articles/s43247-026-03926-w#ref-CR16" id="ref-link-section-d128214488e5264">16</a></sup>. Although Zumoffen was a trained natural science scholar, and his collections reflect a deliberate effort to document Lebanese prehistoric sites rather than opportunistic or unsystematic gathering, we do acknowledge that clear recovery biases in these collections may be present. For example, at Ras el-Kelb and Nahr Ibrahim, rhinoceros and hippopotamus are represented exclusively by dental remains, suggesting preferential collection of large and conspicuous elements rather than deliberate Pleistocene hominin selection. Such patterns of recovery bias are well documented in early Near Eastern excavations<sup><a data-track="click" data-track-action="reference anchor" data-track-label="link" data-test="citation-ref" aria-label="Reference 34" title="Marín-Arroyo, A. B. Palaeolithic human subsistence in mount carmel (Israel). A Taphonomic Assessment of Middle and Early Upper Palaeolithic Faunal Remains from Tabun, Skhul and el-Wad. Int. J. Osteoarchaeol. 23, 254–273 (2011)." href="/articles/s43247-026-03926-w#ref-CR34" id="ref-link-section-d128214488e5268">34</a></sup>. Importantly, however, a relatively high representation of rhinoceros at the Ras el-Kelb promontory has been independently noted in earlier explorations<sup><a data-track="click" data-track-action="reference anchor" data-track-label="link" data-test="citation-ref" aria-label="Reference 16" title="Zumoffen, G. La Phénicie Avant Les Phéniciens: L’age de La Pierre. (Beyrouth: Imprimerie Catholique, Beirut, 1900)." href="/articles/s43247-026-03926-w#ref-CR16" id="ref-link-section-d128214488e5272">16</a>,<a data-track="click" data-track-action="reference anchor" data-track-label="link" data-test="citation-ref" aria-label="Reference 56" title="Fleisch, H. Le Rhinoceros de Merck dans la grotte levalloiso-mousterienne de Ras-el-Kelbe. Anthropologie 59, 168–170 (1955)." href="/articles/s43247-026-03926-w#ref-CR56" id="ref-link-section-d128214488e5275">56</a></sup> and the zooarchaeological analyses of the assemblages from the Ras el-Kelb Cave<sup><a data-track="click" data-track-action="reference anchor" data-track-label="link" data-test="citation-ref" aria-label="Reference 33" title="Garrard, A. N. Food procurement by Middle Palaeolithic hominids at Ras el-Kelb Cave in Lebanon. In The Mousterian Site of Ras el-Kelb, Lebanon (eds. Copeland, L. &amp; Moloney, N.) 45–62 (British Archaeological Reports, 1998)." href="/articles/s43247-026-03926-w#ref-CR33" id="ref-link-section-d128214488e5279">33</a></sup>, suggesting that rhinoceros was indeed commonly present in this estuarine landscape during the Paleolithic and not solely an artifact of selective recovery. By contrast, the Naame assemblage derives from a later and more systematic investigation with more detailed descriptions of excavation procedures (see <a data-track="click" data-track-label="link" data-track-action="supplementary material anchor" href="/articles/s43247-026-03926-w#MOESM1">Supplementary Notes</a> <a data-track="click" data-track-label="link" data-track-action="supplementary material anchor" href="/articles/s43247-026-03926-w#MOESM2">S1</a><sup><a data-track="click" data-track-action="reference anchor" data-track-label="link" data-test="citation-ref" aria-label="Reference 26" title="Fleisch, H. Habitats du Paléolithique Moyen a Naamé. Bull. du Mus. ée de. Beyrouth XIII, 25–39 (1970)." href="/articles/s43247-026-03926-w#ref-CR26" id="ref-link-section-d128214488e5289">26</a>,<a data-track="click" data-track-action="reference anchor" data-track-label="link" data-test="citation-ref" aria-label="Reference 57" title="Fleisch, H. La destruction des habitats du Paléolithique moyen à Naamé (Liban). Ann. Georgr. 27, 38 (1980)." href="/articles/s43247-026-03926-w#ref-CR57" id="ref-link-section-d128214488e5292">57</a></sup>). Although the work consisted largely of soundings and required mechanical and chemical extraction from cemented breccia (processes that likely increased fragmentation), the recovery effort was extensive. Very small bone fragments, low-density elements, teeth, and even fish remains were recovered, indicating that collection bias toward large or dense elements was substantially reduced at this site. For Naame, recovery-related loss of small or fragile remains is therefore unlikely to be the dominant driver of observed taxonomic patterns.</p><p>These faunal collections nevertheless represent filtered samples shaped first by hominin accumulation, then by taphonomic processes, and subsequently by recovery and curation efforts. Our assessment of sample completeness and diversity-based comparisons indicates that rare taxa are likely underrepresented – as expected in legacy collections and zooarchaeological assemblages more broadly<sup><a data-track="click" data-track-action="reference anchor" data-track-label="link" data-test="citation-ref" aria-label="Reference 58" title="Faith, J. T. &amp; Du, A. The measurement of taxonomic evenness in zooarchaeology. Archaeol. Anthropol. Sci. 10, 1419–1428 (2018)." href="/articles/s43247-026-03926-w#ref-CR58" id="ref-link-section-d128214488e5299">58</a></sup>. However, the dominant taxa and overall abundance structure remained sufficiently robust to support their use for long-term paleoecological and behavioral inference.</p><p>During the Middle and Late Pleistocene, several medium and large carnivore species inhabited the central Levant, including golden jackal (<i>Canis aureus</i>), Arabian wolf (<i>Canis lupus arabs</i>), spotted hyena (<i>Crocuta crocuta</i>), leopard (<i>Panthera pardus</i>), and brown bear (<i>Ursus arctos syriacus</i>), as remains of these taxa have been documented from Lebanese sites<sup><a data-track="click" data-track-action="reference anchor" data-track-label="link" data-test="citation-ref" aria-label="Reference 22" title="Garrard, A. N. Man-Animal-Plant Relationships during the Upper Pleistocene and Early Holocene. (University of Cambridge, Cambridge, 1980)." href="/articles/s43247-026-03926-w#ref-CR22" id="ref-link-section-d128214488e5322">22</a></sup>. Carnivore remains are notably absent from the legacy collections that we studied (Naame, Ras el-Kelb, and Nahr Ibrahim), despite Zumoffen<sup><a data-track="click" data-track-action="reference anchor" data-track-label="link" data-test="citation-ref" aria-label="Reference 16" title="Zumoffen, G. La Phénicie Avant Les Phéniciens: L’age de La Pierre. (Beyrouth: Imprimerie Catholique, Beirut, 1900)." href="/articles/s43247-026-03926-w#ref-CR16" id="ref-link-section-d128214488e5326">16</a></sup> reporting a bear tooth and indeterminate large carnivore teeth at Ras el-Kelb. While this absence may partly reflect recovery or curation bias, the overall scarcity of traces of carnivore activity on the bone surfaces suggests that non-human predators played only a limited role in the accumulation of these assemblages. Additionally, the documentation at Naame of one carnivore bite mark superimposed on anthropogenic cut marks underscores hominins’ primary access to and control over carcass processing at the site.</p><p>Evidence for the anthropogenic involvement in the faunal accumulations was detected in all three collections we studied. Cut marks, impact notches, and split long bones from Naame and Nahr Ibrahim demonstrate a full range of butchery activities, including skinning, disarticulation, filleting, and marrow extraction<sup><a data-track="click" data-track-action="reference anchor" data-track-label="link" data-test="citation-ref" aria-label="Reference 59" title="Soulier, M. C. &amp; Costamagno, S. Let the cutmarks speak! Experimental butchery to reconstruct carcass processing. J. Archaeol. Sci. Rep. 11, 782–802 (2017)." href="/articles/s43247-026-03926-w#ref-CR59" id="ref-link-section-d128214488e5333">59</a>,<a data-track="click" data-track-action="reference anchor" data-track-label="link" data-test="citation-ref" aria-label="Reference 60" title="Pickering, T. R. &amp; Egeland, C. P. Experimental patterns of hammerstone percussion damage on bones: implications for inferences of carcass processing by humans. J. Archaeol. Sci. 33, 459–469 (2006)." href="/articles/s43247-026-03926-w#ref-CR60" id="ref-link-section-d128214488e5336">60</a></sup> providing direct evidence for a significant hominin role in the accumulation of these assemblages. At Naame and Ras el-Kelb, bone surfaces show evidence of thermal exposure, though never to the extent of full calcination. This pattern may reflect exposure to domestic or cooking fires, or incidental burning, rather than deliberate use of bone as fuel<sup><a data-track="click" data-track-action="reference anchor" data-track-label="link" data-test="citation-ref" aria-label="Reference 61" title="Théry-Parisot, I., Costamagno, S., Brugal, J.-P., Fosse, P. &amp; Guilbert, R. The use of bone as fuel during the Palaeolithic, experimental study of bone combustible properties. in The Archaeology of Milk and Fats (eds. Mulville, J. &amp; Outram, A.) 50–59. &#xA;                  https://doi.org/10.34894/VQ1DJA&#xA;                  &#xA;                 (Oxbow Books, 2005)." href="/articles/s43247-026-03926-w#ref-CR61" id="ref-link-section-d128214488e5340">61</a>,<a data-track="click" data-track-action="reference anchor" data-track-label="link" data-test="citation-ref" aria-label="Reference 62" title="Stiner, M. C., Kuhn, S. L., Weiner, S. &amp; Bar-Yosef, O. Differential Burning, Recrystallization, and Fragmentation of Archaeological Bone. J. Archaeol. Sci. 22, 223–237 (1995)." href="/articles/s43247-026-03926-w#ref-CR62" id="ref-link-section-d128214488e5343">62</a></sup>. Although no direct evidence of anthropogenic manipulation (e.g., cut marks) was identified in the Ras el-Kelb collection, the presence of burned bones in close association with lithic artifacts<sup><a data-track="click" data-track-action="reference anchor" data-track-label="link" data-test="citation-ref" aria-label="Reference 16" title="Zumoffen, G. La Phénicie Avant Les Phéniciens: L’age de La Pierre. (Beyrouth: Imprimerie Catholique, Beirut, 1900)." href="/articles/s43247-026-03926-w#ref-CR16" id="ref-link-section-d128214488e5347">16</a></sup> points to hominin activity in the landscape during the deposition of the assemblage.</p><p>The overall species diversity, which can reflect the dietary breadth of prehistoric foragers, is comparable across the three collections, with no single taxon overwhelmingly dominating any assemblage. Nahr Ibrahim and Naame are similar in their prey species representation, with a primary focus on large game, particularly adult aurochs, fallow deer, red deer, and wild goats, with smaller ungulates such as roe deer hunted only occasionally. This pattern aligns with findings from Middle Paleolithic sites across the Levant, including, for example, Tabun, Kebara<sup><a data-track="click" data-track-action="reference anchor" data-track-label="link" data-test="citation-ref" aria-label="Reference 63" title="Speth, J. &amp; Clark, J. Hunting and overhunting in the Levantine Late Middle Palaeolithic.  Farming 2006, 1–42 (2006)." href="/articles/s43247-026-03926-w#ref-CR63" id="ref-link-section-d128214488e5355">63</a></sup>, Hayonim<sup><a data-track="click" data-track-action="reference anchor" data-track-label="link" data-test="citation-ref" aria-label="Reference 64" title="Stiner, M. C. The Faunas of Hayonim Cave (Israel): A 200,000-Year Record of Paleolithic Diet, Demography, and Society. (Peabody Museum of Archaeology and Ethnology, Harvard University, 2005)." href="/articles/s43247-026-03926-w#ref-CR64" id="ref-link-section-d128214488e5359">64</a></sup>, and Qafzeh<sup><a data-track="click" data-track-action="reference anchor" data-track-label="link" data-test="citation-ref" aria-label="Reference 65" title="Rabinovich, R. &amp; Tchernov, E. Chronological, paleoecological and taphonomical aspects of the Middle Paleolithic site of Qafzeh, Israel. in Archaeozoology of the Near East II (eds. Buitenhuis H. &amp; Uerpmann, H.-P.) 5–44 (Backhuys Publishers, Leiden, 1995)." href="/articles/s43247-026-03926-w#ref-CR65" id="ref-link-section-d128214488e5363">65</a></sup> from the south, Ras el-Kelb Cave<sup><a data-track="click" data-track-action="reference anchor" data-track-label="link" data-test="citation-ref" aria-label="Reference 22" title="Garrard, A. N. Man-Animal-Plant Relationships during the Upper Pleistocene and Early Holocene. (University of Cambridge, Cambridge, 1980)." href="/articles/s43247-026-03926-w#ref-CR22" id="ref-link-section-d128214488e5367">22</a>,<a data-track="click" data-track-action="reference anchor" data-track-label="link" data-test="citation-ref" aria-label="Reference 33" title="Garrard, A. N. Food procurement by Middle Palaeolithic hominids at Ras el-Kelb Cave in Lebanon. In The Mousterian Site of Ras el-Kelb, Lebanon (eds. Copeland, L. &amp; Moloney, N.) 45–62 (British Archaeological Reports, 1998)." href="/articles/s43247-026-03926-w#ref-CR33" id="ref-link-section-d128214488e5370">33</a></sup> in the center, and Üçağızlı II<sup><a data-track="click" data-track-action="reference anchor" data-track-label="link" data-test="citation-ref" aria-label="Reference 66" title="Stiner, M. Prey choice, site occupation intensity &amp; economic diversity in the Middle – early Upper Palaeolithic at the Üçağizli Caves, Turkey.  Farming 2009, 1–20 (2009)." href="/articles/s43247-026-03926-w#ref-CR66" id="ref-link-section-d128214488e5374">66</a></sup>, Dederiyeh<sup><a data-track="click" data-track-action="reference anchor" data-track-label="link" data-test="citation-ref" aria-label="Reference 67" title="Griggo, C. Mousterian Fauna from Dederiyeh Cave and Comparisons with Fauna from Umm El Tlel and Douara Cave. Paléorient 30, 149–162 (2004)." href="/articles/s43247-026-03926-w#ref-CR67" id="ref-link-section-d128214488e5379">67</a></sup> in the north.</p><p>Our assessment of prey choice patterns at Naame reveals that, despite the fallow deer abundance relative to other taxa in the assemblage, other more dangerous prey, such as aurochs and rhinoceros, were the preferred and selectively acquired targets, most likely due to the latter’s higher meat return. Similar high frequencies of fallow deer have also been noted in southern Levantine Middle Paleolithic sites. Although this has been traditionally associated with hominin selective prey choice, they have more recently been associated with opportunistic acquisition rather than strategic targeting, reducing the importance of fallow deer for hominin subsistence<sup><a data-track="click" data-track-action="reference anchor" data-track-label="link" data-test="citation-ref" aria-label="Reference 35" title="Orbach, M. &amp; Yeshurun, R. Fallow deer abundances and age profiles indicate opportunistic hunting in the Middle Paleolithic Levant. J. Archaeol. Sci. 180, 106304 (2025)." href="/articles/s43247-026-03926-w#ref-CR35" id="ref-link-section-d128214488e5386">35</a></sup>. In addition, wild goats seem to have also been actively selected at Naame, despite their lower meat yield compared to higher-ranked prey. Their selection might have been linked to their common occurrence in the steep or montane habitats in the vicinity of the site, which would have provided humans with continuous or seasonal access to them. Alternatively, wild goats may have been specifically targeted for reasons beyond subsistence, e.g., for particular uses of their hides or other body parts. Similar arguments for targeting specific ungulate taxa, e.g., gazelle, have also been made at other Levantine sites<sup><a data-track="click" data-track-action="reference anchor" data-track-label="link" data-test="citation-ref" aria-label="Reference 68" title="Speth, J. Middle Palaeolithic subsistence in the Near East.  Farming 2012, 1–45 (2012)." href="/articles/s43247-026-03926-w#ref-CR68" id="ref-link-section-d128214488e5390">68</a></sup>.</p><h3 class="c-article__sub-heading" id="Sec12">Paleoecology and landscape-scale foraging strategies</h3><p>With most ungulate taxa classified as browsers or mixed feeders adapted to woody vegetation, the dental mesowear analysis of the herbivore species reveals a coherent signal of a Mediterranean woodland environment in all three central Levantine collections, spanning from approximately 400–100 ka. The interspecific differences visible from the mesowear scores speak for dietary niche partitioning among sympatric species, a key ecological mechanism that allowed multiple large herbivores to coexist within the same habitat<sup><a data-track="click" data-track-action="reference anchor" data-track-label="link" data-test="citation-ref" aria-label="Reference 69" title="Azorit, C., Tellado, S., Oya, A. &amp; Moro, J. Seasonal and specific diet variations in sympatric red and fallow deer of southern Spain: a preliminary approach to feeding behaviour. Anim. Prod. Sci. 52, 720–727 (2012)." href="/articles/s43247-026-03926-w#ref-CR69" id="ref-link-section-d128214488e5402">69</a>,<a data-track="click" data-track-action="reference anchor" data-track-label="link" data-test="citation-ref" aria-label="Reference 70" title="Torres, R. T., Virgós, E., Santos, J., Linnell, J. D. C. &amp; Fonseca, C. Habitat use by sympatric red and roe deer in a Mediterranean ecosystem. Anim. Biol. 62, 351–366 (2012)." href="/articles/s43247-026-03926-w#ref-CR70" id="ref-link-section-d128214488e5405">70</a></sup>.</p><p>Minor variations in the mesowear patterns, for example, reflecting a lower level of abrasives in the teeth of red and fallow deer at Naame compared to those from Ras el-Kelb and Nahr Ibrahim, respectively, may reflect subtle local (also possibly temporal) differences in vegetation structure across the Lebanese coast, possibly linked to denser tree cover in the region of Naame in the Middle Paleolithic.</p><p>A paleoenvironmental reconstruction indicating the prevalence of wooded conditions in coastal Lebanon during the Middle Paleolithic is also supported by the available palynological data from Naame as well as other broadly contemporaneous cave sites, i.e., Ras el-Kelb Cave, Nahr Ibrahim, and Adlun. Even though these studies are limited, they do indicated the presence of typical Mediterranean forest taxa, supporting the inference of a well-developed vegetation cover composed of a diverse mix of trees and shrubs, like fir (<i>Abies</i> spp.), wingnut (<i>Pterocarya</i> spp.), birch (<i>Betula</i> spp.), hazel (<i>Corylus</i> spp.), elm (<i>Ulmus</i> spp.), lime (<i>Tilia</i> spp.), hop hornbeam (<i>Ostrya</i> spp.), hornbeam (<i>Carpinus</i> spp.), and ivy (<i>Hedera</i> spp.), as well as members of the <i>Amaranthaceae</i> family, grasses (<i>Poaceae</i>, formerly <i>Gramineae</i>), thorny burnet (<i>Sarcopoterium spinosum</i>), and false gromwell (<i>Theligonum cynocrambe</i>)<sup><a data-track="click" data-track-action="reference anchor" data-track-label="link" data-test="citation-ref" aria-label="Reference 23" title="Leroi-Gourhan, A. Pollens et terrasses marines au Liban. Quaternaria XV, 249–259 (1971)." href="/articles/s43247-026-03926-w#ref-CR23" id="ref-link-section-d128214488e5459">23</a></sup>. This woodland setting would have provided a mosaic of resources and habitats, including dense understory browse and seasonally productive clearings.</p><p>In comparison to southern Levantine sites, ungulate mesowear data show that in the Middle Pleistocene woodland habitats analogous to those present at Ras el-Kelb and Nahr Ibrahim extended southward, as documented through the low abrasion mesowear pattern of ungulates of Qesem Cave. During the Late Pleistocene, however, woodland cover seems to have retreated northward, persisting in the central Levant as is evident by the mesowear patterns of ungulates at Naame, but disappearing from the southern Levantine regions of Nesher Ramla and Amud Cave as reflected by the more abrasive mesowear patterns of their ungulate taxa indicative of more open, grass-dominated environments<sup><a data-track="click" data-track-action="reference anchor" data-track-label="link" data-test="citation-ref" aria-label="Reference 36" title="Jallon, A., Rivals, F., Hovers, E. &amp; Rabinovich, R. Assessing seasonality and mobility from a fragmented faunal assemblage: the case of Amud Cave (Israel). Archaeol. Anthropol. Sci. 17, 115 (2025)." href="/articles/s43247-026-03926-w#ref-CR36" id="ref-link-section-d128214488e5466">36</a>,<a data-track="click" data-track-action="reference anchor" data-track-label="link" data-test="citation-ref" aria-label="Reference 37" title="Orbach, M. et al. Death at the water hole: Opportunistic hunting and scavenging events in the upper sequence of Middle Paleolithic Nesher Ramla, Israel. Quat. Sci. Rev. 339, 108852 (2024)." href="/articles/s43247-026-03926-w#ref-CR37" id="ref-link-section-d128214488e5469">37</a></sup>. This pattern establishes a persistent north-south ecological gradient during the Late Pleistocene, with the central Levant acting as a stable refugium for forest-adapted fauna, sustaining diverse ungulate communities and supporting hominin foraging strategies finely tuned to local ecological conditions.</p><p>The Late Pleistocene vegetation gradient that characterized the eastern Mediterranean coast is further supported by the evidence for the distribution of gazelle (<i>Gazella</i> spp.), notable from the Levantine sites. The sheer abundance of gazelle remains in archaeofaunal assemblages from the coastal southern Levantine sites, particularly during the Late Pleistocene<sup><a data-track="click" data-track-action="reference anchor" data-track-label="link" data-test="citation-ref" title="Speth, J. D. Middle Paleolithic Large-Mammal Hunting in the Southern Levant. Vertebrate Paleobiology and Paleoanthropology 19–43 &#xA;                  https://doi.org/10.1007/978-94-007-6766-9_3&#xA;                  &#xA;                 (2013)." href="#ref-CR71" id="ref-link-section-d128214488e5480">71</a>,<a data-track="click" data-track-action="reference anchor" data-track-label="link" data-test="citation-ref" title="Yeshurun, R. Middle Paleolithic Prey Choice Inferred from a Natural Pitfall Trap: Rantis Cave, Israel. in Vertebrate Paleobiology and Paleoanthropology 45–58. &#xA;                  https://doi.org/10.1007/978-94-007-6766-9_4&#xA;                  &#xA;                 (Springer, 2013)." href="#ref-CR72" id="ref-link-section-d128214488e5480_1">72</a>,<a data-track="click" data-track-action="reference anchor" data-track-label="link" data-test="citation-ref" aria-label="Reference 73" title="Yeshurun, R. Paleolithic Animal Remains in the Mount Carmel Caves: A Review of the Historical and Modern Research. in Bones and Identity: Zooarchaeological approaches to reconstructing social and cultural landscapes in Southwest Asia (eds. Marom, N., Yeshurun, R., Weissbrod, L. &amp; Bar-Oz, G.) 1–23 (Oxbow, Oxford, 2016)." href="/articles/s43247-026-03926-w#ref-CR73" id="ref-link-section-d128214488e5483">73</a></sup>, contrasts sharply with this taxon’s representation in the broadly contemporaneous central Levantine assemblages, whether its complete absence from the collections we studied here or its low representation in other collections, for example from Ksar’Akil rockshelter, and Ras el-Kelb and Nahr Ibrahim caves<sup><a data-track="click" data-track-action="reference anchor" data-track-label="link" data-test="citation-ref" aria-label="Reference 33" title="Garrard, A. N. Food procurement by Middle Palaeolithic hominids at Ras el-Kelb Cave in Lebanon. In The Mousterian Site of Ras el-Kelb, Lebanon (eds. Copeland, L. &amp; Moloney, N.) 45–62 (British Archaeological Reports, 1998)." href="/articles/s43247-026-03926-w#ref-CR33" id="ref-link-section-d128214488e5487">33</a>,<a data-track="click" data-track-action="reference anchor" data-track-label="link" data-test="citation-ref" aria-label="Reference 74" title="Bosch, M. D. et al. New chronology for Ksâr’Akil (Lebanon) supports Levantine route of modern human dispersal into Europe. Proc. Natl. Acad. Sci. USA 112, 7683–7688 (2015)." href="/articles/s43247-026-03926-w#ref-CR74" id="ref-link-section-d128214488e5490">74</a>,<a data-track="click" data-track-action="reference anchor" data-track-label="link" data-test="citation-ref" aria-label="Reference 75" title="Garrard, A. N. The Palaeolithic faunal remains from Adlun and their ecological context. in The Stone Age of Adlun (ed. Roe, D. A.) 397–413 (British Archaeological Reports, 1983)." href="/articles/s43247-026-03926-w#ref-CR75" id="ref-link-section-d128214488e5493">75</a></sup>. Notable as well is the gazelle’s documented absence from faunal assemblages from Late Pleistocene sites located further north along the Levantine coast<sup><a data-track="click" data-track-action="reference anchor" data-track-label="link" data-test="citation-ref" aria-label="Reference 66" title="Stiner, M. Prey choice, site occupation intensity &amp; economic diversity in the Middle – early Upper Palaeolithic at the Üçağizli Caves, Turkey.  Farming 2009, 1–20 (2009)." href="/articles/s43247-026-03926-w#ref-CR66" id="ref-link-section-d128214488e5497">66</a>,<a data-track="click" data-track-action="reference anchor" data-track-label="link" data-test="citation-ref" aria-label="Reference 76" title="Baykara, I. et al. The Middle Paleolithic occupations of Üçağızlı II Cave (Hatay, Turkey): Geoarcheological and archeological perspectives. J. Archaeol. Sci. Rep. 4, 409–426 (2015)." href="/articles/s43247-026-03926-w#ref-CR76" id="ref-link-section-d128214488e5500">76</a></sup>, where the woodland-shrubland mosaic environment likely extended. Today, in the Near East, gazelles are typically associated with xeric, open landscapes and are primarily grazers, with some seasonal browsing<sup><a data-track="click" data-track-action="reference anchor" data-track-label="link" data-test="citation-ref" aria-label="Reference 77" title="Baharav, D. Observation on the ecology of the mountain gazelle in the Upper Galilee, Israel. Mammalia 47, 59–70 (1983)." href="/articles/s43247-026-03926-w#ref-CR77" id="ref-link-section-d128214488e5504">77</a>,<a data-track="click" data-track-action="reference anchor" data-track-label="link" data-test="citation-ref" aria-label="Reference 78" title="Martin, L. Gazelle (Gazella spp.) behavioural ecology: Predicting animal behaviour for prehistoric environments in south-west Asia. J. Zool. 250, 13–30 (2000)." href="/articles/s43247-026-03926-w#ref-CR78" id="ref-link-section-d128214488e5507">78</a></sup>. Its high representation in the south would thus advocate the analogous presence of increasingly open environments. By contrast, the Pleistocene coastal woodlands of the central and northern Levant could have therefore represented the northern limit of gazelles’ ecological tolerance.</p><p>Zooarchaeological data from Syria further indicate that this north-south gradient formed part of a broader mosaic of Levantine environments during the Late Pleistocene. Middle Paleolithic assemblages from interior sites such as Umm el Tlel and the El Kowm/Hummal complex are dominated by equids, camelids, and gazelles, indicating open, arid to semi-arid steppe landscapes structured around springs and wadi-bottom water sources, with little evidence for sustained woodland expansion<sup><a data-track="click" data-track-action="reference anchor" data-track-label="link" data-test="citation-ref" aria-label="Reference 67" title="Griggo, C. Mousterian Fauna from Dederiyeh Cave and Comparisons with Fauna from Umm El Tlel and Douara Cave. Paléorient 30, 149–162 (2004)." href="/articles/s43247-026-03926-w#ref-CR67" id="ref-link-section-d128214488e5514">67</a>,<a data-track="click" data-track-action="reference anchor" data-track-label="link" data-test="citation-ref" aria-label="Reference 79" title="Tensorer, J. Le, et al.) vol. III 9–23 (Printed in the Press of the Ministry of Culture, Damascus-Syria, 2008)." href="/articles/s43247-026-03926-w#ref-CR79" id="ref-link-section-d128214488e5517">79</a>,<a data-track="click" data-track-action="reference anchor" data-track-label="link" data-test="citation-ref" aria-label="Reference 80" title="Jagher, R., Elsuede, H. &amp; Le Tensorer, J. M. El Kowm Oasis, human settlement in the Syrian Desert during the Pleistocene. Anthropologie 119, 542–580 (2015)." href="/articles/s43247-026-03926-w#ref-CR80" id="ref-link-section-d128214488e5520">80</a></sup>. Similarly, at Wadi Mushkuna rockshelter in the Anti-Lebanon foothills, equid-dominated faunal spectra have been interpreted as reflecting water-point-focused hunting strategies in open steppe settings<sup><a data-track="click" data-track-action="reference anchor" data-track-label="link" data-test="citation-ref" aria-label="Reference 81" title="Napierala, H. The Paleolithic Background of Early Food Producing Societies in the Fertile Crescent-Faunal Analysis. (Universitätsbibliothek Tübingen, Tübingen, 2012)." href="/articles/s43247-026-03926-w#ref-CR81" id="ref-link-section-d128214488e5524">81</a>,<a data-track="click" data-track-action="reference anchor" data-track-label="link" data-test="citation-ref" aria-label="Reference 82" title="Bretzke, K., Kandel, A. W. &amp; Conard, N. J. The Middle Paleolithic sequence of Wadi Mushkuna Rockshelter and its implications for hominin settlement dynamics in western Syria. Quat. Int. 435, 106–114 (2017)." href="/articles/s43247-026-03926-w#ref-CR82" id="ref-link-section-d128214488e5527">82</a></sup>. These records show that Middle Paleolithic hunter-gatherer groups occupied ecologically distinct desert-steppe environments in the northern Levantine interior, demonstrating that hominins adapted to a diversity of paleoecological zones across the Levant.</p><p>The dental microwear analysis, although constrained by sample size, provides important complementary evidence overall supporting a wooded environmental reconstruction, as almost all analyzed specimens have microwear signatures expected of browsers. Ungulate taxa that are commonly mixed feeders, such as aurochs, wild goats, and also rhinoceros, here exhibit microwear indicative of episodic shifts toward more intensive browsing. Additional microwear features, including high pit frequencies detected in wild goats and hypercoarse scratches and gouges observed in rhinoceros and fallow deer, point to the occasional ingestion of dust-laden or gritty low-lying vegetation, as well as bark stripping, or small branches and twigs feeding. Such behaviors tend to occur during periods of resource scarcity or intensified interspecific competition, most plausibly at the end of the dry season (typically September to December)<sup><a data-track="click" data-track-action="reference anchor" data-track-label="link" data-test="citation-ref" aria-label="Reference 83" title="Cheng, H. et al. The climate variability in northern Levant over the past 20,000 years. Geophys. Res. Lett. 42, 8641–8650 (2015)." href="/articles/s43247-026-03926-w#ref-CR83" id="ref-link-section-d128214488e5534">83</a>,<a data-track="click" data-track-action="reference anchor" data-track-label="link" data-test="citation-ref" aria-label="Reference 84" title="Kushnir, Y. et al. Paleo aridity in the Levant driven by a strong North Atlantic latitudinal surface temperature gradient and present-day relevance. Proc. Natl. Acad. Sci. USA 121, e2407166121 (2024)." href="/articles/s43247-026-03926-w#ref-CR84" id="ref-link-section-d128214488e5537">84</a></sup>. During this time, herbaceous vegetation would have been limited, and ungulates would have shifted their diets toward more fibrous, leaf-based resources. Documenting these behaviors in microwear patterns suggests that it is therefore likely that at least some of the analyzed individuals died during this time of the year.</p><p>The microwear signatures provide further evidence for the seasonal patterns of animal accumulation within the investigated collections. Analysis of scratch variability suggests that aurochs and rhinoceroses were accumulated over a restricted period of the year at Ras el-Kelb, thus supporting episodes of single-season hunting of this taxon at this site. A similar pattern of seasonal accumulation is observed for fallow deer at both Naame and Nahr Ibrahim, even if year-round occupations at these sites are generally evident from the microwear scratch variability of all taxa combined. These findings support a model in which hominins would have conducted seasonal hunting campaigns, likely during the end of the dry season. Our results for seasonal hunting behavior detected at Nahr Ibrahim and Ras el-Kelb, i.e., at the Lower to Middle Paleolithic transition, document the earliest zooarchaeological evidence for such behavior in Lebanon. This evidence complements previous findings from the southern Levant, where seasonal hunting behaviors have also been detected at the broadly contemporaneous deposits of Qesem Cave<sup><a data-track="click" data-track-action="reference anchor" data-track-label="link" data-test="citation-ref" aria-label="Reference 38" title="Rivals, F. et al. Seasonality, duration of the hominin occupations and hunting grounds at Middle Pleistocene Qesem Cave (Israel). Archaeol. Anthropol. Sci. 13, 1–17 (2021)." href="/articles/s43247-026-03926-w#ref-CR38" id="ref-link-section-d128214488e5544">38</a></sup>.</p><p>In the Middle Paleolithic, the better representation of sites and faunal assemblages allows for better reconstructions of hominin behavior. During this time, in the more open and dry southern regions of the Levant, hominins appear to have structured their foraging around temporary water sources and the cyclical availability of plant resources, timing their activities to coincide with productivity peaks at the onset or end of the rainy season<sup><a data-track="click" data-track-action="reference anchor" data-track-label="link" data-test="citation-ref" aria-label="Reference 36" title="Jallon, A., Rivals, F., Hovers, E. &amp; Rabinovich, R. Assessing seasonality and mobility from a fragmented faunal assemblage: the case of Amud Cave (Israel). Archaeol. Anthropol. Sci. 17, 115 (2025)." href="/articles/s43247-026-03926-w#ref-CR36" id="ref-link-section-d128214488e5551">36</a>,<a data-track="click" data-track-action="reference anchor" data-track-label="link" data-test="citation-ref" aria-label="Reference 37" title="Orbach, M. et al. Death at the water hole: Opportunistic hunting and scavenging events in the upper sequence of Middle Paleolithic Nesher Ramla, Israel. Quat. Sci. Rev. 339, 108852 (2024)." href="/articles/s43247-026-03926-w#ref-CR37" id="ref-link-section-d128214488e5554">37</a>,<a data-track="click" data-track-action="reference anchor" data-track-label="link" data-test="citation-ref" aria-label="Reference 85" title="Rendu, W. &amp; Speth, J. D. Seasonality of Kebara’s Middle Paleolithic Occupations: A Cementum Increment Analysis. in Kebara Cave Mt. Carmel, Israel. The Middle and Upper Paleolithic Archaeology. Part II. (eds. Meignen, L. &amp; Bar-Yosef, O.) 237–255 (Peabody Museum Press, 2019)." href="/articles/s43247-026-03926-w#ref-CR85" id="ref-link-section-d128214488e5557">85</a>,<a data-track="click" data-track-action="reference anchor" data-track-label="link" data-test="citation-ref" aria-label="Reference 86" title="Lieberman, D. E. Variability in Hunter-Gatherer Seasonal Mobility in the Southern Levant: From the Mousterian to the Natufian. Archeol. Pap. Am. Anthropological Assoc. 4, 207–219 (1993)." href="/articles/s43247-026-03926-w#ref-CR86" id="ref-link-section-d128214488e5560">86</a></sup>. By comparison, the central Levantine pattern is characterized by hominins targeting large-bodied browsers and mixed feeders in Mediterranean woodland settings during the late dry season, when prey vulnerability and predictability were heightened. Overall, by selectively targeting ecotones and microhabitats where prey tended to concentrate, hominins likely enhanced hunting efficiency. This is well exemplified by the differing faunal compositions at the studied sites in spite of their geographic proximity. At Nahr Ibrahim, for example, wild goat is represented at a higher frequency, likely related to the increased proximity of mountainous terrain compared to the other sites. At Ras el-Kelb’s estuarine settings, the prevalence of rhinoceros in the faunal collection suggests deliberate movement of hominins between ecologically distinct habitats to maximize foraging success. Therefore, rather than responding passively to environmental conditions, hominin groups in the central Levant appear to have had a good knowledge of the landscapes and to have strategically navigated territories, returning seasonally to hunting grounds located within manageable distances from primary occupation sites, something also documented in the southern Levant<sup><a data-track="click" data-track-action="reference anchor" data-track-label="link" data-test="citation-ref" aria-label="Reference 34" title="Marín-Arroyo, A. B. Palaeolithic human subsistence in mount carmel (Israel). A Taphonomic Assessment of Middle and Early Upper Palaeolithic Faunal Remains from Tabun, Skhul and el-Wad. Int. J. Osteoarchaeol. 23, 254–273 (2011)." href="/articles/s43247-026-03926-w#ref-CR34" id="ref-link-section-d128214488e5564">34</a>,<a data-track="click" data-track-action="reference anchor" data-track-label="link" data-test="citation-ref" aria-label="Reference 37" title="Orbach, M. et al. Death at the water hole: Opportunistic hunting and scavenging events in the upper sequence of Middle Paleolithic Nesher Ramla, Israel. Quat. Sci. Rev. 339, 108852 (2024)." href="/articles/s43247-026-03926-w#ref-CR37" id="ref-link-section-d128214488e5567">37</a>,<a data-track="click" data-track-action="reference anchor" data-track-label="link" data-test="citation-ref" aria-label="Reference 87" title="Marín-Arroyo, A. B. New Opportunities for Previously Excavated Sites: Paleoeconomy as a Human Evolutionary Indicator at Tabun Cave (Israel). Vertebrate Paleobiology and Paleoanthropology 59–75 &#xA;                  https://doi.org/10.1007/978-94-007-6766-9_5/COVER&#xA;                  &#xA;                 (2013)." href="/articles/s43247-026-03926-w#ref-CR87" id="ref-link-section-d128214488e5570">87</a></sup>. Landscape-scale energetic models emphasize the role of terrain in structuring hominin land use, proposing that rugged Mediterranean woodland landscapes supported compressed exploitation territories that could offset the higher locomotor and energetic costs associated with Neanderthals, whereas broader and more environmentally variable landscapes were exploited more extensively by anatomically modern humans<sup><a data-track="click" data-track-action="reference anchor" data-track-label="link" data-test="citation-ref" aria-label="Reference 88" title="Henry, D. O., Belmaker, M. &amp; Bergin, S. M. The effect of terrain on Neanderthal ecology in the Levant. Quat. Int. 435, 94–105 (2017)." href="/articles/s43247-026-03926-w#ref-CR88" id="ref-link-section-d128214488e5574">88</a></sup>. Although it is not currently possible to determine which hominin species was responsible for the accumulation of the assemblages examined here, our site catchment analyses are broadly consistent with this framework. The exploitation of woodland and ecotonal settings documented along the central Levantine coast therefore provides faunal-based support for the interpretation that Levantine coastal landscapes constituted favorable foraging contexts for Middle Paleolithic hominin populations, within which ecological niches likely overlapped even as strategies of landscape use and foraging organization may have varied.</p><p>Overall, these behaviors point to a resilient and flexible foraging system in the wooded central Levantine coastal strip during the Middle and Late Pleistocene, in which hominins repeatedly adjusted subsistence strategies to seasonal constraints while maintaining long-term engagement with complex, resource-rich landscapes.</p><h3 class="c-article__sub-heading" id="Sec13">Broader implications, limitations, and future directions</h3><p>This study provides new evidence for complex and adaptive hominin foraging strategies in the central Levant. Our findings demonstrate that Mediterranean woodlands persisted in the central Levant, potentially providing refugia during the Middle and Late Pleistocene. These landscapes sustained diverse ungulate populations and enabled hominins to develop seasonally structured hunting practices. The paleoenvironmental contrasts between the central and southern coastal Levantine regions highlighted by our study carry significant implications for understanding regional variability in hominin adaptations. This divergence likely influenced not only prey selection, but also mobility patterns, technological organization, and potentially even social dynamics.</p><p>We acknowledge that limitations inherent in legacy collections, such as recovery bias and limited stratigraphic control, constrain the resolution of our interpretations. Yet, our research highlights the importance of revisiting long-forgotten historical collections. Overall, our findings challenge simplistic narratives of uniform hominin adaptation across the Levant, emphasizing instead the critical role of local environmental conditions in shaping the diversity of Paleolithic lifeways.</p><p>Future research integrating stable isotope analysis, the study of lithic material associated with these collections, and the systematic comparison with newly excavated or other overlooked collections from Lebanon and neighboring regions will be essential to refining paleoenvironmental reconstructions and understanding the full extent of hominin adaptability in the eastern Mediterranean corridor.</p></div></div></section><section data-title="Materials and methods"><div class="c-article-section" id="Sec14-section"><h2 class="c-article-section__title js-section-title js-c-reading-companion-sections-item" id="Sec14">Materials and methods</h2><div class="c-article-section__content" id="Sec14-content"><p>The faunal material analyzed in this study originates from legacy collections curated at the Museum of Lebanese Prehistory (Saint Joseph University of Beirut), Beirut (Lebanon). The faunal remains from Nahr Ibrahim and Ras el-Kelb were collected in the late 19<sup>th</sup> century by the Jesuit Father Godefroy Zumoffen<sup><a data-track="click" data-track-action="reference anchor" data-track-label="link" data-test="citation-ref" aria-label="Reference 16" title="Zumoffen, G. La Phénicie Avant Les Phéniciens: L’age de La Pierre. (Beyrouth: Imprimerie Catholique, Beirut, 1900)." href="/articles/s43247-026-03926-w#ref-CR16" id="ref-link-section-d128214488e5606">16</a></sup> from within or from the vicinity of the two respective cave sites, in which excavations were later conducted by other researchers (see <a data-track="click" data-track-label="link" data-track-action="supplementary material anchor" href="/articles/s43247-026-03926-w#MOESM1">Supplementary Notes</a> <a data-track="click" data-track-label="link" data-track-action="supplementary material anchor" href="/articles/s43247-026-03926-w#MOESM2">S1</a> for further details). These later excavations at both caves yielded Middle Paleolithic lithic industries<sup><a data-track="click" data-track-action="reference anchor" data-track-label="link" data-test="citation-ref" aria-label="Reference 18" title="Garrod, D. &amp; Henri-Martin, G. Rapport préliminaire sur la fouille d’une grotte à Ras el Kelb, Liban, 1959. Bull. du Mus. ée de. Beyrouth XVI, 61–67 (1961)." href="/articles/s43247-026-03926-w#ref-CR18" id="ref-link-section-d128214488e5616">18</a>,<a data-track="click" data-track-action="reference anchor" data-track-label="link" data-test="citation-ref" aria-label="Reference 89" title="Solecki, Ralph. S. The Middle Paleolithic site of Nahr Ibrahim (Asfourieh Cave) in Lebanon. in Problems in Prehistory: North Africa and Levant (eds. Wendorf, F. &amp; Marks, A. E.) 283–295 (Southern Methodist University Press, Dallas, 1975)." href="/articles/s43247-026-03926-w#ref-CR89" id="ref-link-section-d128214488e5619">89</a></sup>. Since the material Zumoffen collected from Nahr Ibrahim came from within the cave, even if lacking stratigraphic control, we expect it to broadly fall within the chronological range of the later excavations carried out by Ralph Solecki. In the case of Ras el-Kelb, Zumoffen’s collected material came not from the cave itself, but from a locality on the promontory higher than the cave. Zumoffen reported the presence of Acheulean alongside Mousterian lithic artifacts from the regions where he collected the fauna<sup><a data-track="click" data-track-action="reference anchor" data-track-label="link" data-test="citation-ref" aria-label="Reference 16" title="Zumoffen, G. La Phénicie Avant Les Phéniciens: L’age de La Pierre. (Beyrouth: Imprimerie Catholique, Beirut, 1900)." href="/articles/s43247-026-03926-w#ref-CR16" id="ref-link-section-d128214488e5624">16</a></sup>. It is worth noting that a later report confirmed the presence of Acheulean industries in the same area<sup><a data-track="click" data-track-action="reference anchor" data-track-label="link" data-test="citation-ref" aria-label="Reference 90" title="Copeland, L.. &amp; Moloney, N. The Mousterian Site of Ras El-Kelb, Lebanon. vol. 706 (BAR International Series, 1998)." href="/articles/s43247-026-03926-w#ref-CR90" id="ref-link-section-d128214488e5628">90</a></sup>. Thus, here we expect Zumoffen’s faunal collections to be older than the dates obtained from the later excavations of Ras el-Kelb Cave. The material from Naame was recovered during excavations of the site in 1967 by the Jesuit Father Henri Fleisch<sup><a data-track="click" data-track-action="reference anchor" data-track-label="link" data-test="citation-ref" aria-label="Reference 26" title="Fleisch, H. Habitats du Paléolithique Moyen a Naamé. Bull. du Mus. ée de. Beyrouth XIII, 25–39 (1970)." href="/articles/s43247-026-03926-w#ref-CR26" id="ref-link-section-d128214488e5632">26</a>,<a data-track="click" data-track-action="reference anchor" data-track-label="link" data-test="citation-ref" aria-label="Reference 57" title="Fleisch, H. La destruction des habitats du Paléolithique moyen à Naamé (Liban). Ann. Georgr. 27, 38 (1980)." href="/articles/s43247-026-03926-w#ref-CR57" id="ref-link-section-d128214488e5635">57</a></sup>. Specifically, our material comes from Fleisch’s area three (PIII) from zones 2 and 0 (PIII<sub>2</sub> and PIII<sub>0</sub>) within the brecciated deposits that he found in this area, as well as from one of the trenches (Trench A) which he dug in what he called the <i>Niveau Supérieur</i>, an area in grounds above these brecciated deposits. Additionally, we also analyzed material recovered from a breccia block (<i>Bloc du 75</i>), which was recovered by Fleisch during a later visit in 1975 to the site when it was being blasted for the construction of the coastal highway. Although there is no record of the specific profile zone from which this bloc originated, it most likely came from levels below the <i>Niveau Supérieur</i> and down to PIII<sub>0</sub> and was included in the analysis to maximize the dataset from Naame.</p><p>Overall, the Naame deposits all yielded a relatively homogeneous Middle Paleolithic technocomplex and a preliminary date placing this assemblage at the end of MIS 5 (see <a data-track="click" data-track-label="link" data-track-action="supplementary material anchor" href="/articles/s43247-026-03926-w#MOESM1">Supplementary Notes</a> <a data-track="click" data-track-label="link" data-track-action="supplementary material anchor" href="/articles/s43247-026-03926-w#MOESM2">S1</a> for further details).</p><p>Given the substantial alteration or destruction of the original site contexts, the legacy faunal collections analyzed in the present study represent a unique and irreplaceable source of information for reconstructing the Pleistocene record of coastal Lebanon.</p><h3 class="c-article__sub-heading c-article__sub-heading--divider" id="Sec15">Chronology</h3><p>Dating analyses of five selected fossil teeth (three from Naame and one each from Ras el-Kelb and Nahr Ibrahim, Supplementary Table <a data-track="click" data-track-label="link" data-track-action="supplementary material anchor" href="/articles/s43247-026-03926-w#MOESM2">S9</a>) were carried out at the Centro Nacional de Investigación sobre la Evolución Humana (CENIEH), Spain. ESR Dose evaluation utilized the multiple aliquot additive dose (MAAD) method, and the enamel powder was split into twelve aliquots and gamma irradiated at increasing doses. ESR measurements were carried out at room temperature with either an EMXmicro 6/1 Bruker or an ELEXSYS E500 Bruker X-band ESR spectrometers (Supplementary Table <a data-track="click" data-track-label="link" data-track-action="supplementary material anchor" href="/articles/s43247-026-03926-w#MOESM2">S10</a>) coupled to a standard rectangular ER 4102ST cavity following the standard procedure employed at CENIEH. The ESR intensities were extracted from T1-B2 peak-to-peak amplitudes of the ESR signal<sup><a data-track="click" data-track-action="reference anchor" data-track-label="link" data-test="citation-ref" aria-label="Reference 91" title="Grün, R. Methods of dose determination using ESR spectra of tooth enamel. Radiat. Meas. 32, 767–772 (2000)." href="/articles/s43247-026-03926-w#ref-CR91" id="ref-link-section-d128214488e5680">91</a></sup>. D<sub>E</sub> values were obtained by fitting a single saturating exponential (SSE) through the mean ESR intensities derived from the repeated measurements, with data weighted by the inverse of the squared ESR intensity (1/I<sup>2</sup>)<sup><a data-track="click" data-track-action="reference anchor" data-track-label="link" data-test="citation-ref" aria-label="Reference 92" title="Grün, R. &amp; Brumby, S. The assessment of errors in past radiation doses extrapolated from ESR/TL dose-response data. Radiat. Meas. 23, 307–315 (1994)." href="/articles/s43247-026-03926-w#ref-CR92" id="ref-link-section-d128214488e5689">92</a>,<a data-track="click" data-track-action="reference anchor" data-track-label="link" data-test="citation-ref" aria-label="Reference 93" title="Duval, M. &amp; Grün, R. Are published ESR dose assessments on fossil tooth enamel reliable? Quat. Geochronol. 31, 19–27 (2016)." href="/articles/s43247-026-03926-w#ref-CR93" id="ref-link-section-d128214488e5692">93</a></sup>. The ESR dose response curves (DRC) are displayed in Supplementary Fig. <a data-track="click" data-track-label="link" data-track-action="supplementary material anchor" href="/articles/s43247-026-03926-w#MOESM2">S4</a>, while numerical fitting results are provided in Supplementary Table <a data-track="click" data-track-label="link" data-track-action="supplementary material anchor" href="/articles/s43247-026-03926-w#MOESM2">S10</a>. Solution U-series analyses of powdered dental tissues were carried out using a NEPTUNE MC-ICP-MS, following chemical treatment procedures and MC-ICP-MS analytical protocols described elsewhere, e.g., <sup><a data-track="click" data-track-action="reference anchor" data-track-label="link" data-test="citation-ref" aria-label="Reference 94" title="Pourmand, A., Tissot, F. L. H., Arienzo, M. &amp; Sharifi, A. Introducing a Comprehensive Data Reduction and Uncertainty Propagation Algorithm for U-Th Geochronometry with Extraction Chromatography and Isotope Dilution MC-ICP-MS. Geostand. Geoanal. Res. 38, 129–148 (2014)." href="/articles/s43247-026-03926-w#ref-CR94" id="ref-link-section-d128214488e5702">94</a>,<a data-track="click" data-track-action="reference anchor" data-track-label="link" data-test="citation-ref" aria-label="Reference 95" title="İşintek, İ et al. Pre-Roman U-Th datings of an aqueduct near ancient Lebedos (Aegean Region, Türkiye). J. Archaeol. Sci. Rep. 60, 104823 (2024)." href="/articles/s43247-026-03926-w#ref-CR95" id="ref-link-section-d128214488e5705">95</a></sup>. Closed-system U-series ages were calculated following Pourmand et al.<sup><a data-track="click" data-track-action="reference anchor" data-track-label="link" data-test="citation-ref" aria-label="Reference 94" title="Pourmand, A., Tissot, F. L. H., Arienzo, M. &amp; Sharifi, A. Introducing a Comprehensive Data Reduction and Uncertainty Propagation Algorithm for U-Th Geochronometry with Extraction Chromatography and Isotope Dilution MC-ICP-MS. Geostand. Geoanal. Res. 38, 129–148 (2014)." href="/articles/s43247-026-03926-w#ref-CR94" id="ref-link-section-d128214488e5709">94</a></sup>. Analytical results are given in Supplementary Table <a data-track="click" data-track-label="link" data-track-action="supplementary material anchor" href="/articles/s43247-026-03926-w#MOESM2">S11</a>.</p><p>The environmental dose rate from the sediment was evaluated from the samples collected during tooth preparation. The following parameters were used for the dose rate calculations: an alpha efficiency of 0.13 ± 0.02<sup><a data-track="click" data-track-action="reference anchor" data-track-label="link" data-test="citation-ref" aria-label="Reference 96" title="Grün, R. &amp; Katzenberger-Apel, O. An alpha irradiator for ESR dating. Anc. TL 12, 35–38 (1994)." href="/articles/s43247-026-03926-w#ref-CR96" id="ref-link-section-d128214488e5719">96</a></sup>, Monte-Carlo beta attenuation factors from Marsh<sup><a data-track="click" data-track-action="reference anchor" data-track-label="link" data-test="citation-ref" aria-label="Reference 97" title="Marsh, R. E. Beta-gradient Isochrons Using Electron Paramagnetic Resonance: Towards a New Dating Method in Archaeology. (McMaster University, 1999)." href="/articles/s43247-026-03926-w#ref-CR97" id="ref-link-section-d128214488e5723">97</a></sup>, dose-rate conversion factors from Adamiec and Aitken<sup><a data-track="click" data-track-action="reference anchor" data-track-label="link" data-test="citation-ref" aria-label="Reference 98" title="Adamiec, G. &amp; Aitken, M. J. Dose-rate conversion factors: update. Anc. TL 16, 37–50 (1998)." href="/articles/s43247-026-03926-w#ref-CR98" id="ref-link-section-d128214488e5727">98</a></sup>, and Guerin et al.<sup><a data-track="click" data-track-action="reference anchor" data-track-label="link" data-test="citation-ref" aria-label="Reference 99" title="Guérin, G., Mercier, N. &amp; G., A. Dose-rate conversion factors: Update. Ancient TL 29, 5–8 (2011)." href="/articles/s43247-026-03926-w#ref-CR99" id="ref-link-section-d128214488e5731">99</a></sup>, an estimated long-term water content of 0, 5 ± 3 wt.% and 20 ± 5 wt.% in enamel, dentine, and sediment, respectively. The long-term depth was roughly evaluated based on the information available in the literature. Combined U-series/ESR age calculations were performed with DATA<sup><a data-track="click" data-track-action="reference anchor" data-track-label="link" data-test="citation-ref" aria-label="Reference 100" title="Grün, R. The DATA program for the calculation of ESR age estimates on tooth enamel. Quat. Geochronol. 4, 231–232 (2009)." href="/articles/s43247-026-03926-w#ref-CR100" id="ref-link-section-d128214488e5735">100</a></sup> and USESR programs<sup><a data-track="click" data-track-action="reference anchor" data-track-label="link" data-test="citation-ref" aria-label="Reference 101" title="Shao, Q., Bahain, J. J., Dolo, J. M. &amp; Falguères, C. Monte Carlo approach to calculate US-ESR age and age uncertainty for tooth enamel. Quat. Geochronol. 22, 99–106 (2014)." href="/articles/s43247-026-03926-w#ref-CR101" id="ref-link-section-d128214488e5740">101</a></sup>, using the US<sup><a data-track="click" data-track-action="reference anchor" data-track-label="link" data-test="citation-ref" aria-label="Reference 102" title="Grün, R., Schwarcz, H. P. &amp; Chadam, J. ESR dating of tooth enamel: Coupled correction for U-uptake and U-series disequilibrium. Int. J. Rad. Appl. Instrum. D. 14, 237–241 (1988)." href="/articles/s43247-026-03926-w#ref-CR102" id="ref-link-section-d128214488e5744">102</a></sup>, AU<sup><a data-track="click" data-track-action="reference anchor" data-track-label="link" data-test="citation-ref" aria-label="Reference 103" title="Shao, Q., Bahain, J. J., Falguères, C., Dolo, J. M. &amp; Garcia, T. A new U-uptake model for combined ESR/U-series dating of tooth enamel. Quat. Geochronol. 10, 406–411 (2012)." href="/articles/s43247-026-03926-w#ref-CR103" id="ref-link-section-d128214488e5748">103</a></sup>, and CSUS uptake<sup><a data-track="click" data-track-action="reference anchor" data-track-label="link" data-test="citation-ref" aria-label="Reference 104" title="Grun, R. An alternative model for open system U-series/ESR age calculations: (closed system U-series)-ESR, CSUS-ESR. Ancient TL 18, (2000)." href="/articles/s43247-026-03926-w#ref-CR104" id="ref-link-section-d128214488e5752">104</a></sup> models. Data inputs and outputs are given in Supplementary Table <a data-track="click" data-track-label="link" data-track-action="supplementary material anchor" href="/articles/s43247-026-03926-w#MOESM2">S12</a>, while a complete description of the analytical procedure can be found in the <a data-track="click" data-track-label="link" data-track-action="supplementary material anchor" href="/articles/s43247-026-03926-w#MOESM1">Supplementary Notes</a> <a data-track="click" data-track-label="link" data-track-action="supplementary material anchor" href="/articles/s43247-026-03926-w#MOESM2">S3</a>. A series of sensitivity tests was carried out in order to properly evaluate the impact of the main sources of uncertainty on the age results (Tables <a data-track="click" data-track-label="link" data-track-action="supplementary material anchor" href="/articles/s43247-026-03926-w#MOESM2">S13</a> and <a data-track="click" data-track-label="link" data-track-action="supplementary material anchor" href="/articles/s43247-026-03926-w#MOESM2">S14</a>).</p><h3 class="c-article__sub-heading c-article__sub-heading--divider" id="Sec16">Faunal and taphonomic analysis</h3><p>The faunal assemblages analyzed here derive from legacy collections excavated using different recovery strategies and curated prior to modern standards. Due to the absence of formal cataloging, all specimens were recorded in a custom zooarchaeological database developed for this project and for the archives of the Museum of Lebanese Prehistory (Saint Joseph University of Beirut). Taxonomic identifications were made to the most specific level possible using as references the University of Tübingen’s comparative skeletal material as well as digital resources, e.g., <sup><a data-track="click" data-track-action="reference anchor" data-track-label="link" data-test="citation-ref" title="Pales, L. &amp; Lambert, C. Atlas Ostéologique Pour Servir À l’identification Des Mammifères Du Quaternaire. (Editions due Centre National de la Recherche Scientifique, 1971)." href="#ref-CR105" id="ref-link-section-d128214488e5781">105</a>,<a data-track="click" data-track-action="reference anchor" data-track-label="link" data-test="citation-ref" title="Hillson, S. Teeth. Teeth, Second Edition. &#xA;                  https://doi.org/10.1017/CBO9780511614477&#xA;                  &#xA;                 (Cambridge University Press, The Edinburgh Building, Cambridge cb2 2ru,UK, 2005)." href="#ref-CR106" id="ref-link-section-d128214488e5781_1">106</a>,<a data-track="click" data-track-action="reference anchor" data-track-label="link" data-test="citation-ref" aria-label="Reference 107" title="France, D. L. Human and Nonhuman Bone Identification: A Color Atlas. Human and Nonhuman Bone Identification. &#xA;                  https://doi.org/10.1201/9781420062878&#xA;                  &#xA;                 (CRC Press, 2008)." href="/articles/s43247-026-03926-w#ref-CR107" id="ref-link-section-d128214488e5784">107</a></sup>. A subset of the material had taxonomic labels, but all specimens were reassessed to ensure consistency. Identifications were taxonomic and by skeletal element, portion, side, and preservation status. Unidentifiable fragments were classified by size categories<sup><a data-track="click" data-track-action="reference anchor" data-track-label="link" data-test="citation-ref" aria-label="Reference 64" title="Stiner, M. C. The Faunas of Hayonim Cave (Israel): A 200,000-Year Record of Paleolithic Diet, Demography, and Society. (Peabody Museum of Archaeology and Ethnology, Harvard University, 2005)." href="/articles/s43247-026-03926-w#ref-CR64" id="ref-link-section-d128214488e5788">64</a></sup>.</p><p>Zooarchaeological quantification included the standard parameters: i.e., Number of Identified Specimens (NISP), Minimum Number of Elements (MNE), and Minimum Number of Individuals (MNI)<sup><a data-track="click" data-track-action="reference anchor" data-track-label="link" data-test="citation-ref" title="Grayson, D. K. Quantitative Zooarchaeology. &#xA;                  https://doi.org/10.1016/C2009-0-21855-1&#xA;                  &#xA;                 (Elsevier, 1984)." href="#ref-CR108" id="ref-link-section-d128214488e5795">108</a>,<a data-track="click" data-track-action="reference anchor" data-track-label="link" data-test="citation-ref" title="Lyman, R. L. Quantitative units and terminology in zooarchaeology. Am. Antiq. 59, 36–71 (1994)." href="#ref-CR109" id="ref-link-section-d128214488e5795_1">109</a>,<a data-track="click" data-track-action="reference anchor" data-track-label="link" data-test="citation-ref" aria-label="Reference 110" title="Stiner, M. C. Food procurement and transport by human and non-human predators. J. Archaeol. Sci. 18, 455–482 (1991)." href="/articles/s43247-026-03926-w#ref-CR110" id="ref-link-section-d128214488e5798">110</a></sup>. Taxonomic diversity was quantified using the Inverse Simpson’s Index<sup><a data-track="click" data-track-action="reference anchor" data-track-label="link" data-test="citation-ref" aria-label="Reference 111" title="Simpson, E. H. Measurement of diversity. Nat. 1949 163:4148 163, 688–688 (1949)." href="/articles/s43247-026-03926-w#ref-CR111" id="ref-link-section-d128214488e5802">111</a></sup>, which integrates species richness and evenness into a single metric of abundance structure. Simpson-based measures are considered relatively robust to variation in sampling effort and incomplete detection of rare taxa, particularly in uneven assemblages and small samples<sup><a data-track="click" data-track-action="reference anchor" data-track-label="link" data-test="citation-ref" aria-label="Reference 58" title="Faith, J. T. &amp; Du, A. The measurement of taxonomic evenness in zooarchaeology. Archaeol. Anthropol. Sci. 10, 1419–1428 (2018)." href="/articles/s43247-026-03926-w#ref-CR58" id="ref-link-section-d128214488e5806">58</a>,<a data-track="click" data-track-action="reference anchor" data-track-label="link" data-test="citation-ref" aria-label="Reference 112" title="Lyman, R. L. Quantitative Paleozoology. Quantitative Paleozoology (Cambridge University Press, 2008). &#xA;                  https://doi.org/10.1017/CBO9780511813863&#xA;                  &#xA;                ." href="/articles/s43247-026-03926-w#ref-CR112" id="ref-link-section-d128214488e5809">112</a></sup>, making them well suited to legacy zooarchaeological collections.</p><p>Differences in recovery history among sites necessarily affect the representation of rare taxa and small-bodied animals<sup><a data-track="click" data-track-action="reference anchor" data-track-label="link" data-test="citation-ref" aria-label="Reference 58" title="Faith, J. T. &amp; Du, A. The measurement of taxonomic evenness in zooarchaeology. Archaeol. Anthropol. Sci. 10, 1419–1428 (2018)." href="/articles/s43247-026-03926-w#ref-CR58" id="ref-link-section-d128214488e5816">58</a>,<a data-track="click" data-track-action="reference anchor" data-track-label="link" data-test="citation-ref" aria-label="Reference 108" title="Grayson, D. K. Quantitative Zooarchaeology. &#xA;                  https://doi.org/10.1016/C2009-0-21855-1&#xA;                  &#xA;                 (Elsevier, 1984)." href="/articles/s43247-026-03926-w#ref-CR108" id="ref-link-section-d128214488e5819">108</a>,<a data-track="click" data-track-action="reference anchor" data-track-label="link" data-test="citation-ref" aria-label="Reference 109" title="Lyman, R. L. Quantitative units and terminology in zooarchaeology. Am. Antiq. 59, 36–71 (1994)." href="/articles/s43247-026-03926-w#ref-CR109" id="ref-link-section-d128214488e5822">109</a></sup>. To evaluate the robustness of diversity-based comparisons and the influence of sampling and recovery bias quantitatively, we applied a sample completeness and diversity comparison framework well known in ecology and increasingly adopted in reconstructing deep-time biodiversity patterns research<sup><a data-track="click" data-track-action="reference anchor" data-track-label="link" data-test="citation-ref" aria-label="Reference 32" title="Chao, A. et al. Quantifying sample completeness and comparing diversities among assemblages. Ecol. Res. 35, 292–314 (2020)." href="/articles/s43247-026-03926-w#ref-CR32" id="ref-link-section-d128214488e5826">32</a>,<a data-track="click" data-track-action="reference anchor" data-track-label="link" data-test="citation-ref" title="Jones, M. &amp; Close, R. Standardizing fossil disparity metrics using sample coverage. Palaeontology 67, e12729 (2024)." href="#ref-CR113" id="ref-link-section-d128214488e5829">113</a>,<a data-track="click" data-track-action="reference anchor" data-track-label="link" data-test="citation-ref" title="Close, R. A., Evers, S. W., Alroy, J. &amp; Butler, R. J. How should we estimate diversity in the fossil record? Testing richness estimators using sampling-standardised discovery curves. Methods Ecol. Evol. 9, 1386–1400 (2018)." href="#ref-CR114" id="ref-link-section-d128214488e5829_1">114</a>,<a data-track="click" data-track-action="reference anchor" data-track-label="link" data-test="citation-ref" title="Chao, A. &amp; Jost, L. Coverage-based rarefaction and extrapolation: Standardizing samples by completeness rather than size. Ecology 93, 2533–2547 (2012)." href="#ref-CR115" id="ref-link-section-d128214488e5829_2">115</a>,<a data-track="click" data-track-action="reference anchor" data-track-label="link" data-test="citation-ref" aria-label="Reference 116" title="Colwell, R. K. et al. Models and estimators linking individual-based and sample-based rarefaction, extrapolation and comparison of assemblages. J. Plant Ecol. 5, 3–21 (2012)." href="/articles/s43247-026-03926-w#ref-CR116" id="ref-link-section-d128214488e5832">116</a></sup>. Using MNI data, we implemented the four-step analysis of Chao et al.<sup><a data-track="click" data-track-action="reference anchor" data-track-label="link" data-test="citation-ref" aria-label="Reference 32" title="Chao, A. et al. Quantifying sample completeness and comparing diversities among assemblages. Ecol. Res. 35, 292–314 (2020)." href="/articles/s43247-026-03926-w#ref-CR32" id="ref-link-section-d128214488e5836">32</a></sup>: (1) estimation of sample completeness profiles across diversity orders (q = 0–2), (2) size-based rarefaction and extrapolation to evaluate asymptotic behavior, (3) coverage-based rarefaction and extrapolation to standardize diversity comparisons by sample completeness rather than sample size, and (4) assessment of evenness profiles. Analyses were conducted on the iNEXT.4steps Online software<sup><a data-track="click" data-track-action="reference anchor" data-track-label="link" data-test="citation-ref" aria-label="Reference 31" title="Chao, A. &amp; Hu, K.-H. iNEXT.4steps Online: four-steps biodiversity analysis based on iNEXT. &#xA;                  https://chao.shinyapps.io/iNEXT_4steps&#xA;                  &#xA;                 (2023)." href="/articles/s43247-026-03926-w#ref-CR31" id="ref-link-section-d128214488e5840">31</a></sup>, with uncertainty estimated via bootstrap resampling (500 iterations). This framework allows diversity comparisons to be evaluated conservatively, distinguishing patterns driven by dominant taxa (q ≥ 1) from those sensitive to rare taxa (q = 0), and provides an explicit means to assess whether observed diversity differences are robust to recovery and sampling biases.</p><p>For taxonomic abundance, the MNI was used as the primary unit, with biomass estimates calculated by multiplying MNI values by estimated meat yields for Levantine ungulates<sup><a data-track="click" data-track-action="reference anchor" data-track-label="link" data-test="citation-ref" aria-label="Reference 22" title="Garrard, A. N. Man-Animal-Plant Relationships during the Upper Pleistocene and Early Holocene. (University of Cambridge, Cambridge, 1980)." href="/articles/s43247-026-03926-w#ref-CR22" id="ref-link-section-d128214488e5847">22</a></sup>, adjusted for age. We then compared relative abundances of %MNI and %biomass by assemblage to assess the economic contribution of prey species to the hominin diet. To explore regional patterns in prey selection and meat exploitation, we conducted a principal component analysis (PCA) of %MNI and estimated %biomass using the data from the different Naame assemblages as well as comparable datasets available from the broadly contemporaneous (MIS 5) assemblages from Ras el-Kelb Cave (from the layers K-M and D-J<sup><a data-track="click" data-track-action="reference anchor" data-track-label="link" data-test="citation-ref" aria-label="Reference 22" title="Garrard, A. N. Man-Animal-Plant Relationships during the Upper Pleistocene and Early Holocene. (University of Cambridge, Cambridge, 1980)." href="/articles/s43247-026-03926-w#ref-CR22" id="ref-link-section-d128214488e5851">22</a>,<a data-track="click" data-track-action="reference anchor" data-track-label="link" data-test="citation-ref" aria-label="Reference 33" title="Garrard, A. N. Food procurement by Middle Palaeolithic hominids at Ras el-Kelb Cave in Lebanon. In The Mousterian Site of Ras el-Kelb, Lebanon (eds. Copeland, L. &amp; Moloney, N.) 45–62 (British Archaeological Reports, 1998)." href="/articles/s43247-026-03926-w#ref-CR33" id="ref-link-section-d128214488e5854">33</a></sup>), and of the southern Levantine sites of Tabun (from layers B, C), and Skhul<sup><a data-track="click" data-track-action="reference anchor" data-track-label="link" data-test="citation-ref" aria-label="Reference 34" title="Marín-Arroyo, A. B. Palaeolithic human subsistence in mount carmel (Israel). A Taphonomic Assessment of Middle and Early Upper Palaeolithic Faunal Remains from Tabun, Skhul and el-Wad. Int. J. Osteoarchaeol. 23, 254–273 (2011)." href="/articles/s43247-026-03926-w#ref-CR34" id="ref-link-section-d128214488e5858">34</a></sup>. Unfortunately, no comparable datasets were available for our Nahr Ibrahim and Ras el-Kelb collections. Given the inverse relationship between body size and population density<sup><a data-track="click" data-track-action="reference anchor" data-track-label="link" data-test="citation-ref" aria-label="Reference 117" title="Damuth, J. Population density and body size in mammals. Nat. 1981 290:5808 290, 699–700 (1981)." href="/articles/s43247-026-03926-w#ref-CR117" id="ref-link-section-d128214488e5862">117</a>,<a data-track="click" data-track-action="reference anchor" data-track-label="link" data-test="citation-ref" aria-label="Reference 118" title="Damuth, J. Interspecific allometry of population density in mammals and other animals: the independence of body mass and population energy-use. Biol. J. Linn. Soc. 31, 193–246 (1987)." href="/articles/s43247-026-03926-w#ref-CR118" id="ref-link-section-d128214488e5865">118</a></sup>, we estimated the expected biomass of large species in natural communities and compared it to the zooarchaeological record to examine whether these taxa appear overrepresented, something which may indicate selective human emphasis on large-bodied game beyond ecological availability. We used Damuth’s law as a null ecological hypothesis<sup><a data-track="click" data-track-action="reference anchor" data-track-label="link" data-test="citation-ref" aria-label="Reference 119" title="Isaac, N. J. B., Storch, D. &amp; Carbone, C. The paradox of energy equivalence. Glob. Ecol. Biogeogr. 22, 1–5 (2013)." href="/articles/s43247-026-03926-w#ref-CR119" id="ref-link-section-d128214488e5869">119</a></sup>, calculating observed biomass as MNI × body mass and expected values from mass-abundance scaling (Expected MNI = Mass^(-0.75); Expected biomass = Mass^(0.25)). These relationships assume that species of greater body size occur at lower population densities but contribute proportionally to community biomass. We then plotted %Observed biomass against %Expected biomass, with a 1:1 dashed line indicating the null expectation. Taxa positioned above the line can be interpreted as overrepresented relative to their expected abundance, whereas those below the line are underrepresented. It should be noted that this comparison offers valuable insights into hominin prey choice, but they do not consider factors such as search time, handling time, or return rates, which also impact the overall costs of acquiring prey<sup><a data-track="click" data-track-action="reference anchor" data-track-label="link" data-test="citation-ref" title="MacArthur, R. H. &amp; Pianka, E. R. On Optimal Use of a Patchy Environment. Am. Naturalist 100, 603–609 (1966)." href="#ref-CR120" id="ref-link-section-d128214488e5874">120</a>,<a data-track="click" data-track-action="reference anchor" data-track-label="link" data-test="citation-ref" title="Simms, S. R.. Behavioral Ecology and Hunter-Gatherer Foraging: An Example from the Great Basin. (B.A.R., 1987)." href="#ref-CR121" id="ref-link-section-d128214488e5874_1">121</a>,<a data-track="click" data-track-action="reference anchor" data-track-label="link" data-test="citation-ref" aria-label="Reference 122" title="Cannon, M. D. A model of central place forager prey choice and an application to faunal remains from the Mimbres Valley, New Mexico. J. Anthropol. Archaeol. 22, 1–25 (2003)." href="/articles/s43247-026-03926-w#ref-CR122" id="ref-link-section-d128214488e5877">122</a></sup></p><p>Age-at-death was assessed through dental eruption and wear, as well as epiphyseal fusion, and classified individuals as juveniles, prime or old adults<sup><a data-track="click" data-track-action="reference anchor" data-track-label="link" data-test="citation-ref" title="Payne, S. Kill-off Patterns in Sheep and Goats: the Mandibles from Aşvan Kale. Anatol. Stud. 23, 281–303 (1973)." href="#ref-CR123" id="ref-link-section-d128214488e5884">123</a>,<a data-track="click" data-track-action="reference anchor" data-track-label="link" data-test="citation-ref" title="Wilson, B., Grigson, C. &amp; Payne, S. Ageing and Sexing Animal Bones from Archaeological Sites. Ageing and Sexing Animal Bones from Archaeological Sites (1982). &#xA;                  https://doi.org/10.30861/9780860541929&#xA;                  &#xA;                ." href="#ref-CR124" id="ref-link-section-d128214488e5884_1">124</a>,<a data-track="click" data-track-action="reference anchor" data-track-label="link" data-test="citation-ref" title="Stiner, M. C. The use of mortality patterns in archaeological studies of hominid predatory adaptations. J. Anthropol. Archaeol. 9, 305–351 (1990)." href="#ref-CR125" id="ref-link-section-d128214488e5884_2">125</a>,<a data-track="click" data-track-action="reference anchor" data-track-label="link" data-test="citation-ref" title="Azorit Casas, C. Guía para la determinación de la edad del ciervo ibérico (Cervus elaphus hispanicus) a través de su dentición: revisión metodológica y técnicas de elección. de. la Real. Academia de. Cienc. Veterinarias de. Andal. ía Orient., ISSN 1130-2534, Vol. 24, 2011, págs. 235-264 24, 235–264 (2011)." href="#ref-CR126" id="ref-link-section-d128214488e5884_3">126</a>,<a data-track="click" data-track-action="reference anchor" data-track-label="link" data-test="citation-ref" title="Bowen, F. et al. Dama Dentition: A New Tooth Eruption and Wear Method for Assessing the Age of Fallow Deer (Dama dama). Int. J. Osteoarchaeol. 26, 1089–1098 (2016)." href="#ref-CR127" id="ref-link-section-d128214488e5884_4">127</a>,<a data-track="click" data-track-action="reference anchor" data-track-label="link" data-test="citation-ref" title="Marín, J., Saladié, P., Azorit, C. &amp; Rodríguez-Hidalgo, A. Identification of age at death in red deer (Cervus elaphus) through the upper dentition: Eruption pattern, wear stage and crown heights. J. Archaeol. Sci. 163, 105934 (2024)." href="#ref-CR128" id="ref-link-section-d128214488e5884_5">128</a>,<a data-track="click" data-track-action="reference anchor" data-track-label="link" data-test="citation-ref" aria-label="Reference 129" title="Hillman-Smith, A. K. K., Anderson, J. L., Hall-Martin, A. J. &amp; Selaladi, D. J. P. Age estimation of the White rhinoceros (Ceratotherium simum). J. Zool. 210, 355–379 (1986)." href="/articles/s43247-026-03926-w#ref-CR129" id="ref-link-section-d128214488e5887">129</a></sup>. Mortality profiles were plotted in ternary diagrams to assess hunting behavior<sup><a data-track="click" data-track-action="reference anchor" data-track-label="link" data-test="citation-ref" aria-label="Reference 125" title="Stiner, M. C. The use of mortality patterns in archaeological studies of hominid predatory adaptations. J. Anthropol. Archaeol. 9, 305–351 (1990)." href="/articles/s43247-026-03926-w#ref-CR125" id="ref-link-section-d128214488e5891">125</a></sup>.</p><p>Despite the challenging preservation conditions and breccia concretions, the taphonomic analysis of the bone surfaces was carried out to reconstruct the origin of the bone accumulations for all three collections. Taphonomic modifications were examined on all specimens &gt;2 cm in length. Surface modifications, including cut marks, impact damage, burning, carnivore damage, and weathering, were assessed following established protocols<sup><a data-track="click" data-track-action="reference anchor" data-track-label="link" data-test="citation-ref" aria-label="Reference 60" title="Pickering, T. R. &amp; Egeland, C. P. Experimental patterns of hammerstone percussion damage on bones: implications for inferences of carcass processing by humans. J. Archaeol. Sci. 33, 459–469 (2006)." href="/articles/s43247-026-03926-w#ref-CR60" id="ref-link-section-d128214488e5898">60</a>,<a data-track="click" data-track-action="reference anchor" data-track-label="link" data-test="citation-ref" aria-label="Reference 62" title="Stiner, M. C., Kuhn, S. L., Weiner, S. &amp; Bar-Yosef, O. Differential Burning, Recrystallization, and Fragmentation of Archaeological Bone. J. Archaeol. Sci. 22, 223–237 (1995)." href="/articles/s43247-026-03926-w#ref-CR62" id="ref-link-section-d128214488e5901">62</a>,<a data-track="click" data-track-action="reference anchor" data-track-label="link" data-test="citation-ref" title="Domínguez-Rodrigo, M., de Juana, S., Galán, A. B. &amp; Rodríguez, M. A new protocol to differentiate trampling marks from butchery cut marks. J. Archaeol. Sci. 36, 2643–2654 (2009)." href="#ref-CR130" id="ref-link-section-d128214488e5904">130</a>,<a data-track="click" data-track-action="reference anchor" data-track-label="link" data-test="citation-ref" title="Fernández-Jalvo, Y. &amp; Andrews, P. Atlas of Taphonomic Identifications. Vertebrate Paleobiology and Paleoanthropology. &#xA;                  https://doi.org/10.1007/978-94-017-7432-1&#xA;                  &#xA;                 (2016)." href="#ref-CR131" id="ref-link-section-d128214488e5904_1">131</a>,<a data-track="click" data-track-action="reference anchor" data-track-label="link" data-test="citation-ref" title="Capaldo, S. D. &amp; Blumenschine, R. J. A quantitative diagnosis of notches made by hammerstone percussion and carnivore gnawing on bovid long bones. Am. Antiq. 59, 724–748 (1994)." href="#ref-CR132" id="ref-link-section-d128214488e5904_2">132</a>,<a data-track="click" data-track-action="reference anchor" data-track-label="link" data-test="citation-ref" title="Villa, P. &amp; Mahieu, E. Breakage patterns of human long bones. J. Hum. Evol. 21, 27–48 (1991)." href="#ref-CR133" id="ref-link-section-d128214488e5904_3">133</a>,<a data-track="click" data-track-action="reference anchor" data-track-label="link" data-test="citation-ref" aria-label="Reference 134" title="Behrensmeyer, A. K. Taphonomic and ecologic information from bone weathering. Paleobiology 4, 150–162 (1978)." href="/articles/s43247-026-03926-w#ref-CR134" id="ref-link-section-d128214488e5907">134</a></sup>. Biostratinomic and diagenetic alterations such as rodent gnawing, root etching, and chemical erosion<sup><a data-track="click" data-track-action="reference anchor" data-track-label="link" data-test="citation-ref" aria-label="Reference 135" title="Fisher, J. W. Bone surface modifications in zooarchaeology. J. Archaeol. Method Theory 2, 7–68 (1995)." href="/articles/s43247-026-03926-w#ref-CR135" id="ref-link-section-d128214488e5911">135</a>,<a data-track="click" data-track-action="reference anchor" data-track-label="link" data-test="citation-ref" aria-label="Reference 136" title="Lyman, R. L. Vertebrate Taphonomy. Vertebrate Taphonomy. &#xA;                  https://doi.org/10.1017/CBO9781139878302&#xA;                  &#xA;                 (Cambridge University Press, 2014)." href="/articles/s43247-026-03926-w#ref-CR136" id="ref-link-section-d128214488e5914">136</a></sup> were recorded in terms of presence/absence. Microscopes used included Leica S9D and Zeiss SteREO Discovery.V8; images were captured with integrated digital photomicrography.</p><h3 class="c-article__sub-heading c-article__sub-heading--divider" id="Sec17">Dental wear analysis</h3><p>Mesowear analysis<sup><a data-track="click" data-track-action="reference anchor" data-track-label="link" data-test="citation-ref" aria-label="Reference 137" title="Fortelius, M. &amp; Solounias, N. Functional characterization of ungulate molars using the abrasion-attrition wear gradient: A new method for reconstructing paleodiets. Am. Mus. Novit. 3301, 1–36 (2000)." href="/articles/s43247-026-03926-w#ref-CR137" id="ref-link-section-d128214488e5926">137</a></sup> was conducted following the “ruler method” developed by Mihlbachler et al.<sup><a data-track="click" data-track-action="reference anchor" data-track-label="link" data-test="citation-ref" aria-label="Reference 138" title="Mihlbachler, M. C., Rivals, F., Solounias, N. &amp; Semprebon, G. M. Dietary change and evolution of horses in North America. Science (1979) 331, 1178–1181 (2011)." href="/articles/s43247-026-03926-w#ref-CR138" id="ref-link-section-d128214488e5930">138</a></sup> on the well-preserved (i.e., complete and undamaged) buccal and lingual cusps of upper and lower molars of bovids and cervids, and on upper molars of rhinoceros. Only prime-aged adults were included to restrict possible ontogenetic wear variation<sup><a data-track="click" data-track-action="reference anchor" data-track-label="link" data-test="citation-ref" aria-label="Reference 139" title="Rivals, F., Mihlbachler, M. C. &amp; Solounias, N. Effect of ontogenetic-age distribution in fossil and modern samples on the interpretation of ungulate paleodiets using the mesowear method. J. Verterbrate Paleontol. 27, 763–767 (2007)." href="/articles/s43247-026-03926-w#ref-CR139" id="ref-link-section-d128214488e5934">139</a></sup>. Each cusp was assigned a mesowear score (MWS) from 0 to 6 based on macroscopic gradual changes in cusp shape and relief, from high and sharp to blunt and no relief<sup><a data-track="click" data-track-action="reference anchor" data-track-label="link" data-test="citation-ref" aria-label="Reference 138" title="Mihlbachler, M. C., Rivals, F., Solounias, N. &amp; Semprebon, G. M. Dietary change and evolution of horses in North America. Science (1979) 331, 1178–1181 (2011)." href="/articles/s43247-026-03926-w#ref-CR138" id="ref-link-section-d128214488e5938">138</a>,<a data-track="click" data-track-action="reference anchor" data-track-label="link" data-test="citation-ref" aria-label="Reference 140" title="Taylor, L. A. et al. Detecting inter-cusp and inter-tooth wear patterns in rhinocerotids. PLoS One 8, e80921 (2013)." href="/articles/s43247-026-03926-w#ref-CR140" id="ref-link-section-d128214488e5941">140</a></sup>. Mesowear scores were calculated at the individual level by averaging cusp values when multiple teeth were available. To test whether upper and lower molars could be combined, individual-level scores were compared between tooth classes within each site using Wilcoxon rank-sum tests. No statistically significant differences were detected (Naame: W = 47.5, <i>p</i> = 0.79; Nahr Ibrahim: W = 12.5, <i>p</i> = 0.71; Ras el-Kelb: W = 1.0, <i>p</i> = 0.095), and distributions were comparable. Upper and lower molars were therefore pooled, combining this data for all subsequent analyses – species-level and site-level averages. Differences in mesowear scores among species and sites were tested using Kruskal-Wallis rank-sum tests, followed by Dunn’s post-hoc pairwise comparisons with Benjamini-Hochberg correction.</p><p>Microwear analysis was performed on high-resolution casts of the cleaned occlusal surfaces, which were made using polyvinylsiloxane molding (Coltene President Microsystem regular body) and clear epoxy resin (Epo-Tek 301). Only specimens that were well-preserved and free of taphonomic damage were included<sup><a data-track="click" data-track-action="reference anchor" data-track-label="link" data-test="citation-ref" aria-label="Reference 141" title="King, T., Andrews, P. &amp; Boz, B. Effect of taphonomic processes on dental microwear. Am. J. Biol. Anthropol. 108, 359–373 (1999)." href="/articles/s43247-026-03926-w#ref-CR141" id="ref-link-section-d128214488e5958">141</a>,<a data-track="click" data-track-action="reference anchor" data-track-label="link" data-test="citation-ref" aria-label="Reference 142" title="El-Zaatari, S. Occlusal microwear texture analysis and the diets of historical/prehistoric hunter-gatherers. Int. J. Osteoarchaeol. 20, 67–87 (2010)." href="/articles/s43247-026-03926-w#ref-CR142" id="ref-link-section-d128214488e5961">142</a></sup>, thus reducing the original sample by 47.8% (i.e., from the 46 initially selected specimens to 22 on which this analysis could be performed). Using a Zeiss Stemi 2000C microscope at 35x magnification, microwear features within a standardized 0.16 mm² area were categorized as either scratches (elongated microfeatures) or pits (scars with circular or sub-circular outline), and counted<sup><a data-track="click" data-track-action="reference anchor" data-track-label="link" data-test="citation-ref" aria-label="Reference 41" title="Solounias, Nikos. &amp; Semprebon, Gina. Advances in the reconstruction of ungulate ecomorphology with application to early fossil equids. American Museum novitates; no. 3366. (2002)." href="/articles/s43247-026-03926-w#ref-CR41" id="ref-link-section-d128214488e5965">41</a>,<a data-track="click" data-track-action="reference anchor" data-track-label="link" data-test="citation-ref" aria-label="Reference 143" title="Semprebon, G. M., Godfrey, L. R., Solounias, N., Sutherland, M. R. &amp; Jungers, W. L. Can low-magnification stereomicroscopy reveal diet? J. Hum. Evol. 47, 115–144 (2004)." href="/articles/s43247-026-03926-w#ref-CR143" id="ref-link-section-d128214488e5968">143</a></sup>. A comparative and interpretive reference microwear database of extant and extinct ungulates with well-known dietary habits was used<sup><a data-track="click" data-track-action="reference anchor" data-track-label="link" data-test="citation-ref" aria-label="Reference 41" title="Solounias, Nikos. &amp; Semprebon, Gina. Advances in the reconstruction of ungulate ecomorphology with application to early fossil equids. American Museum novitates; no. 3366. (2002)." href="/articles/s43247-026-03926-w#ref-CR41" id="ref-link-section-d128214488e5972">41</a>,<a data-track="click" data-track-action="reference anchor" data-track-label="link" data-test="citation-ref" aria-label="Reference 144" title="Rivals, F. et al. Palaeoecology of the Mammoth Steppe fauna from the late Pleistocene of the North Sea and Alaska: Separating species preferences from geographic influence in paleoecological dental wear analysis. Palaeogeogr. Palaeoclimatol. Palaeoecol. 286, 42–54 (2010)." href="/articles/s43247-026-03926-w#ref-CR144" id="ref-link-section-d128214488e5975">144</a></sup>. Bivariate plots of pits vs. scratches counts were produced using the R script <i>microwearbivaR</i><sup><a data-track="click" data-track-action="reference anchor" data-track-label="link" data-test="citation-ref" aria-label="Reference 145" title="Rivals, F. MicrowearBivaR: a code to create tooth microwear bivariate plots in R. &#xA;                  https://doi.org/10.5281/ZENODO.2587575&#xA;                  &#xA;                ." href="/articles/s43247-026-03926-w#ref-CR145" id="ref-link-section-d128214488e5981">145</a></sup>. Since dental microwear patterns reflect short-term dietary signals and thus an individual’s diet a short period before death, patterns of anthropogenically accumulated fauna can be used to infer death seasonality, and this can in turn provide an estimation of the duration of human occupation in the layer where the fauna was deposited<sup><a data-track="click" data-track-action="reference anchor" data-track-label="link" data-test="citation-ref" aria-label="Reference 146" title="Rivals, F., Prignano, L., Semprebon, G. M. &amp; Lozano, S. A tool for determining duration of mortality events in archaeological assemblages using extant ungulate microwear. Sci. Rep. 2015 5:1 5, 1–12 (2015)." href="/articles/s43247-026-03926-w#ref-CR146" id="ref-link-section-d128214488e5985">146</a>,<a data-track="click" data-track-action="reference anchor" data-track-label="link" data-test="citation-ref" aria-label="Reference 147" title="Uzunidis, A. &amp; Rivals, F. Where and when? Combining dental wear and death seasons to improve paleoenvironmental reconstruction through ungulate diets. J. Archaeol. Sci. Rep. 52, 104258 (2023)." href="/articles/s43247-026-03926-w#ref-CR147" id="ref-link-section-d128214488e5988">147</a></sup>. We estimated seasonality of key prey ungulates in our samples and analyzed intra-group variability in microwear scratch frequency using the coefficient of variation (CV) and standard deviation (SD). These values were plotted on a classification graph dividing events into short-term, continuous, or non-consecutive mortality patterns<sup><a data-track="click" data-track-action="reference anchor" data-track-label="link" data-test="citation-ref" aria-label="Reference 146" title="Rivals, F., Prignano, L., Semprebon, G. M. &amp; Lozano, S. A tool for determining duration of mortality events in archaeological assemblages using extant ungulate microwear. Sci. Rep. 2015 5:1 5, 1–12 (2015)." href="/articles/s43247-026-03926-w#ref-CR146" id="ref-link-section-d128214488e5993">146</a></sup>. Given our small sample size, we applied a joint bootstrapped estimate (with <i>n</i> = 500 times) of CV and SD to improve the statistical robustness<sup><a data-track="click" data-track-action="reference anchor" data-track-label="link" data-test="citation-ref" aria-label="Reference 148" title="Domínguez-Rodrigo, M. et al. Constraining time and ecology on the Zinj paleolandscape: Microwear and mesowear analyses of the archaeofaunal remains of FLK Zinj and DS (Bed I), compared to FLK North (Bed I) and BK (Bed II) at Olduvai Gorge (Tanzania). Quat. Int. 526, 4–14 (2019)." href="/articles/s43247-026-03926-w#ref-CR148" id="ref-link-section-d128214488e6000">148</a></sup>.</p><p>One observer (GR) conducted both wear analyses to minimize inter-observer error.</p><h3 class="c-article__sub-heading c-article__sub-heading--divider" id="Sec18">Catchment area analysis</h3><p>To model the potential foraging territory of prehistoric humans, we generated a digital elevation model (DEM) of Lebanon modified to reflect sea levels during MIS 5. We computed travel cost surfaces and walking speed contours using Tobler’s Hiking Function, adjusted for different hominin locomotor profiles (Neanderthals and <i>Homo sapiens</i>). Catchment areas were reconstructed as travel-time polygons for each site. To infer ungulate habitat suitability, terrain slope was classified using a 30° threshold to distinguish plains vs. mountainous zones<sup><a data-track="click" data-track-action="reference anchor" data-track-label="link" data-test="citation-ref" aria-label="Reference 149" title="Marín Arroyo, A. B. Patrones de movilidad y control del territorio en el Cantábrico Oriental durante el Tardiglaciar. Trabajos de. Prehist. 65, 29–45 (2008)." href="/articles/s43247-026-03926-w#ref-CR149" id="ref-link-section-d128214488e6018">149</a></sup>. Slope categories were overlaid with catchment contours and corrected for submerged coastal areas. Wild goat habitat was restricted to steeper slopes, while grazing ungulates were associated with flatter terrain. All GIS and modeling steps were carried out in R (v.4.2.1; RStudio v.2022.2.3.492) using the raster and gdistance packages for cost-distance analysis, and in ArcGIS for slope classification and terrain composition statistics. The scripts and detailed workflow are provided in the <a data-track="click" data-track-label="link" data-track-action="supplementary material anchor" href="/articles/s43247-026-03926-w#MOESM1">Supplementary Notes</a> <a data-track="click" data-track-label="link" data-track-action="supplementary material anchor" href="/articles/s43247-026-03926-w#MOESM2">S2</a>.</p><h3 class="c-article__sub-heading c-article__sub-heading--divider" id="Sec19">Reporting summary</h3><p>Further information on research design is available in the <a data-track="click" data-track-label="link" data-track-action="supplementary material anchor" href="/articles/s43247-026-03926-w#MOESM3">Nature Portfolio Reporting Summary</a> linked to this article.</p></div></div></section>
                        </div>
                    

                    <div class="u-mt-32">
                        <section data-title="Data availability"><div class="c-article-section" id="data-availability-section"><h2 class="c-article-section__title js-section-title js-c-reading-companion-sections-item" id="data-availability">Data availability</h2><div class="c-article-section__content" id="data-availability-content">
              
              <p>All data are available in the main text or the supplementary materials. The R script and datasets used for the zooarchaeological analyses are freely available at <a href="https://github.com/gabrieleru91-coder/Paleoecology-Lebanon">https://github.com/gabrieleru91-coder/Paleoecology-Lebanon</a>, while the R script used for the site catchment analysis can be found at <a href="https://github.com/sdmclin/SET-PHMC">https://github.com/sdmclin/SET-PHMC</a>.</p>
            </div></div></section><div id="MagazineFulltextArticleBodySuffix"><section aria-labelledby="Bib1" data-title="References"><div class="c-article-section" id="Bib1-section"><h2 class="c-article-section__title js-section-title js-c-reading-companion-sections-item" id="Bib1">References</h2><div class="c-article-section__content" id="Bib1-content"><div data-container-section="references"><ol class="c-article-references" data-track-component="outbound reference" data-track-context="references section"><li class="c-article-references__item js-c-reading-companion-references-item" data-counter="1."><p class="c-article-references__text" id="ref-CR1">Bar-Yosef, O. &amp; Belfer-Cohen, A. Following Pleistocene road signs of human dispersals across Eurasia. <i>Quat. Int.</i> <b>285</b>, 30–43 (2013).</p><p class="c-article-references__links u-hide-print"><a data-track="click_references" rel="nofollow noopener" data-track-label="10.1016/j.quaint.2011.07.043" data-track-item_id="10.1016/j.quaint.2011.07.043" data-track-value="article reference" data-track-action="article reference" href="https://doi.org/10.1016%2Fj.quaint.2011.07.043" aria-label="Article reference 1" data-doi="10.1016/j.quaint.2011.07.043">Article</a> 
    <a data-track="click_references" data-track-action="google scholar reference" data-track-value="google scholar reference" data-track-label="link" data-track-item_id="link" rel="nofollow noopener" aria-label="Google Scholar reference 1" href="http://scholar.google.com/scholar_lookup?&amp;title=Following%20Pleistocene%20road%20signs%20of%20human%20dispersals%20across%20Eurasia&amp;journal=Quat.%20Int.&amp;doi=10.1016%2Fj.quaint.2011.07.043&amp;volume=285&amp;pages=30-43&amp;publication_year=2013&amp;author=Bar-Yosef%2CO&amp;author=Belfer-Cohen%2CA">
                    Google Scholar</a> 
                </p></li><li class="c-article-references__item js-c-reading-companion-references-item" data-counter="2."><p class="c-article-references__text" id="ref-CR2">Hajdinjak, M. et al. Initial Upper Palaeolithic humans in Europe had recent Neanderthal ancestry. <i>Nat. 2021 592:7853</i> <b>592</b>, 253–257 (2021).</p><p class="c-article-references__links u-hide-print"><a data-track="click_references" rel="nofollow noopener" data-track-label="link" data-track-item_id="link" data-track-value="cas reference" data-track-action="cas reference" href="/articles/cas-redirect/1:CAS:528:DC%2BB3MXosVClsLk%3D" aria-label="CAS reference 2">CAS</a> 
    <a data-track="click_references" data-track-action="google scholar reference" data-track-value="google scholar reference" data-track-label="link" data-track-item_id="link" rel="nofollow noopener" aria-label="Google Scholar reference 2" href="http://scholar.google.com/scholar_lookup?&amp;title=Initial%20Upper%20Palaeolithic%20humans%20in%20Europe%20had%20recent%20Neanderthal%20ancestry&amp;journal=Nat.%202021%20592%3A7853&amp;volume=592&amp;pages=253-257&amp;publication_year=2021&amp;author=Hajdinjak%2CM">
                    Google Scholar</a> 
                </p></li><li class="c-article-references__item js-c-reading-companion-references-item" data-counter="3."><p class="c-article-references__text" id="ref-CR3">Bouvier, B., Dambricourt Malassé, A., Otte, M., Levitzky, M. &amp; Hershkovitz, I. A new analysis of the neurocranium and mandible of the Skhūl I child: Taxonomic conclusions and cultural implications. <i>Anthropologie</i> <b>129</b>, 103385 (2025).</p><p class="c-article-references__links u-hide-print"><a data-track="click_references" rel="nofollow noopener" data-track-label="10.1016/j.anthro.2025.103385" data-track-item_id="10.1016/j.anthro.2025.103385" data-track-value="article reference" data-track-action="article reference" href="https://doi.org/10.1016%2Fj.anthro.2025.103385" aria-label="Article reference 3" data-doi="10.1016/j.anthro.2025.103385">Article</a> 
    <a data-track="click_references" data-track-action="google scholar reference" data-track-value="google scholar reference" data-track-label="link" data-track-item_id="link" rel="nofollow noopener" aria-label="Google Scholar reference 3" href="http://scholar.google.com/scholar_lookup?&amp;title=A%20new%20analysis%20of%20the%20neurocranium%20and%20mandible%20of%20the%20Skh%C5%ABl%20I%20child%3A%20Taxonomic%20conclusions%20and%20cultural%20implications&amp;journal=Anthropologie&amp;doi=10.1016%2Fj.anthro.2025.103385&amp;volume=129&amp;publication_year=2025&amp;author=Bouvier%2CB&amp;author=Dambricourt%20Malass%C3%A9%2CA&amp;author=Otte%2CM&amp;author=Levitzky%2CM&amp;author=Hershkovitz%2CI">
                    Google Scholar</a> 
                </p></li><li class="c-article-references__item js-c-reading-companion-references-item" data-counter="4."><p class="c-article-references__text" id="ref-CR4">El Zaatari, S. The central Levantine corridor: The Paleolithic of Lebanon. <i>Quat. Int.</i> <b>466</b>, 33–47 (2018).</p><p class="c-article-references__links u-hide-print"><a data-track="click_references" rel="nofollow noopener" data-track-label="10.1016/j.quaint.2017.06.047" data-track-item_id="10.1016/j.quaint.2017.06.047" data-track-value="article reference" data-track-action="article reference" href="https://doi.org/10.1016%2Fj.quaint.2017.06.047" aria-label="Article reference 4" data-doi="10.1016/j.quaint.2017.06.047">Article</a> 
    <a data-track="click_references" data-track-action="google scholar reference" data-track-value="google scholar reference" data-track-label="link" data-track-item_id="link" rel="nofollow noopener" aria-label="Google Scholar reference 4" href="http://scholar.google.com/scholar_lookup?&amp;title=The%20central%20Levantine%20corridor%3A%20The%20Paleolithic%20of%20Lebanon&amp;journal=Quat.%20Int.&amp;doi=10.1016%2Fj.quaint.2017.06.047&amp;volume=466&amp;pages=33-47&amp;publication_year=2018&amp;author=El%20Zaatari%2CS">
                    Google Scholar</a> 
                </p></li><li class="c-article-references__item js-c-reading-companion-references-item" data-counter="5."><p class="c-article-references__text" id="ref-CR5">Enzel, Y. &amp; Bar-Yosef, O. (eds.) <i>Quaternary of the Levant: Environments, Climate Change, and Humans</i>. <i>Quaternary of the Levant</i>. <a href="https://doi.org/10.1017/9781316106754" data-track="click_references" data-track-action="external reference" data-track-value="external reference" data-track-label="10.1017/9781316106754">https://doi.org/10.1017/9781316106754</a> (Cambridge University Press, 2017).</p></li><li class="c-article-references__item js-c-reading-companion-references-item" data-counter="6."><p class="c-article-references__text" id="ref-CR6">Garrod, D. A. E. <i>The Stone Age of Mount Carmel</i>. vol. II (Clarendon Press, Oxford, 1939).</p></li><li class="c-article-references__item js-c-reading-companion-references-item" data-counter="7."><p class="c-article-references__text" id="ref-CR7">Arensburg, B. &amp; Tillier, A.-M. Un nouvel enfant moustérien, de Qafzeh (Israël): Qafzeh 4a. <i>Bull. Mem. Soc. Anthropol. Paris</i> <b>10</b>, 61–69 (1983).</p><p class="c-article-references__links u-hide-print"><a data-track="click_references" rel="nofollow noopener" data-track-label="10.3406/bmsap.1983.3883" data-track-item_id="10.3406/bmsap.1983.3883" data-track-value="article reference" data-track-action="article reference" href="https://doi.org/10.3406%2Fbmsap.1983.3883" aria-label="Article reference 7" data-doi="10.3406/bmsap.1983.3883">Article</a> 
    <a data-track="click_references" data-track-action="google scholar reference" data-track-value="google scholar reference" data-track-label="link" data-track-item_id="link" rel="nofollow noopener" aria-label="Google Scholar reference 7" href="http://scholar.google.com/scholar_lookup?&amp;title=Un%20nouvel%20enfant%20moust%C3%A9rien%2C%20de%20Qafzeh%20%28Isra%C3%ABl%29%3A%20Qafzeh%204a&amp;journal=Bull.%20Mem.%20Soc.%20Anthropol.%20Paris&amp;doi=10.3406%2Fbmsap.1983.3883&amp;volume=10&amp;pages=61-69&amp;publication_year=1983&amp;author=Arensburg%2CB&amp;author=Tillier%2CA-M">
                    Google Scholar</a> 
                </p></li><li class="c-article-references__item js-c-reading-companion-references-item" data-counter="8."><p class="c-article-references__text" id="ref-CR8">Coppa, A., Grün, R., Stringer, C., Eggins, S. &amp; Vargiu, R. Newly recognized Pleistocene human teeth from Tabun Cave, Israel. <i>J. Hum. Evol.</i> <b>49</b>, 301–315 (2005).</p><p class="c-article-references__links u-hide-print"><a data-track="click_references" rel="nofollow noopener" data-track-label="10.1016/j.jhevol.2005.04.005" data-track-item_id="10.1016/j.jhevol.2005.04.005" data-track-value="article reference" data-track-action="article reference" href="https://doi.org/10.1016%2Fj.jhevol.2005.04.005" aria-label="Article reference 8" data-doi="10.1016/j.jhevol.2005.04.005">Article</a> 
    <a data-track="click_references" data-track-action="google scholar reference" data-track-value="google scholar reference" data-track-label="link" data-track-item_id="link" rel="nofollow noopener" aria-label="Google Scholar reference 8" href="http://scholar.google.com/scholar_lookup?&amp;title=Newly%20recognized%20Pleistocene%20human%20teeth%20from%20Tabun%20Cave%2C%20Israel&amp;journal=J.%20Hum.%20Evol.&amp;doi=10.1016%2Fj.jhevol.2005.04.005&amp;volume=49&amp;pages=301-315&amp;publication_year=2005&amp;author=Coppa%2CA&amp;author=Gr%C3%BCn%2CR&amp;author=Stringer%2CC&amp;author=Eggins%2CS&amp;author=Vargiu%2CR">
                    Google Scholar</a> 
                </p></li><li class="c-article-references__item js-c-reading-companion-references-item" data-counter="9."><p class="c-article-references__text" id="ref-CR9">Coppa, A., Manni, F., Stringer, C., Vargiu, R. &amp; Vecchi, F. Evidence for new Neanderthal teeth in Tabun Cave (Israel) by the application of self-organizing maps (SOMs). <i>J. Hum. Evol.</i> <b>52</b>, 601–613 (2007).</p><p class="c-article-references__links u-hide-print"><a data-track="click_references" rel="nofollow noopener" data-track-label="10.1016/j.jhevol.2006.11.009" data-track-item_id="10.1016/j.jhevol.2006.11.009" data-track-value="article reference" data-track-action="article reference" href="https://doi.org/10.1016%2Fj.jhevol.2006.11.009" aria-label="Article reference 9" data-doi="10.1016/j.jhevol.2006.11.009">Article</a> 
    <a data-track="click_references" data-track-action="google scholar reference" data-track-value="google scholar reference" data-track-label="link" data-track-item_id="link" rel="nofollow noopener" aria-label="Google Scholar reference 9" href="http://scholar.google.com/scholar_lookup?&amp;title=Evidence%20for%20new%20Neanderthal%20teeth%20in%20Tabun%20Cave%20%28Israel%29%20by%20the%20application%20of%20self-organizing%20maps%20%28SOMs%29&amp;journal=J.%20Hum.%20Evol.&amp;doi=10.1016%2Fj.jhevol.2006.11.009&amp;volume=52&amp;pages=601-613&amp;publication_year=2007&amp;author=Coppa%2CA&amp;author=Manni%2CF&amp;author=Stringer%2CC&amp;author=Vargiu%2CR&amp;author=Vecchi%2CF">
                    Google Scholar</a> 
                </p></li><li class="c-article-references__item js-c-reading-companion-references-item" data-counter="10."><p class="c-article-references__text" id="ref-CR10">Hershkovitz, I. et al. A Middle Pleistocene <i>Homo</i> from Nesher Ramla, Israel. <i>Science</i> <b>372</b>, 1424–1428 (2021).</p><p class="c-article-references__links u-hide-print"><a data-track="click_references" rel="nofollow noopener" data-track-label="10.1126/science.abh3169" data-track-item_id="10.1126/science.abh3169" data-track-value="article reference" data-track-action="article reference" href="https://doi.org/10.1126%2Fscience.abh3169" aria-label="Article reference 10" data-doi="10.1126/science.abh3169">Article</a> 
    <a data-track="click_references" rel="nofollow noopener" data-track-label="link" data-track-item_id="link" data-track-value="cas reference" data-track-action="cas reference" href="/articles/cas-redirect/1:CAS:528:DC%2BB3MXhsVCmsb7K" aria-label="CAS reference 10">CAS</a> 
    <a data-track="click_references" data-track-action="google scholar reference" data-track-value="google scholar reference" data-track-label="link" data-track-item_id="link" rel="nofollow noopener" aria-label="Google Scholar reference 10" href="http://scholar.google.com/scholar_lookup?&amp;title=A%20Middle%20Pleistocene%20Homo%20from%20Nesher%20Ramla%2C%20Israel&amp;journal=Science&amp;doi=10.1126%2Fscience.abh3169&amp;volume=372&amp;pages=1424-1428&amp;publication_year=2021&amp;author=Hershkovitz%2CI">
                    Google Scholar</a> 
                </p></li><li class="c-article-references__item js-c-reading-companion-references-item" data-counter="11."><p class="c-article-references__text" id="ref-CR11">Zaidner, Y. et al. Evidence from Tinshemet Cave in Israel suggests behavioural uniformity across Homo groups in the Levantine mid-Middle Palaeolithic circa 130,000–80,000 years ago. <i>Nat. Hum. Behav</i>. <a href="https://doi.org/10.1038/s41562-025-02110-y" data-track="click_references" data-track-action="external reference" data-track-value="external reference" data-track-label="10.1038/s41562-025-02110-y">https://doi.org/10.1038/s41562-025-02110-y</a> (2025).</p></li><li class="c-article-references__item js-c-reading-companion-references-item" data-counter="12."><p class="c-article-references__text" id="ref-CR12">Zohary, M. <i>Geobotanical Foundations of the Middle East</i>. (Gustav Fischer Verlag, Stuttgart, 1973).</p></li><li class="c-article-references__item js-c-reading-companion-references-item" data-counter="13."><p class="c-article-references__text" id="ref-CR13">Horowitz, A. <i>The Quaternary of Israel</i>. (Academic Press, New York, 1979).</p></li><li class="c-article-references__item js-c-reading-companion-references-item" data-counter="14."><p class="c-article-references__text" id="ref-CR14">Carrión, J., Amorós, G., Amorós, A. &amp; Marín-Arroyo, A. B. Beyond the cold steppes: Neanderthal landscapes and the neglect of flora. <i>Quat. Sci. Rev.</i> <b>371</b>, 109673 (2026).</p><p class="c-article-references__links u-hide-print"><a data-track="click_references" rel="nofollow noopener" data-track-label="10.1016/j.quascirev.2025.109673" data-track-item_id="10.1016/j.quascirev.2025.109673" data-track-value="article reference" data-track-action="article reference" href="https://doi.org/10.1016%2Fj.quascirev.2025.109673" aria-label="Article reference 14" data-doi="10.1016/j.quascirev.2025.109673">Article</a> 
    <a data-track="click_references" data-track-action="google scholar reference" data-track-value="google scholar reference" data-track-label="link" data-track-item_id="link" rel="nofollow noopener" aria-label="Google Scholar reference 14" href="http://scholar.google.com/scholar_lookup?&amp;title=Beyond%20the%20cold%20steppes%3A%20Neanderthal%20landscapes%20and%20the%20neglect%20of%20flora&amp;journal=Quat.%20Sci.%20Rev.&amp;doi=10.1016%2Fj.quascirev.2025.109673&amp;volume=371&amp;publication_year=2026&amp;author=Carri%C3%B3n%2CJ&amp;author=Amor%C3%B3s%2CG&amp;author=Amor%C3%B3s%2CA&amp;author=Mar%C3%ADn-Arroyo%2CAB">
                    Google Scholar</a> 
                </p></li><li class="c-article-references__item js-c-reading-companion-references-item" data-counter="15."><p class="c-article-references__text" id="ref-CR15">Tristram, H. B. <i>The Land of Israel: a Journal of Travels in Palestine</i>. (Society for Promoting Christian Knowledge, 1866).</p></li><li class="c-article-references__item js-c-reading-companion-references-item" data-counter="16."><p class="c-article-references__text" id="ref-CR16">Zumoffen, G. <i>La Phénicie Avant Les Phéniciens: L’age de La Pierre</i>. (Beyrouth: Imprimerie Catholique, Beirut, 1900).</p></li><li class="c-article-references__item js-c-reading-companion-references-item" data-counter="17."><p class="c-article-references__text" id="ref-CR17">Zumoffen, G. L’âge de la pierre en Phénicie. <b>3</b>, 431–455 (1908).</p></li><li class="c-article-references__item js-c-reading-companion-references-item" data-counter="18."><p class="c-article-references__text" id="ref-CR18">Garrod, D. &amp; Henri-Martin, G. Rapport préliminaire sur la fouille d’une grotte à Ras el Kelb, Liban, 1959. <i>Bull. du Mus. ée de. Beyrouth</i> <b>XVI</b>, 61–67 (1961).</p><p class="c-article-references__links u-hide-print"><a data-track="click_references" data-track-action="google scholar reference" data-track-value="google scholar reference" data-track-label="link" data-track-item_id="link" rel="nofollow noopener" aria-label="Google Scholar reference 18" href="http://scholar.google.com/scholar_lookup?&amp;title=Rapport%20pr%C3%A9liminaire%20sur%20la%20fouille%20d%E2%80%99une%20grotte%20%C3%A0%20Ras%20el%20Kelb%2C%20Liban%2C%201959&amp;journal=Bull.%20du%20Mus.%20%C3%A9e%20de.%20Beyrouth&amp;volume=XVI&amp;pages=61-67&amp;publication_year=1961&amp;author=Garrod%2CD&amp;author=Henri-Martin%2CG">
                    Google Scholar</a> 
                </p></li><li class="c-article-references__item js-c-reading-companion-references-item" data-counter="19."><p class="c-article-references__text" id="ref-CR19">Ewing, J. F. Preliminary Note on the Excavations at the Palaeolithic Site of Ksâr’Akil, Republic of Lebanon. <i>Antiquity</i> <b>21</b>, 186–196 (1947).</p><p class="c-article-references__links u-hide-print"><a data-track="click_references" rel="nofollow noopener" data-track-label="10.1017/S0003598X00016677" data-track-item_id="10.1017/S0003598X00016677" data-track-value="article reference" data-track-action="article reference" href="https://doi.org/10.1017%2FS0003598X00016677" aria-label="Article reference 19" data-doi="10.1017/S0003598X00016677">Article</a> 
    <a data-track="click_references" data-track-action="google scholar reference" data-track-value="google scholar reference" data-track-label="link" data-track-item_id="link" rel="nofollow noopener" aria-label="Google Scholar reference 19" href="http://scholar.google.com/scholar_lookup?&amp;title=Preliminary%20Note%20on%20the%20Excavations%20at%20the%20Palaeolithic%20Site%20of%20Ks%C3%A2r%E2%80%99Akil%2C%20Republic%20of%20Lebanon&amp;journal=Antiquity&amp;doi=10.1017%2FS0003598X00016677&amp;volume=21&amp;pages=186-196&amp;publication_year=1947&amp;author=Ewing%2CJF">
                    Google Scholar</a> 
                </p></li><li class="c-article-references__item js-c-reading-companion-references-item" data-counter="20."><p class="c-article-references__text" id="ref-CR20">Hooijer, D. A. The fossil vertebrates of Ksâr’akil, a palaeolithic rock shelter in the Lebanon. <i>Zoologische Verhandelingen</i> <b>49</b>, 1–68 (1961).</p><p class="c-article-references__links u-hide-print"><a data-track="click_references" data-track-action="google scholar reference" data-track-value="google scholar reference" data-track-label="link" data-track-item_id="link" rel="nofollow noopener" aria-label="Google Scholar reference 20" href="http://scholar.google.com/scholar_lookup?&amp;title=The%20fossil%20vertebrates%20of%20Ks%C3%A2r%E2%80%99akil%2C%20a%20palaeolithic%20rock%20shelter%20in%20the%20Lebanon&amp;journal=Zoologische%20Verhandelingen&amp;volume=49&amp;pages=1-68&amp;publication_year=1961&amp;author=Hooijer%2CDA">
                    Google Scholar</a> 
                </p></li><li class="c-article-references__item js-c-reading-companion-references-item" data-counter="21."><p class="c-article-references__text" id="ref-CR21">Gautier, A. The fauna of Masloukh. <i>Bull. du Mus. ée de. Beyrouth</i> <b>XXIII</b>, 135 (1970).</p><p class="c-article-references__links u-hide-print"><a data-track="click_references" data-track-action="google scholar reference" data-track-value="google scholar reference" data-track-label="link" data-track-item_id="link" rel="nofollow noopener" aria-label="Google Scholar reference 21" href="http://scholar.google.com/scholar_lookup?&amp;title=The%20fauna%20of%20Masloukh&amp;journal=Bull.%20du%20Mus.%20%C3%A9e%20de.%20Beyrouth&amp;volume=XXIII&amp;publication_year=1970&amp;author=Gautier%2CA">
                    Google Scholar</a> 
                </p></li><li class="c-article-references__item js-c-reading-companion-references-item" data-counter="22."><p class="c-article-references__text" id="ref-CR22">Garrard, A. N. Man-Animal-Plant Relationships during the Upper Pleistocene and Early Holocene. (University of Cambridge, Cambridge, 1980).</p></li><li class="c-article-references__item js-c-reading-companion-references-item" data-counter="23."><p class="c-article-references__text" id="ref-CR23">Leroi-Gourhan, A. Pollens et terrasses marines au Liban. <i>Quaternaria</i> <b>XV</b>, 249–259 (1971).</p><p class="c-article-references__links u-hide-print"><a data-track="click_references" data-track-action="google scholar reference" data-track-value="google scholar reference" data-track-label="link" data-track-item_id="link" rel="nofollow noopener" aria-label="Google Scholar reference 23" href="http://scholar.google.com/scholar_lookup?&amp;title=Pollens%20et%20terrasses%20marines%20au%20Liban&amp;journal=Quaternaria&amp;volume=XV&amp;pages=249-259&amp;publication_year=1971&amp;author=Leroi-Gourhan%2CA">
                    Google Scholar</a> 
                </p></li><li class="c-article-references__item js-c-reading-companion-references-item" data-counter="24."><p class="c-article-references__text" id="ref-CR24">Copeland, L. The Middle Palaeolithic of Adlun and Ras el Kelb (Lebanon): First results from a study of the flint industries. <i>Paléorient</i> <b>4</b>, 33–57 (1978).</p><p class="c-article-references__links u-hide-print"><a data-track="click_references" rel="nofollow noopener" data-track-label="10.3406/paleo.1978.4212" data-track-item_id="10.3406/paleo.1978.4212" data-track-value="article reference" data-track-action="article reference" href="https://doi.org/10.3406%2Fpaleo.1978.4212" aria-label="Article reference 24" data-doi="10.3406/paleo.1978.4212">Article</a> 
    <a data-track="click_references" data-track-action="google scholar reference" data-track-value="google scholar reference" data-track-label="link" data-track-item_id="link" rel="nofollow noopener" aria-label="Google Scholar reference 24" href="http://scholar.google.com/scholar_lookup?&amp;title=The%20Middle%20Palaeolithic%20of%20Adlun%20and%20Ras%20el%20Kelb%20%28Lebanon%29%3A%20First%20results%20from%20a%20study%20of%20the%20flint%20industries&amp;journal=Pal%C3%A9orient&amp;doi=10.3406%2Fpaleo.1978.4212&amp;volume=4&amp;pages=33-57&amp;publication_year=1978&amp;author=Copeland%2CL">
                    Google Scholar</a> 
                </p></li><li class="c-article-references__item js-c-reading-companion-references-item" data-counter="25."><p class="c-article-references__text" id="ref-CR25">Sanlaville, P. Etude Géomorphologique de la région littorale du Liban. (Université Libanaise, 1977).</p></li><li class="c-article-references__item js-c-reading-companion-references-item" data-counter="26."><p class="c-article-references__text" id="ref-CR26">Fleisch, H. Habitats du Paléolithique Moyen a Naamé. <i>Bull. du Mus. ée de. Beyrouth</i> <b>XIII</b>, 25–39 (1970).</p><p class="c-article-references__links u-hide-print"><a data-track="click_references" data-track-action="google scholar reference" data-track-value="google scholar reference" data-track-label="link" data-track-item_id="link" rel="nofollow noopener" aria-label="Google Scholar reference 26" href="http://scholar.google.com/scholar_lookup?&amp;title=Habitats%20du%20Pal%C3%A9olithique%20Moyen%20a%20Naam%C3%A9&amp;journal=Bull.%20du%20Mus.%20%C3%A9e%20de.%20Beyrouth&amp;volume=XIII&amp;pages=25-39&amp;publication_year=1970&amp;author=Fleisch%2CH">
                    Google Scholar</a> 
                </p></li><li class="c-article-references__item js-c-reading-companion-references-item" data-counter="27."><p class="c-article-references__text" id="ref-CR27">Bailey, G. Time perspectives, palimpsests and the archaeology of time. <i>J. Anthropol. Archaeol.</i> <b>26</b>, 198–223 (2007).</p><p class="c-article-references__links u-hide-print"><a data-track="click_references" rel="nofollow noopener" data-track-label="10.1016/j.jaa.2006.08.002" data-track-item_id="10.1016/j.jaa.2006.08.002" data-track-value="article reference" data-track-action="article reference" href="https://doi.org/10.1016%2Fj.jaa.2006.08.002" aria-label="Article reference 27" data-doi="10.1016/j.jaa.2006.08.002">Article</a> 
    <a data-track="click_references" data-track-action="google scholar reference" data-track-value="google scholar reference" data-track-label="link" data-track-item_id="link" rel="nofollow noopener" aria-label="Google Scholar reference 27" href="http://scholar.google.com/scholar_lookup?&amp;title=Time%20perspectives%2C%20palimpsests%20and%20the%20archaeology%20of%20time&amp;journal=J.%20Anthropol.%20Archaeol.&amp;doi=10.1016%2Fj.jaa.2006.08.002&amp;volume=26&amp;pages=198-223&amp;publication_year=2007&amp;author=Bailey%2CG">
                    Google Scholar</a> 
                </p></li><li class="c-article-references__item js-c-reading-companion-references-item" data-counter="28."><p class="c-article-references__text" id="ref-CR28">Holdaway, S. &amp; Wandsnider, L. <i>Time in Archaeology: Time Perspectivism Revisited</i>. (University of Utah Press, Salt Lake City, 2008).</p></li><li class="c-article-references__item js-c-reading-companion-references-item" data-counter="29."><p class="c-article-references__text" id="ref-CR29">Duval, M. Electron Spin Resonance (ESR) Dating of Fossil Tooth Enamel. <i>Encyclopedia of Earth Sciences Series</i> 239–246 <a href="https://doi.org/10.1007/978-94-007-6304-3_71" data-track="click_references" data-track-action="external reference" data-track-value="external reference" data-track-label="10.1007/978-94-007-6304-3_71">https://doi.org/10.1007/978-94-007-6304-3_71</a> (2015).</p></li><li class="c-article-references__item js-c-reading-companion-references-item" data-counter="30."><p class="c-article-references__text" id="ref-CR30">Shaw, A. Lower and Middle Palaeolithic of Lebanon. In <i>Quaternary of the Levant</i> 555–566. <a href="https://doi.org/10.1017/9781316106754.061" data-track="click_references" data-track-action="external reference" data-track-value="external reference" data-track-label="10.1017/9781316106754.061">https://doi.org/10.1017/9781316106754.061</a> (Cambridge University Press, 2017).</p></li><li class="c-article-references__item js-c-reading-companion-references-item" data-counter="31."><p class="c-article-references__text" id="ref-CR31">Chao, A. &amp; Hu, K.-H. iNEXT.4steps Online: four-steps biodiversity analysis based on iNEXT. <a href="https://chao.shinyapps.io/iNEXT_4steps" data-track="click_references" data-track-action="external reference" data-track-value="external reference" data-track-label="https://chao.shinyapps.io/iNEXT_4steps">https://chao.shinyapps.io/iNEXT_4steps</a> (2023).</p></li><li class="c-article-references__item js-c-reading-companion-references-item" data-counter="32."><p class="c-article-references__text" id="ref-CR32">Chao, A. et al. Quantifying sample completeness and comparing diversities among assemblages. <i>Ecol. Res.</i> <b>35</b>, 292–314 (2020).</p><p class="c-article-references__links u-hide-print"><a data-track="click_references" rel="nofollow noopener" data-track-label="10.1111/1440-1703.12102" data-track-item_id="10.1111/1440-1703.12102" data-track-value="article reference" data-track-action="article reference" href="https://doi.org/10.1111%2F1440-1703.12102" aria-label="Article reference 32" data-doi="10.1111/1440-1703.12102">Article</a> 
    <a data-track="click_references" data-track-action="google scholar reference" data-track-value="google scholar reference" data-track-label="link" data-track-item_id="link" rel="nofollow noopener" aria-label="Google Scholar reference 32" href="http://scholar.google.com/scholar_lookup?&amp;title=Quantifying%20sample%20completeness%20and%20comparing%20diversities%20among%20assemblages&amp;journal=Ecol.%20Res.&amp;doi=10.1111%2F1440-1703.12102&amp;volume=35&amp;pages=292-314&amp;publication_year=2020&amp;author=Chao%2CA">
                    Google Scholar</a> 
                </p></li><li class="c-article-references__item js-c-reading-companion-references-item" data-counter="33."><p class="c-article-references__text" id="ref-CR33">Garrard, A. N. Food procurement by Middle Palaeolithic hominids at Ras el-Kelb Cave in Lebanon. In <i>The Mousterian Site of Ras el-Kelb</i>, <i>Lebanon</i> (eds. Copeland, L. &amp; Moloney, N.) 45–62 (British Archaeological Reports, 1998).</p></li><li class="c-article-references__item js-c-reading-companion-references-item" data-counter="34."><p class="c-article-references__text" id="ref-CR34">Marín-Arroyo, A. B. Palaeolithic human subsistence in mount carmel (Israel). A Taphonomic Assessment of Middle and Early Upper Palaeolithic Faunal Remains from Tabun, Skhul and el-Wad. <i>Int. J. Osteoarchaeol.</i> <b>23</b>, 254–273 (2011).</p><p class="c-article-references__links u-hide-print"><a data-track="click_references" rel="nofollow noopener" data-track-label="10.1002/oa.1241" data-track-item_id="10.1002/oa.1241" data-track-value="article reference" data-track-action="article reference" href="https://doi.org/10.1002%2Foa.1241" aria-label="Article reference 34" data-doi="10.1002/oa.1241">Article</a> 
    <a data-track="click_references" data-track-action="google scholar reference" data-track-value="google scholar reference" data-track-label="link" data-track-item_id="link" rel="nofollow noopener" aria-label="Google Scholar reference 34" href="http://scholar.google.com/scholar_lookup?&amp;title=Palaeolithic%20human%20subsistence%20in%20mount%20carmel%20%28Israel%29.%20A%20Taphonomic%20Assessment%20of%20Middle%20and%20Early%20Upper%20Palaeolithic%20Faunal%20Remains%20from%20Tabun%2C%20Skhul%20and%20el-Wad&amp;journal=Int.%20J.%20Osteoarchaeol.&amp;doi=10.1002%2Foa.1241&amp;volume=23&amp;pages=254-273&amp;publication_year=2011&amp;author=Mar%C3%ADn-Arroyo%2CAB">
                    Google Scholar</a> 
                </p></li><li class="c-article-references__item js-c-reading-companion-references-item" data-counter="35."><p class="c-article-references__text" id="ref-CR35">Orbach, M. &amp; Yeshurun, R. Fallow deer abundances and age profiles indicate opportunistic hunting in the Middle Paleolithic Levant. <i>J. Archaeol. Sci.</i> <b>180</b>, 106304 (2025).</p><p class="c-article-references__links u-hide-print"><a data-track="click_references" rel="nofollow noopener" data-track-label="10.1016/j.jas.2025.106304" data-track-item_id="10.1016/j.jas.2025.106304" data-track-value="article reference" data-track-action="article reference" href="https://doi.org/10.1016%2Fj.jas.2025.106304" aria-label="Article reference 35" data-doi="10.1016/j.jas.2025.106304">Article</a> 
    <a data-track="click_references" data-track-action="google scholar reference" data-track-value="google scholar reference" data-track-label="link" data-track-item_id="link" rel="nofollow noopener" aria-label="Google Scholar reference 35" href="http://scholar.google.com/scholar_lookup?&amp;title=Fallow%20deer%20abundances%20and%20age%20profiles%20indicate%20opportunistic%20hunting%20in%20the%20Middle%20Paleolithic%20Levant&amp;journal=J.%20Archaeol.%20Sci.&amp;doi=10.1016%2Fj.jas.2025.106304&amp;volume=180&amp;publication_year=2025&amp;author=Orbach%2CM&amp;author=Yeshurun%2CR">
                    Google Scholar</a> 
                </p></li><li class="c-article-references__item js-c-reading-companion-references-item" data-counter="36."><p class="c-article-references__text" id="ref-CR36">Jallon, A., Rivals, F., Hovers, E. &amp; Rabinovich, R. Assessing seasonality and mobility from a fragmented faunal assemblage: the case of Amud Cave (Israel). <i>Archaeol. Anthropol. Sci.</i> <b>17</b>, 115 (2025).</p><p class="c-article-references__links u-hide-print"><a data-track="click_references" rel="noopener" data-track-label="10.1007/s12520-025-02231-5" data-track-item_id="10.1007/s12520-025-02231-5" data-track-value="article reference" data-track-action="article reference" href="https://link.springer.com/doi/10.1007/s12520-025-02231-5" aria-label="Article reference 36" data-doi="10.1007/s12520-025-02231-5">Article</a> 
    <a data-track="click_references" data-track-action="google scholar reference" data-track-value="google scholar reference" data-track-label="link" data-track-item_id="link" rel="nofollow noopener" aria-label="Google Scholar reference 36" href="http://scholar.google.com/scholar_lookup?&amp;title=Assessing%20seasonality%20and%20mobility%20from%20a%20fragmented%20faunal%20assemblage%3A%20the%20case%20of%20Amud%20Cave%20%28Israel%29&amp;journal=Archaeol.%20Anthropol.%20Sci.&amp;doi=10.1007%2Fs12520-025-02231-5&amp;volume=17&amp;publication_year=2025&amp;author=Jallon%2CA&amp;author=Rivals%2CF&amp;author=Hovers%2CE&amp;author=Rabinovich%2CR">
                    Google Scholar</a> 
                </p></li><li class="c-article-references__item js-c-reading-companion-references-item" data-counter="37."><p class="c-article-references__text" id="ref-CR37">Orbach, M. et al. Death at the water hole: Opportunistic hunting and scavenging events in the upper sequence of Middle Paleolithic Nesher Ramla, Israel. <i>Quat. Sci. Rev.</i> <b>339</b>, 108852 (2024).</p><p class="c-article-references__links u-hide-print"><a data-track="click_references" rel="nofollow noopener" data-track-label="10.1016/j.quascirev.2024.108852" data-track-item_id="10.1016/j.quascirev.2024.108852" data-track-value="article reference" data-track-action="article reference" href="https://doi.org/10.1016%2Fj.quascirev.2024.108852" aria-label="Article reference 37" data-doi="10.1016/j.quascirev.2024.108852">Article</a> 
    <a data-track="click_references" data-track-action="google scholar reference" data-track-value="google scholar reference" data-track-label="link" data-track-item_id="link" rel="nofollow noopener" aria-label="Google Scholar reference 37" href="http://scholar.google.com/scholar_lookup?&amp;title=Death%20at%20the%20water%20hole%3A%20Opportunistic%20hunting%20and%20scavenging%20events%20in%20the%20upper%20sequence%20of%20Middle%20Paleolithic%20Nesher%20Ramla%2C%20Israel&amp;journal=Quat.%20Sci.%20Rev.&amp;doi=10.1016%2Fj.quascirev.2024.108852&amp;volume=339&amp;publication_year=2024&amp;author=Orbach%2CM">
                    Google Scholar</a> 
                </p></li><li class="c-article-references__item js-c-reading-companion-references-item" data-counter="38."><p class="c-article-references__text" id="ref-CR38">Rivals, F. et al. Seasonality, duration of the hominin occupations and hunting grounds at Middle Pleistocene Qesem Cave (Israel). <i>Archaeol. Anthropol. Sci.</i> <b>13</b>, 1–17 (2021).</p><p class="c-article-references__links u-hide-print"><a data-track="click_references" rel="noopener" data-track-label="10.1007/s12520-021-01460-8" data-track-item_id="10.1007/s12520-021-01460-8" data-track-value="article reference" data-track-action="article reference" href="https://link.springer.com/doi/10.1007/s12520-021-01460-8" aria-label="Article reference 38" data-doi="10.1007/s12520-021-01460-8">Article</a> 
    <a data-track="click_references" data-track-action="google scholar reference" data-track-value="google scholar reference" data-track-label="link" data-track-item_id="link" rel="nofollow noopener" aria-label="Google Scholar reference 38" href="http://scholar.google.com/scholar_lookup?&amp;title=Seasonality%2C%20duration%20of%20the%20hominin%20occupations%20and%20hunting%20grounds%20at%20Middle%20Pleistocene%20Qesem%20Cave%20%28Israel%29&amp;journal=Archaeol.%20Anthropol.%20Sci.&amp;doi=10.1007%2Fs12520-021-01460-8&amp;volume=13&amp;pages=1-17&amp;publication_year=2021&amp;author=Rivals%2CF">
                    Google Scholar</a> 
                </p></li><li class="c-article-references__item js-c-reading-companion-references-item" data-counter="39."><p class="c-article-references__text" id="ref-CR39">Rivals, F. &amp; Semprebon, G. M. Latitude matters: An examination of behavioural plasticity in dietary traits amongst extant and Pleistocene Rangifer tarandus. <i>Boreas</i> <b>46</b>, 254–263 (2017).</p><p class="c-article-references__links u-hide-print"><a data-track="click_references" rel="nofollow noopener" data-track-label="10.1111/bor.12205" data-track-item_id="10.1111/bor.12205" data-track-value="article reference" data-track-action="article reference" href="https://doi.org/10.1111%2Fbor.12205" aria-label="Article reference 39" data-doi="10.1111/bor.12205">Article</a> 
    <a data-track="click_references" data-track-action="google scholar reference" data-track-value="google scholar reference" data-track-label="link" data-track-item_id="link" rel="nofollow noopener" aria-label="Google Scholar reference 39" href="http://scholar.google.com/scholar_lookup?&amp;title=Latitude%20matters%3A%20An%20examination%20of%20behavioural%20plasticity%20in%20dietary%20traits%20amongst%20extant%20and%20Pleistocene%20Rangifer%20tarandus&amp;journal=Boreas&amp;doi=10.1111%2Fbor.12205&amp;volume=46&amp;pages=254-263&amp;publication_year=2017&amp;author=Rivals%2CF&amp;author=Semprebon%2CGM">
                    Google Scholar</a> 
                </p></li><li class="c-article-references__item js-c-reading-companion-references-item" data-counter="40."><p class="c-article-references__text" id="ref-CR40">Rivals, F. et al. Dental Wear Evidence for browsing and Grazing Dietary traits in the Giant Deer from the Late Pleistocene of central Europe. <i>Mitteilungen der Ges. f. ür. Urgesch.</i> <b>30</b>, 95–113 (2022).</p><p class="c-article-references__links u-hide-print"><a data-track="click_references" data-track-action="google scholar reference" data-track-value="google scholar reference" data-track-label="link" data-track-item_id="link" rel="nofollow noopener" aria-label="Google Scholar reference 40" href="http://scholar.google.com/scholar_lookup?&amp;title=Dental%20Wear%20Evidence%20for%20browsing%20and%20Grazing%20Dietary%20traits%20in%20the%20Giant%20Deer%20from%20the%20Late%20Pleistocene%20of%20central%20Europe&amp;journal=Mitteilungen%20der%20Ges.%20f.%20%C3%BCr.%20Urgesch.&amp;volume=30&amp;pages=95-113&amp;publication_year=2022&amp;author=Rivals%2CF">
                    Google Scholar</a> 
                </p></li><li class="c-article-references__item js-c-reading-companion-references-item" data-counter="41."><p class="c-article-references__text" id="ref-CR41">Solounias, Nikos. &amp; Semprebon, Gina. Advances in the reconstruction of ungulate ecomorphology with application to early fossil equids. American Museum novitates; no. 3366. (2002).</p></li><li class="c-article-references__item js-c-reading-companion-references-item" data-counter="42."><p class="c-article-references__text" id="ref-CR42">Semprebon, G. M., Sise, P. J. &amp; Coombs, M. C. Potential Bark and Fruit Browsing as Revealed by Stereomicrowear Analysis of the Peculiar Clawed Herbivores Known as Chalicotheres (Perissodactyla, Chalicotherioidea). <i>J. Mamm. Evol.</i> <b>18</b>, 33–55 (2011).</p><p class="c-article-references__links u-hide-print"><a data-track="click_references" rel="noopener" data-track-label="10.1007/s10914-010-9149-3" data-track-item_id="10.1007/s10914-010-9149-3" data-track-value="article reference" data-track-action="article reference" href="https://link.springer.com/doi/10.1007/s10914-010-9149-3" aria-label="Article reference 42" data-doi="10.1007/s10914-010-9149-3">Article</a> 
    <a data-track="click_references" data-track-action="google scholar reference" data-track-value="google scholar reference" data-track-label="link" data-track-item_id="link" rel="nofollow noopener" aria-label="Google Scholar reference 42" href="http://scholar.google.com/scholar_lookup?&amp;title=Potential%20Bark%20and%20Fruit%20Browsing%20as%20Revealed%20by%20Stereomicrowear%20Analysis%20of%20the%20Peculiar%20Clawed%20Herbivores%20Known%20as%20Chalicotheres%20%28Perissodactyla%2C%20Chalicotherioidea%29&amp;journal=J.%20Mamm.%20Evol.&amp;doi=10.1007%2Fs10914-010-9149-3&amp;volume=18&amp;pages=33-55&amp;publication_year=2011&amp;author=Semprebon%2CGM&amp;author=Sise%2CPJ&amp;author=Coombs%2CMC">
                    Google Scholar</a> 
                </p></li><li class="c-article-references__item js-c-reading-companion-references-item" data-counter="43."><p class="c-article-references__text" id="ref-CR43">Sivan, D. et al. Eastern Mediterranean sea levels through the last interglacial from a coastal-marine sequence in northern Israel. <i>Quat. Sci. Rev.</i> <b>145</b>, 204–225 (2016).</p><p class="c-article-references__links u-hide-print"><a data-track="click_references" rel="nofollow noopener" data-track-label="10.1016/j.quascirev.2016.06.001" data-track-item_id="10.1016/j.quascirev.2016.06.001" data-track-value="article reference" data-track-action="article reference" href="https://doi.org/10.1016%2Fj.quascirev.2016.06.001" aria-label="Article reference 43" data-doi="10.1016/j.quascirev.2016.06.001">Article</a> 
    <a data-track="click_references" data-track-action="google scholar reference" data-track-value="google scholar reference" data-track-label="link" data-track-item_id="link" rel="nofollow noopener" aria-label="Google Scholar reference 43" href="http://scholar.google.com/scholar_lookup?&amp;title=Eastern%20Mediterranean%20sea%20levels%20through%20the%20last%20interglacial%20from%20a%20coastal-marine%20sequence%20in%20northern%20Israel&amp;journal=Quat.%20Sci.%20Rev.&amp;doi=10.1016%2Fj.quascirev.2016.06.001&amp;volume=145&amp;pages=204-225&amp;publication_year=2016&amp;author=Sivan%2CD">
                    Google Scholar</a> 
                </p></li><li class="c-article-references__item js-c-reading-companion-references-item" data-counter="44."><p class="c-article-references__text" id="ref-CR44">Georgiou, N. et al. Late Pleistocene submarine terraces in the Eastern Mediterranean, central Lebanon, Byblos: Revealing their formation time frame through modeling. <i>Quat. Int.</i> <b>638–639</b>, 180–196 (2022).</p><p class="c-article-references__links u-hide-print"><a data-track="click_references" rel="nofollow noopener" data-track-label="10.1016/j.quaint.2021.12.008" data-track-item_id="10.1016/j.quaint.2021.12.008" data-track-value="article reference" data-track-action="article reference" href="https://doi.org/10.1016%2Fj.quaint.2021.12.008" aria-label="Article reference 44" data-doi="10.1016/j.quaint.2021.12.008">Article</a> 
    <a data-track="click_references" data-track-action="google scholar reference" data-track-value="google scholar reference" data-track-label="link" data-track-item_id="link" rel="nofollow noopener" aria-label="Google Scholar reference 44" href="http://scholar.google.com/scholar_lookup?&amp;title=Late%20Pleistocene%20submarine%20terraces%20in%20the%20Eastern%20Mediterranean%2C%20central%20Lebanon%2C%20Byblos%3A%20Revealing%20their%20formation%20time%20frame%20through%20modeling&amp;journal=Quat.%20Int.&amp;doi=10.1016%2Fj.quaint.2021.12.008&amp;volume=638%E2%80%93639&amp;pages=180-196&amp;publication_year=2022&amp;author=Georgiou%2CN">
                    Google Scholar</a> 
                </p></li><li class="c-article-references__item js-c-reading-companion-references-item" data-counter="45."><p class="c-article-references__text" id="ref-CR45">Antonioli, F. et al. Submerged speleothems and sea level reconstructions: A global overview and new results from the Mediterranean Sea. <i>Water 2021</i> <b>13</b>, 1663 (2021).</p><p class="c-article-references__links u-hide-print"><a data-track="click_references" rel="nofollow noopener" data-track-label="link" data-track-item_id="link" data-track-value="cas reference" data-track-action="cas reference" href="/articles/cas-redirect/1:CAS:528:DC%2BB3MXit1ylu7bL" aria-label="CAS reference 45">CAS</a> 
    <a data-track="click_references" data-track-action="google scholar reference" data-track-value="google scholar reference" data-track-label="link" data-track-item_id="link" rel="nofollow noopener" aria-label="Google Scholar reference 45" href="http://scholar.google.com/scholar_lookup?&amp;title=Submerged%20speleothems%20and%20sea%20level%20reconstructions%3A%20A%20global%20overview%20and%20new%20results%20from%20the%20Mediterranean%20Sea&amp;journal=Water%202021&amp;volume=13&amp;publication_year=2021&amp;author=Antonioli%2CF">
                    Google Scholar</a> 
                </p></li><li class="c-article-references__item js-c-reading-companion-references-item" data-counter="46."><p class="c-article-references__text" id="ref-CR46">Dumitru, O. A. et al. Constraints on global mean sea level during Pliocene warmth. <i>Nature</i> <b>574</b>, 233–236 (2019).</p><p class="c-article-references__links u-hide-print"><a data-track="click_references" rel="nofollow noopener" data-track-label="10.1038/s41586-019-1543-2" data-track-item_id="10.1038/s41586-019-1543-2" data-track-value="article reference" data-track-action="article reference" href="https://doi.org/10.1038%2Fs41586-019-1543-2" aria-label="Article reference 46" data-doi="10.1038/s41586-019-1543-2">Article</a> 
    <a data-track="click_references" rel="nofollow noopener" data-track-label="link" data-track-item_id="link" data-track-value="cas reference" data-track-action="cas reference" href="/articles/cas-redirect/1:CAS:528:DC%2BC1MXhvVCmurnK" aria-label="CAS reference 46">CAS</a> 
    <a data-track="click_references" data-track-action="google scholar reference" data-track-value="google scholar reference" data-track-label="link" data-track-item_id="link" rel="nofollow noopener" aria-label="Google Scholar reference 46" href="http://scholar.google.com/scholar_lookup?&amp;title=Constraints%20on%20global%20mean%20sea%20level%20during%20Pliocene%20warmth&amp;journal=Nature&amp;doi=10.1038%2Fs41586-019-1543-2&amp;volume=574&amp;pages=233-236&amp;publication_year=2019&amp;author=Dumitru%2COA">
                    Google Scholar</a> 
                </p></li><li class="c-article-references__item js-c-reading-companion-references-item" data-counter="47."><p class="c-article-references__text" id="ref-CR47">Polyak, V. J. et al. A highly resolved record of relative sea level in the western Mediterranean Sea during the last interglacial period. <i>Nat. Geosci. 2018 11:11</i> <b>11</b>, 860–864 (2018).</p><p class="c-article-references__links u-hide-print"><a data-track="click_references" rel="nofollow noopener" data-track-label="link" data-track-item_id="link" data-track-value="cas reference" data-track-action="cas reference" href="/articles/cas-redirect/1:CAS:528:DC%2BC1cXhs12ntr7J" aria-label="CAS reference 47">CAS</a> 
    <a data-track="click_references" data-track-action="google scholar reference" data-track-value="google scholar reference" data-track-label="link" data-track-item_id="link" rel="nofollow noopener" aria-label="Google Scholar reference 47" href="http://scholar.google.com/scholar_lookup?&amp;title=A%20highly%20resolved%20record%20of%20relative%20sea%20level%20in%20the%20western%20Mediterranean%20Sea%20during%20the%20last%20interglacial%20period&amp;journal=Nat.%20Geosci.%202018%2011%3A11&amp;volume=11&amp;pages=860-864&amp;publication_year=2018&amp;author=Polyak%2CVJ">
                    Google Scholar</a> 
                </p></li><li class="c-article-references__item js-c-reading-companion-references-item" data-counter="48."><p class="c-article-references__text" id="ref-CR48">Valladas, H. et al. Dating the Lower to Middle Paleolithic transition in the Levant: A view from Misliya Cave, Mount Carmel, Israel. <i>J. Hum. Evol.</i> <b>65</b>, 585–593 (2013).</p><p class="c-article-references__links u-hide-print"><a data-track="click_references" rel="nofollow noopener" data-track-label="10.1016/j.jhevol.2013.07.005" data-track-item_id="10.1016/j.jhevol.2013.07.005" data-track-value="article reference" data-track-action="article reference" href="https://doi.org/10.1016%2Fj.jhevol.2013.07.005" aria-label="Article reference 48" data-doi="10.1016/j.jhevol.2013.07.005">Article</a> 
    <a data-track="click_references" data-track-action="google scholar reference" data-track-value="google scholar reference" data-track-label="link" data-track-item_id="link" rel="nofollow noopener" aria-label="Google Scholar reference 48" href="http://scholar.google.com/scholar_lookup?&amp;title=Dating%20the%20Lower%20to%20Middle%20Paleolithic%20transition%20in%20the%20Levant%3A%20A%20view%20from%20Misliya%20Cave%2C%20Mount%20Carmel%2C%20Israel&amp;journal=J.%20Hum.%20Evol.&amp;doi=10.1016%2Fj.jhevol.2013.07.005&amp;volume=65&amp;pages=585-593&amp;publication_year=2013&amp;author=Valladas%2CH">
                    Google Scholar</a> 
                </p></li><li class="c-article-references__item js-c-reading-companion-references-item" data-counter="49."><p class="c-article-references__text" id="ref-CR49">Stiner, M. C., Barkai, R. &amp; Gopher, A. Cooperative hunting and meat sharing 400–200 kya at Qesem Cave, Israel. <i>Proc. Natl. Acad. Sci. USA</i> <b>106</b>, 13207 (2009).</p><p class="c-article-references__links u-hide-print"><a data-track="click_references" rel="nofollow noopener" data-track-label="10.1073/pnas.0900564106" data-track-item_id="10.1073/pnas.0900564106" data-track-value="article reference" data-track-action="article reference" href="https://doi.org/10.1073%2Fpnas.0900564106" aria-label="Article reference 49" data-doi="10.1073/pnas.0900564106">Article</a> 
    <a data-track="click_references" rel="nofollow noopener" data-track-label="link" data-track-item_id="link" data-track-value="cas reference" data-track-action="cas reference" href="/articles/cas-redirect/1:CAS:528:DC%2BD1MXhtVOitr7O" aria-label="CAS reference 49">CAS</a> 
    <a data-track="click_references" data-track-action="google scholar reference" data-track-value="google scholar reference" data-track-label="link" data-track-item_id="link" rel="nofollow noopener" aria-label="Google Scholar reference 49" href="http://scholar.google.com/scholar_lookup?&amp;title=Cooperative%20hunting%20and%20meat%20sharing%20400%E2%80%93200%20kya%20at%20Qesem%20Cave%2C%20Israel&amp;journal=Proc.%20Natl.%20Acad.%20Sci.%20USA&amp;doi=10.1073%2Fpnas.0900564106&amp;volume=106&amp;publication_year=2009&amp;author=Stiner%2CMC&amp;author=Barkai%2CR&amp;author=Gopher%2CA">
                    Google Scholar</a> 
                </p></li><li class="c-article-references__item js-c-reading-companion-references-item" data-counter="50."><p class="c-article-references__text" id="ref-CR50">Stringer, C. B., Grün, R., Schwarcz, H. P. &amp; Goldberg, P. ESR dates for the hominid burial site of Es Skhul in Israel. <i>Nature</i> <b>338</b>, 756–758 (1989).</p><p class="c-article-references__links u-hide-print"><a data-track="click_references" rel="nofollow noopener" data-track-label="10.1038/338756a0" data-track-item_id="10.1038/338756a0" data-track-value="article reference" data-track-action="article reference" href="https://doi.org/10.1038%2F338756a0" aria-label="Article reference 50" data-doi="10.1038/338756a0">Article</a> 
    <a data-track="click_references" rel="nofollow noopener" data-track-label="link" data-track-item_id="link" data-track-value="cas reference" data-track-action="cas reference" href="/articles/cas-redirect/1:STN:280:DyaL1M3jvVGhsA%3D%3D" aria-label="CAS reference 50">CAS</a> 
    <a data-track="click_references" data-track-action="google scholar reference" data-track-value="google scholar reference" data-track-label="link" data-track-item_id="link" rel="nofollow noopener" aria-label="Google Scholar reference 50" href="http://scholar.google.com/scholar_lookup?&amp;title=ESR%20dates%20for%20the%20hominid%20burial%20site%20of%20Es%20Skhul%20in%20Israel&amp;journal=Nature&amp;doi=10.1038%2F338756a0&amp;volume=338&amp;pages=756-758&amp;publication_year=1989&amp;author=Stringer%2CCB&amp;author=Gr%C3%BCn%2CR&amp;author=Schwarcz%2CHP&amp;author=Goldberg%2CP">
                    Google Scholar</a> 
                </p></li><li class="c-article-references__item js-c-reading-companion-references-item" data-counter="51."><p class="c-article-references__text" id="ref-CR51">Grün, R. &amp; Stringer, C. Tabun revisited: revised ESR chronology and new ESR and U-series analyses of dental material from Tabun C1. <i>J. Hum. Evol.</i> <b>39</b>, 601–612 (2000).</p><p class="c-article-references__links u-hide-print"><a data-track="click_references" rel="nofollow noopener" data-track-label="10.1006/jhev.2000.0443" data-track-item_id="10.1006/jhev.2000.0443" data-track-value="article reference" data-track-action="article reference" href="https://doi.org/10.1006%2Fjhev.2000.0443" aria-label="Article reference 51" data-doi="10.1006/jhev.2000.0443">Article</a> 
    <a data-track="click_references" data-track-action="google scholar reference" data-track-value="google scholar reference" data-track-label="link" data-track-item_id="link" rel="nofollow noopener" aria-label="Google Scholar reference 51" href="http://scholar.google.com/scholar_lookup?&amp;title=Tabun%20revisited%3A%20revised%20ESR%20chronology%20and%20new%20ESR%20and%20U-series%20analyses%20of%20dental%20material%20from%20Tabun%20C1&amp;journal=J.%20Hum.%20Evol.&amp;doi=10.1006%2Fjhev.2000.0443&amp;volume=39&amp;pages=601-612&amp;publication_year=2000&amp;author=Gr%C3%BCn%2CR&amp;author=Stringer%2CC">
                    Google Scholar</a> 
                </p></li><li class="c-article-references__item js-c-reading-companion-references-item" data-counter="52."><p class="c-article-references__text" id="ref-CR52">Valladas, H. et al. Thermoluminescence dating of Mousterian Troto-Cro-Magnon’ remains from Israel and the origin of modern man. <i>Nat. 1988 331:6157</i> <b>331</b>, 614–616 (1988).</p><p class="c-article-references__links u-hide-print"><a data-track="click_references" data-track-action="google scholar reference" data-track-value="google scholar reference" data-track-label="link" data-track-item_id="link" rel="nofollow noopener" aria-label="Google Scholar reference 52" href="http://scholar.google.com/scholar_lookup?&amp;title=Thermoluminescence%20dating%20of%20Mousterian%20Troto-Cro-Magnon%E2%80%99%20remains%20from%20Israel%20and%20the%20origin%20of%20modern%20man&amp;journal=Nat.%201988%20331%3A6157&amp;volume=331&amp;pages=614-616&amp;publication_year=1988&amp;author=Valladas%2CH">
                    Google Scholar</a> 
                </p></li><li class="c-article-references__item js-c-reading-companion-references-item" data-counter="53."><p class="c-article-references__text" id="ref-CR53">Zaidner, Y. et al. A series of Mousterian occupations in a new type of site: The Nesher Ramla karst depression, Israel. <i>J. Hum. Evol.</i> <b>66</b>, 1–17 (2014).</p><p class="c-article-references__links u-hide-print"><a data-track="click_references" rel="nofollow noopener" data-track-label="10.1016/j.jhevol.2013.06.005" data-track-item_id="10.1016/j.jhevol.2013.06.005" data-track-value="article reference" data-track-action="article reference" href="https://doi.org/10.1016%2Fj.jhevol.2013.06.005" aria-label="Article reference 53" data-doi="10.1016/j.jhevol.2013.06.005">Article</a> 
    <a data-track="click_references" data-track-action="google scholar reference" data-track-value="google scholar reference" data-track-label="link" data-track-item_id="link" rel="nofollow noopener" aria-label="Google Scholar reference 53" href="http://scholar.google.com/scholar_lookup?&amp;title=A%20series%20of%20Mousterian%20occupations%20in%20a%20new%20type%20of%20site%3A%20The%20Nesher%20Ramla%20karst%20depression%2C%20Israel&amp;journal=J.%20Hum.%20Evol.&amp;doi=10.1016%2Fj.jhevol.2013.06.005&amp;volume=66&amp;pages=1-17&amp;publication_year=2014&amp;author=Zaidner%2CY">
                    Google Scholar</a> 
                </p></li><li class="c-article-references__item js-c-reading-companion-references-item" data-counter="54."><p class="c-article-references__text" id="ref-CR54">Zaidner, Y. et al. Middle Pleistocene Homo behavior and culture at 140,000 to 120,000 years ago and interactions with Homo sapiens. <i>Science (1979)</i> <b>372</b>, 1429–1433 (2021).</p><p class="c-article-references__links u-hide-print"><a data-track="click_references" rel="nofollow noopener" data-track-label="link" data-track-item_id="link" data-track-value="cas reference" data-track-action="cas reference" href="/articles/cas-redirect/1:CAS:528:DC%2BB3MXhsVCmsL3F" aria-label="CAS reference 54">CAS</a> 
    <a data-track="click_references" data-track-action="google scholar reference" data-track-value="google scholar reference" data-track-label="link" data-track-item_id="link" rel="nofollow noopener" aria-label="Google Scholar reference 54" href="http://scholar.google.com/scholar_lookup?&amp;title=Middle%20Pleistocene%20Homo%20behavior%20and%20culture%20at%20140%2C000%20to%20120%2C000%20years%20ago%20and%20interactions%20with%20Homo%20sapiens&amp;journal=Science%20%281979%29&amp;volume=372&amp;pages=1429-1433&amp;publication_year=2021&amp;author=Zaidner%2CY">
                    Google Scholar</a> 
                </p></li><li class="c-article-references__item js-c-reading-companion-references-item" data-counter="55."><p class="c-article-references__text" id="ref-CR55">Arensburg, B. Human remains from Geula Cave, Haifa. <b>14</b>, <a href="https://doi.org/10.4000/bmsap.511" data-track="click_references" data-track-action="external reference" data-track-value="external reference" data-track-label="10.4000/bmsap.511">https://doi.org/10.4000/bmsap.511</a> (2002).</p></li><li class="c-article-references__item js-c-reading-companion-references-item" data-counter="56."><p class="c-article-references__text" id="ref-CR56">Fleisch, H. Le Rhinoceros de Merck dans la grotte levalloiso-mousterienne de Ras-el-Kelbe. <i>Anthropologie</i> <b>59</b>, 168–170 (1955).</p><p class="c-article-references__links u-hide-print"><a data-track="click_references" data-track-action="google scholar reference" data-track-value="google scholar reference" data-track-label="link" data-track-item_id="link" rel="nofollow noopener" aria-label="Google Scholar reference 56" href="http://scholar.google.com/scholar_lookup?&amp;title=Le%20Rhinoceros%20de%20Merck%20dans%20la%20grotte%20levalloiso-mousterienne%20de%20Ras-el-Kelbe&amp;journal=Anthropologie&amp;volume=59&amp;pages=168-170&amp;publication_year=1955&amp;author=Fleisch%2CH">
                    Google Scholar</a> 
                </p></li><li class="c-article-references__item js-c-reading-companion-references-item" data-counter="57."><p class="c-article-references__text" id="ref-CR57">Fleisch, H. La destruction des habitats du Paléolithique moyen à Naamé (Liban). <i>Ann. Georgr.</i> <b>27</b>, 38 (1980).</p><p class="c-article-references__links u-hide-print"><a data-track="click_references" data-track-action="google scholar reference" data-track-value="google scholar reference" data-track-label="link" data-track-item_id="link" rel="nofollow noopener" aria-label="Google Scholar reference 57" href="http://scholar.google.com/scholar_lookup?&amp;title=La%20destruction%20des%20habitats%20du%20Pal%C3%A9olithique%20moyen%20%C3%A0%20Naam%C3%A9%20%28Liban%29&amp;journal=Ann.%20Georgr.&amp;volume=27&amp;publication_year=1980&amp;author=Fleisch%2CH">
                    Google Scholar</a> 
                </p></li><li class="c-article-references__item js-c-reading-companion-references-item" data-counter="58."><p class="c-article-references__text" id="ref-CR58">Faith, J. T. &amp; Du, A. The measurement of taxonomic evenness in zooarchaeology. <i>Archaeol. Anthropol. Sci.</i> <b>10</b>, 1419–1428 (2018).</p><p class="c-article-references__links u-hide-print"><a data-track="click_references" rel="noopener" data-track-label="10.1007/s12520-017-0467-8" data-track-item_id="10.1007/s12520-017-0467-8" data-track-value="article reference" data-track-action="article reference" href="https://link.springer.com/doi/10.1007/s12520-017-0467-8" aria-label="Article reference 58" data-doi="10.1007/s12520-017-0467-8">Article</a> 
    <a data-track="click_references" data-track-action="google scholar reference" data-track-value="google scholar reference" data-track-label="link" data-track-item_id="link" rel="nofollow noopener" aria-label="Google Scholar reference 58" href="http://scholar.google.com/scholar_lookup?&amp;title=The%20measurement%20of%20taxonomic%20evenness%20in%20zooarchaeology&amp;journal=Archaeol.%20Anthropol.%20Sci.&amp;doi=10.1007%2Fs12520-017-0467-8&amp;volume=10&amp;pages=1419-1428&amp;publication_year=2018&amp;author=Faith%2CJT&amp;author=Du%2CA">
                    Google Scholar</a> 
                </p></li><li class="c-article-references__item js-c-reading-companion-references-item" data-counter="59."><p class="c-article-references__text" id="ref-CR59">Soulier, M. C. &amp; Costamagno, S. Let the cutmarks speak! Experimental butchery to reconstruct carcass processing. <i>J. Archaeol. Sci. Rep.</i> <b>11</b>, 782–802 (2017).</p><p class="c-article-references__links u-hide-print"><a data-track="click_references" data-track-action="google scholar reference" data-track-value="google scholar reference" data-track-label="link" data-track-item_id="link" rel="nofollow noopener" aria-label="Google Scholar reference 59" href="http://scholar.google.com/scholar_lookup?&amp;title=Let%20the%20cutmarks%20speak%21%20Experimental%20butchery%20to%20reconstruct%20carcass%20processing&amp;journal=J.%20Archaeol.%20Sci.%20Rep.&amp;volume=11&amp;pages=782-802&amp;publication_year=2017&amp;author=Soulier%2CMC&amp;author=Costamagno%2CS">
                    Google Scholar</a> 
                </p></li><li class="c-article-references__item js-c-reading-companion-references-item" data-counter="60."><p class="c-article-references__text" id="ref-CR60">Pickering, T. R. &amp; Egeland, C. P. Experimental patterns of hammerstone percussion damage on bones: implications for inferences of carcass processing by humans. <i>J. Archaeol. Sci.</i> <b>33</b>, 459–469 (2006).</p><p class="c-article-references__links u-hide-print"><a data-track="click_references" rel="nofollow noopener" data-track-label="10.1016/j.jas.2005.09.001" data-track-item_id="10.1016/j.jas.2005.09.001" data-track-value="article reference" data-track-action="article reference" href="https://doi.org/10.1016%2Fj.jas.2005.09.001" aria-label="Article reference 60" data-doi="10.1016/j.jas.2005.09.001">Article</a> 
    <a data-track="click_references" data-track-action="google scholar reference" data-track-value="google scholar reference" data-track-label="link" data-track-item_id="link" rel="nofollow noopener" aria-label="Google Scholar reference 60" href="http://scholar.google.com/scholar_lookup?&amp;title=Experimental%20patterns%20of%20hammerstone%20percussion%20damage%20on%20bones%3A%20implications%20for%20inferences%20of%20carcass%20processing%20by%20humans&amp;journal=J.%20Archaeol.%20Sci.&amp;doi=10.1016%2Fj.jas.2005.09.001&amp;volume=33&amp;pages=459-469&amp;publication_year=2006&amp;author=Pickering%2CTR&amp;author=Egeland%2CCP">
                    Google Scholar</a> 
                </p></li><li class="c-article-references__item js-c-reading-companion-references-item" data-counter="61."><p class="c-article-references__text" id="ref-CR61">Théry-Parisot, I., Costamagno, S., Brugal, J.-P., Fosse, P. &amp; Guilbert, R. The use of bone as fuel during the Palaeolithic, experimental study of bone combustible properties. in <i>The Archaeology of Milk and Fats</i> (eds. Mulville, J. &amp; Outram, A.) 50–59. <a href="https://doi.org/10.34894/VQ1DJA" data-track="click_references" data-track-action="external reference" data-track-value="external reference" data-track-label="10.34894/VQ1DJA">https://doi.org/10.34894/VQ1DJA</a> (Oxbow Books, 2005).</p></li><li class="c-article-references__item js-c-reading-companion-references-item" data-counter="62."><p class="c-article-references__text" id="ref-CR62">Stiner, M. C., Kuhn, S. L., Weiner, S. &amp; Bar-Yosef, O. Differential Burning, Recrystallization, and Fragmentation of Archaeological Bone. <i>J. Archaeol. Sci.</i> <b>22</b>, 223–237 (1995).</p><p class="c-article-references__links u-hide-print"><a data-track="click_references" rel="nofollow noopener" data-track-label="10.1006/jasc.1995.0024" data-track-item_id="10.1006/jasc.1995.0024" data-track-value="article reference" data-track-action="article reference" href="https://doi.org/10.1006%2Fjasc.1995.0024" aria-label="Article reference 62" data-doi="10.1006/jasc.1995.0024">Article</a> 
    <a data-track="click_references" data-track-action="google scholar reference" data-track-value="google scholar reference" data-track-label="link" data-track-item_id="link" rel="nofollow noopener" aria-label="Google Scholar reference 62" href="http://scholar.google.com/scholar_lookup?&amp;title=Differential%20Burning%2C%20Recrystallization%2C%20and%20Fragmentation%20of%20Archaeological%20Bone&amp;journal=J.%20Archaeol.%20Sci.&amp;doi=10.1006%2Fjasc.1995.0024&amp;volume=22&amp;pages=223-237&amp;publication_year=1995&amp;author=Stiner%2CMC&amp;author=Kuhn%2CSL&amp;author=Weiner%2CS&amp;author=Bar-Yosef%2CO">
                    Google Scholar</a> 
                </p></li><li class="c-article-references__item js-c-reading-companion-references-item" data-counter="63."><p class="c-article-references__text" id="ref-CR63">Speth, J. &amp; Clark, J. Hunting and overhunting in the Levantine Late Middle Palaeolithic. <i> Farming</i> <b>2006</b>, 1–42 (2006).</p><p class="c-article-references__links u-hide-print"><a data-track="click_references" data-track-action="google scholar reference" data-track-value="google scholar reference" data-track-label="link" data-track-item_id="link" rel="nofollow noopener" aria-label="Google Scholar reference 63" href="http://scholar.google.com/scholar_lookup?&amp;title=Hunting%20and%20overhunting%20in%20the%20Levantine%20Late%20Middle%20Palaeolithic&amp;journal=Farming&amp;volume=2006&amp;pages=1-42&amp;publication_year=2006&amp;author=Speth%2CJ&amp;author=Clark%2CJ">
                    Google Scholar</a> 
                </p></li><li class="c-article-references__item js-c-reading-companion-references-item" data-counter="64."><p class="c-article-references__text" id="ref-CR64">Stiner, M. C. <i>The Faunas of Hayonim Cave (Israel): A 200,000-Year Record of Paleolithic Diet</i>, <i>Demography, and Society</i>. (Peabody Museum of Archaeology and Ethnology, Harvard University, 2005).</p></li><li class="c-article-references__item js-c-reading-companion-references-item" data-counter="65."><p class="c-article-references__text" id="ref-CR65">Rabinovich, R. &amp; Tchernov, E. Chronological, paleoecological and taphonomical aspects of the Middle Paleolithic site of Qafzeh, Israel. in <i>Archaeozoology of the Near East II</i> (eds. Buitenhuis H. &amp; Uerpmann, H.-P.) 5–44 (Backhuys Publishers, Leiden, 1995).</p></li><li class="c-article-references__item js-c-reading-companion-references-item" data-counter="66."><p class="c-article-references__text" id="ref-CR66">Stiner, M. Prey choice, site occupation intensity &amp; economic diversity in the Middle – early Upper Palaeolithic at the Üçağizli Caves, Turkey. <i> Farming</i> <b>2009</b>, 1–20 (2009).</p><p class="c-article-references__links u-hide-print"><a data-track="click_references" data-track-action="google scholar reference" data-track-value="google scholar reference" data-track-label="link" data-track-item_id="link" rel="nofollow noopener" aria-label="Google Scholar reference 66" href="http://scholar.google.com/scholar_lookup?&amp;title=Prey%20choice%2C%20site%20occupation%20intensity%20%26%20economic%20diversity%20in%20the%20Middle%20%E2%80%93%20early%20Upper%20Palaeolithic%20at%20the%20%C3%9C%C3%A7a%C4%9Fizli%20Caves%2C%20Turkey&amp;journal=Farming&amp;volume=2009&amp;pages=1-20&amp;publication_year=2009&amp;author=Stiner%2CM">
                    Google Scholar</a> 
                </p></li><li class="c-article-references__item js-c-reading-companion-references-item" data-counter="67."><p class="c-article-references__text" id="ref-CR67">Griggo, C. Mousterian Fauna from Dederiyeh Cave and Comparisons with Fauna from Umm El Tlel and Douara Cave. <i>Paléorient</i> <b>30</b>, 149–162 (2004).</p><p class="c-article-references__links u-hide-print"><a data-track="click_references" rel="nofollow noopener" data-track-label="10.3406/paleo.2004.4776" data-track-item_id="10.3406/paleo.2004.4776" data-track-value="article reference" data-track-action="article reference" href="https://doi.org/10.3406%2Fpaleo.2004.4776" aria-label="Article reference 67" data-doi="10.3406/paleo.2004.4776">Article</a> 
    <a data-track="click_references" data-track-action="google scholar reference" data-track-value="google scholar reference" data-track-label="link" data-track-item_id="link" rel="nofollow noopener" aria-label="Google Scholar reference 67" href="http://scholar.google.com/scholar_lookup?&amp;title=Mousterian%20Fauna%20from%20Dederiyeh%20Cave%20and%20Comparisons%20with%20Fauna%20from%20Umm%20El%20Tlel%20and%20Douara%20Cave&amp;journal=Pal%C3%A9orient&amp;doi=10.3406%2Fpaleo.2004.4776&amp;volume=30&amp;pages=149-162&amp;publication_year=2004&amp;author=Griggo%2CC">
                    Google Scholar</a> 
                </p></li><li class="c-article-references__item js-c-reading-companion-references-item" data-counter="68."><p class="c-article-references__text" id="ref-CR68">Speth, J. Middle Palaeolithic subsistence in the Near East. <i> Farming</i> <b>2012</b>, 1–45 (2012).</p><p class="c-article-references__links u-hide-print"><a data-track="click_references" data-track-action="google scholar reference" data-track-value="google scholar reference" data-track-label="link" data-track-item_id="link" rel="nofollow noopener" aria-label="Google Scholar reference 68" href="http://scholar.google.com/scholar_lookup?&amp;title=Middle%20Palaeolithic%20subsistence%20in%20the%20Near%20East&amp;journal=Farming&amp;volume=2012&amp;pages=1-45&amp;publication_year=2012&amp;author=Speth%2CJ">
                    Google Scholar</a> 
                </p></li><li class="c-article-references__item js-c-reading-companion-references-item" data-counter="69."><p class="c-article-references__text" id="ref-CR69">Azorit, C., Tellado, S., Oya, A. &amp; Moro, J. Seasonal and specific diet variations in sympatric red and fallow deer of southern Spain: a preliminary approach to feeding behaviour. <i>Anim. Prod. Sci.</i> <b>52</b>, 720–727 (2012).</p><p class="c-article-references__links u-hide-print"><a data-track="click_references" rel="nofollow noopener" data-track-label="10.1071/AN12016" data-track-item_id="10.1071/AN12016" data-track-value="article reference" data-track-action="article reference" href="https://doi.org/10.1071%2FAN12016" aria-label="Article reference 69" data-doi="10.1071/AN12016">Article</a> 
    <a data-track="click_references" rel="nofollow noopener" data-track-label="link" data-track-item_id="link" data-track-value="cas reference" data-track-action="cas reference" href="/articles/cas-redirect/1:CAS:528:DC%2BC38XpvFOht7k%3D" aria-label="CAS reference 69">CAS</a> 
    <a data-track="click_references" data-track-action="google scholar reference" data-track-value="google scholar reference" data-track-label="link" data-track-item_id="link" rel="nofollow noopener" aria-label="Google Scholar reference 69" href="http://scholar.google.com/scholar_lookup?&amp;title=Seasonal%20and%20specific%20diet%20variations%20in%20sympatric%20red%20and%20fallow%20deer%20of%20southern%20Spain%3A%20a%20preliminary%20approach%20to%20feeding%20behaviour&amp;journal=Anim.%20Prod.%20Sci.&amp;doi=10.1071%2FAN12016&amp;volume=52&amp;pages=720-727&amp;publication_year=2012&amp;author=Azorit%2CC&amp;author=Tellado%2CS&amp;author=Oya%2CA&amp;author=Moro%2CJ">
                    Google Scholar</a> 
                </p></li><li class="c-article-references__item js-c-reading-companion-references-item" data-counter="70."><p class="c-article-references__text" id="ref-CR70">Torres, R. T., Virgós, E., Santos, J., Linnell, J. D. C. &amp; Fonseca, C. Habitat use by sympatric red and roe deer in a Mediterranean ecosystem. <i>Anim. Biol.</i> <b>62</b>, 351–366 (2012).</p><p class="c-article-references__links u-hide-print"><a data-track="click_references" rel="nofollow noopener" data-track-label="10.1163/157075612X631213" data-track-item_id="10.1163/157075612X631213" data-track-value="article reference" data-track-action="article reference" href="https://doi.org/10.1163%2F157075612X631213" aria-label="Article reference 70" data-doi="10.1163/157075612X631213">Article</a> 
    <a data-track="click_references" data-track-action="google scholar reference" data-track-value="google scholar reference" data-track-label="link" data-track-item_id="link" rel="nofollow noopener" aria-label="Google Scholar reference 70" href="http://scholar.google.com/scholar_lookup?&amp;title=Habitat%20use%20by%20sympatric%20red%20and%20roe%20deer%20in%20a%20Mediterranean%20ecosystem&amp;journal=Anim.%20Biol.&amp;doi=10.1163%2F157075612X631213&amp;volume=62&amp;pages=351-366&amp;publication_year=2012&amp;author=Torres%2CRT&amp;author=Virg%C3%B3s%2CE&amp;author=Santos%2CJ&amp;author=Linnell%2CJDC&amp;author=Fonseca%2CC">
                    Google Scholar</a> 
                </p></li><li class="c-article-references__item js-c-reading-companion-references-item" data-counter="71."><p class="c-article-references__text" id="ref-CR71">Speth, J. D. Middle Paleolithic Large-Mammal Hunting in the Southern Levant. <i>Vertebrate Paleobiology and Paleoanthropology</i> 19–43 <a href="https://doi.org/10.1007/978-94-007-6766-9_3" data-track="click_references" data-track-action="external reference" data-track-value="external reference" data-track-label="10.1007/978-94-007-6766-9_3">https://doi.org/10.1007/978-94-007-6766-9_3</a> (2013).</p></li><li class="c-article-references__item js-c-reading-companion-references-item" data-counter="72."><p class="c-article-references__text" id="ref-CR72">Yeshurun, R. Middle Paleolithic Prey Choice Inferred from a Natural Pitfall Trap: Rantis Cave, Israel. in <i>Vertebrate Paleobiology and Paleoanthropology</i> 45–58. <a href="https://doi.org/10.1007/978-94-007-6766-9_4" data-track="click_references" data-track-action="external reference" data-track-value="external reference" data-track-label="10.1007/978-94-007-6766-9_4">https://doi.org/10.1007/978-94-007-6766-9_4</a> (Springer, 2013).</p></li><li class="c-article-references__item js-c-reading-companion-references-item" data-counter="73."><p class="c-article-references__text" id="ref-CR73">Yeshurun, R. Paleolithic Animal Remains in the Mount Carmel Caves: A Review of the Historical and Modern Research. in <i>Bones and Identity: Zooarchaeological approaches to reconstructing social and cultural landscapes in Southwest Asia</i> (eds. Marom, N., Yeshurun, R., Weissbrod, L. &amp; Bar-Oz, G.) 1–23 (Oxbow, Oxford, 2016).</p></li><li class="c-article-references__item js-c-reading-companion-references-item" data-counter="74."><p class="c-article-references__text" id="ref-CR74">Bosch, M. D. et al. New chronology for Ksâr’Akil (Lebanon) supports Levantine route of modern human dispersal into Europe. <i>Proc. Natl. Acad. Sci. USA</i> <b>112</b>, 7683–7688 (2015).</p><p class="c-article-references__links u-hide-print"><a data-track="click_references" rel="nofollow noopener" data-track-label="10.1073/pnas.1501529112" data-track-item_id="10.1073/pnas.1501529112" data-track-value="article reference" data-track-action="article reference" href="https://doi.org/10.1073%2Fpnas.1501529112" aria-label="Article reference 74" data-doi="10.1073/pnas.1501529112">Article</a> 
    <a data-track="click_references" rel="nofollow noopener" data-track-label="link" data-track-item_id="link" data-track-value="cas reference" data-track-action="cas reference" href="/articles/cas-redirect/1:CAS:528:DC%2BC2MXpt1ejtbo%3D" aria-label="CAS reference 74">CAS</a> 
    <a data-track="click_references" data-track-action="google scholar reference" data-track-value="google scholar reference" data-track-label="link" data-track-item_id="link" rel="nofollow noopener" aria-label="Google Scholar reference 74" href="http://scholar.google.com/scholar_lookup?&amp;title=New%20chronology%20for%20Ks%C3%A2r%E2%80%99Akil%20%28Lebanon%29%20supports%20Levantine%20route%20of%20modern%20human%20dispersal%20into%20Europe&amp;journal=Proc.%20Natl.%20Acad.%20Sci.%20USA&amp;doi=10.1073%2Fpnas.1501529112&amp;volume=112&amp;pages=7683-7688&amp;publication_year=2015&amp;author=Bosch%2CMD">
                    Google Scholar</a> 
                </p></li><li class="c-article-references__item js-c-reading-companion-references-item" data-counter="75."><p class="c-article-references__text" id="ref-CR75">Garrard, A. N. The Palaeolithic faunal remains from Adlun and their ecological context. in <i>The Stone Age of Adlun</i> (ed. Roe, D. A.) 397–413 (British Archaeological Reports, 1983).</p></li><li class="c-article-references__item js-c-reading-companion-references-item" data-counter="76."><p class="c-article-references__text" id="ref-CR76">Baykara, I. et al. The Middle Paleolithic occupations of Üçağızlı II Cave (Hatay, Turkey): Geoarcheological and archeological perspectives. <i>J. Archaeol. Sci. Rep.</i> <b>4</b>, 409–426 (2015).</p><p class="c-article-references__links u-hide-print"><a data-track="click_references" data-track-action="google scholar reference" data-track-value="google scholar reference" data-track-label="link" data-track-item_id="link" rel="nofollow noopener" aria-label="Google Scholar reference 76" href="http://scholar.google.com/scholar_lookup?&amp;title=The%20Middle%20Paleolithic%20occupations%20of%20%C3%9C%C3%A7a%C4%9F%C4%B1zl%C4%B1%20II%20Cave%20%28Hatay%2C%20Turkey%29%3A%20Geoarcheological%20and%20archeological%20perspectives&amp;journal=J.%20Archaeol.%20Sci.%20Rep.&amp;volume=4&amp;pages=409-426&amp;publication_year=2015&amp;author=Baykara%2CI">
                    Google Scholar</a> 
                </p></li><li class="c-article-references__item js-c-reading-companion-references-item" data-counter="77."><p class="c-article-references__text" id="ref-CR77">Baharav, D. Observation on the ecology of the mountain gazelle in the Upper Galilee, Israel. <i>Mammalia</i> <b>47</b>, 59–70 (1983).</p><p class="c-article-references__links u-hide-print"><a data-track="click_references" rel="nofollow noopener" data-track-label="10.1515/mamm.1983.47.1.59" data-track-item_id="10.1515/mamm.1983.47.1.59" data-track-value="article reference" data-track-action="article reference" href="https://doi.org/10.1515%2Fmamm.1983.47.1.59" aria-label="Article reference 77" data-doi="10.1515/mamm.1983.47.1.59">Article</a> 
    <a data-track="click_references" data-track-action="google scholar reference" data-track-value="google scholar reference" data-track-label="link" data-track-item_id="link" rel="nofollow noopener" aria-label="Google Scholar reference 77" href="http://scholar.google.com/scholar_lookup?&amp;title=Observation%20on%20the%20ecology%20of%20the%20mountain%20gazelle%20in%20the%20Upper%20Galilee%2C%20Israel&amp;journal=Mammalia&amp;doi=10.1515%2Fmamm.1983.47.1.59&amp;volume=47&amp;pages=59-70&amp;publication_year=1983&amp;author=Baharav%2CD">
                    Google Scholar</a> 
                </p></li><li class="c-article-references__item js-c-reading-companion-references-item" data-counter="78."><p class="c-article-references__text" id="ref-CR78">Martin, L. Gazelle (Gazella spp.) behavioural ecology: Predicting animal behaviour for prehistoric environments in south-west Asia. <i>J. Zool.</i> <b>250</b>, 13–30 (2000).</p><p class="c-article-references__links u-hide-print"><a data-track="click_references" rel="nofollow noopener" data-track-label="10.1111/j.1469-7998.2000.tb00574.x" data-track-item_id="10.1111/j.1469-7998.2000.tb00574.x" data-track-value="article reference" data-track-action="article reference" href="https://doi.org/10.1111%2Fj.1469-7998.2000.tb00574.x" aria-label="Article reference 78" data-doi="10.1111/j.1469-7998.2000.tb00574.x">Article</a> 
    <a data-track="click_references" data-track-action="google scholar reference" data-track-value="google scholar reference" data-track-label="link" data-track-item_id="link" rel="nofollow noopener" aria-label="Google Scholar reference 78" href="http://scholar.google.com/scholar_lookup?&amp;title=Gazelle%20%28Gazella%20spp.%29%20behavioural%20ecology%3A%20Predicting%20animal%20behaviour%20for%20prehistoric%20environments%20in%20south-west%20Asia&amp;journal=J.%20Zool.&amp;doi=10.1111%2Fj.1469-7998.2000.tb00574.x&amp;volume=250&amp;pages=13-30&amp;publication_year=2000&amp;author=Martin%2CL">
                    Google Scholar</a> 
                </p></li><li class="c-article-references__item js-c-reading-companion-references-item" data-counter="79."><p class="c-article-references__text" id="ref-CR79">Tensorer, J. Le, et al.) vol. III 9–23 (Printed in the Press of the Ministry of Culture, Damascus-Syria, 2008).</p></li><li class="c-article-references__item js-c-reading-companion-references-item" data-counter="80."><p class="c-article-references__text" id="ref-CR80">Jagher, R., Elsuede, H. &amp; Le Tensorer, J. M. El Kowm Oasis, human settlement in the Syrian Desert during the Pleistocene. <i>Anthropologie</i> <b>119</b>, 542–580 (2015).</p><p class="c-article-references__links u-hide-print"><a data-track="click_references" rel="nofollow noopener" data-track-label="10.1016/j.anthro.2015.10.003" data-track-item_id="10.1016/j.anthro.2015.10.003" data-track-value="article reference" data-track-action="article reference" href="https://doi.org/10.1016%2Fj.anthro.2015.10.003" aria-label="Article reference 80" data-doi="10.1016/j.anthro.2015.10.003">Article</a> 
    <a data-track="click_references" data-track-action="google scholar reference" data-track-value="google scholar reference" data-track-label="link" data-track-item_id="link" rel="nofollow noopener" aria-label="Google Scholar reference 80" href="http://scholar.google.com/scholar_lookup?&amp;title=El%20Kowm%20Oasis%2C%20human%20settlement%20in%20the%20Syrian%20Desert%20during%20the%20Pleistocene&amp;journal=Anthropologie&amp;doi=10.1016%2Fj.anthro.2015.10.003&amp;volume=119&amp;pages=542-580&amp;publication_year=2015&amp;author=Jagher%2CR&amp;author=Elsuede%2CH&amp;author=Tensorer%2CJM">
                    Google Scholar</a> 
                </p></li><li class="c-article-references__item js-c-reading-companion-references-item" data-counter="81."><p class="c-article-references__text" id="ref-CR81">Napierala, H. The Paleolithic Background of Early Food Producing Societies in the Fertile Crescent-Faunal Analysis. (Universitätsbibliothek Tübingen, Tübingen, 2012).</p></li><li class="c-article-references__item js-c-reading-companion-references-item" data-counter="82."><p class="c-article-references__text" id="ref-CR82">Bretzke, K., Kandel, A. W. &amp; Conard, N. J. The Middle Paleolithic sequence of Wadi Mushkuna Rockshelter and its implications for hominin settlement dynamics in western Syria. <i>Quat. Int.</i> <b>435</b>, 106–114 (2017).</p><p class="c-article-references__links u-hide-print"><a data-track="click_references" rel="nofollow noopener" data-track-label="10.1016/j.quaint.2016.01.035" data-track-item_id="10.1016/j.quaint.2016.01.035" data-track-value="article reference" data-track-action="article reference" href="https://doi.org/10.1016%2Fj.quaint.2016.01.035" aria-label="Article reference 82" data-doi="10.1016/j.quaint.2016.01.035">Article</a> 
    <a data-track="click_references" data-track-action="google scholar reference" data-track-value="google scholar reference" data-track-label="link" data-track-item_id="link" rel="nofollow noopener" aria-label="Google Scholar reference 82" href="http://scholar.google.com/scholar_lookup?&amp;title=The%20Middle%20Paleolithic%20sequence%20of%20Wadi%20Mushkuna%20Rockshelter%20and%20its%20implications%20for%20hominin%20settlement%20dynamics%20in%20western%20Syria&amp;journal=Quat.%20Int.&amp;doi=10.1016%2Fj.quaint.2016.01.035&amp;volume=435&amp;pages=106-114&amp;publication_year=2017&amp;author=Bretzke%2CK&amp;author=Kandel%2CAW&amp;author=Conard%2CNJ">
                    Google Scholar</a> 
                </p></li><li class="c-article-references__item js-c-reading-companion-references-item" data-counter="83."><p class="c-article-references__text" id="ref-CR83">Cheng, H. et al. The climate variability in northern Levant over the past 20,000 years. <i>Geophys. Res. Lett.</i> <b>42</b>, 8641–8650 (2015).</p><p class="c-article-references__links u-hide-print"><a data-track="click_references" rel="nofollow noopener" data-track-label="10.1002/2015GL065397" data-track-item_id="10.1002/2015GL065397" data-track-value="article reference" data-track-action="article reference" href="https://doi.org/10.1002%2F2015GL065397" aria-label="Article reference 83" data-doi="10.1002/2015GL065397">Article</a> 
    <a data-track="click_references" data-track-action="google scholar reference" data-track-value="google scholar reference" data-track-label="link" data-track-item_id="link" rel="nofollow noopener" aria-label="Google Scholar reference 83" href="http://scholar.google.com/scholar_lookup?&amp;title=The%20climate%20variability%20in%20northern%20Levant%20over%20the%20past%2020%2C000%20years&amp;journal=Geophys.%20Res.%20Lett.&amp;doi=10.1002%2F2015GL065397&amp;volume=42&amp;pages=8641-8650&amp;publication_year=2015&amp;author=Cheng%2CH">
                    Google Scholar</a> 
                </p></li><li class="c-article-references__item js-c-reading-companion-references-item" data-counter="84."><p class="c-article-references__text" id="ref-CR84">Kushnir, Y. et al. Paleo aridity in the Levant driven by a strong North Atlantic latitudinal surface temperature gradient and present-day relevance. <i>Proc. Natl. Acad. Sci. USA</i> <b>121</b>, e2407166121 (2024).</p><p class="c-article-references__links u-hide-print"><a data-track="click_references" rel="nofollow noopener" data-track-label="10.1073/pnas.2407166121" data-track-item_id="10.1073/pnas.2407166121" data-track-value="article reference" data-track-action="article reference" href="https://doi.org/10.1073%2Fpnas.2407166121" aria-label="Article reference 84" data-doi="10.1073/pnas.2407166121">Article</a> 
    <a data-track="click_references" rel="nofollow noopener" data-track-label="link" data-track-item_id="link" data-track-value="cas reference" data-track-action="cas reference" href="/articles/cas-redirect/1:CAS:528:DC%2BB2MXhsVGjtrg%3D" aria-label="CAS reference 84">CAS</a> 
    <a data-track="click_references" data-track-action="google scholar reference" data-track-value="google scholar reference" data-track-label="link" data-track-item_id="link" rel="nofollow noopener" aria-label="Google Scholar reference 84" href="http://scholar.google.com/scholar_lookup?&amp;title=Paleo%20aridity%20in%20the%20Levant%20driven%20by%20a%20strong%20North%20Atlantic%20latitudinal%20surface%20temperature%20gradient%20and%20present-day%20relevance&amp;journal=Proc.%20Natl.%20Acad.%20Sci.%20USA&amp;doi=10.1073%2Fpnas.2407166121&amp;volume=121&amp;publication_year=2024&amp;author=Kushnir%2CY">
                    Google Scholar</a> 
                </p></li><li class="c-article-references__item js-c-reading-companion-references-item" data-counter="85."><p class="c-article-references__text" id="ref-CR85">Rendu, W. &amp; Speth, J. D. Seasonality of Kebara’s Middle Paleolithic Occupations: A Cementum Increment Analysis. in <i>Kebara Cave Mt. Carmel, Israel. The Middle and Upper Paleolithic Archaeology</i>. <i>Part II</i>. (eds. Meignen, L. &amp; Bar-Yosef, O.) 237–255 (Peabody Museum Press, 2019).</p></li><li class="c-article-references__item js-c-reading-companion-references-item" data-counter="86."><p class="c-article-references__text" id="ref-CR86">Lieberman, D. E. Variability in Hunter-Gatherer Seasonal Mobility in the Southern Levant: From the Mousterian to the Natufian. <i>Archeol. Pap. Am. Anthropological Assoc.</i> <b>4</b>, 207–219 (1993).</p><p class="c-article-references__links u-hide-print"><a data-track="click_references" data-track-action="google scholar reference" data-track-value="google scholar reference" data-track-label="link" data-track-item_id="link" rel="nofollow noopener" aria-label="Google Scholar reference 86" href="http://scholar.google.com/scholar_lookup?&amp;title=Variability%20in%20Hunter-Gatherer%20Seasonal%20Mobility%20in%20the%20Southern%20Levant%3A%20From%20the%20Mousterian%20to%20the%20Natufian&amp;journal=Archeol.%20Pap.%20Am.%20Anthropological%20Assoc.&amp;volume=4&amp;pages=207-219&amp;publication_year=1993&amp;author=Lieberman%2CDE">
                    Google Scholar</a> 
                </p></li><li class="c-article-references__item js-c-reading-companion-references-item" data-counter="87."><p class="c-article-references__text" id="ref-CR87">Marín-Arroyo, A. B. New Opportunities for Previously Excavated Sites: Paleoeconomy as a Human Evolutionary Indicator at Tabun Cave (Israel). <i>Vertebrate Paleobiology and Paleoanthropology</i> 59–75 <a href="https://doi.org/10.1007/978-94-007-6766-9_5/COVER" data-track="click_references" data-track-action="external reference" data-track-value="external reference" data-track-label="10.1007/978-94-007-6766-9_5/COVER">https://doi.org/10.1007/978-94-007-6766-9_5/COVER</a> (2013).</p></li><li class="c-article-references__item js-c-reading-companion-references-item" data-counter="88."><p class="c-article-references__text" id="ref-CR88">Henry, D. O., Belmaker, M. &amp; Bergin, S. M. The effect of terrain on Neanderthal ecology in the Levant. <i>Quat. Int.</i> <b>435</b>, 94–105 (2017).</p><p class="c-article-references__links u-hide-print"><a data-track="click_references" rel="nofollow noopener" data-track-label="10.1016/j.quaint.2015.10.023" data-track-item_id="10.1016/j.quaint.2015.10.023" data-track-value="article reference" data-track-action="article reference" href="https://doi.org/10.1016%2Fj.quaint.2015.10.023" aria-label="Article reference 88" data-doi="10.1016/j.quaint.2015.10.023">Article</a> 
    <a data-track="click_references" data-track-action="google scholar reference" data-track-value="google scholar reference" data-track-label="link" data-track-item_id="link" rel="nofollow noopener" aria-label="Google Scholar reference 88" href="http://scholar.google.com/scholar_lookup?&amp;title=The%20effect%20of%20terrain%20on%20Neanderthal%20ecology%20in%20the%20Levant&amp;journal=Quat.%20Int.&amp;doi=10.1016%2Fj.quaint.2015.10.023&amp;volume=435&amp;pages=94-105&amp;publication_year=2017&amp;author=Henry%2CDO&amp;author=Belmaker%2CM&amp;author=Bergin%2CSM">
                    Google Scholar</a> 
                </p></li><li class="c-article-references__item js-c-reading-companion-references-item" data-counter="89."><p class="c-article-references__text" id="ref-CR89">Solecki, Ralph. S. The Middle Paleolithic site of Nahr Ibrahim (Asfourieh Cave) in Lebanon. in <i>Problems in Prehistory: North Africa and Levant</i> (eds. Wendorf, F. &amp; Marks, A. E.) 283–295 (Southern Methodist University Press, Dallas, 1975).</p></li><li class="c-article-references__item js-c-reading-companion-references-item" data-counter="90."><p class="c-article-references__text" id="ref-CR90">Copeland, L.. &amp; Moloney, N. <i>The Mousterian Site of Ras El-Kelb</i>, <i>Lebanon</i>. vol. 706 (BAR International Series, 1998).</p></li><li class="c-article-references__item js-c-reading-companion-references-item" data-counter="91."><p class="c-article-references__text" id="ref-CR91">Grün, R. Methods of dose determination using ESR spectra of tooth enamel. <i>Radiat. Meas.</i> <b>32</b>, 767–772 (2000).</p><p class="c-article-references__links u-hide-print"><a data-track="click_references" rel="nofollow noopener" data-track-label="10.1016/S1350-4487(99)00281-4" data-track-item_id="10.1016/S1350-4487(99)00281-4" data-track-value="article reference" data-track-action="article reference" href="https://doi.org/10.1016%2FS1350-4487%2899%2900281-4" aria-label="Article reference 91" data-doi="10.1016/S1350-4487(99)00281-4">Article</a> 
    <a data-track="click_references" data-track-action="google scholar reference" data-track-value="google scholar reference" data-track-label="link" data-track-item_id="link" rel="nofollow noopener" aria-label="Google Scholar reference 91" href="http://scholar.google.com/scholar_lookup?&amp;title=Methods%20of%20dose%20determination%20using%20ESR%20spectra%20of%20tooth%20enamel&amp;journal=Radiat.%20Meas.&amp;doi=10.1016%2FS1350-4487%2899%2900281-4&amp;volume=32&amp;pages=767-772&amp;publication_year=2000&amp;author=Gr%C3%BCn%2CR">
                    Google Scholar</a> 
                </p></li><li class="c-article-references__item js-c-reading-companion-references-item" data-counter="92."><p class="c-article-references__text" id="ref-CR92">Grün, R. &amp; Brumby, S. The assessment of errors in past radiation doses extrapolated from ESR/TL dose-response data. <i>Radiat. Meas.</i> <b>23</b>, 307–315 (1994).</p><p class="c-article-references__links u-hide-print"><a data-track="click_references" rel="nofollow noopener" data-track-label="10.1016/1350-4487(94)90057-4" data-track-item_id="10.1016/1350-4487(94)90057-4" data-track-value="article reference" data-track-action="article reference" href="https://doi.org/10.1016%2F1350-4487%2894%2990057-4" aria-label="Article reference 92" data-doi="10.1016/1350-4487(94)90057-4">Article</a> 
    <a data-track="click_references" data-track-action="google scholar reference" data-track-value="google scholar reference" data-track-label="link" data-track-item_id="link" rel="nofollow noopener" aria-label="Google Scholar reference 92" href="http://scholar.google.com/scholar_lookup?&amp;title=The%20assessment%20of%20errors%20in%20past%20radiation%20doses%20extrapolated%20from%20ESR%2FTL%20dose-response%20data&amp;journal=Radiat.%20Meas.&amp;doi=10.1016%2F1350-4487%2894%2990057-4&amp;volume=23&amp;pages=307-315&amp;publication_year=1994&amp;author=Gr%C3%BCn%2CR&amp;author=Brumby%2CS">
                    Google Scholar</a> 
                </p></li><li class="c-article-references__item js-c-reading-companion-references-item" data-counter="93."><p class="c-article-references__text" id="ref-CR93">Duval, M. &amp; Grün, R. Are published ESR dose assessments on fossil tooth enamel reliable? <i>Quat. Geochronol.</i> <b>31</b>, 19–27 (2016).</p><p class="c-article-references__links u-hide-print"><a data-track="click_references" rel="nofollow noopener" data-track-label="10.1016/j.quageo.2015.09.007" data-track-item_id="10.1016/j.quageo.2015.09.007" data-track-value="article reference" data-track-action="article reference" href="https://doi.org/10.1016%2Fj.quageo.2015.09.007" aria-label="Article reference 93" data-doi="10.1016/j.quageo.2015.09.007">Article</a> 
    <a data-track="click_references" data-track-action="google scholar reference" data-track-value="google scholar reference" data-track-label="link" data-track-item_id="link" rel="nofollow noopener" aria-label="Google Scholar reference 93" href="http://scholar.google.com/scholar_lookup?&amp;title=Are%20published%20ESR%20dose%20assessments%20on%20fossil%20tooth%20enamel%20reliable%3F&amp;journal=Quat.%20Geochronol.&amp;doi=10.1016%2Fj.quageo.2015.09.007&amp;volume=31&amp;pages=19-27&amp;publication_year=2016&amp;author=Duval%2CM&amp;author=Gr%C3%BCn%2CR">
                    Google Scholar</a> 
                </p></li><li class="c-article-references__item js-c-reading-companion-references-item" data-counter="94."><p class="c-article-references__text" id="ref-CR94">Pourmand, A., Tissot, F. L. H., Arienzo, M. &amp; Sharifi, A. Introducing a Comprehensive Data Reduction and Uncertainty Propagation Algorithm for U-Th Geochronometry with Extraction Chromatography and Isotope Dilution MC-ICP-MS. <i>Geostand. Geoanal. Res.</i> <b>38</b>, 129–148 (2014).</p><p class="c-article-references__links u-hide-print"><a data-track="click_references" rel="nofollow noopener" data-track-label="10.1111/j.1751-908X.2013.00266.x" data-track-item_id="10.1111/j.1751-908X.2013.00266.x" data-track-value="article reference" data-track-action="article reference" href="https://doi.org/10.1111%2Fj.1751-908X.2013.00266.x" aria-label="Article reference 94" data-doi="10.1111/j.1751-908X.2013.00266.x">Article</a> 
    <a data-track="click_references" rel="nofollow noopener" data-track-label="link" data-track-item_id="link" data-track-value="cas reference" data-track-action="cas reference" href="/articles/cas-redirect/1:CAS:528:DC%2BC2cXnvVSnsb8%3D" aria-label="CAS reference 94">CAS</a> 
    <a data-track="click_references" data-track-action="google scholar reference" data-track-value="google scholar reference" data-track-label="link" data-track-item_id="link" rel="nofollow noopener" aria-label="Google Scholar reference 94" href="http://scholar.google.com/scholar_lookup?&amp;title=Introducing%20a%20Comprehensive%20Data%20Reduction%20and%20Uncertainty%20Propagation%20Algorithm%20for%20U-Th%20Geochronometry%20with%20Extraction%20Chromatography%20and%20Isotope%20Dilution%20MC-ICP-MS&amp;journal=Geostand.%20Geoanal.%20Res.&amp;doi=10.1111%2Fj.1751-908X.2013.00266.x&amp;volume=38&amp;pages=129-148&amp;publication_year=2014&amp;author=Pourmand%2CA&amp;author=Tissot%2CFLH&amp;author=Arienzo%2CM&amp;author=Sharifi%2CA">
                    Google Scholar</a> 
                </p></li><li class="c-article-references__item js-c-reading-companion-references-item" data-counter="95."><p class="c-article-references__text" id="ref-CR95">İşintek, İ et al. Pre-Roman U-Th datings of an aqueduct near ancient Lebedos (Aegean Region, Türkiye). <i>J. Archaeol. Sci. Rep.</i> <b>60</b>, 104823 (2024).</p><p class="c-article-references__links u-hide-print"><a data-track="click_references" data-track-action="google scholar reference" data-track-value="google scholar reference" data-track-label="link" data-track-item_id="link" rel="nofollow noopener" aria-label="Google Scholar reference 95" href="http://scholar.google.com/scholar_lookup?&amp;title=Pre-Roman%20U-Th%20datings%20of%20an%20aqueduct%20near%20ancient%20Lebedos%20%28Aegean%20Region%2C%20T%C3%BCrkiye%29&amp;journal=J.%20Archaeol.%20Sci.%20Rep.&amp;volume=60&amp;publication_year=2024&amp;author=%C4%B0%C5%9Fintek%2C%C4%B0">
                    Google Scholar</a> 
                </p></li><li class="c-article-references__item js-c-reading-companion-references-item" data-counter="96."><p class="c-article-references__text" id="ref-CR96">Grün, R. &amp; Katzenberger-Apel, O. An alpha irradiator for ESR dating. <i>Anc. TL</i> <b>12</b>, 35–38 (1994).</p><p class="c-article-references__links u-hide-print"><a data-track="click_references" rel="nofollow noopener" data-track-label="10.26034/la.atl.1994.225" data-track-item_id="10.26034/la.atl.1994.225" data-track-value="article reference" data-track-action="article reference" href="https://doi.org/10.26034%2Fla.atl.1994.225" aria-label="Article reference 96" data-doi="10.26034/la.atl.1994.225">Article</a> 
    <a data-track="click_references" data-track-action="google scholar reference" data-track-value="google scholar reference" data-track-label="link" data-track-item_id="link" rel="nofollow noopener" aria-label="Google Scholar reference 96" href="http://scholar.google.com/scholar_lookup?&amp;title=An%20alpha%20irradiator%20for%20ESR%20dating&amp;journal=Anc.%20TL&amp;doi=10.26034%2Fla.atl.1994.225&amp;volume=12&amp;pages=35-38&amp;publication_year=1994&amp;author=Gr%C3%BCn%2CR&amp;author=Katzenberger-Apel%2CO">
                    Google Scholar</a> 
                </p></li><li class="c-article-references__item js-c-reading-companion-references-item" data-counter="97."><p class="c-article-references__text" id="ref-CR97">Marsh, R. E. Beta-gradient Isochrons Using Electron Paramagnetic Resonance: Towards a New Dating Method in Archaeology. (McMaster University, 1999).</p></li><li class="c-article-references__item js-c-reading-companion-references-item" data-counter="98."><p class="c-article-references__text" id="ref-CR98">Adamiec, G. &amp; Aitken, M. J. Dose-rate conversion factors: update. <i>Anc. TL</i> <b>16</b>, 37–50 (1998).</p><p class="c-article-references__links u-hide-print"><a data-track="click_references" rel="nofollow noopener" data-track-label="10.26034/la.atl.1998.292" data-track-item_id="10.26034/la.atl.1998.292" data-track-value="article reference" data-track-action="article reference" href="https://doi.org/10.26034%2Fla.atl.1998.292" aria-label="Article reference 98" data-doi="10.26034/la.atl.1998.292">Article</a> 
    <a data-track="click_references" rel="nofollow noopener" data-track-label="link" data-track-item_id="link" data-track-value="cas reference" data-track-action="cas reference" href="/articles/cas-redirect/1:CAS:528:DyaK1MXms12gsL0%3D" aria-label="CAS reference 98">CAS</a> 
    <a data-track="click_references" data-track-action="google scholar reference" data-track-value="google scholar reference" data-track-label="link" data-track-item_id="link" rel="nofollow noopener" aria-label="Google Scholar reference 98" href="http://scholar.google.com/scholar_lookup?&amp;title=Dose-rate%20conversion%20factors%3A%20update&amp;journal=Anc.%20TL&amp;doi=10.26034%2Fla.atl.1998.292&amp;volume=16&amp;pages=37-50&amp;publication_year=1998&amp;author=Adamiec%2CG&amp;author=Aitken%2CMJ">
                    Google Scholar</a> 
                </p></li><li class="c-article-references__item js-c-reading-companion-references-item" data-counter="99."><p class="c-article-references__text" id="ref-CR99">Guérin, G., Mercier, N. &amp; G., A. Dose-rate conversion factors: Update. <i>Ancient TL</i> <b>29</b>, 5–8 (2011).</p></li><li class="c-article-references__item js-c-reading-companion-references-item" data-counter="100."><p class="c-article-references__text" id="ref-CR100">Grün, R. The DATA program for the calculation of ESR age estimates on tooth enamel. <i>Quat. Geochronol.</i> <b>4</b>, 231–232 (2009).</p><p class="c-article-references__links u-hide-print"><a data-track="click_references" rel="nofollow noopener" data-track-label="10.1016/j.quageo.2008.12.005" data-track-item_id="10.1016/j.quageo.2008.12.005" data-track-value="article reference" data-track-action="article reference" href="https://doi.org/10.1016%2Fj.quageo.2008.12.005" aria-label="Article reference 100" data-doi="10.1016/j.quageo.2008.12.005">Article</a> 
    <a data-track="click_references" data-track-action="google scholar reference" data-track-value="google scholar reference" data-track-label="link" data-track-item_id="link" rel="nofollow noopener" aria-label="Google Scholar reference 100" href="http://scholar.google.com/scholar_lookup?&amp;title=The%20DATA%20program%20for%20the%20calculation%20of%20ESR%20age%20estimates%20on%20tooth%20enamel&amp;journal=Quat.%20Geochronol.&amp;doi=10.1016%2Fj.quageo.2008.12.005&amp;volume=4&amp;pages=231-232&amp;publication_year=2009&amp;author=Gr%C3%BCn%2CR">
                    Google Scholar</a> 
                </p></li><li class="c-article-references__item js-c-reading-companion-references-item" data-counter="101."><p class="c-article-references__text" id="ref-CR101">Shao, Q., Bahain, J. J., Dolo, J. M. &amp; Falguères, C. Monte Carlo approach to calculate US-ESR age and age uncertainty for tooth enamel. <i>Quat. Geochronol.</i> <b>22</b>, 99–106 (2014).</p><p class="c-article-references__links u-hide-print"><a data-track="click_references" rel="nofollow noopener" data-track-label="10.1016/j.quageo.2014.03.003" data-track-item_id="10.1016/j.quageo.2014.03.003" data-track-value="article reference" data-track-action="article reference" href="https://doi.org/10.1016%2Fj.quageo.2014.03.003" aria-label="Article reference 101" data-doi="10.1016/j.quageo.2014.03.003">Article</a> 
    <a data-track="click_references" data-track-action="google scholar reference" data-track-value="google scholar reference" data-track-label="link" data-track-item_id="link" rel="nofollow noopener" aria-label="Google Scholar reference 101" href="http://scholar.google.com/scholar_lookup?&amp;title=Monte%20Carlo%20approach%20to%20calculate%20US-ESR%20age%20and%20age%20uncertainty%20for%20tooth%20enamel&amp;journal=Quat.%20Geochronol.&amp;doi=10.1016%2Fj.quageo.2014.03.003&amp;volume=22&amp;pages=99-106&amp;publication_year=2014&amp;author=Shao%2CQ&amp;author=Bahain%2CJJ&amp;author=Dolo%2CJM&amp;author=Falgu%C3%A8res%2CC">
                    Google Scholar</a> 
                </p></li><li class="c-article-references__item js-c-reading-companion-references-item" data-counter="102."><p class="c-article-references__text" id="ref-CR102">Grün, R., Schwarcz, H. P. &amp; Chadam, J. ESR dating of tooth enamel: Coupled correction for U-uptake and U-series disequilibrium. <i>Int. J. Rad. Appl. Instrum. D.</i> <b>14</b>, 237–241 (1988).</p><p class="c-article-references__links u-hide-print"><a data-track="click_references" data-track-action="google scholar reference" data-track-value="google scholar reference" data-track-label="link" data-track-item_id="link" rel="nofollow noopener" aria-label="Google Scholar reference 102" href="http://scholar.google.com/scholar_lookup?&amp;title=ESR%20dating%20of%20tooth%20enamel%3A%20Coupled%20correction%20for%20U-uptake%20and%20U-series%20disequilibrium&amp;journal=Int.%20J.%20Rad.%20Appl.%20Instrum.%20D.&amp;volume=14&amp;pages=237-241&amp;publication_year=1988&amp;author=Gr%C3%BCn%2CR&amp;author=Schwarcz%2CHP&amp;author=Chadam%2CJ">
                    Google Scholar</a> 
                </p></li><li class="c-article-references__item js-c-reading-companion-references-item" data-counter="103."><p class="c-article-references__text" id="ref-CR103">Shao, Q., Bahain, J. J., Falguères, C., Dolo, J. M. &amp; Garcia, T. A new U-uptake model for combined ESR/U-series dating of tooth enamel. <i>Quat. Geochronol.</i> <b>10</b>, 406–411 (2012).</p><p class="c-article-references__links u-hide-print"><a data-track="click_references" rel="nofollow noopener" data-track-label="10.1016/j.quageo.2012.02.009" data-track-item_id="10.1016/j.quageo.2012.02.009" data-track-value="article reference" data-track-action="article reference" href="https://doi.org/10.1016%2Fj.quageo.2012.02.009" aria-label="Article reference 103" data-doi="10.1016/j.quageo.2012.02.009">Article</a> 
    <a data-track="click_references" data-track-action="google scholar reference" data-track-value="google scholar reference" data-track-label="link" data-track-item_id="link" rel="nofollow noopener" aria-label="Google Scholar reference 103" href="http://scholar.google.com/scholar_lookup?&amp;title=A%20new%20U-uptake%20model%20for%20combined%20ESR%2FU-series%20dating%20of%20tooth%20enamel&amp;journal=Quat.%20Geochronol.&amp;doi=10.1016%2Fj.quageo.2012.02.009&amp;volume=10&amp;pages=406-411&amp;publication_year=2012&amp;author=Shao%2CQ&amp;author=Bahain%2CJJ&amp;author=Falgu%C3%A8res%2CC&amp;author=Dolo%2CJM&amp;author=Garcia%2CT">
                    Google Scholar</a> 
                </p></li><li class="c-article-references__item js-c-reading-companion-references-item" data-counter="104."><p class="c-article-references__text" id="ref-CR104">Grun, R. An alternative model for open system U-series/ESR age calculations: (closed system U-series)-ESR, CSUS-ESR. <i>Ancient TL</i> <b>18</b>, (2000).</p></li><li class="c-article-references__item js-c-reading-companion-references-item" data-counter="105."><p class="c-article-references__text" id="ref-CR105">Pales, L. &amp; Lambert, C. Atlas Ostéologique Pour Servir À l’identification Des Mammifères Du Quaternaire. (Editions due Centre National de la Recherche Scientifique, 1971).</p></li><li class="c-article-references__item js-c-reading-companion-references-item" data-counter="106."><p class="c-article-references__text" id="ref-CR106">Hillson, S. <i>Teeth</i>. <i>Teeth, Second Edition</i>. <a href="https://doi.org/10.1017/CBO9780511614477" data-track="click_references" data-track-action="external reference" data-track-value="external reference" data-track-label="10.1017/CBO9780511614477">https://doi.org/10.1017/CBO9780511614477</a> (Cambridge University Press, The Edinburgh Building, Cambridge cb2 2ru,UK, 2005).</p></li><li class="c-article-references__item js-c-reading-companion-references-item" data-counter="107."><p class="c-article-references__text" id="ref-CR107">France, D. L. <i>Human and Nonhuman Bone Identification: A Color Atlas</i>. <i>Human and Nonhuman Bone Identification</i>. <a href="https://doi.org/10.1201/9781420062878" data-track="click_references" data-track-action="external reference" data-track-value="external reference" data-track-label="10.1201/9781420062878">https://doi.org/10.1201/9781420062878</a> (CRC Press, 2008).</p></li><li class="c-article-references__item js-c-reading-companion-references-item" data-counter="108."><p class="c-article-references__text" id="ref-CR108">Grayson, D. K. <i>Quantitative Zooarchaeology</i>. <a href="https://doi.org/10.1016/C2009-0-21855-1" data-track="click_references" data-track-action="external reference" data-track-value="external reference" data-track-label="10.1016/C2009-0-21855-1">https://doi.org/10.1016/C2009-0-21855-1</a> (Elsevier, 1984).</p></li><li class="c-article-references__item js-c-reading-companion-references-item" data-counter="109."><p class="c-article-references__text" id="ref-CR109">Lyman, R. L. Quantitative units and terminology in zooarchaeology. <i>Am. Antiq.</i> <b>59</b>, 36–71 (1994).</p><p class="c-article-references__links u-hide-print"><a data-track="click_references" rel="nofollow noopener" data-track-label="10.2307/3085500" data-track-item_id="10.2307/3085500" data-track-value="article reference" data-track-action="article reference" href="https://doi.org/10.2307%2F3085500" aria-label="Article reference 109" data-doi="10.2307/3085500">Article</a> 
    <a data-track="click_references" data-track-action="google scholar reference" data-track-value="google scholar reference" data-track-label="link" data-track-item_id="link" rel="nofollow noopener" aria-label="Google Scholar reference 109" href="http://scholar.google.com/scholar_lookup?&amp;title=Quantitative%20units%20and%20terminology%20in%20zooarchaeology&amp;journal=Am.%20Antiq.&amp;doi=10.2307%2F3085500&amp;volume=59&amp;pages=36-71&amp;publication_year=1994&amp;author=Lyman%2CRL">
                    Google Scholar</a> 
                </p></li><li class="c-article-references__item js-c-reading-companion-references-item" data-counter="110."><p class="c-article-references__text" id="ref-CR110">Stiner, M. C. Food procurement and transport by human and non-human predators. <i>J. Archaeol. Sci.</i> <b>18</b>, 455–482 (1991).</p><p class="c-article-references__links u-hide-print"><a data-track="click_references" rel="nofollow noopener" data-track-label="10.1016/0305-4403(91)90038-Q" data-track-item_id="10.1016/0305-4403(91)90038-Q" data-track-value="article reference" data-track-action="article reference" href="https://doi.org/10.1016%2F0305-4403%2891%2990038-Q" aria-label="Article reference 110" data-doi="10.1016/0305-4403(91)90038-Q">Article</a> 
    <a data-track="click_references" data-track-action="google scholar reference" data-track-value="google scholar reference" data-track-label="link" data-track-item_id="link" rel="nofollow noopener" aria-label="Google Scholar reference 110" href="http://scholar.google.com/scholar_lookup?&amp;title=Food%20procurement%20and%20transport%20by%20human%20and%20non-human%20predators&amp;journal=J.%20Archaeol.%20Sci.&amp;doi=10.1016%2F0305-4403%2891%2990038-Q&amp;volume=18&amp;pages=455-482&amp;publication_year=1991&amp;author=Stiner%2CMC">
                    Google Scholar</a> 
                </p></li><li class="c-article-references__item js-c-reading-companion-references-item" data-counter="111."><p class="c-article-references__text" id="ref-CR111">Simpson, E. H. Measurement of diversity. <i>Nat. 1949 163:4148</i> <b>163</b>, 688–688 (1949).</p><p class="c-article-references__links u-hide-print"><a data-track="click_references" data-track-action="google scholar reference" data-track-value="google scholar reference" data-track-label="link" data-track-item_id="link" rel="nofollow noopener" aria-label="Google Scholar reference 111" href="http://scholar.google.com/scholar_lookup?&amp;title=Measurement%20of%20diversity&amp;journal=Nat.%201949%20163%3A4148&amp;volume=163&amp;pages=688-688&amp;publication_year=1949&amp;author=Simpson%2CEH">
                    Google Scholar</a> 
                </p></li><li class="c-article-references__item js-c-reading-companion-references-item" data-counter="112."><p class="c-article-references__text" id="ref-CR112">Lyman, R. L. <i>Quantitative Paleozoology</i>. <i>Quantitative Paleozoology</i> (Cambridge University Press, 2008). <a href="https://doi.org/10.1017/CBO9780511813863" data-track="click_references" data-track-action="external reference" data-track-value="external reference" data-track-label="10.1017/CBO9780511813863">https://doi.org/10.1017/CBO9780511813863</a>.</p></li><li class="c-article-references__item js-c-reading-companion-references-item" data-counter="113."><p class="c-article-references__text" id="ref-CR113">Jones, M. &amp; Close, R. Standardizing fossil disparity metrics using sample coverage. <i>Palaeontology</i> <b>67</b>, e12729 (2024).</p><p class="c-article-references__links u-hide-print"><a data-track="click_references" rel="nofollow noopener" data-track-label="10.1111/pala.12729" data-track-item_id="10.1111/pala.12729" data-track-value="article reference" data-track-action="article reference" href="https://doi.org/10.1111%2Fpala.12729" aria-label="Article reference 113" data-doi="10.1111/pala.12729">Article</a> 
    <a data-track="click_references" data-track-action="google scholar reference" data-track-value="google scholar reference" data-track-label="link" data-track-item_id="link" rel="nofollow noopener" aria-label="Google Scholar reference 113" href="http://scholar.google.com/scholar_lookup?&amp;title=Standardizing%20fossil%20disparity%20metrics%20using%20sample%20coverage&amp;journal=Palaeontology&amp;doi=10.1111%2Fpala.12729&amp;volume=67&amp;publication_year=2024&amp;author=Jones%2CM&amp;author=Close%2CR">
                    Google Scholar</a> 
                </p></li><li class="c-article-references__item js-c-reading-companion-references-item" data-counter="114."><p class="c-article-references__text" id="ref-CR114">Close, R. A., Evers, S. W., Alroy, J. &amp; Butler, R. J. How should we estimate diversity in the fossil record? Testing richness estimators using sampling-standardised discovery curves. <i>Methods Ecol. Evol.</i> <b>9</b>, 1386–1400 (2018).</p><p class="c-article-references__links u-hide-print"><a data-track="click_references" rel="nofollow noopener" data-track-label="10.1111/2041-210X.12987" data-track-item_id="10.1111/2041-210X.12987" data-track-value="article reference" data-track-action="article reference" href="https://doi.org/10.1111%2F2041-210X.12987" aria-label="Article reference 114" data-doi="10.1111/2041-210X.12987">Article</a> 
    <a data-track="click_references" data-track-action="google scholar reference" data-track-value="google scholar reference" data-track-label="link" data-track-item_id="link" rel="nofollow noopener" aria-label="Google Scholar reference 114" href="http://scholar.google.com/scholar_lookup?&amp;title=How%20should%20we%20estimate%20diversity%20in%20the%20fossil%20record%3F%20Testing%20richness%20estimators%20using%20sampling-standardised%20discovery%20curves&amp;journal=Methods%20Ecol.%20Evol.&amp;doi=10.1111%2F2041-210X.12987&amp;volume=9&amp;pages=1386-1400&amp;publication_year=2018&amp;author=Close%2CRA&amp;author=Evers%2CSW&amp;author=Alroy%2CJ&amp;author=Butler%2CRJ">
                    Google Scholar</a> 
                </p></li><li class="c-article-references__item js-c-reading-companion-references-item" data-counter="115."><p class="c-article-references__text" id="ref-CR115">Chao, A. &amp; Jost, L. Coverage-based rarefaction and extrapolation: Standardizing samples by completeness rather than size. <i>Ecology</i> <b>93</b>, 2533–2547 (2012).</p><p class="c-article-references__links u-hide-print"><a data-track="click_references" rel="nofollow noopener" data-track-label="10.1890/11-1952.1" data-track-item_id="10.1890/11-1952.1" data-track-value="article reference" data-track-action="article reference" href="https://doi.org/10.1890%2F11-1952.1" aria-label="Article reference 115" data-doi="10.1890/11-1952.1">Article</a> 
    <a data-track="click_references" data-track-action="google scholar reference" data-track-value="google scholar reference" data-track-label="link" data-track-item_id="link" rel="nofollow noopener" aria-label="Google Scholar reference 115" href="http://scholar.google.com/scholar_lookup?&amp;title=Coverage-based%20rarefaction%20and%20extrapolation%3A%20Standardizing%20samples%20by%20completeness%20rather%20than%20size&amp;journal=Ecology&amp;doi=10.1890%2F11-1952.1&amp;volume=93&amp;pages=2533-2547&amp;publication_year=2012&amp;author=Chao%2CA&amp;author=Jost%2CL">
                    Google Scholar</a> 
                </p></li><li class="c-article-references__item js-c-reading-companion-references-item" data-counter="116."><p class="c-article-references__text" id="ref-CR116">Colwell, R. K. et al. Models and estimators linking individual-based and sample-based rarefaction, extrapolation and comparison of assemblages. <i>J. Plant Ecol.</i> <b>5</b>, 3–21 (2012).</p><p class="c-article-references__links u-hide-print"><a data-track="click_references" rel="nofollow noopener" data-track-label="10.1093/jpe/rtr044" data-track-item_id="10.1093/jpe/rtr044" data-track-value="article reference" data-track-action="article reference" href="https://doi.org/10.1093%2Fjpe%2Frtr044" aria-label="Article reference 116" data-doi="10.1093/jpe/rtr044">Article</a> 
    <a data-track="click_references" data-track-action="google scholar reference" data-track-value="google scholar reference" data-track-label="link" data-track-item_id="link" rel="nofollow noopener" aria-label="Google Scholar reference 116" href="http://scholar.google.com/scholar_lookup?&amp;title=Models%20and%20estimators%20linking%20individual-based%20and%20sample-based%20rarefaction%2C%20extrapolation%20and%20comparison%20of%20assemblages&amp;journal=J.%20Plant%20Ecol.&amp;doi=10.1093%2Fjpe%2Frtr044&amp;volume=5&amp;pages=3-21&amp;publication_year=2012&amp;author=Colwell%2CRK">
                    Google Scholar</a> 
                </p></li><li class="c-article-references__item js-c-reading-companion-references-item" data-counter="117."><p class="c-article-references__text" id="ref-CR117">Damuth, J. Population density and body size in mammals. <i>Nat. 1981 290:5808</i> <b>290</b>, 699–700 (1981).</p><p class="c-article-references__links u-hide-print"><a data-track="click_references" data-track-action="google scholar reference" data-track-value="google scholar reference" data-track-label="link" data-track-item_id="link" rel="nofollow noopener" aria-label="Google Scholar reference 117" href="http://scholar.google.com/scholar_lookup?&amp;title=Population%20density%20and%20body%20size%20in%20mammals&amp;journal=Nat.%201981%20290%3A5808&amp;volume=290&amp;pages=699-700&amp;publication_year=1981&amp;author=Damuth%2CJ">
                    Google Scholar</a> 
                </p></li><li class="c-article-references__item js-c-reading-companion-references-item" data-counter="118."><p class="c-article-references__text" id="ref-CR118">Damuth, J. Interspecific allometry of population density in mammals and other animals: the independence of body mass and population energy-use. <i>Biol. J. Linn. Soc.</i> <b>31</b>, 193–246 (1987).</p><p class="c-article-references__links u-hide-print"><a data-track="click_references" rel="nofollow noopener" data-track-label="10.1111/j.1095-8312.1987.tb01990.x" data-track-item_id="10.1111/j.1095-8312.1987.tb01990.x" data-track-value="article reference" data-track-action="article reference" href="https://doi.org/10.1111%2Fj.1095-8312.1987.tb01990.x" aria-label="Article reference 118" data-doi="10.1111/j.1095-8312.1987.tb01990.x">Article</a> 
    <a data-track="click_references" data-track-action="google scholar reference" data-track-value="google scholar reference" data-track-label="link" data-track-item_id="link" rel="nofollow noopener" aria-label="Google Scholar reference 118" href="http://scholar.google.com/scholar_lookup?&amp;title=Interspecific%20allometry%20of%20population%20density%20in%20mammals%20and%20other%20animals%3A%20the%20independence%20of%20body%20mass%20and%20population%20energy-use&amp;journal=Biol.%20J.%20Linn.%20Soc.&amp;doi=10.1111%2Fj.1095-8312.1987.tb01990.x&amp;volume=31&amp;pages=193-246&amp;publication_year=1987&amp;author=Damuth%2CJ">
                    Google Scholar</a> 
                </p></li><li class="c-article-references__item js-c-reading-companion-references-item" data-counter="119."><p class="c-article-references__text" id="ref-CR119">Isaac, N. J. B., Storch, D. &amp; Carbone, C. The paradox of energy equivalence. <i>Glob. Ecol. Biogeogr.</i> <b>22</b>, 1–5 (2013).</p><p class="c-article-references__links u-hide-print"><a data-track="click_references" rel="nofollow noopener" data-track-label="10.1111/j.1466-8238.2012.00782.x" data-track-item_id="10.1111/j.1466-8238.2012.00782.x" data-track-value="article reference" data-track-action="article reference" href="https://doi.org/10.1111%2Fj.1466-8238.2012.00782.x" aria-label="Article reference 119" data-doi="10.1111/j.1466-8238.2012.00782.x">Article</a> 
    <a data-track="click_references" data-track-action="google scholar reference" data-track-value="google scholar reference" data-track-label="link" data-track-item_id="link" rel="nofollow noopener" aria-label="Google Scholar reference 119" href="http://scholar.google.com/scholar_lookup?&amp;title=The%20paradox%20of%20energy%20equivalence&amp;journal=Glob.%20Ecol.%20Biogeogr.&amp;doi=10.1111%2Fj.1466-8238.2012.00782.x&amp;volume=22&amp;pages=1-5&amp;publication_year=2013&amp;author=Isaac%2CNJB&amp;author=Storch%2CD&amp;author=Carbone%2CC">
                    Google Scholar</a> 
                </p></li><li class="c-article-references__item js-c-reading-companion-references-item" data-counter="120."><p class="c-article-references__text" id="ref-CR120">MacArthur, R. H. &amp; Pianka, E. R. On Optimal Use of a Patchy Environment. <i>Am. Naturalist</i> <b>100</b>, 603–609 (1966).</p><p class="c-article-references__links u-hide-print"><a data-track="click_references" rel="nofollow noopener" data-track-label="10.1086/282454" data-track-item_id="10.1086/282454" data-track-value="article reference" data-track-action="article reference" href="https://doi.org/10.1086%2F282454" aria-label="Article reference 120" data-doi="10.1086/282454">Article</a> 
    <a data-track="click_references" data-track-action="google scholar reference" data-track-value="google scholar reference" data-track-label="link" data-track-item_id="link" rel="nofollow noopener" aria-label="Google Scholar reference 120" href="http://scholar.google.com/scholar_lookup?&amp;title=On%20Optimal%20Use%20of%20a%20Patchy%20Environment&amp;journal=Am.%20Naturalist&amp;doi=10.1086%2F282454&amp;volume=100&amp;pages=603-609&amp;publication_year=1966&amp;author=MacArthur%2CRH&amp;author=Pianka%2CER">
                    Google Scholar</a> 
                </p></li><li class="c-article-references__item js-c-reading-companion-references-item" data-counter="121."><p class="c-article-references__text" id="ref-CR121">Simms, S. R.. <i>Behavioral Ecology and Hunter-Gatherer Foraging: An Example from the Great Basin</i>. (B.A.R., 1987).</p></li><li class="c-article-references__item js-c-reading-companion-references-item" data-counter="122."><p class="c-article-references__text" id="ref-CR122">Cannon, M. D. A model of central place forager prey choice and an application to faunal remains from the Mimbres Valley, New Mexico. <i>J. Anthropol. Archaeol.</i> <b>22</b>, 1–25 (2003).</p><p class="c-article-references__links u-hide-print"><a data-track="click_references" rel="nofollow noopener" data-track-label="10.1016/S0278-4165(03)00002-3" data-track-item_id="10.1016/S0278-4165(03)00002-3" data-track-value="article reference" data-track-action="article reference" href="https://doi.org/10.1016%2FS0278-4165%2803%2900002-3" aria-label="Article reference 122" data-doi="10.1016/S0278-4165(03)00002-3">Article</a> 
    <a data-track="click_references" data-track-action="google scholar reference" data-track-value="google scholar reference" data-track-label="link" data-track-item_id="link" rel="nofollow noopener" aria-label="Google Scholar reference 122" href="http://scholar.google.com/scholar_lookup?&amp;title=A%20model%20of%20central%20place%20forager%20prey%20choice%20and%20an%20application%20to%20faunal%20remains%20from%20the%20Mimbres%20Valley%2C%20New%20Mexico&amp;journal=J.%20Anthropol.%20Archaeol.&amp;doi=10.1016%2FS0278-4165%2803%2900002-3&amp;volume=22&amp;pages=1-25&amp;publication_year=2003&amp;author=Cannon%2CMD">
                    Google Scholar</a> 
                </p></li><li class="c-article-references__item js-c-reading-companion-references-item" data-counter="123."><p class="c-article-references__text" id="ref-CR123">Payne, S. Kill-off Patterns in Sheep and Goats: the Mandibles from Aşvan Kale. <i>Anatol. Stud.</i> <b>23</b>, 281–303 (1973).</p><p class="c-article-references__links u-hide-print"><a data-track="click_references" rel="nofollow noopener" data-track-label="10.2307/3642547" data-track-item_id="10.2307/3642547" data-track-value="article reference" data-track-action="article reference" href="https://doi.org/10.2307%2F3642547" aria-label="Article reference 123" data-doi="10.2307/3642547">Article</a> 
    <a data-track="click_references" data-track-action="google scholar reference" data-track-value="google scholar reference" data-track-label="link" data-track-item_id="link" rel="nofollow noopener" aria-label="Google Scholar reference 123" href="http://scholar.google.com/scholar_lookup?&amp;title=Kill-off%20Patterns%20in%20Sheep%20and%20Goats%3A%20the%20Mandibles%20from%20A%C5%9Fvan%20Kale&amp;journal=Anatol.%20Stud.&amp;doi=10.2307%2F3642547&amp;volume=23&amp;pages=281-303&amp;publication_year=1973&amp;author=Payne%2CS">
                    Google Scholar</a> 
                </p></li><li class="c-article-references__item js-c-reading-companion-references-item" data-counter="124."><p class="c-article-references__text" id="ref-CR124">Wilson, B., Grigson, C. &amp; Payne, S. Ageing and Sexing Animal Bones from Archaeological Sites. <i>Ageing and Sexing Animal Bones from Archaeological Sites</i> (1982). <a href="https://doi.org/10.30861/9780860541929" data-track="click_references" data-track-action="external reference" data-track-value="external reference" data-track-label="10.30861/9780860541929">https://doi.org/10.30861/9780860541929</a>.</p></li><li class="c-article-references__item js-c-reading-companion-references-item" data-counter="125."><p class="c-article-references__text" id="ref-CR125">Stiner, M. C. The use of mortality patterns in archaeological studies of hominid predatory adaptations. <i>J. Anthropol. Archaeol.</i> <b>9</b>, 305–351 (1990).</p><p class="c-article-references__links u-hide-print"><a data-track="click_references" rel="nofollow noopener" data-track-label="10.1016/0278-4165(90)90010-B" data-track-item_id="10.1016/0278-4165(90)90010-B" data-track-value="article reference" data-track-action="article reference" href="https://doi.org/10.1016%2F0278-4165%2890%2990010-B" aria-label="Article reference 125" data-doi="10.1016/0278-4165(90)90010-B">Article</a> 
    <a data-track="click_references" data-track-action="google scholar reference" data-track-value="google scholar reference" data-track-label="link" data-track-item_id="link" rel="nofollow noopener" aria-label="Google Scholar reference 125" href="http://scholar.google.com/scholar_lookup?&amp;title=The%20use%20of%20mortality%20patterns%20in%20archaeological%20studies%20of%20hominid%20predatory%20adaptations&amp;journal=J.%20Anthropol.%20Archaeol.&amp;doi=10.1016%2F0278-4165%2890%2990010-B&amp;volume=9&amp;pages=305-351&amp;publication_year=1990&amp;author=Stiner%2CMC">
                    Google Scholar</a> 
                </p></li><li class="c-article-references__item js-c-reading-companion-references-item" data-counter="126."><p class="c-article-references__text" id="ref-CR126">Azorit Casas, C. Guía para la determinación de la edad del ciervo ibérico (Cervus elaphus hispanicus) a través de su dentición: revisión metodológica y técnicas de elección. de. la Real. Academia de. Cienc. Veterinarias de. Andal. ía Orient., ISSN 1130-2534, Vol. 24, 2011, págs. 235-264 24, 235–264 (2011).</p></li><li class="c-article-references__item js-c-reading-companion-references-item" data-counter="127."><p class="c-article-references__text" id="ref-CR127">Bowen, F. et al. Dama Dentition: A New Tooth Eruption and Wear Method for Assessing the Age of Fallow Deer (Dama dama). <i>Int. J. Osteoarchaeol.</i> <b>26</b>, 1089–1098 (2016).</p><p class="c-article-references__links u-hide-print"><a data-track="click_references" rel="nofollow noopener" data-track-label="10.1002/oa.2523" data-track-item_id="10.1002/oa.2523" data-track-value="article reference" data-track-action="article reference" href="https://doi.org/10.1002%2Foa.2523" aria-label="Article reference 127" data-doi="10.1002/oa.2523">Article</a> 
    <a data-track="click_references" data-track-action="google scholar reference" data-track-value="google scholar reference" data-track-label="link" data-track-item_id="link" rel="nofollow noopener" aria-label="Google Scholar reference 127" href="http://scholar.google.com/scholar_lookup?&amp;title=Dama%20Dentition%3A%20A%20New%20Tooth%20Eruption%20and%20Wear%20Method%20for%20Assessing%20the%20Age%20of%20Fallow%20Deer%20%28Dama%20dama%29&amp;journal=Int.%20J.%20Osteoarchaeol.&amp;doi=10.1002%2Foa.2523&amp;volume=26&amp;pages=1089-1098&amp;publication_year=2016&amp;author=Bowen%2CF">
                    Google Scholar</a> 
                </p></li><li class="c-article-references__item js-c-reading-companion-references-item" data-counter="128."><p class="c-article-references__text" id="ref-CR128">Marín, J., Saladié, P., Azorit, C. &amp; Rodríguez-Hidalgo, A. Identification of age at death in red deer (Cervus elaphus) through the upper dentition: Eruption pattern, wear stage and crown heights. <i>J. Archaeol. Sci.</i> <b>163</b>, 105934 (2024).</p><p class="c-article-references__links u-hide-print"><a data-track="click_references" rel="nofollow noopener" data-track-label="10.1016/j.jas.2023.105934" data-track-item_id="10.1016/j.jas.2023.105934" data-track-value="article reference" data-track-action="article reference" href="https://doi.org/10.1016%2Fj.jas.2023.105934" aria-label="Article reference 128" data-doi="10.1016/j.jas.2023.105934">Article</a> 
    <a data-track="click_references" data-track-action="google scholar reference" data-track-value="google scholar reference" data-track-label="link" data-track-item_id="link" rel="nofollow noopener" aria-label="Google Scholar reference 128" href="http://scholar.google.com/scholar_lookup?&amp;title=Identification%20of%20age%20at%20death%20in%20red%20deer%20%28Cervus%20elaphus%29%20through%20the%20upper%20dentition%3A%20Eruption%20pattern%2C%20wear%20stage%20and%20crown%20heights&amp;journal=J.%20Archaeol.%20Sci.&amp;doi=10.1016%2Fj.jas.2023.105934&amp;volume=163&amp;publication_year=2024&amp;author=Mar%C3%ADn%2CJ&amp;author=Saladi%C3%A9%2CP&amp;author=Azorit%2CC&amp;author=Rodr%C3%ADguez-Hidalgo%2CA">
                    Google Scholar</a> 
                </p></li><li class="c-article-references__item js-c-reading-companion-references-item" data-counter="129."><p class="c-article-references__text" id="ref-CR129">Hillman-Smith, A. K. K., Anderson, J. L., Hall-Martin, A. J. &amp; Selaladi, D. J. P. Age estimation of the White rhinoceros (Ceratotherium simum). <i>J. Zool.</i> <b>210</b>, 355–379 (1986).</p><p class="c-article-references__links u-hide-print"><a data-track="click_references" rel="nofollow noopener" data-track-label="10.1111/j.1469-7998.1986.tb03639.x" data-track-item_id="10.1111/j.1469-7998.1986.tb03639.x" data-track-value="article reference" data-track-action="article reference" href="https://doi.org/10.1111%2Fj.1469-7998.1986.tb03639.x" aria-label="Article reference 129" data-doi="10.1111/j.1469-7998.1986.tb03639.x">Article</a> 
    <a data-track="click_references" data-track-action="google scholar reference" data-track-value="google scholar reference" data-track-label="link" data-track-item_id="link" rel="nofollow noopener" aria-label="Google Scholar reference 129" href="http://scholar.google.com/scholar_lookup?&amp;title=Age%20estimation%20of%20the%20White%20rhinoceros%20%28Ceratotherium%20simum%29&amp;journal=J.%20Zool.&amp;doi=10.1111%2Fj.1469-7998.1986.tb03639.x&amp;volume=210&amp;pages=355-379&amp;publication_year=1986&amp;author=Hillman-Smith%2CAKK&amp;author=Anderson%2CJL&amp;author=Hall-Martin%2CAJ&amp;author=Selaladi%2CDJP">
                    Google Scholar</a> 
                </p></li><li class="c-article-references__item js-c-reading-companion-references-item" data-counter="130."><p class="c-article-references__text" id="ref-CR130">Domínguez-Rodrigo, M., de Juana, S., Galán, A. B. &amp; Rodríguez, M. A new protocol to differentiate trampling marks from butchery cut marks. <i>J. Archaeol. Sci.</i> <b>36</b>, 2643–2654 (2009).</p><p class="c-article-references__links u-hide-print"><a data-track="click_references" rel="nofollow noopener" data-track-label="10.1016/j.jas.2009.07.017" data-track-item_id="10.1016/j.jas.2009.07.017" data-track-value="article reference" data-track-action="article reference" href="https://doi.org/10.1016%2Fj.jas.2009.07.017" aria-label="Article reference 130" data-doi="10.1016/j.jas.2009.07.017">Article</a> 
    <a data-track="click_references" data-track-action="google scholar reference" data-track-value="google scholar reference" data-track-label="link" data-track-item_id="link" rel="nofollow noopener" aria-label="Google Scholar reference 130" href="http://scholar.google.com/scholar_lookup?&amp;title=A%20new%20protocol%20to%20differentiate%20trampling%20marks%20from%20butchery%20cut%20marks&amp;journal=J.%20Archaeol.%20Sci.&amp;doi=10.1016%2Fj.jas.2009.07.017&amp;volume=36&amp;pages=2643-2654&amp;publication_year=2009&amp;author=Dom%C3%ADnguez-Rodrigo%2CM&amp;author=Juana%2CS&amp;author=Gal%C3%A1n%2CAB&amp;author=Rodr%C3%ADguez%2CM">
                    Google Scholar</a> 
                </p></li><li class="c-article-references__item js-c-reading-companion-references-item" data-counter="131."><p class="c-article-references__text" id="ref-CR131">Fernández-Jalvo, Y. &amp; Andrews, P. <i>Atlas of Taphonomic Identifications</i>. <i>Vertebrate Paleobiology and Paleoanthropology</i>. <a href="https://doi.org/10.1007/978-94-017-7432-1" data-track="click_references" data-track-action="external reference" data-track-value="external reference" data-track-label="10.1007/978-94-017-7432-1">https://doi.org/10.1007/978-94-017-7432-1</a> (2016).</p></li><li class="c-article-references__item js-c-reading-companion-references-item" data-counter="132."><p class="c-article-references__text" id="ref-CR132">Capaldo, S. D. &amp; Blumenschine, R. J. A quantitative diagnosis of notches made by hammerstone percussion and carnivore gnawing on bovid long bones. <i>Am. Antiq.</i> <b>59</b>, 724–748 (1994).</p><p class="c-article-references__links u-hide-print"><a data-track="click_references" rel="nofollow noopener" data-track-label="10.2307/282345" data-track-item_id="10.2307/282345" data-track-value="article reference" data-track-action="article reference" href="https://doi.org/10.2307%2F282345" aria-label="Article reference 132" data-doi="10.2307/282345">Article</a> 
    <a data-track="click_references" data-track-action="google scholar reference" data-track-value="google scholar reference" data-track-label="link" data-track-item_id="link" rel="nofollow noopener" aria-label="Google Scholar reference 132" href="http://scholar.google.com/scholar_lookup?&amp;title=A%20quantitative%20diagnosis%20of%20notches%20made%20by%20hammerstone%20percussion%20and%20carnivore%20gnawing%20on%20bovid%20long%20bones&amp;journal=Am.%20Antiq.&amp;doi=10.2307%2F282345&amp;volume=59&amp;pages=724-748&amp;publication_year=1994&amp;author=Capaldo%2CSD&amp;author=Blumenschine%2CRJ">
                    Google Scholar</a> 
                </p></li><li class="c-article-references__item js-c-reading-companion-references-item" data-counter="133."><p class="c-article-references__text" id="ref-CR133">Villa, P. &amp; Mahieu, E. Breakage patterns of human long bones. <i>J. Hum. Evol.</i> <b>21</b>, 27–48 (1991).</p><p class="c-article-references__links u-hide-print"><a data-track="click_references" rel="nofollow noopener" data-track-label="10.1016/0047-2484(91)90034-S" data-track-item_id="10.1016/0047-2484(91)90034-S" data-track-value="article reference" data-track-action="article reference" href="https://doi.org/10.1016%2F0047-2484%2891%2990034-S" aria-label="Article reference 133" data-doi="10.1016/0047-2484(91)90034-S">Article</a> 
    <a data-track="click_references" data-track-action="google scholar reference" data-track-value="google scholar reference" data-track-label="link" data-track-item_id="link" rel="nofollow noopener" aria-label="Google Scholar reference 133" href="http://scholar.google.com/scholar_lookup?&amp;title=Breakage%20patterns%20of%20human%20long%20bones&amp;journal=J.%20Hum.%20Evol.&amp;doi=10.1016%2F0047-2484%2891%2990034-S&amp;volume=21&amp;pages=27-48&amp;publication_year=1991&amp;author=Villa%2CP&amp;author=Mahieu%2CE">
                    Google Scholar</a> 
                </p></li><li class="c-article-references__item js-c-reading-companion-references-item" data-counter="134."><p class="c-article-references__text" id="ref-CR134">Behrensmeyer, A. K. Taphonomic and ecologic information from bone weathering. <i>Paleobiology</i> <b>4</b>, 150–162 (1978).</p><p class="c-article-references__links u-hide-print"><a data-track="click_references" rel="nofollow noopener" data-track-label="10.1017/S0094837300005820" data-track-item_id="10.1017/S0094837300005820" data-track-value="article reference" data-track-action="article reference" href="https://doi.org/10.1017%2FS0094837300005820" aria-label="Article reference 134" data-doi="10.1017/S0094837300005820">Article</a> 
    <a data-track="click_references" data-track-action="google scholar reference" data-track-value="google scholar reference" data-track-label="link" data-track-item_id="link" rel="nofollow noopener" aria-label="Google Scholar reference 134" href="http://scholar.google.com/scholar_lookup?&amp;title=Taphonomic%20and%20ecologic%20information%20from%20bone%20weathering&amp;journal=Paleobiology&amp;doi=10.1017%2FS0094837300005820&amp;volume=4&amp;pages=150-162&amp;publication_year=1978&amp;author=Behrensmeyer%2CAK">
                    Google Scholar</a> 
                </p></li><li class="c-article-references__item js-c-reading-companion-references-item" data-counter="135."><p class="c-article-references__text" id="ref-CR135">Fisher, J. W. Bone surface modifications in zooarchaeology. <i>J. Archaeol. Method Theory</i> <b>2</b>, 7–68 (1995).</p><p class="c-article-references__links u-hide-print"><a data-track="click_references" rel="noopener" data-track-label="10.1007/BF02228434" data-track-item_id="10.1007/BF02228434" data-track-value="article reference" data-track-action="article reference" href="https://link.springer.com/doi/10.1007/BF02228434" aria-label="Article reference 135" data-doi="10.1007/BF02228434">Article</a> 
    <a data-track="click_references" data-track-action="google scholar reference" data-track-value="google scholar reference" data-track-label="link" data-track-item_id="link" rel="nofollow noopener" aria-label="Google Scholar reference 135" href="http://scholar.google.com/scholar_lookup?&amp;title=Bone%20surface%20modifications%20in%20zooarchaeology&amp;journal=J.%20Archaeol.%20Method%20Theory&amp;doi=10.1007%2FBF02228434&amp;volume=2&amp;pages=7-68&amp;publication_year=1995&amp;author=Fisher%2CJW">
                    Google Scholar</a> 
                </p></li><li class="c-article-references__item js-c-reading-companion-references-item" data-counter="136."><p class="c-article-references__text" id="ref-CR136">Lyman, R. L. <i>Vertebrate Taphonomy</i>. <i>Vertebrate Taphonomy</i>. <a href="https://doi.org/10.1017/CBO9781139878302" data-track="click_references" data-track-action="external reference" data-track-value="external reference" data-track-label="10.1017/CBO9781139878302">https://doi.org/10.1017/CBO9781139878302</a> (Cambridge University Press, 2014).</p></li><li class="c-article-references__item js-c-reading-companion-references-item" data-counter="137."><p class="c-article-references__text" id="ref-CR137">Fortelius, M. &amp; Solounias, N. Functional characterization of ungulate molars using the abrasion-attrition wear gradient: A new method for reconstructing paleodiets. <i>Am. Mus. Novit.</i> <b>3301</b>, 1–36 (2000).</p><p class="c-article-references__links u-hide-print"><a data-track="click_references" rel="nofollow noopener" data-track-label="10.1206/0003-0082(2000)301<0001:FCOUMU&gt;2.0.CO;2" data-track-item_id="10.1206/0003-0082(2000)301<0001:FCOUMU&gt;2.0.CO;2" data-track-value="article reference" data-track-action="article reference" href="https://doi.org/10.1206%2F0003-0082%282000%29301%3C0001%3AFCOUMU%3E2.0.CO%3B2" aria-label="Article reference 137" data-doi="10.1206/0003-0082(2000)301<0001:FCOUMU&gt;2.0.CO;2">Article</a> 
    <a data-track="click_references" data-track-action="google scholar reference" data-track-value="google scholar reference" data-track-label="link" data-track-item_id="link" rel="nofollow noopener" aria-label="Google Scholar reference 137" href="http://scholar.google.com/scholar_lookup?&amp;title=Functional%20characterization%20of%20ungulate%20molars%20using%20the%20abrasion-attrition%20wear%20gradient%3A%20A%20new%20method%20for%20reconstructing%20paleodiets&amp;journal=Am.%20Mus.%20Novit.&amp;doi=10.1206%2F0003-0082%282000%29301%3C0001%3AFCOUMU%3E2.0.CO%3B2&amp;volume=3301&amp;pages=1-36&amp;publication_year=2000&amp;author=Fortelius%2CM&amp;author=Solounias%2CN">
                    Google Scholar</a> 
                </p></li><li class="c-article-references__item js-c-reading-companion-references-item" data-counter="138."><p class="c-article-references__text" id="ref-CR138">Mihlbachler, M. C., Rivals, F., Solounias, N. &amp; Semprebon, G. M. Dietary change and evolution of horses in North America. <i>Science (1979)</i> <b>331</b>, 1178–1181 (2011).</p><p class="c-article-references__links u-hide-print"><a data-track="click_references" rel="nofollow noopener" data-track-label="link" data-track-item_id="link" data-track-value="cas reference" data-track-action="cas reference" href="/articles/cas-redirect/1:CAS:528:DC%2BC3MXislOkurk%3D" aria-label="CAS reference 138">CAS</a> 
    <a data-track="click_references" data-track-action="google scholar reference" data-track-value="google scholar reference" data-track-label="link" data-track-item_id="link" rel="nofollow noopener" aria-label="Google Scholar reference 138" href="http://scholar.google.com/scholar_lookup?&amp;title=Dietary%20change%20and%20evolution%20of%20horses%20in%20North%20America&amp;journal=Science%20%281979%29&amp;volume=331&amp;pages=1178-1181&amp;publication_year=2011&amp;author=Mihlbachler%2CMC&amp;author=Rivals%2CF&amp;author=Solounias%2CN&amp;author=Semprebon%2CGM">
                    Google Scholar</a> 
                </p></li><li class="c-article-references__item js-c-reading-companion-references-item" data-counter="139."><p class="c-article-references__text" id="ref-CR139">Rivals, F., Mihlbachler, M. C. &amp; Solounias, N. Effect of ontogenetic-age distribution in fossil and modern samples on the interpretation of ungulate paleodiets using the mesowear method. <i>J. Verterbrate Paleontol.</i> <b>27</b>, 763–767 (2007).</p><p class="c-article-references__links u-hide-print"><a data-track="click_references" rel="nofollow noopener" data-track-label="10.1671/0272-4634(2007)27[763:EOODIF]2.0.CO;2" data-track-item_id="10.1671/0272-4634(2007)27[763:EOODIF]2.0.CO;2" data-track-value="article reference" data-track-action="article reference" href="https://doi.org/10.1671%2F0272-4634%282007%2927%5B763%3AEOODIF%5D2.0.CO%3B2" aria-label="Article reference 139" data-doi="10.1671/0272-4634(2007)27[763:EOODIF]2.0.CO;2">Article</a> 
    <a data-track="click_references" data-track-action="google scholar reference" data-track-value="google scholar reference" data-track-label="link" data-track-item_id="link" rel="nofollow noopener" aria-label="Google Scholar reference 139" href="http://scholar.google.com/scholar_lookup?&amp;title=Effect%20of%20ontogenetic-age%20distribution%20in%20fossil%20and%20modern%20samples%20on%20the%20interpretation%20of%20ungulate%20paleodiets%20using%20the%20mesowear%20method&amp;journal=J.%20Verterbrate%20Paleontol.&amp;doi=10.1671%2F0272-4634%282007%2927%5B763%3AEOODIF%5D2.0.CO%3B2&amp;volume=27&amp;pages=763-767&amp;publication_year=2007&amp;author=Rivals%2CF&amp;author=Mihlbachler%2CMC&amp;author=Solounias%2CN">
                    Google Scholar</a> 
                </p></li><li class="c-article-references__item js-c-reading-companion-references-item" data-counter="140."><p class="c-article-references__text" id="ref-CR140">Taylor, L. A. et al. Detecting inter-cusp and inter-tooth wear patterns in rhinocerotids. <i>PLoS One</i> <b>8</b>, e80921 (2013).</p><p class="c-article-references__links u-hide-print"><a data-track="click_references" rel="nofollow noopener" data-track-label="10.1371/journal.pone.0080921" data-track-item_id="10.1371/journal.pone.0080921" data-track-value="article reference" data-track-action="article reference" href="https://doi.org/10.1371%2Fjournal.pone.0080921" aria-label="Article reference 140" data-doi="10.1371/journal.pone.0080921">Article</a> 
    <a data-track="click_references" data-track-action="google scholar reference" data-track-value="google scholar reference" data-track-label="link" data-track-item_id="link" rel="nofollow noopener" aria-label="Google Scholar reference 140" href="http://scholar.google.com/scholar_lookup?&amp;title=Detecting%20inter-cusp%20and%20inter-tooth%20wear%20patterns%20in%20rhinocerotids&amp;journal=PLoS%20One&amp;doi=10.1371%2Fjournal.pone.0080921&amp;volume=8&amp;publication_year=2013&amp;author=Taylor%2CLA">
                    Google Scholar</a> 
                </p></li><li class="c-article-references__item js-c-reading-companion-references-item" data-counter="141."><p class="c-article-references__text" id="ref-CR141">King, T., Andrews, P. &amp; Boz, B. Effect of taphonomic processes on dental microwear. <i>Am. J. Biol. Anthropol.</i> <b>108</b>, 359–373 (1999).</p><p class="c-article-references__links u-hide-print"><a data-track="click_references" rel="nofollow noopener" data-track-label="10.1002/(SICI)1096-8644(199903)108:3<359::AID-AJPA10&gt;3.0.CO;2-9" data-track-item_id="10.1002/(SICI)1096-8644(199903)108:3<359::AID-AJPA10&gt;3.0.CO;2-9" data-track-value="article reference" data-track-action="article reference" href="https://doi.org/10.1002%2F%28SICI%291096-8644%28199903%29108%3A3%3C359%3A%3AAID-AJPA10%3E3.0.CO%3B2-9" aria-label="Article reference 141" data-doi="10.1002/(SICI)1096-8644(199903)108:3<359::AID-AJPA10&gt;3.0.CO;2-9">Article</a> 
    <a data-track="click_references" rel="nofollow noopener" data-track-label="link" data-track-item_id="link" data-track-value="cas reference" data-track-action="cas reference" href="/articles/cas-redirect/1:STN:280:DyaK1M7psVemsg%3D%3D" aria-label="CAS reference 141">CAS</a> 
    <a data-track="click_references" data-track-action="google scholar reference" data-track-value="google scholar reference" data-track-label="link" data-track-item_id="link" rel="nofollow noopener" aria-label="Google Scholar reference 141" href="http://scholar.google.com/scholar_lookup?&amp;title=Effect%20of%20taphonomic%20processes%20on%20dental%20microwear&amp;journal=Am.%20J.%20Biol.%20Anthropol.&amp;doi=10.1002%2F%28SICI%291096-8644%28199903%29108%3A3%3C359%3A%3AAID-AJPA10%3E3.0.CO%3B2-9&amp;volume=108&amp;pages=359-373&amp;publication_year=1999&amp;author=King%2CT&amp;author=Andrews%2CP&amp;author=Boz%2CB">
                    Google Scholar</a> 
                </p></li><li class="c-article-references__item js-c-reading-companion-references-item" data-counter="142."><p class="c-article-references__text" id="ref-CR142">El-Zaatari, S. Occlusal microwear texture analysis and the diets of historical/prehistoric hunter-gatherers. <i>Int. J. Osteoarchaeol.</i> <b>20</b>, 67–87 (2010).</p><p class="c-article-references__links u-hide-print"><a data-track="click_references" rel="nofollow noopener" data-track-label="10.1002/oa.1027" data-track-item_id="10.1002/oa.1027" data-track-value="article reference" data-track-action="article reference" href="https://doi.org/10.1002%2Foa.1027" aria-label="Article reference 142" data-doi="10.1002/oa.1027">Article</a> 
    <a data-track="click_references" data-track-action="google scholar reference" data-track-value="google scholar reference" data-track-label="link" data-track-item_id="link" rel="nofollow noopener" aria-label="Google Scholar reference 142" href="http://scholar.google.com/scholar_lookup?&amp;title=Occlusal%20microwear%20texture%20analysis%20and%20the%20diets%20of%20historical%2Fprehistoric%20hunter-gatherers&amp;journal=Int.%20J.%20Osteoarchaeol.&amp;doi=10.1002%2Foa.1027&amp;volume=20&amp;pages=67-87&amp;publication_year=2010&amp;author=El-Zaatari%2CS">
                    Google Scholar</a> 
                </p></li><li class="c-article-references__item js-c-reading-companion-references-item" data-counter="143."><p class="c-article-references__text" id="ref-CR143">Semprebon, G. M., Godfrey, L. R., Solounias, N., Sutherland, M. R. &amp; Jungers, W. L. Can low-magnification stereomicroscopy reveal diet? <i>J. Hum. Evol.</i> <b>47</b>, 115–144 (2004).</p><p class="c-article-references__links u-hide-print"><a data-track="click_references" rel="nofollow noopener" data-track-label="10.1016/j.jhevol.2004.06.004" data-track-item_id="10.1016/j.jhevol.2004.06.004" data-track-value="article reference" data-track-action="article reference" href="https://doi.org/10.1016%2Fj.jhevol.2004.06.004" aria-label="Article reference 143" data-doi="10.1016/j.jhevol.2004.06.004">Article</a> 
    <a data-track="click_references" data-track-action="google scholar reference" data-track-value="google scholar reference" data-track-label="link" data-track-item_id="link" rel="nofollow noopener" aria-label="Google Scholar reference 143" href="http://scholar.google.com/scholar_lookup?&amp;title=Can%20low-magnification%20stereomicroscopy%20reveal%20diet%3F&amp;journal=J.%20Hum.%20Evol.&amp;doi=10.1016%2Fj.jhevol.2004.06.004&amp;volume=47&amp;pages=115-144&amp;publication_year=2004&amp;author=Semprebon%2CGM&amp;author=Godfrey%2CLR&amp;author=Solounias%2CN&amp;author=Sutherland%2CMR&amp;author=Jungers%2CWL">
                    Google Scholar</a> 
                </p></li><li class="c-article-references__item js-c-reading-companion-references-item" data-counter="144."><p class="c-article-references__text" id="ref-CR144">Rivals, F. et al. Palaeoecology of the Mammoth Steppe fauna from the late Pleistocene of the North Sea and Alaska: Separating species preferences from geographic influence in paleoecological dental wear analysis. <i>Palaeogeogr. Palaeoclimatol. Palaeoecol.</i> <b>286</b>, 42–54 (2010).</p><p class="c-article-references__links u-hide-print"><a data-track="click_references" rel="nofollow noopener" data-track-label="10.1016/j.palaeo.2009.12.002" data-track-item_id="10.1016/j.palaeo.2009.12.002" data-track-value="article reference" data-track-action="article reference" href="https://doi.org/10.1016%2Fj.palaeo.2009.12.002" aria-label="Article reference 144" data-doi="10.1016/j.palaeo.2009.12.002">Article</a> 
    <a data-track="click_references" data-track-action="google scholar reference" data-track-value="google scholar reference" data-track-label="link" data-track-item_id="link" rel="nofollow noopener" aria-label="Google Scholar reference 144" href="http://scholar.google.com/scholar_lookup?&amp;title=Palaeoecology%20of%20the%20Mammoth%20Steppe%20fauna%20from%20the%20late%20Pleistocene%20of%20the%20North%20Sea%20and%20Alaska%3A%20Separating%20species%20preferences%20from%20geographic%20influence%20in%20paleoecological%20dental%20wear%20analysis&amp;journal=Palaeogeogr.%20Palaeoclimatol.%20Palaeoecol.&amp;doi=10.1016%2Fj.palaeo.2009.12.002&amp;volume=286&amp;pages=42-54&amp;publication_year=2010&amp;author=Rivals%2CF">
                    Google Scholar</a> 
                </p></li><li class="c-article-references__item js-c-reading-companion-references-item" data-counter="145."><p class="c-article-references__text" id="ref-CR145">Rivals, F. MicrowearBivaR: a code to create tooth microwear bivariate plots in R. <a href="https://doi.org/10.5281/ZENODO.2587575" data-track="click_references" data-track-action="external reference" data-track-value="external reference" data-track-label="10.5281/ZENODO.2587575">https://doi.org/10.5281/ZENODO.2587575</a>.</p></li><li class="c-article-references__item js-c-reading-companion-references-item" data-counter="146."><p class="c-article-references__text" id="ref-CR146">Rivals, F., Prignano, L., Semprebon, G. M. &amp; Lozano, S. A tool for determining duration of mortality events in archaeological assemblages using extant ungulate microwear. <i>Sci. Rep. 2015 5:1</i> <b>5</b>, 1–12 (2015).</p><p class="c-article-references__links u-hide-print"><a data-track="click_references" data-track-action="google scholar reference" data-track-value="google scholar reference" data-track-label="link" data-track-item_id="link" rel="nofollow noopener" aria-label="Google Scholar reference 146" href="http://scholar.google.com/scholar_lookup?&amp;title=A%20tool%20for%20determining%20duration%20of%20mortality%20events%20in%20archaeological%20assemblages%20using%20extant%20ungulate%20microwear&amp;journal=Sci.%20Rep.%202015%205%3A1&amp;volume=5&amp;pages=1-12&amp;publication_year=2015&amp;author=Rivals%2CF&amp;author=Prignano%2CL&amp;author=Semprebon%2CGM&amp;author=Lozano%2CS">
                    Google Scholar</a> 
                </p></li><li class="c-article-references__item js-c-reading-companion-references-item" data-counter="147."><p class="c-article-references__text" id="ref-CR147">Uzunidis, A. &amp; Rivals, F. Where and when? Combining dental wear and death seasons to improve paleoenvironmental reconstruction through ungulate diets. <i>J. Archaeol. Sci. Rep.</i> <b>52</b>, 104258 (2023).</p><p class="c-article-references__links u-hide-print"><a data-track="click_references" data-track-action="google scholar reference" data-track-value="google scholar reference" data-track-label="link" data-track-item_id="link" rel="nofollow noopener" aria-label="Google Scholar reference 147" href="http://scholar.google.com/scholar_lookup?&amp;title=Where%20and%20when%3F%20Combining%20dental%20wear%20and%20death%20seasons%20to%20improve%20paleoenvironmental%20reconstruction%20through%20ungulate%20diets&amp;journal=J.%20Archaeol.%20Sci.%20Rep.&amp;volume=52&amp;publication_year=2023&amp;author=Uzunidis%2CA&amp;author=Rivals%2CF">
                    Google Scholar</a> 
                </p></li><li class="c-article-references__item js-c-reading-companion-references-item" data-counter="148."><p class="c-article-references__text" id="ref-CR148">Domínguez-Rodrigo, M. et al. Constraining time and ecology on the Zinj paleolandscape: Microwear and mesowear analyses of the archaeofaunal remains of FLK Zinj and DS (Bed I), compared to FLK North (Bed I) and BK (Bed II) at Olduvai Gorge (Tanzania). <i>Quat. Int.</i> <b>526</b>, 4–14 (2019).</p><p class="c-article-references__links u-hide-print"><a data-track="click_references" rel="nofollow noopener" data-track-label="10.1016/j.quaint.2019.05.041" data-track-item_id="10.1016/j.quaint.2019.05.041" data-track-value="article reference" data-track-action="article reference" href="https://doi.org/10.1016%2Fj.quaint.2019.05.041" aria-label="Article reference 148" data-doi="10.1016/j.quaint.2019.05.041">Article</a> 
    <a data-track="click_references" data-track-action="google scholar reference" data-track-value="google scholar reference" data-track-label="link" data-track-item_id="link" rel="nofollow noopener" aria-label="Google Scholar reference 148" href="http://scholar.google.com/scholar_lookup?&amp;title=Constraining%20time%20and%20ecology%20on%20the%20Zinj%20paleolandscape%3A%20Microwear%20and%20mesowear%20analyses%20of%20the%20archaeofaunal%20remains%20of%20FLK%20Zinj%20and%20DS%20%28Bed%20I%29%2C%20compared%20to%20FLK%20North%20%28Bed%20I%29%20and%20BK%20%28Bed%20II%29%20at%20Olduvai%20Gorge%20%28Tanzania%29&amp;journal=Quat.%20Int.&amp;doi=10.1016%2Fj.quaint.2019.05.041&amp;volume=526&amp;pages=4-14&amp;publication_year=2019&amp;author=Dom%C3%ADnguez-Rodrigo%2CM">
                    Google Scholar</a> 
                </p></li><li class="c-article-references__item js-c-reading-companion-references-item" data-counter="149."><p class="c-article-references__text" id="ref-CR149">Marín Arroyo, A. B. Patrones de movilidad y control del territorio en el Cantábrico Oriental durante el Tardiglaciar. <i>Trabajos de. Prehist.</i> <b>65</b>, 29–45 (2008).</p><p class="c-article-references__links u-hide-print"><a data-track="click_references" rel="nofollow noopener" data-track-label="10.3989/tp.2008.v65.i1.134" data-track-item_id="10.3989/tp.2008.v65.i1.134" data-track-value="article reference" data-track-action="article reference" href="https://doi.org/10.3989%2Ftp.2008.v65.i1.134" aria-label="Article reference 149" data-doi="10.3989/tp.2008.v65.i1.134">Article</a> 
    <a data-track="click_references" data-track-action="google scholar reference" data-track-value="google scholar reference" data-track-label="link" data-track-item_id="link" rel="nofollow noopener" aria-label="Google Scholar reference 149" href="http://scholar.google.com/scholar_lookup?&amp;title=Patrones%20de%20movilidad%20y%20control%20del%20territorio%20en%20el%20Cant%C3%A1brico%20Oriental%20durante%20el%20Tardiglaciar&amp;journal=Trabajos%20de.%20Prehist.&amp;doi=10.3989%2Ftp.2008.v65.i1.134&amp;volume=65&amp;pages=29-45&amp;publication_year=2008&amp;author=Mar%C3%ADn%20Arroyo%2CAB">
                    Google Scholar</a> 
                </p></li></ol><p class="c-article-references__download u-hide-print"><a data-track="click" data-track-action="download citation references" data-track-label="link" rel="nofollow" href="https://citation-needed.springer.com/v2/references/10.1038/s43247-026-03926-w?format=refman&amp;flavour=references">Download references<svg width="16" height="16" focusable="false" role="img" aria-hidden="true" class="u-icon"><use xmlns:xlink="http://www.w3.org/1999/xlink" xlink:href="#icon-eds-i-download-medium"></use></svg></a></p></div></div></div></section></div><section data-title="Acknowledgements"><div class="c-article-section" id="Ack1-section"><h2 class="c-article-section__title js-section-title js-c-reading-companion-sections-item" id="Ack1">Acknowledgements</h2><div class="c-article-section__content" id="Ack1-content"><p>We are especially grateful to Abbas Dhaini for his help and support during data collection at the Museum of Lebanese Prehistory in Beirut. GR thanks Ana-Belén Marín-Arroyo for her insights on the zooarchaeological methods, and Krystalia Chitoglou for her assistance with the identification of the rhinoceros species. MD also thanks María Jesús Alonso Escarza and Javier Iglesias Cibanal (CENIEH) for their technical support throughout the dating analyses. The REVIVE project is running in close coordination and collaboration with the Lebanese Directorate General of Antiquities.</p></div></div></section><section data-title="Funding"><div class="c-article-section" id="Fun-section"><h2 class="c-article-section__title js-section-title js-c-reading-companion-sections-item" id="Fun">Funding</h2><div class="c-article-section__content" id="Fun-content"><p>This research is funded by the European Research Council under the European Union’s Horizon 2020 research and innovation program, grant agreement number 101001889 (REVIVE) (GR, SDM, MAAF, YHH, SZ). Spanish Ministry of Science and Innovation grant PID2022-138590NB-C41 MCIN/AEI/10.13039/501100011033/ and FEDER, EU and the María de Maeztu excellence accreditation CEX2019-000945-M (FR). Spanish Ramón y Cajal Fellowship RYC2018-025221-I funded by MCIN/AEI/10.13039/501100011033 and by ‘ESF Investing in your future’ (MD). Spanish State Research Agency Grant PID2021-123092NB-C22 funded by MCIN/AEI/10.13039/501100011033/FEDER, UE, and by “ERDF A way of making Europe” (MD). Open Access funding enabled and organized by Projekt DEAL.</p></div></div></section><section aria-labelledby="author-information" data-title="Author information"><div class="c-article-section" id="author-information-section"><h2 class="c-article-section__title js-section-title js-c-reading-companion-sections-item" id="author-information">Author information</h2><div class="c-article-section__content" id="author-information-content"><h3 class="c-article__sub-heading" id="affiliations">Authors and Affiliations</h3><ol class="c-article-author-affiliation__list"><li id="Aff1"><p class="c-article-author-affiliation__address">Paleoanthropology, Senckenberg Centre for Human Evolution and Palaeoenvironment, Eberhard Karls University of Tübingen, Tübingen, Germany</p><p class="c-article-author-affiliation__authors-list">Gabriele Russo, Scott D. McLin, Majid Aljaber Abo Fakher, Yamandú H. Hilbert &amp; Sireen El Zaatari</p></li><li id="Aff2"><p class="c-article-author-affiliation__address">Institut Català de Paleoecologia Humana i Evolució Social (IPHES-CERCA), Tarragona, Spain</p><p class="c-article-author-affiliation__authors-list">Florent Rivals</p></li><li id="Aff3"><p class="c-article-author-affiliation__address">ICREA, Barcelona, Spain</p><p class="c-article-author-affiliation__authors-list">Florent Rivals</p></li><li id="Aff4"><p class="c-article-author-affiliation__address">Universitat Rovira i Virgili, Departament d’Història i Història de l’Art, Tarragona, Spain</p><p class="c-article-author-affiliation__authors-list">Florent Rivals</p></li><li id="Aff5"><p class="c-article-author-affiliation__address">Geochronology &amp; Geology, Centro Nacional de Investigación sobre la Evolución Humana (CENIEH), Burgos, Spain</p><p class="c-article-author-affiliation__authors-list">Mathieu Duval &amp; Altug Hasözbek</p></li><li id="Aff6"><p class="c-article-author-affiliation__address">Australian Research Centre for Human Evolution (ARCHE), Griffith University, Nathan, QLD, Australia</p><p class="c-article-author-affiliation__authors-list">Mathieu Duval</p></li><li id="Aff7"><p class="c-article-author-affiliation__address">Palaeoscience Labs, Department Archaeology and History, La Trobe University, Melbourne Campus, Bundoora, Melbourne, VIC, Australia</p><p class="c-article-author-affiliation__authors-list">Mathieu Duval</p></li><li id="Aff8"><p class="c-article-author-affiliation__address">EXC 3101 “HUMAN ORIGINS—Excellence Cluster for Integrative Human, Eberhard Karls University of Tübingen, Tübingen, Germany</p><p class="c-article-author-affiliation__authors-list">Majid Aljaber Abo Fakher, Yamandú H. Hilbert &amp; Sireen El Zaatari</p></li><li id="Aff9"><p class="c-article-author-affiliation__address">Musée de Préhistoire libanaise, Université Saint-Joseph de Beyrouth, Beirut, Lebanon</p><p class="c-article-author-affiliation__authors-list">Maya Haïdar-Boustani</p></li><li id="Aff10"><p class="c-article-author-affiliation__address">Centro Mixto sobre Evolución y Comportamiento Humanos, UCM-ISCIII, Madrid, Spain</p><p class="c-article-author-affiliation__authors-list">Virginia Martinez-Pillado</p></li><li id="Aff11"><p class="c-article-author-affiliation__address">Institute of Archaeology, University College London, London, UK</p><p class="c-article-author-affiliation__authors-list">Andrew Garrard</p></li><li id="Aff12"><p class="c-article-author-affiliation__address">Museum für Naturkunde, Leibniz Institute for Evolution and Biodiversity Science, Berlin, Germany</p><p class="c-article-author-affiliation__authors-list">Faysal Bibi</p></li></ol><div class="u-js-hide u-hide-print" data-test="author-info"><span class="c-article__sub-heading">Authors</span><ol class="c-article-authors-search u-list-reset"><li id="auth-Gabriele-Russo-Aff1"><span class="c-article-authors-search__title u-h3 js-search-name">Gabriele Russo</span><div class="c-article-authors-search__list"><div class="c-article-authors-search__item c-article-authors-search__list-item--left"><a href="/search?author=Gabriele%20Russo" class="c-article-button" data-track="click" data-track-action="author link - publication" data-track-label="link" rel="nofollow">View author publications</a></div><div class="c-article-authors-search__item c-article-authors-search__list-item--right"><p class="search-in-title-js c-article-authors-search__text"><span class="c-article-authors-search__links-text">Search author on:</span><span class="c-article-identifiers"><a class="c-article-identifiers__item" href="https://www.ncbi.nlm.nih.gov/entrez/query.fcgi?cmd=search&amp;term=Gabriele%20Russo" data-track="click" data-track-action="author link - pubmed" data-track-label="link" rel="nofollow">PubMed</a><span class="u-hide"> </span><a class="c-article-identifiers__item" href="https://scholar.google.co.uk/scholar?as_q=&amp;num=10&amp;btnG=Search+Scholar&amp;as_epq=&amp;as_oq=&amp;as_eq=&amp;as_occt=any&amp;as_sauthors=%22Gabriele%20Russo%22&amp;as_publication=&amp;as_ylo=&amp;as_yhi=&amp;as_allsubj=all&amp;hl=en" data-track="click" data-track-action="author link - scholar" data-track-label="link" rel="nofollow">Google Scholar</a></span></p></div></div></li><li id="auth-Florent-Rivals-Aff2-Aff3-Aff4"><span class="c-article-authors-search__title u-h3 js-search-name">Florent Rivals</span><div class="c-article-authors-search__list"><div class="c-article-authors-search__item c-article-authors-search__list-item--left"><a href="/search?author=Florent%20Rivals" class="c-article-button" data-track="click" data-track-action="author link - publication" data-track-label="link" rel="nofollow">View author publications</a></div><div class="c-article-authors-search__item c-article-authors-search__list-item--right"><p class="search-in-title-js c-article-authors-search__text"><span class="c-article-authors-search__links-text">Search author on:</span><span class="c-article-identifiers"><a class="c-article-identifiers__item" href="https://www.ncbi.nlm.nih.gov/entrez/query.fcgi?cmd=search&amp;term=Florent%20Rivals" data-track="click" data-track-action="author link - pubmed" data-track-label="link" rel="nofollow">PubMed</a><span class="u-hide"> </span><a class="c-article-identifiers__item" href="https://scholar.google.co.uk/scholar?as_q=&amp;num=10&amp;btnG=Search+Scholar&amp;as_epq=&amp;as_oq=&amp;as_eq=&amp;as_occt=any&amp;as_sauthors=%22Florent%20Rivals%22&amp;as_publication=&amp;as_ylo=&amp;as_yhi=&amp;as_allsubj=all&amp;hl=en" data-track="click" data-track-action="author link - scholar" data-track-label="link" rel="nofollow">Google Scholar</a></span></p></div></div></li><li id="auth-Mathieu-Duval-Aff5-Aff6-Aff7"><span class="c-article-authors-search__title u-h3 js-search-name">Mathieu Duval</span><div class="c-article-authors-search__list"><div class="c-article-authors-search__item c-article-authors-search__list-item--left"><a href="/search?author=Mathieu%20Duval" class="c-article-button" data-track="click" data-track-action="author link - publication" data-track-label="link" rel="nofollow">View author publications</a></div><div class="c-article-authors-search__item c-article-authors-search__list-item--right"><p class="search-in-title-js c-article-authors-search__text"><span class="c-article-authors-search__links-text">Search author on:</span><span class="c-article-identifiers"><a class="c-article-identifiers__item" href="https://www.ncbi.nlm.nih.gov/entrez/query.fcgi?cmd=search&amp;term=Mathieu%20Duval" data-track="click" data-track-action="author link - pubmed" data-track-label="link" rel="nofollow">PubMed</a><span class="u-hide"> </span><a class="c-article-identifiers__item" href="https://scholar.google.co.uk/scholar?as_q=&amp;num=10&amp;btnG=Search+Scholar&amp;as_epq=&amp;as_oq=&amp;as_eq=&amp;as_occt=any&amp;as_sauthors=%22Mathieu%20Duval%22&amp;as_publication=&amp;as_ylo=&amp;as_yhi=&amp;as_allsubj=all&amp;hl=en" data-track="click" data-track-action="author link - scholar" data-track-label="link" rel="nofollow">Google Scholar</a></span></p></div></div></li><li id="auth-Scott_D_-McLin-Aff1"><span class="c-article-authors-search__title u-h3 js-search-name">Scott D. McLin</span><div class="c-article-authors-search__list"><div class="c-article-authors-search__item c-article-authors-search__list-item--left"><a href="/search?author=Scott%20D.%20McLin" class="c-article-button" data-track="click" data-track-action="author link - publication" data-track-label="link" rel="nofollow">View author publications</a></div><div class="c-article-authors-search__item c-article-authors-search__list-item--right"><p class="search-in-title-js c-article-authors-search__text"><span class="c-article-authors-search__links-text">Search author on:</span><span class="c-article-identifiers"><a class="c-article-identifiers__item" href="https://www.ncbi.nlm.nih.gov/entrez/query.fcgi?cmd=search&amp;term=Scott%20D.%20McLin" data-track="click" data-track-action="author link - pubmed" data-track-label="link" rel="nofollow">PubMed</a><span class="u-hide"> </span><a class="c-article-identifiers__item" href="https://scholar.google.co.uk/scholar?as_q=&amp;num=10&amp;btnG=Search+Scholar&amp;as_epq=&amp;as_oq=&amp;as_eq=&amp;as_occt=any&amp;as_sauthors=%22Scott%20D.%20McLin%22&amp;as_publication=&amp;as_ylo=&amp;as_yhi=&amp;as_allsubj=all&amp;hl=en" data-track="click" data-track-action="author link - scholar" data-track-label="link" rel="nofollow">Google Scholar</a></span></p></div></div></li><li id="auth-Majid_Aljaber-Abo_Fakher-Aff1-Aff8"><span class="c-article-authors-search__title u-h3 js-search-name">Majid Aljaber Abo Fakher</span><div class="c-article-authors-search__list"><div class="c-article-authors-search__item c-article-authors-search__list-item--left"><a href="/search?author=Majid%20Aljaber%20Abo%20Fakher" class="c-article-button" data-track="click" data-track-action="author link - publication" data-track-label="link" rel="nofollow">View author publications</a></div><div class="c-article-authors-search__item c-article-authors-search__list-item--right"><p class="search-in-title-js c-article-authors-search__text"><span class="c-article-authors-search__links-text">Search author on:</span><span class="c-article-identifiers"><a class="c-article-identifiers__item" href="https://www.ncbi.nlm.nih.gov/entrez/query.fcgi?cmd=search&amp;term=Majid%20Aljaber%20Abo%20Fakher" data-track="click" data-track-action="author link - pubmed" data-track-label="link" rel="nofollow">PubMed</a><span class="u-hide"> </span><a class="c-article-identifiers__item" href="https://scholar.google.co.uk/scholar?as_q=&amp;num=10&amp;btnG=Search+Scholar&amp;as_epq=&amp;as_oq=&amp;as_eq=&amp;as_occt=any&amp;as_sauthors=%22Majid%20Aljaber%20Abo%20Fakher%22&amp;as_publication=&amp;as_ylo=&amp;as_yhi=&amp;as_allsubj=all&amp;hl=en" data-track="click" data-track-action="author link - scholar" data-track-label="link" rel="nofollow">Google Scholar</a></span></p></div></div></li><li id="auth-Maya-Ha_dar_Boustani-Aff9"><span class="c-article-authors-search__title u-h3 js-search-name">Maya Haïdar-Boustani</span><div class="c-article-authors-search__list"><div class="c-article-authors-search__item c-article-authors-search__list-item--left"><a href="/search?author=Maya%20Ha%C3%AFdar-Boustani" class="c-article-button" data-track="click" data-track-action="author link - publication" data-track-label="link" rel="nofollow">View author publications</a></div><div class="c-article-authors-search__item c-article-authors-search__list-item--right"><p class="search-in-title-js c-article-authors-search__text"><span class="c-article-authors-search__links-text">Search author on:</span><span class="c-article-identifiers"><a class="c-article-identifiers__item" href="https://www.ncbi.nlm.nih.gov/entrez/query.fcgi?cmd=search&amp;term=Maya%20Ha%C3%AFdar-Boustani" data-track="click" data-track-action="author link - pubmed" data-track-label="link" rel="nofollow">PubMed</a><span class="u-hide"> </span><a class="c-article-identifiers__item" href="https://scholar.google.co.uk/scholar?as_q=&amp;num=10&amp;btnG=Search+Scholar&amp;as_epq=&amp;as_oq=&amp;as_eq=&amp;as_occt=any&amp;as_sauthors=%22Maya%20Ha%C3%AFdar-Boustani%22&amp;as_publication=&amp;as_ylo=&amp;as_yhi=&amp;as_allsubj=all&amp;hl=en" data-track="click" data-track-action="author link - scholar" data-track-label="link" rel="nofollow">Google Scholar</a></span></p></div></div></li><li id="auth-Virginia-Martinez_Pillado-Aff10"><span class="c-article-authors-search__title u-h3 js-search-name">Virginia Martinez-Pillado</span><div class="c-article-authors-search__list"><div class="c-article-authors-search__item c-article-authors-search__list-item--left"><a href="/search?author=Virginia%20Martinez-Pillado" class="c-article-button" data-track="click" data-track-action="author link - publication" data-track-label="link" rel="nofollow">View author publications</a></div><div class="c-article-authors-search__item c-article-authors-search__list-item--right"><p class="search-in-title-js c-article-authors-search__text"><span class="c-article-authors-search__links-text">Search author on:</span><span class="c-article-identifiers"><a class="c-article-identifiers__item" href="https://www.ncbi.nlm.nih.gov/entrez/query.fcgi?cmd=search&amp;term=Virginia%20Martinez-Pillado" data-track="click" data-track-action="author link - pubmed" data-track-label="link" rel="nofollow">PubMed</a><span class="u-hide"> </span><a class="c-article-identifiers__item" href="https://scholar.google.co.uk/scholar?as_q=&amp;num=10&amp;btnG=Search+Scholar&amp;as_epq=&amp;as_oq=&amp;as_eq=&amp;as_occt=any&amp;as_sauthors=%22Virginia%20Martinez-Pillado%22&amp;as_publication=&amp;as_ylo=&amp;as_yhi=&amp;as_allsubj=all&amp;hl=en" data-track="click" data-track-action="author link - scholar" data-track-label="link" rel="nofollow">Google Scholar</a></span></p></div></div></li><li id="auth-Altug-Has_zbek-Aff5"><span class="c-article-authors-search__title u-h3 js-search-name">Altug Hasözbek</span><div class="c-article-authors-search__list"><div class="c-article-authors-search__item c-article-authors-search__list-item--left"><a href="/search?author=Altug%20Has%C3%B6zbek" class="c-article-button" data-track="click" data-track-action="author link - publication" data-track-label="link" rel="nofollow">View author publications</a></div><div class="c-article-authors-search__item c-article-authors-search__list-item--right"><p class="search-in-title-js c-article-authors-search__text"><span class="c-article-authors-search__links-text">Search author on:</span><span class="c-article-identifiers"><a class="c-article-identifiers__item" href="https://www.ncbi.nlm.nih.gov/entrez/query.fcgi?cmd=search&amp;term=Altug%20Has%C3%B6zbek" data-track="click" data-track-action="author link - pubmed" data-track-label="link" rel="nofollow">PubMed</a><span class="u-hide"> </span><a class="c-article-identifiers__item" href="https://scholar.google.co.uk/scholar?as_q=&amp;num=10&amp;btnG=Search+Scholar&amp;as_epq=&amp;as_oq=&amp;as_eq=&amp;as_occt=any&amp;as_sauthors=%22Altug%20Has%C3%B6zbek%22&amp;as_publication=&amp;as_ylo=&amp;as_yhi=&amp;as_allsubj=all&amp;hl=en" data-track="click" data-track-action="author link - scholar" data-track-label="link" rel="nofollow">Google Scholar</a></span></p></div></div></li><li id="auth-Andrew-Garrard-Aff11"><span class="c-article-authors-search__title u-h3 js-search-name">Andrew Garrard</span><div class="c-article-authors-search__list"><div class="c-article-authors-search__item c-article-authors-search__list-item--left"><a href="/search?author=Andrew%20Garrard" class="c-article-button" data-track="click" data-track-action="author link - publication" data-track-label="link" rel="nofollow">View author publications</a></div><div class="c-article-authors-search__item c-article-authors-search__list-item--right"><p class="search-in-title-js c-article-authors-search__text"><span class="c-article-authors-search__links-text">Search author on:</span><span class="c-article-identifiers"><a class="c-article-identifiers__item" href="https://www.ncbi.nlm.nih.gov/entrez/query.fcgi?cmd=search&amp;term=Andrew%20Garrard" data-track="click" data-track-action="author link - pubmed" data-track-label="link" rel="nofollow">PubMed</a><span class="u-hide"> </span><a class="c-article-identifiers__item" href="https://scholar.google.co.uk/scholar?as_q=&amp;num=10&amp;btnG=Search+Scholar&amp;as_epq=&amp;as_oq=&amp;as_eq=&amp;as_occt=any&amp;as_sauthors=%22Andrew%20Garrard%22&amp;as_publication=&amp;as_ylo=&amp;as_yhi=&amp;as_allsubj=all&amp;hl=en" data-track="click" data-track-action="author link - scholar" data-track-label="link" rel="nofollow">Google Scholar</a></span></p></div></div></li><li id="auth-Faysal-Bibi-Aff12"><span class="c-article-authors-search__title u-h3 js-search-name">Faysal Bibi</span><div class="c-article-authors-search__list"><div class="c-article-authors-search__item c-article-authors-search__list-item--left"><a href="/search?author=Faysal%20Bibi" class="c-article-button" data-track="click" data-track-action="author link - publication" data-track-label="link" rel="nofollow">View author publications</a></div><div class="c-article-authors-search__item c-article-authors-search__list-item--right"><p class="search-in-title-js c-article-authors-search__text"><span class="c-article-authors-search__links-text">Search author on:</span><span class="c-article-identifiers"><a class="c-article-identifiers__item" href="https://www.ncbi.nlm.nih.gov/entrez/query.fcgi?cmd=search&amp;term=Faysal%20Bibi" data-track="click" data-track-action="author link - pubmed" data-track-label="link" rel="nofollow">PubMed</a><span class="u-hide"> </span><a class="c-article-identifiers__item" href="https://scholar.google.co.uk/scholar?as_q=&amp;num=10&amp;btnG=Search+Scholar&amp;as_epq=&amp;as_oq=&amp;as_eq=&amp;as_occt=any&amp;as_sauthors=%22Faysal%20Bibi%22&amp;as_publication=&amp;as_ylo=&amp;as_yhi=&amp;as_allsubj=all&amp;hl=en" data-track="click" data-track-action="author link - scholar" data-track-label="link" rel="nofollow">Google Scholar</a></span></p></div></div></li><li id="auth-Yamand__H_-Hilbert-Aff1-Aff8"><span class="c-article-authors-search__title u-h3 js-search-name">Yamandú H. Hilbert</span><div class="c-article-authors-search__list"><div class="c-article-authors-search__item c-article-authors-search__list-item--left"><a href="/search?author=Yamand%C3%BA%20H.%20Hilbert" class="c-article-button" data-track="click" data-track-action="author link - publication" data-track-label="link" rel="nofollow">View author publications</a></div><div class="c-article-authors-search__item c-article-authors-search__list-item--right"><p class="search-in-title-js c-article-authors-search__text"><span class="c-article-authors-search__links-text">Search author on:</span><span class="c-article-identifiers"><a class="c-article-identifiers__item" href="https://www.ncbi.nlm.nih.gov/entrez/query.fcgi?cmd=search&amp;term=Yamand%C3%BA%20H.%20Hilbert" data-track="click" data-track-action="author link - pubmed" data-track-label="link" rel="nofollow">PubMed</a><span class="u-hide"> </span><a class="c-article-identifiers__item" href="https://scholar.google.co.uk/scholar?as_q=&amp;num=10&amp;btnG=Search+Scholar&amp;as_epq=&amp;as_oq=&amp;as_eq=&amp;as_occt=any&amp;as_sauthors=%22Yamand%C3%BA%20H.%20Hilbert%22&amp;as_publication=&amp;as_ylo=&amp;as_yhi=&amp;as_allsubj=all&amp;hl=en" data-track="click" data-track-action="author link - scholar" data-track-label="link" rel="nofollow">Google Scholar</a></span></p></div></div></li><li id="auth-Sireen-El_Zaatari-Aff1-Aff8"><span class="c-article-authors-search__title u-h3 js-search-name">Sireen El Zaatari</span><div class="c-article-authors-search__list"><div class="c-article-authors-search__item c-article-authors-search__list-item--left"><a href="/search?author=Sireen%20El%20Zaatari" class="c-article-button" data-track="click" data-track-action="author link - publication" data-track-label="link" rel="nofollow">View author publications</a></div><div class="c-article-authors-search__item c-article-authors-search__list-item--right"><p class="search-in-title-js c-article-authors-search__text"><span class="c-article-authors-search__links-text">Search author on:</span><span class="c-article-identifiers"><a class="c-article-identifiers__item" href="https://www.ncbi.nlm.nih.gov/entrez/query.fcgi?cmd=search&amp;term=Sireen%20El%20Zaatari" data-track="click" data-track-action="author link - pubmed" data-track-label="link" rel="nofollow">PubMed</a><span class="u-hide"> </span><a class="c-article-identifiers__item" href="https://scholar.google.co.uk/scholar?as_q=&amp;num=10&amp;btnG=Search+Scholar&amp;as_epq=&amp;as_oq=&amp;as_eq=&amp;as_occt=any&amp;as_sauthors=%22Sireen%20El%20Zaatari%22&amp;as_publication=&amp;as_ylo=&amp;as_yhi=&amp;as_allsubj=all&amp;hl=en" data-track="click" data-track-action="author link - scholar" data-track-label="link" rel="nofollow">Google Scholar</a></span></p></div></div></li></ol></div><h3 class="c-article__sub-heading" id="contributions">Contributions</h3><p>G.R. conceived the study, developed the methodology, conducted the zooarchaeological, taphonomic, dental wear, and interpretive analyses, contributed to investigation and visualization, supervised aspects of the work, and wrote the original draft; F.R. contributed to the methodology, particularly the dental wear analytical framework, helped interpret the results, and contributed to reviewing and editing the manuscript; M.D. contributed to the methodology and investigation, particularly the combined U-series/ESR dating analyses, helped interpret the chronological results, and contributed to reviewing and editing the manuscript; S.D.M. contributed to visualization, including spatial and landscape-related analyses, and contributed to reviewing and editing the manuscript; M.A.A.F. contributed to reviewing and editing the manuscript; M.H.-B. contributed to the study through support related to the Lebanese legacy collections and contributed to reviewing and editing the manuscript; V.M.-P. contributed to the investigation, particularly the dating-related analyses, and contributed to reviewing and editing the manuscript; A.H. contributed to the investigation, particularly the dating-related analyses, and contributed to reviewing and editing the manuscript; A.G. contributed comparative zooarchaeological expertise and contributed to reviewing and editing the manuscript; F.B. contributed to supervision, helped interpret the faunal and paleoecological results, and contributed to reviewing and editing the manuscript; Y.H.H. contributed to the investigation and supervision of the work and contributed to reviewing and editing the manuscript; S.ElZ. conceived the study, supervised the work, helped interpret the results, and contributed to reviewing and editing the manuscript.</p><h3 class="c-article__sub-heading" id="corresponding-author">Corresponding author</h3><p id="corresponding-author-list">Correspondence to
                <a id="corresp-c1" aria-label="email Gabriele Russo" href="mailto:gabriele.russo@uni-tuebingen.de">Gabriele Russo</a>.</p></div></div></section><section data-title="Ethics declarations"><div class="c-article-section" id="ethics-section"><h2 class="c-article-section__title js-section-title js-c-reading-companion-sections-item" id="ethics">Ethics declarations</h2><div class="c-article-section__content" id="ethics-content">
              
                <h3 class="c-article__sub-heading" id="FPar2">Competing interests</h3>
                <p>The authors declare no competing interests.</p>
              
            </div></div></section><section data-title="Peer review"><div class="c-article-section" id="peer-review-section"><h2 class="c-article-section__title js-section-title js-c-reading-companion-sections-item" id="peer-review">Peer review</h2><div class="c-article-section__content" id="peer-review-content">
              
              
                <h3 class="c-article__sub-heading" id="FPar1">Peer review information</h3>
                <p><i>Communications Earth and Environment</i> thanks Miriam Belmaker and the other, anonymous, reviewer(s) for their contribution to the peer review of this work. Primary Handling Editors: Jiaoyang Ruan and Martina Grecequet. A peer review file is available.</p>
              
            </div></div></section><section data-title="Additional information"><div class="c-article-section" id="additional-information-section"><h2 class="c-article-section__title js-section-title js-c-reading-companion-sections-item" id="additional-information">Additional information</h2><div class="c-article-section__content" id="additional-information-content"><p><b>Publisher’s note</b> Springer Nature remains neutral with regard to jurisdictional claims in published maps and institutional affiliations.</p></div></div></section><section data-title="Supplementary information"><div class="c-article-section" id="Sec20-section"><h2 class="c-article-section__title js-section-title js-c-reading-companion-sections-item" id="Sec20">Supplementary information</h2><div class="c-article-section__content" id="Sec20-content"><div data-test="supplementary-info"><div id="figshareContainer" class="c-article-figshare-container" data-test="figshare-container"></div><div class="c-article-supplementary__item" data-test="supp-item" id="MOESM1"><h3 class="c-article-supplementary__title u-h3"><a data-test="supp-info-link" class="print-link" data-track="call_to_action" data-track-action="view supplementary info" data-track-context="Supplementary information" data-track-label="transparent peer review file" href="https://media.springernature.com/original/springer-static/esm/art%3A10.1038%2Fs43247-026-03926-w/MediaObjects/43247_2026_3926_MOESM1_ESM.pdf" data-supp-info-image="">Transparent Peer Review file (download PDF <svg width="16" height="16" focusable="false" role="img" aria-hidden="true" class="u-icon"><use xmlns:xlink="http://www.w3.org/1999/xlink" xlink:href="#icon-eds-i-download-medium"></use></svg>)</a></h3></div><div class="c-article-supplementary__item" data-test="supp-item" id="MOESM2"><h3 class="c-article-supplementary__title u-h3"><a data-test="supp-info-link" class="print-link" data-track="call_to_action" data-track-action="view supplementary info" data-track-context="Supplementary information" data-track-label="supplementary materials" href="https://media.springernature.com/original/springer-static/esm/art%3A10.1038%2Fs43247-026-03926-w/MediaObjects/43247_2026_3926_MOESM2_ESM.pdf" data-supp-info-image="">Supplementary Materials (download PDF <svg width="16" height="16" focusable="false" role="img" aria-hidden="true" class="u-icon"><use xmlns:xlink="http://www.w3.org/1999/xlink" xlink:href="#icon-eds-i-download-medium"></use></svg>)</a></h3></div><div class="c-article-supplementary__item" data-test="supp-item" id="MOESM3"><h3 class="c-article-supplementary__title u-h3"><a data-test="supp-info-link" class="print-link" data-track="call_to_action" data-track-action="view supplementary info" data-track-context="Supplementary information" data-track-label="reporting summary" href="https://media.springernature.com/original/springer-static/esm/art%3A10.1038%2Fs43247-026-03926-w/MediaObjects/43247_2026_3926_MOESM3_ESM.pdf" data-supp-info-image="">Reporting Summary (download PDF <svg width="16" height="16" focusable="false" role="img" aria-hidden="true" class="u-icon"><use xmlns:xlink="http://www.w3.org/1999/xlink" xlink:href="#icon-eds-i-download-medium"></use></svg>)</a></h3></div></div></div></div></section><section data-title="Rights and permissions"><div class="c-article-section" id="rightslink-section"><h2 class="c-article-section__title js-section-title js-c-reading-companion-sections-item" id="rightslink">Rights and permissions</h2><div class="c-article-section__content" id="rightslink-content">
                <p><b>Open Access</b>  This article is licensed under a Creative Commons Attribution 4.0 International License, which permits use, sharing, adaptation, distribution and reproduction in any medium or format, as long as you give appropriate credit to the original author(s) and the source, provide a link to the Creative Commons licence, and indicate if changes were made. The images or other third party material in this article are included in the article’s Creative Commons licence, unless indicated otherwise in a credit line to the material. If material is not included in the article’s Creative Commons licence and your intended use is not permitted by statutory regulation or exceeds the permitted use, you will need to obtain permission directly from the copyright holder. To view a copy of this licence, visit <a href="http://creativecommons.org/licenses/by/4.0/" rel="license">http://creativecommons.org/licenses/by/4.0/</a>.</p>
              <p class="c-article-rights"><a data-track="click" data-track-action="view rights and permissions" data-track-label="link" href="https://s100.copyright.com/AppDispatchServlet?title=Lebanese%20faunal%20legacy%20collections%20uncover%20400%2C000%20years%20of%20woodland%20resilience%20and%20distinct%20hominin%20ecological%20strategies&amp;author=Gabriele%20Russo%20et%20al&amp;contentID=10.1038%2Fs43247-026-03926-w&amp;copyright=The%20Author%28s%29&amp;publication=2662-4435&amp;publicationDate=2026-09-14&amp;publisherName=SpringerNature&amp;orderBeanReset=true&amp;oa=CC%20BY">Reprints and permissions</a></p></div></div></section><section aria-labelledby="article-info" data-title="About this article"><div class="c-article-section" id="article-info-section"><h2 class="c-article-section__title js-section-title js-c-reading-companion-sections-item" id="article-info">About this article</h2><div class="c-article-section__content" id="article-info-content"><div class="c-bibliographic-information"><div class="u-hide-print c-bibliographic-information__column c-bibliographic-information__column--border"><a data-crossmark="10.1038/s43247-026-03926-w" target="_blank" rel="noopener" href="https://crossmark.crossref.org/dialog/?doi=10.1038/s43247-026-03926-w" data-track="click" data-track-action="Click Crossmark" data-track-label="link" data-test="crossmark"><img loading="lazy" width="57" height="81" alt="Check for updates. Verify currency and authenticity via CrossMark" src="data:image/svg+xml;base64,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"></a></div><div class="c-bibliographic-information__column"><h3 class="c-article__sub-heading" id="citeas">Cite this article</h3><p class="c-bibliographic-information__citation">Russo, G., Rivals, F., Duval, M. <i>et al.</i> Lebanese faunal legacy collections uncover 400,000 years of woodland resilience and distinct hominin ecological strategies.
                    <i>Commun Earth Environ</i> <b>7</b>, 706 (2026). https://doi.org/10.1038/s43247-026-03926-w</p><p class="c-bibliographic-information__download-citation u-hide-print"><a data-test="citation-link" data-track="click" data-track-action="download article citation" data-track-label="link" data-track-external="" rel="nofollow" href="https://citation-needed.springer.com/v2/references/10.1038/s43247-026-03926-w?format=refman&amp;flavour=citation">Download citation<svg width="16" height="16" focusable="false" role="img" aria-hidden="true" class="u-icon"><use xmlns:xlink="http://www.w3.org/1999/xlink" xlink:href="#icon-eds-i-download-medium"></use></svg></a></p><ul class="c-bibliographic-information__list" data-test="publication-history"><li class="c-bibliographic-information__list-item"><p>Received<span class="u-hide">: </span><span class="c-bibliographic-information__value"><time datetime="2025-11-29">29 November 2025</time></span></p></li><li class="c-bibliographic-information__list-item"><p>Accepted<span class="u-hide">: </span><span class="c-bibliographic-information__value"><time datetime="2026-06-26">26 June 2026</time></span></p></li><li class="c-bibliographic-information__list-item"><p>Published<span class="u-hide">: </span><span class="c-bibliographic-information__value"><time datetime="2026-09-14">14 September 2026</time></span></p></li><li class="c-bibliographic-information__list-item"><p>Version of record<span class="u-hide">: </span><span class="c-bibliographic-information__value"><time datetime="2026-09-14">14 September 2026</time></span></p></li><li class="c-bibliographic-information__list-item c-bibliographic-information__list-item--full-width"><p><abbr title="Digital Object Identifier">DOI</abbr><span class="u-hide">: </span><span class="c-bibliographic-information__value">https://doi.org/10.1038/s43247-026-03926-w</span></p></li></ul><div data-component="share-box"><div class="c-article-share-box u-display-none" hidden=""><h3 class="c-article__sub-heading">Share this article</h3><p class="c-article-share-box__description">Anyone you share the following link with will be able to read this content:</p><button class="js-get-share-url c-article-share-box__button" type="button" id="get-share-url" data-track="click" data-track-label="button" data-track-external="" data-track-action="get shareable link">Get shareable link</button><div class="js-no-share-url-container u-display-none" hidden=""><p class="js-c-article-share-box__no-sharelink-info c-article-share-box__no-sharelink-info">Sorry, a shareable link is not currently available for this article.</p></div><div class="js-share-url-container u-display-none" hidden=""><p class="js-share-url c-article-share-box__only-read-input" id="share-url" data-track="click" data-track-label="button" data-track-action="select share url"></p><button class="js-copy-share-url c-article-share-box__button--link-like" type="button" id="copy-share-url" data-track="click" data-track-label="button" data-track-action="copy share url" data-track-external="">Copy shareable link to clipboard</button></div><p class="js-c-article-share-box__additional-info c-article-share-box__additional-info">
                            Provided by the Springer Nature SharedIt content-sharing initiative
                        </p></div></div><div data-component="article-info-list"></div></div></div></div></div></section>
                    </div>

                    
                        
                            
                        
                    

                    
                </div>
            </article>
        </main>
        
            <div class="c-article-sidebar u-text-sm u-hide-print eds-l-with-sidebar__sidebar" id="sidebar" data-component-reading-companion data-container-type="reading-companion" data-track-component="reading companion">
                <aside aria-label="reading companion" data-test="reading-companion">
                    <div class="u-mb-48 js-context-bar-sticky-point-desktop" data-track-context="reading companion" data-test="reading-companion">
                        

                        
    
        
    
        <div class="c-pdf-download u-clear-both js-pdf-download">
            <a href="/articles/s43247-026-03926-w.pdf" class="u-button u-button--full-width u-button--primary u-justify-content-space-between c-pdf-download__link" data-article-pdf="true" data-readcube-pdf-url="true" data-test="download-pdf" data-draft-ignore="true" data-track="content_download" data-track-type="article pdf download" data-track-action="download pdf" data-track-label="link" data-track-external download>
                <span class="c-pdf-download__text">Download PDF</span>
                <svg aria-hidden="true" focusable="false" width="16" height="16" class="u-icon"><use xlink:href="#icon-download"/></svg>
            </a>
        </div>
    

        
    



                        

                        

                        
    <section aria-label="reading companion">
        <div class="c-reading-companion">
            <div class="c-reading-companion__sticky" data-component="reading-companion-sticky" data-test="reading-companion-sticky">
                <div class="c-reading-companion__panel c-reading-companion__sections c-reading-companion__panel--active" id="tabpanel-sections">
                    <div class="u-lazy-ad-wrapper u-mt-16 u-hide" data-component-mpu>
                        <div class="c-ad c-ad--300x250">
                            <div class="c-ad__inner">
                                <p class="c-ad__label">Advertisement</p>
                                
    <div id="div-gpt-ad-right-2"
         class="div-gpt-ad advert medium-rectangle js-ad text-center hide-print grade-c-hide"
         data-ad-type="right"
         data-test="right-ad"
         data-pa11y-ignore
         data-gpt
         data-gpt-unitpath="/285/commsenv.nature.com/article"
         data-gpt-sizes="300x250"
         data-gpt-targeting="type=article;pos=right;artid=s43247-026-03926-w;doi=10.1038/s43247-026-03926-w;subjmeta=106,158,181,2462,27,413,631,704,853;kwrd=Archaeology,Palaeoecology,Community+ecology,Palaeoclimate">
        
        <script>
            window.SN = window.SN || {};
            window.SN.libs = window.SN.libs || {};
            window.SN.libs.ads = window.SN.libs.ads || {};
            window.SN.libs.ads.slotConfig = window.SN.libs.ads.slotConfig || {};
            
                window.SN.libs.ads.slotConfig['right'] = {
                    'pos': 'right',
                    'type': 'article',
                    'path': 's43247-026-03926-w'
                };
            
            
            window.SN.libs.ads.slotConfig['kwrd'] = 'Archaeology,Palaeoecology,Community+ecology,Palaeoclimate';
            
            
            window.SN.libs.ads.slotConfig['subjmeta'] = '106,158,181,2462,27,413,631,704,853';
            
            
        </script>
        <noscript>
            <a href="//pubads.g.doubleclick.net/gampad/jump?iu=/285/commsenv.nature.com/article&amp;sz=300x250&amp;c=2072771710&amp;t=pos%3Dright%26type%3Darticle%26artid%3Ds43247-026-03926-w%26doi%3D10.1038/s43247-026-03926-w%26subjmeta%3D106,158,181,2462,27,413,631,704,853%26kwrd%3DArchaeology,Palaeoecology,Community+ecology,Palaeoclimate">
                <img data-test="gpt-advert-fallback-img"
                     src="//pubads.g.doubleclick.net/gampad/ad?iu=/285/commsenv.nature.com/article&amp;sz=300x250&amp;c=2072771710&amp;t=pos%3Dright%26type%3Darticle%26artid%3Ds43247-026-03926-w%26doi%3D10.1038/s43247-026-03926-w%26subjmeta%3D106,158,181,2462,27,413,631,704,853%26kwrd%3DArchaeology,Palaeoecology,Community+ecology,Palaeoclimate"
                     alt="Advertisement"
                     width="300"
                     height="250"></a>
        </noscript>
    </div>

                            </div>
                        </div>
                    </div>
                </div>
                <div class="c-reading-companion__panel c-reading-companion__figures c-reading-companion__panel--full-width" id="tabpanel-figures"></div>
                <div class="c-reading-companion__panel c-reading-companion__references c-reading-companion__panel--full-width" id="tabpanel-references"></div>
            </div>
        </div>
    </section>

                    </div>
                </aside>
            </div>
        
        <script data-test="ai-tools-datalayer">
    window.dataLayer = window.dataLayer || [];
    window.dataLayer.push({
        page: {
            attributes: {
            ai_augmented_reading:
                
                    'ai tools tab not present'
                
            }
        }
    });
</script>
    </div>

    <script src="//content.readcube.com/ping?doi=10.1038/s43247-026-03926-w&amp;format=js&amp;last_modified=2026-09-14" async></script>




    
        <nav class="c-header__dropdown" aria-labelledby="Explore-content" data-test="Explore-content" id="explore" data-track-component="nature-150-split-header">
            <div class="c-header__container">
                <h2 id="Explore-content" class="c-header__heading c-header__heading--js-hide">Explore content</h2>
                <ul class="c-header__list c-header__list--js-stack">
                    
                        
                            <li class="c-header__item">
                                <a class="c-header__link"
                                   href="/commsenv/research-articles"
                                   data-track="click"
                                   data-track-action="research articles"
                                   data-track-label="link"
                                   data-test="explore-nav-item">
                                    Research articles
                                </a>
                            </li>
                        
                            <li class="c-header__item">
                                <a class="c-header__link"
                                   href="/commsenv/reviews-and-analysis"
                                   data-track="click"
                                   data-track-action="reviews &amp; analysis"
                                   data-track-label="link"
                                   data-test="explore-nav-item">
                                    Reviews &amp; Analysis
                                </a>
                            </li>
                        
                            <li class="c-header__item">
                                <a class="c-header__link"
                                   href="/commsenv/news-and-comment"
                                   data-track="click"
                                   data-track-action="news &amp; comment"
                                   data-track-label="link"
                                   data-test="explore-nav-item">
                                    News &amp; Comment
                                </a>
                            </li>
                        
                            <li class="c-header__item">
                                <a class="c-header__link"
                                   href="/commsenv/collections"
                                   data-track="click"
                                   data-track-action="collections"
                                   data-track-label="link"
                                   data-test="explore-nav-item">
                                    Collections
                                </a>
                            </li>
                        
                    
                </ul>
                <ul class="c-header__list c-header__list--js-stack">
                    
                    
                    
                        <li class="c-header__item">
                            <a class="c-header__link"
                               href="https://twitter.com/commsearth"
                               data-track="click"
                               data-track-action="twitter"
                               data-track-label="link">Follow us on X
                            </a>
                        </li>
                    
                    
                    
                        <li class="c-header__item c-header__item--hide-lg">
                            <a class="c-header__link"
                               href="https://journal-alerts.springernature.com/subscribe?journal_id&#x3D;43247"
                               rel="nofollow"
                               data-track="nav_sign_up_for_alerts"
                               data-track-action="Sign up for alerts"
                               data-track-external
                               data-track-label="link (mobile dropdown)">Sign up for alerts<svg role="img" aria-hidden="true" focusable="false" height="18" viewBox="0 0 18 18" width="18" xmlns="http://www.w3.org/2000/svg"><path d="m4 10h2.5c.27614237 0 .5.2238576.5.5s-.22385763.5-.5.5h-3.08578644l-1.12132034 1.1213203c-.18753638.1875364-.29289322.4418903-.29289322.7071068v.1715729h14v-.1715729c0-.2652165-.1053568-.5195704-.2928932-.7071068l-1.7071068-1.7071067v-3.4142136c0-2.76142375-2.2385763-5-5-5-2.76142375 0-5 2.23857625-5 5zm3 4c0 1.1045695.8954305 2 2 2s2-.8954305 2-2zm-5 0c-.55228475 0-1-.4477153-1-1v-.1715729c0-.530433.21071368-1.0391408.58578644-1.4142135l1.41421356-1.4142136v-3c0-3.3137085 2.6862915-6 6-6s6 2.6862915 6 6v3l1.4142136 1.4142136c.3750727.3750727.5857864.8837805.5857864 1.4142135v.1715729c0 .5522847-.4477153 1-1 1h-4c0 1.6568542-1.3431458 3-3 3-1.65685425 0-3-1.3431458-3-3z" fill="#fff"/></svg>
                            </a>
                        </li>
                    
                    
                        <li class="c-header__item c-header__item--hide-lg">
                            <a class="c-header__link"
                               href="https://www.nature.com/commsenv.rss"
                               data-track="click"
                               data-track-action="rss feed"
                               data-track-label="link">
                                <span>RSS feed</span>
                            </a>
                        </li>
                    
                </ul>
            </div>
        </nav>
    
    
        
            <nav class="c-header__dropdown" aria-labelledby="About-the-journal" id="about-the-journal" data-test="about-the-journal" data-track-component="nature-150-split-header">
                <div class="c-header__container">
                    <h2 id="About-the-journal" class="c-header__heading c-header__heading--js-hide">About the journal</h2>
                    <ul class="c-header__list c-header__list--js-stack">
                        
                            <li class="c-header__item">
                                <a class="c-header__link"
                                   href="/commsenv/aims"
                                   data-track="click"
                                   data-track-action="aims &amp; scope"
                                   data-track-label="link">
                                    Aims &amp; Scope
                                </a>
                            </li>
                        
                            <li class="c-header__item">
                                <a class="c-header__link"
                                   href="/commsenv/journal-information"
                                   data-track="click"
                                   data-track-action="journal information"
                                   data-track-label="link">
                                    Journal Information
                                </a>
                            </li>
                        
                            <li class="c-header__item">
                                <a class="c-header__link"
                                   href="/commsenv/editors"
                                   data-track="click"
                                   data-track-action="editors"
                                   data-track-label="link">
                                    Editors
                                </a>
                            </li>
                        
                            <li class="c-header__item">
                                <a class="c-header__link"
                                   href="/commsenv/open-access"
                                   data-track="click"
                                   data-track-action="open access fees and funding"
                                   data-track-label="link">
                                    Open Access Fees and Funding
                                </a>
                            </li>
                        
                            <li class="c-header__item">
                                <a class="c-header__link"
                                   href="/commsenv/journal-impact"
                                   data-track="click"
                                   data-track-action="journal metrics"
                                   data-track-label="link">
                                    Journal Metrics
                                </a>
                            </li>
                        
                            <li class="c-header__item">
                                <a class="c-header__link"
                                   href="/commsenv/calls-for-papers"
                                   data-track="click"
                                   data-track-action="calls for papers"
                                   data-track-label="link">
                                    Calls for Papers
                                </a>
                            </li>
                        
                            <li class="c-header__item">
                                <a class="c-header__link"
                                   href="/commsenv/editorial-board-alumni"
                                   data-track="click"
                                   data-track-action="alumni of our editorial board"
                                   data-track-label="link">
                                    Alumni of our Editorial Board
                                </a>
                            </li>
                        
                            <li class="c-header__item">
                                <a class="c-header__link"
                                   href="/commsenv/referees"
                                   data-track="click"
                                   data-track-action="referees"
                                   data-track-label="link">
                                    Referees
                                </a>
                            </li>
                        
                            <li class="c-header__item">
                                <a class="c-header__link"
                                   href="/commsenv/editorial-values-statement"
                                   data-track="click"
                                   data-track-action="editorial values statement"
                                   data-track-label="link">
                                    Editorial Values Statement
                                </a>
                            </li>
                        
                            <li class="c-header__item">
                                <a class="c-header__link"
                                   href="/commsenv/editorial-policies"
                                   data-track="click"
                                   data-track-action="editorial policies"
                                   data-track-label="link">
                                    Editorial policies
                                </a>
                            </li>
                        
                            <li class="c-header__item">
                                <a class="c-header__link"
                                   href="/commsenv/conferences"
                                   data-track="click"
                                   data-track-action="conferences"
                                   data-track-label="link">
                                    Conferences
                                </a>
                            </li>
                        
                            <li class="c-header__item">
                                <a class="c-header__link"
                                   href="/commsenv/contact"
                                   data-track="click"
                                   data-track-action="contact"
                                   data-track-label="link">
                                    Contact
                                </a>
                            </li>
                        
                    </ul>
                </div>
            </nav>
        

        
            <nav class="c-header__dropdown" aria-labelledby="Publish-with-us-label" id="publish-with-us" data-test="publish-with-us" data-track-component="nature-150-split-header">
                <div class="c-header__container">
                    <h2 id="Publish-with-us-label" class="c-header__heading c-header__heading--js-hide">Publish with us</h2>
                    <ul class="c-header__list c-header__list--js-stack">
                        
                            <li class="c-header__item">
                                <a class="c-header__link"
                                   href="/commsenv/submit"
                                   data-track="click"
                                   data-track-action="for authors"
                                   data-track-label="link">
                                    For authors
                                </a>
                            </li>
                        
                        
                            <li class="c-header__item">
                                <a class="c-header__link" data-test="nature-author-services"
                                   data-track="nav_language_services"
                                   data-track-context="header publish with us dropdown menu"
                                   data-track-action="manuscript author services"
                                   data-track-label="link manuscript author services"
                                   href="https://authorservices.springernature.com/go/sn/?utm_source=For+Authors&utm_medium=Website_Nature&utm_campaign=Platform+Experimentation+2022&utm_id=PE2022">
                                    Language editing services
                                </a>
                            </li>
                        
                        
                            <li class="c-header__item">
                                <a class="c-header__link"
                                   href="/commsenv/open-access-funding"
                                   data-test="funding-eligibility-link"
                                   data-track="click_explore_funding"
                                   data-track-context="header publish with us"
                                   data-track-action="funding eligibility">Open access funding</a>
                            </li>
                        
                        
                            <li class="c-header__item c-header__item--keyline">
                                <a class="c-header__link"
                                   href="https://submission.springernature.com/new-submission/43247/3"
                                   data-track="click_submit_manuscript"
                                   data-track-context="submit link in Nature header dropdown menu"
                                   data-track-action="submit manuscript"
                                   data-track-label="link (publish with us dropdown menu)"
                                   data-track-external
                                   data-gtm-criteo="submit-manuscript">Submit manuscript<svg role="img" aria-hidden="true" focusable="false" height="18" viewBox="0 0 18 18" width="18" xmlns="http://www.w3.org/2000/svg"><path d="m15 0c1.1045695 0 2 .8954305 2 2v5.5c0 .27614237-.2238576.5-.5.5s-.5-.22385763-.5-.5v-5.5c0-.51283584-.3860402-.93550716-.8833789-.99327227l-.1166211-.00672773h-9v3c0 1.1045695-.8954305 2-2 2h-3v10c0 .5128358.38604019.9355072.88337887.9932723l.11662113.0067277h7.5c.27614237 0 .5.2238576.5.5s-.22385763.5-.5.5h-7.5c-1.1045695 0-2-.8954305-2-2v-10.17157288c0-.53043297.21071368-1.0391408.58578644-1.41421356l3.82842712-3.82842712c.37507276-.37507276.88378059-.58578644 1.41421356-.58578644zm-.5442863 8.18867991 3.3545404 3.35454039c.2508994.2508994.2538696.6596433.0035959.909917-.2429543.2429542-.6561449.2462671-.9065387-.0089489l-2.2609825-2.3045251.0010427 7.2231989c0 .3569916-.2898381.6371378-.6473715.6371378-.3470771 0-.6473715-.2852563-.6473715-.6371378l-.0010428-7.2231995-2.2611222 2.3046654c-.2531661.2580415-.6562868.2592444-.9065605.0089707-.24295423-.2429542-.24865597-.6576651.0036132-.9099343l3.3546673-3.35466731c.2509089-.25090888.6612706-.25227691.9135302-.00001728zm-.9557137-3.18867991c.2761424 0 .5.22385763.5.5s-.2238576.5-.5.5h-6c-.27614237 0-.5-.22385763-.5-.5s.22385763-.5.5-.5zm-8.5-3.587-3.587 3.587h2.587c.55228475 0 1-.44771525 1-1zm8.5 1.587c.2761424 0 .5.22385763.5.5s-.2238576.5-.5.5h-6c-.27614237 0-.5-.22385763-.5-.5s.22385763-.5.5-.5z" fill="#fff"/></svg>
                                </a>
                            </li>
                        
                    </ul>
                </div>
            </nav>
        
    
    <script>
        window.dataLayer = window.dataLayer || [];
        window.dataLayer.push({
            page: {
                content: {
                    fundingWidget: "true",
                        }
                    }
                });
    </script>


<div id="search-menu" class="c-header__dropdown c-header__dropdown--full-width" data-track-component="nature-150-split-header">
    <div class="c-header__container">
        <h2 class="c-header__visually-hidden">Search</h2>
        <form class="c-header__search-form" action="/search" method="get" role="search" autocomplete="off" data-test="inline-search">
            <label class="c-header__heading" for="keywords">Search articles by subject, keyword or author</label>
            <div class="c-header__search-layout c-header__search-layout--max-width">
                <div>
                    <input type="text" required="" class="c-header__input" id="keywords" name="q" value="">
                </div>
                <div class="c-header__search-layout">
                    <div>
                        <label for="results-from" class="c-header__visually-hidden">Show results from</label>
                        <select id="results-from" name="journal" class="c-header__select">
                            
                                
                                    <option value="" selected>All journals</option>
                                    <option value="commsenv">This journal</option>
                                
                            
                        </select>
                    </div>
                    <div>
                        <button type="submit" class="c-header__search-button">Search</button>
                    </div>
                </div>

            </div>
        </form>

        <div class="c-header__flush">
            <a class="c-header__link" href="/search/advanced"
               data-track="click" data-track-action="advanced search" data-track-label="link">
                Advanced search
            </a>
        </div>

        <h3 class="c-header__heading c-header__heading--keyline">Quick links</h3>
        <ul class="c-header__list">
            <li><a class="c-header__link" href="/subjects" data-track="click" data-track-action="explore articles by subject" data-track-label="link">Explore articles by subject</a></li>
            <li><a class="c-header__link" href="/naturecareers" data-track="click" data-track-action="find a job" data-track-label="link">Find a job</a></li>
            <li><a class="c-header__link" href="/authors/index.html" data-track="click" data-track-action="guide to authors" data-track-label="link">Guide to authors</a></li>
            <li><a class="c-header__link" href="/authors/editorial_policies/" data-track="click" data-track-action="editorial policies" data-track-label="link">Editorial policies</a></li>
        </ul>
    </div>
</div>

<footer class="composite-layer" itemscope itemtype="http://schema.org/Periodical">
        <meta itemprop="publisher" content="Springer Nature">
        

        <div class="u-mt-16 u-mb-16">
    <div class="u-container">
        <div class="u-display-flex u-flex-wrap u-justify-content-space-between">
            

            <div class="c-meta u-ma-0 u-flex-shrink" data-test="journal-meta-data">
                <p class="c-meta__item c-meta__type u-mt-0">
                    <span itemprop="name">
                        Communications Earth &amp; Environment
                    </span>
                    (<i itemprop="alternateName">Commun Earth Environ</i>)
                </p>
                
    
        <p class="c-meta__item u-mt-0">
            <abbr title="International Standard Serial Number">ISSN</abbr> <span itemprop="issn">2662-4435</span> (online)
        </p>
    

                
    

            </div>
        </div>
    </div>
</div>

    <div class="c-footer">
        <div class="u-hide-print" data-track-component="footer">
    <h2 class="u-visually-hidden">nature.com footer links</h2>
    <div class="c-footer__container">
        <div class="c-footer__grid c-footer__group--separator">
            <div class="c-footer__group">
                <h3 class="c-footer__heading u-mt-0">About Nature Portfolio</h3>
                <ul class="c-footer__list">
                    <li class="c-footer__item"><a class="c-footer__link"
                                                  href="https://www.nature.com/npg_/company_info/index.html"
                                                  data-track="click" data-track-action="about us"
                                                  data-track-label="link">About us</a></li>
                    <li class="c-footer__item"><a class="c-footer__link"
                                                  href="https://www.nature.com/npg_/press_room/press_releases.html"
                                                  data-track="click" data-track-action="press releases"
                                                  data-track-label="link">Press releases</a></li>
                    <li class="c-footer__item"><a class="c-footer__link" href="https://press.nature.com/"
                                                  data-track="click" data-track-action="press office"
                                                  data-track-label="link">Press office</a></li>
                    <li class="c-footer__item"><a class="c-footer__link" href="https://support.nature.com/support/home"
                                                  data-track="click" data-track-action="contact us"
                                                  data-track-label="link">Contact us</a></li>
                </ul>
            </div>

            <div class="c-footer__group">
                <h3 class="c-footer__heading u-mt-0">Discover content</h3>
                <ul class="c-footer__list">
                    <li class="c-footer__item"><a class="c-footer__link" href="https://www.nature.com/siteindex"
                                                  data-track="click" data-track-action="journals a-z"
                                                  data-track-label="link">Journals A-Z</a></li>
                    <li class="c-footer__item"><a class="c-footer__link" href="https://www.nature.com/subjects"
                                                  data-track="click" data-track-action="article by subject"
                                                  data-track-label="link">Articles by subject</a></li>
                    <li class="c-footer__item"><a class="c-footer__link" href="https://www.protocols.io/"
                                                  data-track="click" data-track-action="protocols.io"
                                                  data-track-label="link">protocols.io</a></li>
                    <li class="c-footer__item"><a class="c-footer__link" href="https://www.natureindex.com/"
                                                  data-track="click" data-track-action="nature index"
                                                  data-track-label="link">Nature Index</a></li>
                    
                </ul>
            </div>

            <div class="c-footer__group">
                <h3 class="c-footer__heading u-mt-0">Publishing policies</h3>
                <ul class="c-footer__list">
                    <li class="c-footer__item"><a class="c-footer__link"
                                                  href="https://www.nature.com/authors/editorial_policies"
                                                  data-track="click" data-track-action="Nature portfolio policies"
                                                  data-track-label="link">Nature portfolio policies</a></li>
                    <li class="c-footer__item"><a class="c-footer__link"
                                                  href="https://www.nature.com/nature-portfolio/for-authors/openaccess"
                                                  data-track="click" data-track-action="open access"
                                                  data-track-label="link">Open access</a></li>
                </ul>
            </div>

            <div class="c-footer__group">
                <h3 class="c-footer__heading u-mt-0">Author &amp; Researcher services</h3>
                <ul class="c-footer__list">
                    <li class="c-footer__item"><a class="c-footer__link" href="https://www.nature.com/reprints"
                                                  data-track="click" data-track-action="reprints and permissions"
                                                  data-track-label="link">Reprints &amp; permissions</a></li>
                    <li class="c-footer__item"><a class="c-footer__link"
                                                  href="https://www.springernature.com/gp/authors/research-data"
                                                  data-track="click" data-track-action="data research service"
                                                  data-track-label="link">Research data</a></li>
                    <li class="c-footer__item"><a class="c-footer__link"
                                                  href="https://authorservices.springernature.com/language-editing/"
                                                  data-track="click" data-track-action="language editing"
                                                  data-track-label="link">Language editing</a></li>
                    <li class="c-footer__item"><a class="c-footer__link"
                                                  href="https://authorservices.springernature.com/scientific-editing/"
                                                  data-track="click" data-track-action="scientific editing"
                                                  data-track-label="link">Scientific editing</a></li>
                    <li class="c-footer__item"><a class="c-footer__link" href="https://masterclasses.nature.com/"
                                                  data-track="click" data-track-action="nature masterclasses"
                                                  data-track-label="link">Nature Masterclasses</a></li>
                    <li class="c-footer__item"><a class="c-footer__link" href="https://solutions.springernature.com/"
                                                  data-track="click" data-track-action="research solutions"
                                                  data-track-label="link">Research Solutions</a></li>
                </ul>
            </div>

            <div class="c-footer__group">
                <h3 class="c-footer__heading u-mt-0">Libraries &amp; institutions</h3>
                <ul class="c-footer__list">
                    <li class="c-footer__item"><a class="c-footer__link"
                                                  href="https://www.springernature.com/gp/librarians/tools-services"
                                                  data-track="click" data-track-action="librarian service and tools"
                                                  data-track-label="link">Librarian service &amp; tools</a></li>
                    <li class="c-footer__item"><a class="c-footer__link"
                                                  href="https://www.springernature.com/gp/librarians/manage-your-account/librarianportal"
                                                  data-track="click" data-track-action="librarian portal"
                                                  data-track-label="link">Librarian portal</a></li>
                    <li class="c-footer__item"><a class="c-footer__link"
                                                  href="https://www.nature.com/openresearch/about-open-access/information-for-institutions"
                                                  data-track="click" data-track-action="open research"
                                                  data-track-label="link">Open research</a></li>
                    <li class="c-footer__item"><a class="c-footer__link"
                                                  href="https://www.springernature.com/gp/librarians/recommend-to-your-library"
                                                  data-track="click" data-track-action="Recommend to library"
                                                  data-track-label="link">Recommend to library</a></li>
                </ul>
            </div>

            <div class="c-footer__group">
                <h3 class="c-footer__heading u-mt-0">Advertising &amp; partnerships</h3>
                <ul class="c-footer__list">
                    <li class="c-footer__item"><a class="c-footer__link"
                                                  href="https://partnerships.nature.com/product/digital-advertising/"
                                                  data-track="click" data-track-action="advertising"
                                                  data-track-label="link">Advertising</a></li>
                    <li class="c-footer__item"><a class="c-footer__link" href="https://partnerships.nature.com/"
                                                  data-track="click" data-track-action="partnerships and services"
                                                  data-track-label="link">Partnerships &amp; Services</a></li>
                    <li class="c-footer__item"><a class="c-footer__link"
                                                  href="https://partnerships.nature.com/media-kits/" data-track="click"
                                                  data-track-action="media kits" data-track-label="link">Media kits</a>
                    </li>
                    <li class="c-footer__item"><a class="c-footer__link"
                                                  href="https://partnerships.nature.com/product/branded-content-native-advertising/"
                                                  data-track-action="branded content" data-track-label="link">Branded
                        content</a></li>
                </ul>
            </div>

            <div class="c-footer__group">
                <h3 class="c-footer__heading u-mt-0">Professional development</h3>
                <ul class="c-footer__list">
                    <li class="c-footer__item"><a class="c-footer__link" href="https://www.nature.com/immersive/natureawards/index.html"
                                                  data-track="click" data-track-action="nature awards"
                                                  data-track-label="link">Nature Awards</a></li>
                    <li class="c-footer__item"><a class="c-footer__link" href="https://www.nature.com/naturecareers/"
                                                  data-track="click" data-track-action="nature careers"
                                                  data-track-label="link">Nature Careers</a></li>
                    <li class="c-footer__item"><a class="c-footer__link" href="https://conferences.nature.com"
                                                  data-track="click" data-track-action="nature conferences"
                                                  data-track-label="link">Nature<span class="u-visually-hidden"> </span>
                        Conferences</a></li>
                </ul>
            </div>

            <div class="c-footer__group">
                <h3 class="c-footer__heading u-mt-0">Regional websites</h3>
                <ul class="c-footer__list">
                    <li class="c-footer__item"><a class="c-footer__link" href="https://www.nature.com/natafrica"
                                                  data-track="click" data-track-action="nature africa"
                                                  data-track-label="link">Nature Africa</a></li>
                    <li class="c-footer__item"><a class="c-footer__link" href="http://www.naturechina.com"
                                                  data-track="click" data-track-action="nature china"
                                                  data-track-label="link">Nature China</a></li>
                    <li class="c-footer__item"><a class="c-footer__link" href="https://www.nature.com/nindia"
                                                  data-track="click" data-track-action="nature india"
                                                  data-track-label="link">Nature India</a></li>
                    <li class="c-footer__item"><a class="c-footer__link" href="https://www.natureasia.com/ja-jp"
                                                  data-track="click" data-track-action="nature japan"
                                                  data-track-label="link">Nature Japan</a></li>
                    <li class="c-footer__item"><a class="c-footer__link" href="https://www.nature.com/nmiddleeast"
                                                  data-track="click" data-track-action="nature middle east"
                                                  data-track-label="link">Nature Middle East</a></li>
                </ul>
            </div>

        </div>
    </div>
    <div class="c-footer__container">
        <ul class="c-footer__links">
            <li class="c-footer__item"><a class="c-footer__link" href="https://www.nature.com/info/privacy"
                                          data-track="click" data-track-action="privacy policy" data-track-label="link">Privacy
                Policy</a></li>
            <li class="c-footer__item"><a class="c-footer__link" href="https://www.nature.com/info/cookies"
                                          data-track="click" data-track-action="use of cookies" data-track-label="link">Use
                of cookies</a></li>
            <li class="c-footer__item">
                <button class="optanon-toggle-display c-footer__link" onclick="javascript:;"
                        data-cc-action="preferences" data-track="click" data-track-action="manage cookies"
                        data-track-label="link">Your privacy choices/Manage cookies
                </button>
            </li>
            <li class="c-footer__item"><a class="c-footer__link" href="https://www.nature.com/info/legal-notice"
                                          data-track="click" data-track-action="legal notice" data-track-label="link">Legal
                notice</a></li>
            <li class="c-footer__item"><a class="c-footer__link"
                                          href="https://www.nature.com/info/accessibility-statement" data-track="click"
                                          data-track-action="accessibility statement" data-track-label="link">Accessibility
                statement</a></li>
            <li class="c-footer__item"><a class="c-footer__link" href="https://www.nature.com/info/terms-and-conditions"
                                          data-track="click" data-track-action="terms and conditions"
                                          data-track-label="link">Terms &amp; Conditions</a></li>
            <li class="c-footer__item"><a class="c-footer__link" href="https://www.springernature.com/ccpa"
                                          data-track="click" data-track-action="california privacy statement"
                                          data-track-label="link">Your US state privacy rights</a></li>
            
        </ul>
    </div>
</div>


        <div class="c-footer__container">
    <a href="https://www.springernature.com/" class="c-footer__link">
        <img src="/oscar-static/images/logos/sn-logo-white-c8f7a9c061.svg" alt="Springer Nature" loading="lazy" width="200" height="20"/>
    </a>
    <p class="c-footer__legal" data-test="copyright">&copy; 2026 Springer Nature Limited</p>
</div>

    </div>
    <div class="u-visually-hidden" aria-hidden="true">
    
    <svg xmlns="http://www.w3.org/2000/svg" xmlns:xlink="http://www.w3.org/1999/xlink"><defs><path id="a" d="M0 .74h56.72v55.24H0z"/></defs><symbol id="icon-access" viewBox="0 0 18 18"><path fill-rule="evenodd" d="M14 8a1 1 0 0 1 1 1v7h2.5a.5.5 0 0 1 .5.5V18H0v-1.5a.5.5 0 0 1 .5-.5H3V9a1 1 0 1 1 2 0v7h8V9a1 1 0 0 1 1-1M6 8l2 1v5l-2 1zm6 0v7l-2-1V9zM9.573.401l7.036 4.925A.92.92 0 0 1 16.081 7H1.92a.92.92 0 0 1-.528-1.674L8.427.401a1 1 0 0 1 1.146 0M9 2.441 5.345 5h7.31z"/></symbol><symbol id="icon-account" viewBox="0 0 18 18"><path fill-rule="evenodd" d="M10.238 16.905a7.96 7.96 0 0 0 3.53-1.48c-.874-2.514-2.065-3.936-3.768-4.319V9.83a3.001 3.001 0 1 0-2 0v1.277c-1.703.383-2.894 1.805-3.767 4.319A7.96 7.96 0 0 0 9 17q.629 0 1.238-.095m4.342-2.172a8 8 0 1 0-11.16 0c.757-2.017 1.84-3.608 3.49-4.322a4 4 0 1 1 4.182 0c1.649.714 2.731 2.305 3.488 4.322M9 18A9 9 0 1 1 9 0a9 9 0 0 1 0 18"/></symbol><symbol id="icon-alert" viewBox="0 0 18 18"><path fill-rule="evenodd" d="M4 10h2.5a.5.5 0 1 1 0 1H3.414l-1.121 1.121a1 1 0 0 0-.293.707V13h14v-.172a1 1 0 0 0-.293-.707L14 10.414V7A5 5 0 0 0 4 7zm3 4a2 2 0 1 0 4 0zm-5 0a1 1 0 0 1-1-1v-.172a2 2 0 0 1 .586-1.414L3 10V7a6 6 0 1 1 12 0v3l1.414 1.414A2 2 0 0 1 17 12.828V13a1 1 0 0 1-1 1h-4a3 3 0 0 1-6 0z"/></symbol><symbol id="icon-arrow-broad" viewBox="0 0 16 16"><path fill-rule="evenodd" d="M7.897 12.028v-7.69l-2.45 2.446c-.387.388-1.009.395-1.385.02a.986.986 0 0 1 0-1.397l4.123-4.118a.99.99 0 0 1 1.398 0l4.123 4.118a.976.976 0 0 1 .016 1.38.99.99 0 0 1-1.401-.002l-2.45-2.447v8.676c0 .541-.437.98-.985.982L.987 14a.987.987 0 1 1 0-1.972z"/></symbol><symbol id="icon-arrow-down" viewBox="0 0 16 16"><path fill-rule="evenodd" d="m3.283 11.53 4.031 4.176a.943.943 0 0 0 1.367 0l4.031-4.176c.378-.391.384-1.02.016-1.4a.94.94 0 0 0-1.37.003l-2.395 2.482V1L8.956.883C8.901.386 8.493 0 7.998 0s-.903.386-.959.883L7.033 1v11.615l-2.396-2.482c-.379-.393-.986-.4-1.354-.02a1.027 1.027 0 0 0 0 1.417"/></symbol><symbol id="icon-arrow-left" viewBox="0 0 16 16"><path fill-rule="evenodd" d="M4.47 3.283.294 7.314a.943.943 0 0 0 0 1.367l4.176 4.031c.391.378 1.02.384 1.4.016a.94.94 0 0 0-.003-1.37L3.385 8.963H15l.117-.007c.497-.055.883-.463.883-.958s-.386-.903-.883-.959L15 7.033H3.385l2.482-2.396c.393-.379.4-.986.02-1.354a1.027 1.027 0 0 0-1.417 0"/></symbol><symbol id="icon-arrow-right" viewBox="0 0 16 16"><path fill-rule="evenodd" d="m11.53 12.717 4.176-4.031a.943.943 0 0 0 0-1.367L11.53 3.288c-.391-.378-1.02-.384-1.4-.016a.94.94 0 0 0 .003 1.37l2.482 2.395H1l-.117.007C.386 7.099 0 7.507 0 8.002s.386.903.883.959L1 8.967h11.615l-2.482 2.396c-.393.379-.4.986-.02 1.354a1.027 1.027 0 0 0 1.417 0"/></symbol><symbol id="icon-arrow-sub" viewBox="0 0 16 16"><path fill-rule="evenodd" d="M7.897 4.972v7.69l-2.45-2.446c-.387-.388-1.009-.395-1.385-.02a.986.986 0 0 0 0 1.397l4.123 4.118a.99.99 0 0 0 1.398 0l4.123-4.118a.976.976 0 0 0 .016-1.38.99.99 0 0 0-1.401.002l-2.45 2.447V3.986a.98.98 0 0 0-.985-.982L.987 3a.987.987 0 1 0 0 1.972z"/></symbol><symbol id="icon-arrow-up" viewBox="0 0 16 16"><path fill-rule="evenodd" d="M12.717 4.47 8.686.294a.943.943 0 0 0-1.367 0L3.288 4.47c-.378.391-.384 1.02-.016 1.4a.94.94 0 0 0 1.37-.003l2.395-2.482V15l.007.117c.055.497.463.883.958.883s.903-.386.959-.883L8.967 15V3.385l2.396 2.482c.379.393.986.4 1.354.02a1.027 1.027 0 0 0 0-1.417"/></symbol><symbol id="icon-article" viewBox="0 0 18 18"><path fill-rule="evenodd" d="M13 15V2.01q-.002-.011.001-.01H2v13.006c0 .548.446.994.994.994h10.274A2 2 0 0 1 13 15m-12 .006V2C1 1.445 1.447 1 1.999 1H13c.552 0 .999.452.999 1.01V5h3v9.991A2.003 2.003 0 0 1 15.006 17H2.994C1.894 17 1 16.107 1 15.006M14 6v9a1 1 0 0 0 2 0V6zM4 4h7v4H4zm1 1v2h5V5zM4 9h7v1H4zm0 2h7v1H4zm0 2h7v1H4z"/></symbol><symbol id="icon-audio" viewBox="0 0 18 18"><path fill-rule="evenodd" d="M13.096 13.559a.503.503 0 0 1-.707 0 .493.493 0 0 1 0-.702A5.41 5.41 0 0 0 13.998 9a5.41 5.41 0 0 0-1.609-3.856.493.493 0 0 1 0-.701.503.503 0 0 1 .708 0A6.4 6.4 0 0 1 15 9a6.4 6.4 0 0 1-1.904 4.559m2.123 2.102a.503.503 0 0 1-.707 0 .493.493 0 0 1 0-.7A8.37 8.37 0 0 0 17 9a8.37 8.37 0 0 0-2.488-5.96c-.195-.193-.195-.507 0-.7s.513-.194.708 0A9.36 9.36 0 0 1 18 9a9.36 9.36 0 0 1-2.78 6.661M1 11.976c-.552 0-1-.444-1-.992V7.016a.996.996 0 0 1 1-.992h2l5.42-3.84a1.005 1.005 0 0 1 1.395.231c.122.169.187.37.187.577v12.016a.996.996 0 0 1-1 .992c-.209 0-.412-.065-.582-.185L3 11.975zm0-.992h2.321l5.68 4.024V2.992l-5.68 4.024h-2.32z"/></symbol><symbol id="icon-block" viewBox="0 0 24 24"><path fill-rule="evenodd" d="M0 0h24v24H0z"/></symbol><symbol id="icon-book" viewBox="0 0 18 18"><path fill-rule="evenodd" d="M4 13V2h1v11h11V2H3a1 1 0 0 0-1 1v10.268A2 2 0 0 1 3 13zm12 1H3a1 1 0 0 0 0 2h13zm0 3H3a2 2 0 0 1-2-2V3a2 2 0 0 1 2-2h13a1 1 0 0 1 1 1v14a1 1 0 0 1-1 1M7.5 4h6a.5.5 0 1 1 0 1h-6a.5.5 0 0 1 0-1m1 2h4a.5.5 0 1 1 0 1h-4a.5.5 0 0 1 0-1"/></symbol><symbol id="icon-broad" viewBox="0 0 24 24"><path fill-rule="evenodd" d="M11 16.995v-7.8l-2.482 2.482c-.392.393-1.022.4-1.403.02a1 1 0 0 1 0-1.417l4.177-4.176a1 1 0 0 1 1.416 0l4.177 4.176a.99.99 0 0 1 .016 1.4 1 1 0 0 1-1.42-.003L13 9.195v8.8c0 .55-.443.995-.998.996L4 18.995a1 1 0 0 1 0-2z"/></symbol><symbol id="icon-calendar" viewBox="0 0 18 18"><path fill-rule="evenodd" d="M12.5 0c.276 0 .5.215.5.49V1h2c1.107 0 2 .895 2 2v12c0 1.107-.895 2-2 2H3c-1.107 0-2-.895-2-2V3c0-1.107.895-2 2-2h1v1H3c-.554 0-1 .446-1 1v3h14V3c0-.554-.446-1-1-1h-2v1.51a.5.5 0 0 1-.5.49.49.49 0 0 1-.5-.49V.49a.5.5 0 0 1 .5-.49M16 7H2v8c0 .554.446 1 1 1h12c.554 0 1-.446 1-1zM5 13v1H4v-1zm3 0v1H7v-1zm3 0v1h-1v-1zm-6-2v1H4v-1zm3 0v1H7v-1zm6 0v1h-1v-1zm-3 0v1h-1v-1zM8 9v1H7V9zm6 0v1h-1V9zm-3 0v1h-1V9zM5.5 0c.276 0 .5.215.5.49V1h5v1H6v1.51a.5.5 0 0 1-.5.49.49.49 0 0 1-.5-.49V.49A.5.5 0 0 1 5.5 0"/></symbol><symbol id="icon-cart" viewBox="0 0 18 18"><path d="M5 14a2 2 0 1 1 0 4 2 2 0 0 1 0-4m10 0a2 2 0 1 1 0 4 2 2 0 0 1 0-4M5 15a1 1 0 1 0 0 2 1 1 0 0 0 0-2m10 0a1 1 0 1 0 0 2 1 1 0 0 0 0-2M2.18 0a1 1 0 0 1 .98.804L3.4 2H16.76a1 1 0 0 1 .978 1.21l-1.29 5.986c-.102.468-.544.804-1.058.804H5.143c-.592 0-1.072.448-1.072 1 0 .513.414.936.947.993l.125.007h10.36a.498.498 0 0 1 0 .996L5.142 13C3.959 13 3 12.105 3 11c0-.663.345-1.25.877-1.614l-1.638-8.19a1 1 0 0 1-.02-.195L.5 1a.5.5 0 1 1 0-1zm14.532 3H3.599l1.205 6.025A2 2 0 0 1 5.143 9h10.27z"/></symbol><symbol id="icon-chevron-less" viewBox="0 0 10 10"><path fill-rule="evenodd" d="m5 3.414 3.293 3.293a1 1 0 0 0 1.414-1.414l-4-4a1 1 0 0 0-1.414 0l-4 4a1 1 0 0 0 1.414 1.414z"/></symbol><symbol id="icon-chevron-more" viewBox="0 0 10 10"><path fill-rule="evenodd" d="m5 6.586 3.293-3.293a1 1 0 0 1 1.414 1.414l-4 4a1 1 0 0 1-1.414 0l-4-4a1 1 0 1 1 1.414-1.414z"/></symbol><symbol id="icon-chevron-right" viewBox="0 0 10 10"><path fill-rule="evenodd" d="M4.706 4.033 2.292 1.637A.953.953 0 0 1 2.273.283a.98.98 0 0 1 1.378 0l4.063 4.031c.381.378.381.99 0 1.367L3.651 9.712a.97.97 0 0 1-1.362.016.96.96 0 0 1 .003-1.37l2.414-2.395L5.693 5z"/></symbol><symbol id="icon-circle-fill" viewBox="0 0 16 16"><path fill-rule="evenodd" d="M8 14A6 6 0 1 1 8 2a6 6 0 0 1 0 12"/></symbol><symbol id="icon-circle" viewBox="0 0 16 16"><path fill-rule="evenodd" d="M8 12a4 4 0 1 0 0-8 4 4 0 0 0 0 8m0 2A6 6 0 1 1 8 2a6 6 0 0 1 0 12"/></symbol><symbol id="icon-citation" viewBox="0 0 18 18"><path fill-rule="evenodd" d="M8.636 6a4 4 0 0 1 2.174 7.358 6.23 6.23 0 0 1 3.462 3.641h-1.077a5.22 5.22 0 0 0-2.769-2.718l-.79-.33v-1.023l.63-.41a3 3 0 1 0-3.26 0l.63.41v1.024l-.79.329a5.22 5.22 0 0 0-2.77 2.718H3a6.23 6.23 0 0 1 3.461-3.641A4 4 0 0 1 8.636 6m7.369-5C17.107 1 18 1.894 18 3.003v5.994A2 2 0 0 1 16.005 11L13 10.999v-1h3.005c.549 0 .995-.447.995-1.002V3.003A.997.997 0 0 0 16.005 2H1.995A1 1 0 0 0 1 3.003V9q0 1 1 1l2-.001v1H2c-1 0-2-1-2-2V3.004C0 1.897.893 1 1.995 1zM7.5 4a.5.5 0 1 1 0 1h-4a.5.5 0 0 1 0-1zm3 0a.5.5 0 1 1 0 1h-1a.5.5 0 0 1 0-1zm4 0a.5.5 0 1 1 0 1h-2a.5.5 0 0 1 0-1z"/></symbol><symbol id="icon-close" viewBox="0 0 16 16"><path fill-rule="evenodd" d="M2.297 12.277a1.007 1.007 0 0 0 0 1.427 1.006 1.006 0 0 0 1.426 0L8 9.425l4.277 4.277a1.007 1.007 0 0 0 1.427 0 1.006 1.006 0 0 0 0-1.426L9.425 8l4.277-4.277a1.007 1.007 0 0 0 0-1.427 1.006 1.006 0 0 0-1.426 0L8 6.575 3.723 2.297a1.007 1.007 0 0 0-1.427 0 1.006 1.006 0 0 0 0 1.426L6.575 8z"/></symbol><symbol id="icon-collections" viewBox="0 0 18 18"><path fill-rule="evenodd" d="M15 4a2 2 0 0 1 2 2v9a2 2 0 0 1-2 2H7a2 2 0 0 1-2-2h1a1 1 0 0 0 .883.993L7 16h8a1 1 0 0 0 .993-.883L16 15V6a1 1 0 0 0-.883-.993L15 5h-1V4zm-4-3a2 2 0 0 1 2 2v9a2 2 0 0 1-2 2H3a2 2 0 0 1-2-2V3a2 2 0 0 1 2-2zm0 1H3a1 1 0 0 0-.993.883L2 3v9a1 1 0 0 0 .883.993L3 13h8a1 1 0 0 0 .993-.883L12 12V3a1 1 0 0 0-.883-.993zM9.5 9a.5.5 0 0 1 0 1h-5a.5.5 0 0 1 0-1zm0-2a.5.5 0 0 1 0 1h-5a.5.5 0 0 1 0-1zm0-2a.5.5 0 0 1 0 1h-5a.5.5 0 0 1 0-1z"/></symbol><symbol id="icon-compare" viewBox="0 0 18 18"><path fill-rule="evenodd" d="M12 3a6 6 0 1 1-3 11.197A6 6 0 1 1 9 3.803a5.96 5.96 0 0 1 3-.803M6 4a5 5 0 1 0 2.085 9.546C6.808 12.446 6 10.817 6 9s.808-3.446 2.084-4.546A5 5 0 0 0 6 4m6 0c-.744 0-1.45.162-2.085.454C11.192 5.554 12 7.183 12 9s-.808 3.446-2.084 4.546A5 5 0 1 0 12 4m-1.416 7H7.416q.236.538.585 1.001h1.998q.35-.463.585-1M11 9H7q.001.515.1 1.001h3.8q.099-.486.1-1.001m-.416-2H7.416A5 5 0 0 0 7.1 8h3.8a5 5 0 0 0-.316-1M9.001 5l-.083.063A5 5 0 0 0 8 6h2a5 5 0 0 0-.999-1"/></symbol><symbol id="icon-download-file" viewBox="0 0 18 18"><path fill-rule="evenodd" d="M10.005 0c.55 0 1.318.323 1.707.712l4.576 4.576c.393.393.712 1.168.712 1.714v8.99C17 17.1 16.105 18 15.006 18H2.994A1.994 1.994 0 0 1 1 16.005V1.995C1 .893 1.887 0 3 0zm0 1H3c-.557 0-1 .443-1 .995v14.01c0 .55.445.995.994.995h12.012c.546 0 .994-.45.994-1.009V7.002c0-.283-.215-.803-.419-1.007L11.005 1.42c-.204-.204-.719-.419-1-.419M8.5 5c.276 0 .5.216.5.492v6.148l1.746-1.78a.497.497 0 0 1 .7-.006.5.5 0 0 1-.002.702l-2.591 2.591a.5.5 0 0 1-.706 0l-2.59-2.59a.5.5 0 0 1-.004-.704.49.49 0 0 1 .7.007L8 11.64V5.492C8 5.22 8.232 5 8.5 5"/></symbol><symbol id="icon-download" viewBox="0 0 16 16"><path fill-rule="evenodd" d="M12.998 13a.999.999 0 1 1 0 2H3.002A1.006 1.006 0 0 1 2 14c0-.557.449-1 1.002-1zM8 1c.552 0 1 .445 1 .996v6.802l2.482-2.482c.392-.393 1.022-.401 1.403-.02a1 1 0 0 1 0 1.417l-4.177 4.178a1 1 0 0 1-1.416 0L3.115 7.713a.99.99 0 0 1-.016-1.4 1 1 0 0 1 1.42.002L7 8.798V1.996C7 1.446 7.444 1 8 1"/></symbol><symbol id="icon-editors" viewBox="0 0 18 18"><path fill-rule="evenodd" d="M8.726 2.546A3 3 0 1 0 5.37 7.519l.63.409v1.024l-.79.329A5.22 5.22 0 0 0 2 14.099V15H1v-.901a6.22 6.22 0 0 1 3.825-5.741 4 4 0 1 1 4.976-6.213 5 5 0 0 0-1.075.4M6 17H5v-.901a6.22 6.22 0 0 1 3.825-5.741 4 4 0 1 1 4.349 0A6.22 6.22 0 0 1 17 16.099V17h-1v-.901a5.22 5.22 0 0 0-3.21-4.818l-.79-.33V9.929l.63-.409a3 3 0 1 0-3.26 0l.63.409v1.024l-.79.329A5.22 5.22 0 0 0 6 16.099z"/></symbol><symbol id="icon-email" viewBox="0 0 18 18"><path fill-rule="evenodd" d="M16.005 2A2 2 0 0 1 18 4.006v9.988A2 2 0 0 1 16.005 16H1.995A2 2 0 0 1 0 13.994V4.006A2 2 0 0 1 1.995 2zm0 1H1.995A1 1 0 0 0 1 4.006v9.988A1 1 0 0 0 1.995 15h14.01A1 1 0 0 0 17 13.994V4.006A1 1 0 0 0 16.005 3M16 5.557V7l-7 4-7-4V5.557l7 4z"/></symbol><symbol id="icon-error" viewBox="0 0 18 18"><path fill-rule="evenodd" d="M9 0a9 9 0 1 1 0 18A9 9 0 0 1 9 0m2.863 4.711L9 7.574 6.137 4.711a1.007 1.007 0 0 0-1.427 0 1.006 1.006 0 0 0 .001 1.426L7.574 9l-2.863 2.863a1.007 1.007 0 0 0 0 1.427 1.006 1.006 0 0 0 1.426-.001L9 10.426l2.863 2.863a1.007 1.007 0 0 0 1.427 0 1.006 1.006 0 0 0-.001-1.426L10.426 9l2.863-2.863a1.007 1.007 0 0 0 0-1.427 1.006 1.006 0 0 0-1.426.001"/></symbol><symbol id="icon-ethics" viewBox="0 0 18 18"><path fill-rule="evenodd" d="m6.764 1.414.833-.833a1.984 1.984 0 0 1 2.806 0l.833.833A2 2 0 0 0 12.65 2H14a2 2 0 0 1 2 2v1.35a2 2 0 0 0 .586 1.414l.833.833a1.984 1.984 0 0 1 0 2.806l-.833.833A2 2 0 0 0 16 12.65V14a2 2 0 0 1-2 2h-1.35a2 2 0 0 0-1.414.586l-.833.833a1.984 1.984 0 0 1-2.806 0l-.833-.833A2 2 0 0 0 5.35 16H4a2 2 0 0 1-2-2v-1.35a2 2 0 0 0-.586-1.414l-.833-.833a1.984 1.984 0 0 1 0-2.806l.833-.833A2 2 0 0 0 2 5.35V4a2 2 0 0 1 2-2h1.35a2 2 0 0 0 1.414-.586M5.35 3H4a1 1 0 0 0-1 1v1.35a3 3 0 0 1-.879 2.121l-.833.833a.984.984 0 0 0 0 1.392l.833.833A3 3 0 0 1 3 12.65V14a1 1 0 0 0 1 1h1.35a3 3 0 0 1 2.121.879l.833.833a.984.984 0 0 0 1.392 0l.833-.833A3 3 0 0 1 12.65 15H14a1 1 0 0 0 1-1v-1.35a3 3 0 0 1 .879-2.121l.833-.833a.984.984 0 0 0 0-1.392l-.833-.833A3 3 0 0 1 15 5.35V4a1 1 0 0 0-1-1h-1.35a3 3 0 0 1-2.121-.879l-.833-.833a.984.984 0 0 0-1.392 0l-.833.833A3 3 0 0 1 5.35 3m3.587 11.496a1 1 0 0 1-.064.003 5.5 5.5 0 0 1-2.759-.816.5.5 0 0 1 .526-.85 4.5 4.5 0 0 0 2.256.666q.026 0 .052.004L9 13.5a4.5 4.5 0 0 0 3.493-7.338.5.5 0 1 1 .775-.631A5.5 5.5 0 0 1 9 14.5zm1.58-10.784a.5.5 0 0 1-.276.961 4.5 4.5 0 0 0-1.156-.172C6.527 4.5 4.5 6.503 4.5 9c0 .627.128 1.235.373 1.796a.5.5 0 1 1-.917.4A5.5 5.5 0 0 1 3.5 9c0-3.052 2.477-5.5 5.594-5.5.486.009.963.08 1.422.212m-1.977 6.41 2.698-2.946a.5.5 0 0 1 .762.648l-3.016 3.343a.5.5 0 0 1-.693.047L6.36 9.592A.5.5 0 1 1 7 8.824z"/></symbol><symbol id="icon-expand"><path fill-rule="evenodd" d="M7.498 11.918a.997.997 0 0 0-.003-1.411.995.995 0 0 0-1.412-.003l-4.102 4.102v-3.51A1 1 0 0 0 .98 10.09.99.99 0 0 0 0 11.092V17c0 .554.448 1.002 1.002 1.002h5.907c.554 0 1.002-.45 1.002-1.003 0-.539-.45-.978-1.006-.978h-3.51zm3.005-5.835a.997.997 0 0 0 .003 1.412.995.995 0 0 0 1.411.003l4.103-4.103v3.51a1 1 0 0 0 1.001 1.006A.99.99 0 0 0 18 6.91V1.002A1 1 0 0 0 17 0h-5.907a1.003 1.003 0 0 0-1.002 1.003c0 .539.45.978 1.006.978h3.51z"/></symbol><symbol id="icon-explore" viewBox="0 0 18 18"><path fill-rule="evenodd" d="M9 17A8 8 0 1 0 9 1a8 8 0 0 0 0 16m0 1A9 9 0 1 1 9 0a9 9 0 0 1 0 18m0-2.5a.5.5 0 1 1 0-1 5.5 5.5 0 0 0 5.497-5.317.5.5 0 1 1 1 .032A6.5 6.5 0 0 1 9 15.5M8.71 2.506a.5.5 0 1 1 .043 1A5.5 5.5 0 0 0 3.5 9a.5.5 0 0 1-1 0 6.5 6.5 0 0 1 6.21-6.494m1.137 8.048-1.2-1.2a.5.5 0 1 1 .707-.708l1.2 1.2 1.6-4-4.506 1.802-1.803 4.507zM13.95 4.05l-2.67 6.673a1 1 0 0 1-.557.557L4.05 13.95l2.67-6.673a1 1 0 0 1 .557-.557z"/></symbol><symbol id="icon-filter" viewBox="0 0 16 16"><path d="M14.974 0C15.54 0 16 .448 16 1c0 .242-.09.476-.254.658L10.052 8v5.5a1 1 0 0 1-.41.8L7.59 15.8a1.044 1.044 0 0 1-1.437-.2 1 1 0 0 1-.205-.6V8L.254 1.658A.98.98 0 0 1 .35.248C.537.087.778 0 1.026 0zM9.052 8.5H6.947v6.491l.012.007.02.002.02-.007 2.054-1.5zM1.026 1l-.015.002L6.843 7.5h2.313l5.836-6.499z"/></symbol><symbol id="icon-home" viewBox="0 0 18 18"><path fill-rule="evenodd" d="m9 5-6 6v5h4v-4h4v4h4v-5zm7 6.586V16a1 1 0 0 1-1 1h-5v-4H8v4H3a1 1 0 0 1-1-1v-4.414a1 1 0 0 1-.707-.293l-.586-.586a1 1 0 0 1 0-1.414L9 1l8.293 8.293a1 1 0 0 1 0 1.414l-.586.586a1 1 0 0 1-.707.293M9 2.414 1.414 10l.586.586 7-7 7 7 .586-.586z"/></symbol><symbol id="icon-image" viewBox="0 0 18 18"><path fill-rule="evenodd" d="M10.005 0c.55 0 1.318.323 1.707.712l4.576 4.576c.393.393.712 1.168.712 1.714v8.99C17 17.1 16.105 18 15.006 18H2.994A1.994 1.994 0 0 1 1 16.005V1.995C1 .893 1.887 0 3 0zM6.508 10.175l-3.894 6.75a1 1 0 0 0 .38.075h10.603l-2.433-4.215-1.575 2.728zM15.006 17c.546 0 .994-.45.994-1.009V7.002c0-.283-.215-.803-.419-1.007L11.005 1.42c-.204-.204-.719-.419-1-.419H3c-.557 0-1 .443-1 .995v13.99l4.508-7.81 3.081 5.338 1.575-2.729L14.752 17zM12 6a2 2 0 1 1 0 4 2 2 0 0 1 0-4m0 1a1 1 0 1 0 0 2 1 1 0 0 0 0-2"/></symbol><symbol id="icon-info" viewBox="0 0 18 18"><path fill-rule="evenodd" d="M9 0a9 9 0 1 1 0 18A9 9 0 0 1 9 0m0 7H7.5l-.117.007a1 1 0 0 0-.112 1.967l.112.02L7.5 9H8v3h-.5l-.117.007a1 1 0 0 0-.857.764l-.02.112L6.5 13l.007.117a1 1 0 0 0 .764.857l.112.02L7.5 14h3l.117-.007a1 1 0 0 0 .112-1.967l-.112-.02L10.5 12H10V8l-.007-.117a1 1 0 0 0-.764-.857l-.112-.02zm0-3.25a1.25 1.25 0 1 0 0 2.5 1.25 1.25 0 0 0 0-2.5"/></symbol><symbol id="icon-institution" viewBox="0 0 18 18"><path fill-rule="evenodd" d="M7 17v-2h4v2h2v-3H5v3zM4 6.998H2.474a.5.5 0 0 1-.339-.868l1.232-1.132H1V17h3v-2H1v-1h3v-1h1V8.997H4zm10 0v2h-1V13h1v1h3v1h-3v2h3V4.999h-2.37l1.232 1.132a.5.5 0 0 1-.338.868zm3-3a1 1 0 0 1 1 1V18H0V4.998a1 1 0 0 1 1-1h3.455L8.66.131a.5.5 0 0 1 .677 0l4.205 3.865zm-4 3H5v1h8zm-2 6.001h1V9h-1zm-1 0V9H8v4zm-3 0V9H6v4zm8-4a1 1 0 0 1 1 1v2h-2v-2a1 1 0 0 1 1-1m-12 0a1 1 0 0 1 1 1v2H2v-2a1 1 0 0 1 1-1m5.999-7.82L3.757 5.998H14.24zM9 4.998a1 1 0 1 1 0-2 1 1 0 0 1 0 2M8 16v1h2v-1z"/></symbol><symbol id="icon-location" viewBox="0 0 18 18"><path fill-rule="evenodd" d="M9.395 16.269a32 32 0 0 0 2.333-2.53c1.402-1.702 2.432-3.362 2.936-4.872C14.886 8.2 15 7.574 15 7a6 6 0 0 0-6-6C5.636 1 3 3.602 3 7c0 .574.114 1.199.336 1.867.504 1.51 1.534 3.17 2.936 4.872A32 32 0 0 0 9 16.65zM9 18S2 12 2 7c0-4 3.134-7 7-7a7 7 0 0 1 7 7c0 5-7 11-7 11m0-8a3 3 0 1 1 0-6 3 3 0 0 1 0 6m0-1a2 2 0 1 0 0-4 2 2 0 0 0 0 4"/></symbol><symbol id="icon-minus" viewBox="0 0 16 16"><path fill-rule="evenodd" d="M2 7h12c.552 0 1 .444 1 1 0 .552-.445 1-1 1H2c-.552 0-1-.444-1-1 0-.552.445-1 1-1"/></symbol><symbol id="icon-newsletter" viewBox="0 0 18 18"><path fill-rule="evenodd" d="m9 11.848 2-1.143V9H7v1.705zm-3-1.714V8h6v2.134l3-1.714V2H3v6.42zM16 4.75l1.53.956a1 1 0 0 1 .47.848V15a2 2 0 0 1-2 2H2a2 2 0 0 1-2-2V6.554a1 1 0 0 1 .47-.848L2 4.75V2a1 1 0 0 1 1-1h12a1 1 0 0 1 1 1zm0 1.18V9l-7 4-7-4V5.93l-1 .624V15a1 1 0 0 0 1 1h14a1 1 0 0 0 1-1V6.554zM6 4h6v1H6zM5 6h8v1H5z"/></symbol><symbol id="icon-orcid" viewBox="0 0 18 18"><path fill-rule="evenodd" d="M9 1a8 8 0 1 1 0 16A8 8 0 0 1 9 1M6.099 6.273H4.68v7.171H6.1zm4.559.025H7.665v7.146h2.91q1.152 0 2.042-.445c.89-.445 1.051-.715 1.373-1.255q.484-.81.484-1.86 0-1.028-.481-1.852a3.3 3.3 0 0 0-1.35-1.278q-.87-.456-1.985-.456m-.19 1.08q1.182 0 1.88.67t.698 1.826q0 1.114-.693 1.803t-1.839.688H9.046V7.378zM5.382 3.667a.79.79 0 0 0-.577.253.8.8 0 0 0-.25.58q0 .336.25.59a.818.818 0 0 0 1.177.004.8.8 0 0 0 .25-.593q0-.351-.25-.593c-.25-.242-.366-.241-.6-.241"/></symbol><symbol id="icon-plus" viewBox="0 0 16 16"><path fill-rule="evenodd" d="M2 7h5V2c0-.552.444-1 1-1 .552 0 1 .445 1 1v5h5c.552 0 1 .444 1 1 0 .552-.445 1-1 1H9v5c0 .552-.444 1-1 1-.552 0-1-.445-1-1V9H2c-.552 0-1-.444-1-1 0-.552.445-1 1-1"/></symbol><symbol id="icon-print" viewBox="0 0 18 18"><path fill-rule="evenodd" d="M16.005 5H1.995A.997.997 0 0 0 1 6v6c0 .557.443 1 .995 1H3v-3h12v3h1.005c.55 0 .995-.447.995-1V6c0-.557-.443-1-.995-1M14 4V1.998C14 1.45 13.548 1 12.991 1H5.01C4.452 1 4 1.45 4 1.998V4zm1 10v2.002A2.005 2.005 0 0 1 12.991 18H5.01A2 2 0 0 1 3 16.002V14H1.995A1.99 1.99 0 0 1 0 12V6c0-1.105.893-2 1.995-2H3V1.998C3 .894 3.902 0 5.009 0h7.982C14.101 0 15 .898 15 1.998V4h1.005C17.107 4 18 4.887 18 6v6c0 1.105-.893 2-1.995 2zm-1-3H4v5.002c0 .555.447.998 1.009.998h7.982c.557 0 1.009-.45 1.009-.998zm-9 1h8v1H5zm0 2h5v1H5zm9-5a1 1 0 1 1 0-2 1 1 0 0 1 0 2"/></symbol><symbol id="icon-search" viewBox="0 0 22 22"><path fill-rule="evenodd" d="M21.697 20.261a1.03 1.03 0 0 1 .01 1.448 1.034 1.034 0 0 1-1.448-.01l-4.267-4.267A9.812 9.812 0 0 1 0 9.812a9.812 9.811 0 1 1 17.43 6.182zM9.812 18.222A8.41 8.41 0 1 0 9.81 1.403a8.41 8.41 0 0 0 0 16.82z"/></symbol><symbol id="icon-social-facebook" viewBox="0 0 24 24"><path fill-rule="evenodd" d="M6.004 20A2 2 0 0 1 4 18.006V5.994C4 4.893 4.895 4 5.994 4h12.012C19.107 4 20 4.895 20 5.994v12.012A1.99 1.99 0 0 1 17.997 20H15.04v-6.196h2.08l.31-2.415h-2.39V9.848c0-.7.194-1.176 1.196-1.176h1.28v-2.16l-.235-.025c-.344-.032-.95-.07-1.63-.07-1.843 0-3.105 1.125-3.105 3.191v1.781h-2.085v2.415h2.085V20z"/></symbol><symbol id="icon-social-twitter" viewBox="0 0 24 24"><path fill-rule="evenodd" d="M18.877 6.874a3.77 3.77 0 0 0 1.625-2.096 7.2 7.2 0 0 1-2.347.917A3.64 3.64 0 0 0 15.463 4.5c-2.04 0-3.693 1.696-3.693 3.786q0 .448.094.862C8.8 8.99 6.076 7.483 4.254 5.191c-.317.56-.5 1.211-.5 1.905 0 1.314.653 2.472 1.643 3.152a3.65 3.65 0 0 1-1.672-.473v.045c0 1.834 1.273 3.366 2.964 3.713a3.5 3.5 0 0 1-.975.133c-.236 0-.471-.023-.694-.067.471 1.507 1.832 2.604 3.45 2.633a7.3 7.3 0 0 1-4.59 1.62q-.446 0-.88-.051A10.3 10.3 0 0 0 8.661 19.5c6.793 0 10.506-5.771 10.506-10.775l-.009-.49A7.5 7.5 0 0 0 21 6.275a7.3 7.3 0 0 1-2.122.596z"/></symbol><symbol id="icon-social-youtube" viewBox="0 0 24 24"><path fill-rule="evenodd" d="m10.142 14.397-.001-5.193 4.863 2.606zm9.963-7.927c-.685-.737-1.452-.74-1.804-.783-2.519-.187-6.297-.187-6.297-.187-.008 0-3.786 0-6.305.187-.352.043-1.119.046-1.804.783-.54.56-.715 1.834-.715 1.834S3 9.8 3 11.296v1.402c0 1.496.18 2.991.18 2.991s.176 1.274.715 1.835c.685.736 1.585.713 1.985.79 1.44.142 6.12.186 6.12.186s3.782-.006 6.301-.193c.352-.043 1.119-.047 1.804-.783.539-.561.715-1.835.715-1.835s.18-1.495.18-2.991v-1.402c0-1.496-.18-2.992-.18-2.992s-.176-1.273-.715-1.834"/></symbol><symbol id="icon-subject-medicine" viewBox="0 0 18 18"><path fill-rule="evenodd" d="M12.5 8H6a3 3 0 0 0-3 3v1a3 3 0 0 0 3 3h1v-2h-.5a1.5 1.5 0 0 1 0-3H13a3 3 0 0 0 3-3V6a3 3 0 0 0-3-3h-2v2h1.5a1.5 1.5 0 0 1 0 3M7 7V6H3.5a2.5 2.5 0 0 1 0-5h1.028a3 3 0 0 1 1.342.317l1.133.567A2 2 0 0 1 11 2h2a4 4 0 0 1 4 4v1a4 4 0 0 1-4 4h-2v1h2a2 2 0 1 1 0 4h-2a2 2 0 1 1-4 0H6a4 4 0 0 1-4-4v-1a4 4 0 0 1 4-4zm0-2V2.943a2 2 0 0 1-.422-.154L5.422 2.21A2 2 0 0 0 4.528 2H3.5a1.5 1.5 0 0 0 0 3zm4 1v1h1.5a.5.5 0 1 0 0-1zm-1 1V2a1 1 0 1 0-2 0v5zm-2 4v5a1 1 0 0 0 2 0v-5zm3 2v2h2a1 1 0 0 0 0-2zm-4-1v-1h-.5a.5.5 0 1 0 0 1zM3.5 3h1a.5.5 0 0 1 0 1h-1a.5.5 0 0 1 0-1"/></symbol><symbol id="icon-success" viewBox="0 0 18 18"><path fill-rule="evenodd" d="M9 0a9 9 0 1 1 0 18A9 9 0 0 1 9 0m3.486 4.982-4.718 5.506L5.14 8.465a.99.99 0 0 0-1.423.133 1.06 1.06 0 0 0 .13 1.463l3.407 2.733a1 1 0 0 0 1.387-.133l5.385-6.334a1.06 1.06 0 0 0-.116-1.464.99.99 0 0 0-1.424.119"/></symbol><symbol id="icon-table" viewBox="0 0 18 18"><path fill-rule="evenodd" d="M16.005 2A2 2 0 0 1 18 4.006v9.988A2 2 0 0 1 16.005 16l-4.006-.001L12 16h-1l-.001-.001h-5L6 16H5l-.001-.001L1.995 16A2 2 0 0 1 0 13.994V4.006A2 2 0 0 1 1.995 2zM4.999 7H1v6.994A1 1 0 0 0 1.995 15H5zm6 0h-5v8h5zm5.006-4h-4.006v3H17v1h-5.001v7.999l4.006.001A1 1 0 0 0 17 13.994V4.006A1 1 0 0 0 16.005 3M3.5 12a.5.5 0 1 1 0 1h-1a.5.5 0 1 1 0-1zm12 0a.5.5 0 1 1 0 1h-2a.5.5 0 1 1 0-1zm-6 0a.5.5 0 1 1 0 1h-2a.5.5 0 1 1 0-1zm-6-2a.5.5 0 1 1 0 1h-1a.5.5 0 1 1 0-1zm12 0a.5.5 0 1 1 0 1h-2a.5.5 0 1 1 0-1zm-6 0a.5.5 0 1 1 0 1h-2a.5.5 0 1 1 0-1zm-6-2a.5.5 0 0 1 0 1h-1a.5.5 0 0 1 0-1zm12 0a.5.5 0 1 1 0 1h-2a.5.5 0 1 1 0-1zm-6 0a.5.5 0 0 1 0 1h-2a.5.5 0 0 1 0-1zm1.499-5h-5v3h5zm-6 0H1.995A1 1 0 0 0 1 4.006V6h3.999z"/></symbol><symbol id="icon-tick-circle" viewBox="0 0 24 24"><path fill-rule="evenodd" d="M12 2c5.523 0 10 4.477 10 10s-4.477 10-10 10S2 17.523 2 12 6.477 2 12 2m0 1a9 9 0 1 0 0 18 9 9 0 0 0 0-18m4.22 5.366c.361-.437.999-.49 1.424-.119s.477 1.028.115 1.465l-6.093 6.944a1 1 0 0 1-1.405.097l-3.897-3.367c-.43-.368-.487-1.023-.13-1.464s.994-.5 1.423-.133l3.111 2.7z"/></symbol><symbol id="icon-tick" viewBox="0 0 16 16"><path fill-rule="evenodd" d="M6.768 9.211 3.657 6.628c-.429-.352-1.066-.295-1.423.127s-.3 1.049.13 1.4l3.915 3.24a1 1 0 0 0 1.375-.096l6.105-6.66a.984.984 0 0 0-.115-1.402 1.02 1.02 0 0 0-1.424.113z"/></symbol><symbol id="icon-update" viewBox="0 0 18 18"><path fill-rule="evenodd" d="M1 13v1a1 1 0 0 0 1 1h14a1 1 0 0 0 1-1v-1h-1V3H2v10zm16-1h1v2a2 2 0 0 1-2 2H2a2 2 0 0 1-2-2v-2h1V3a1 1 0 0 1 1-1h14a1 1 0 0 1 1 1zm-1 0v1h-4.586l-1 1H7.586l-1-1H2v-1h5l1 1h2l1-1zM3 4h12v7H3zm1 1v5h10V5zm1 1h4v1H5zm0 2h4v1H5z"/></symbol><symbol id="icon-upload" viewBox="0 0 18 18"><path fill-rule="evenodd" d="M10.005 0c.55 0 1.318.323 1.707.712l4.576 4.576c.393.393.712 1.168.712 1.714v8.99C17 17.1 16.105 18 15.006 18H2.994A1.994 1.994 0 0 1 1 16.005V1.995C1 .893 1.887 0 3 0zm0 1H3c-.557 0-1 .443-1 .995v14.01c0 .55.445.995.994.995h12.012c.546 0 .994-.45.994-1.009V7.002c0-.283-.215-.803-.419-1.007L11.005 1.42c-.204-.204-.719-.419-1-.419M8.149 5.146a.5.5 0 0 1 .705 0l2.591 2.59c.195.196.19.516.003.704a.49.49 0 0 1-.7-.007l-1.746-1.78V12.8a.501.501 0 0 1-1 0V6.653l-1.747 1.78a.497.497 0 0 1-.7.006.5.5 0 0 1 .003-.702z"/></symbol><symbol id="icon-video" viewBox="0 0 18 18"><path fill-rule="evenodd" d="M16.005 2A2 2 0 0 1 18 4.006v9.988A2 2 0 0 1 16.005 16H1.995A2 2 0 0 1 0 13.994V4.006A2 2 0 0 1 1.995 2zm0 1H1.995A1 1 0 0 0 1 4.006v9.988A1 1 0 0 0 1.995 15h14.01A1 1 0 0 0 17 13.994V4.006A1 1 0 0 0 16.005 3m-8.31 2.25L12.3 7.99c.937.557.93 1.464 0 2.017l-4.604 2.74c-.937.557-1.696.165-1.696-.894v-5.71c0-1.05.767-1.446 1.696-.894m-.674.96v5.575c0 .3-.108.245.166.085l4.584-2.675c.305-.178.305-.216 0-.394L7.187 6.126c-.267-.156-.166-.207-.166.084"/></symbol><symbol id="icon-warning" viewBox="0 0 18 18"><path fill-rule="evenodd" d="M9 11.75a1.25 1.25 0 1 1 0 2.5 1.25 1.25 0 0 1 0-2.5M9.413 4a1 1 0 0 1 1 1l-.003.083-.334 4A1 1 0 0 1 9.08 10h-.16a1 1 0 0 1-.996-.917l-.334-4a1 1 0 0 1 .914-1.08l.041-.002zM9 18A9 9 0 1 1 9 0a9 9 0 0 1 0 18"/></symbol><symbol id="icon-ai-stars"><path d="M22.294 13.39c.941.536.941 1.945 0 2.482l-3.613 2.061c-.228.13-.415.325-.54.563l-1.976 3.768a1.33 1.33 0 0 1-2.38 0l-1.977-3.768a1.4 1.4 0 0 0-.539-.563l-3.614-2.061c-.94-.537-.94-1.946 0-2.482l3.614-2.061c.228-.13.415-.325.54-.563l1.976-3.768a1.33 1.33 0 0 1 2.38 0l1.977 3.768c.124.238.311.433.539.563zM10.08 4.861c1.044.508 1.044 2.056 0 2.564l-1.543.751c-.29.14-.521.383-.656.684l-.72 1.61a1.334 1.334 0 0 1-2.459 0l-.72-1.61a1.4 1.4 0 0 0-.656-.684l-1.543-.751c-1.044-.508-1.044-2.056 0-2.564l1.543-.751c.29-.14.521-.383.656-.684l.72-1.61a1.334 1.334 0 0 1 2.459 0l.72 1.61c.135.301.367.543.656.684z"/></symbol><symbol id="icon-chat-loading-animate" viewBox="0 0 24 24"><circle cx="4" cy="12" r="3"><animate id="b" attributeName="cy" begin="0;a.end+0.25s" calcMode="spline" dur="0.6s" keySplines=".33,.66,.66,1;.33,0,.66,.33" repeatCount="indefinite" values="12;6;12"/></circle><circle cx="12" cy="12" r="3"><animate attributeName="cy" begin="b.begin+0.1s" calcMode="spline" dur="0.6s" keySplines=".33,.66,.66,1;.33,0,.66,.33" repeatCount="indefinite" values="12;6;12"/></circle><circle cx="20" cy="12" r="3"><animate id="a" attributeName="cy" begin="b.begin+0.2s" calcMode="spline" dur="0.6s" keySplines=".33,.66,.66,1;.33,0,.66,.33" repeatCount="indefinite" values="12;6;12"/></circle></symbol><symbol id="icon-chat-loading-static" viewBox="0 0 24 24"><circle cx="4" cy="12" r="3"/><circle cx="12" cy="12" r="3"/><circle cx="20" cy="12" r="3"/></symbol><symbol id="icon-checklist-banner" viewBox="0 0 56.69 56.69"><path d="M0 0h56.69v56.69H0z" style="fill:none"/><clipPath id="b"><use xlink:href="#a" style="overflow:visible"/></clipPath><path d="M21.14 34.46c0-6.77 5.48-12.26 12.24-12.26s12.24 5.49 12.24 12.26-5.48 12.26-12.24 12.26c-6.76-.01-12.24-5.49-12.24-12.26zm19.33 10.66 10.23 9.22s1.21 1.09 2.3-.12l2.09-2.32s1.09-1.21-.12-2.3l-10.23-9.22m-19.29-5.92c0-4.38 3.55-7.94 7.93-7.94s7.93 3.55 7.93 7.94c0 4.38-3.55 7.94-7.93 7.94-4.38-.01-7.93-3.56-7.93-7.94zm17.58 12.99 4.14-4.81" style="clip-path:url(#b);fill:none;stroke:#01324b;stroke-width:2;stroke-linecap:round"/><path d="M8.26 9.75H28.6M8.26 15.98H28.6m-20.34 6.2h12.5m14.42-5.2V4.86s0-2.93-2.93-2.93H4.13s-2.93 0-2.93 2.93v37.57s0 2.93 2.93 2.93h15.01M8.26 9.75H28.6M8.26 15.98H28.6m-20.34 6.2h12.5" style="clip-path:url(#b);fill:none;stroke:#01324b;stroke-width:2;stroke-linecap:round;stroke-linejoin:round"/></symbol><symbol id="icon-chevron-down" viewBox="0 0 16 16"><path fill-rule="evenodd" d="m8 6.586 3.293-3.293a1 1 0 0 1 1.414 1.414l-4 4a1 1 0 0 1-1.414 0l-4-4a1 1 0 0 1 1.414-1.414z"/></symbol><symbol id="icon-eds-i-accesses-medium" viewBox="0 0 24 24"><path d="M15.59 1a1 1 0 0 1 .706.291l5.41 5.385a1 1 0 0 1 .294.709v13.077c0 .674-.269 1.32-.747 1.796a2.55 2.55 0 0 1-1.798.742H15a1 1 0 0 1 0-2h4.455a.55.55 0 0 0 .387-.16.54.54 0 0 0 .158-.378V7.8L15.178 3H5.545a.54.54 0 0 0-.538.451L5 3.538v8.607a1 1 0 0 1-2 0V3.538A2.54 2.54 0 0 1 5.545 1zM8 13c2.052 0 4.66 1.61 6.36 3.4l.124.141c.333.41.516.925.516 1.459 0 .6-.232 1.178-.64 1.599C12.666 21.388 10.054 23 8 23c-2.052 0-4.66-1.61-6.353-3.393A2.3 2.3 0 0 1 1 18c0-.6.232-1.178.64-1.6C3.34 14.61 5.948 13 8 13m0 2c-1.369 0-3.552 1.348-4.917 2.785A.3.3 0 0 0 3 18c0 .083.031.161.09.222C4.447 19.652 6.631 21 8 21s3.556-1.35 4.917-2.785A.3.3 0 0 0 13 18a.3.3 0 0 0-.048-.17l-.042-.052C11.553 16.348 9.369 15 8 15m0 1a2 2 0 1 1 0 4 2 2 0 0 1 0-4"/></symbol><symbol id="icon-eds-i-ai-spark-small" viewBox="0 0 16 16"><path fill-rule="evenodd" d="M9.902 4.512c.3.045.565.222.721.482l.07.137.855 2.078c.139.337.406.604.743.743l2.078.856.137.069a1.02 1.02 0 0 1 0 1.746l-.137.07-2.078.855a1.37 1.37 0 0 0-.743.743l-.856 2.078a1.02 1.02 0 0 1-1.815.137l-.07-.137-.855-2.078a1.37 1.37 0 0 0-.743-.743l-2.078-.856a1.02 1.02 0 0 1-.62-.79L4.5 9.75l.012-.152a1.02 1.02 0 0 1 .619-.79l2.078-.856c.337-.139.604-.406.743-.743l.856-2.078.069-.137A1.02 1.02 0 0 1 9.75 4.5zM9.34 7.779a2.87 2.87 0 0 1-1.56 1.56l-.997.411.996.41a2.87 2.87 0 0 1 1.56 1.56l.411.996.41-.995a2.87 2.87 0 0 1 1.56-1.56l.996-.411-.995-.41a2.87 2.87 0 0 1-1.56-1.56l-.411-.997zM4.25 1c.319 0 .61.169.77.437l.062.12.344.837c.127.308.372.553.68.68l.837.344a.9.9 0 0 1 0 1.664l-.837.344a1.25 1.25 0 0 0-.68.68l-.344.837a.9.9 0 0 1-1.664 0l-.344-.837a1.25 1.25 0 0 0-.68-.68l-.837-.344a.9.9 0 0 1 0-1.664l.837-.344c.308-.127.553-.372.68-.68l.344-.837.061-.12A.9.9 0 0 1 4.25 1m0 2.37a2.74 2.74 0 0 1-.88.88c.356.222.658.523.88.88a2.74 2.74 0 0 1 .88-.88 2.74 2.74 0 0 1-.88-.88" clip-rule="evenodd"/></symbol><symbol id="icon-eds-i-altmetric-medium" viewBox="0 0 24 24"><path d="M12 1c5.978 0 10.843 4.77 10.996 10.712l.004.306-.002.022-.002.248C22.843 18.23 17.978 23 12 23 5.925 23 1 18.075 1 12S5.925 1 12 1m-1.726 9.246L8.848 12.53a1 1 0 0 1-.718.461L8.003 13l-4.947.014a9.001 9.001 0 0 0 17.887-.001L16.553 13l-2.205 3.53a1 1 0 0 1-1.735-.068l-.05-.11zM12 3a9 9 0 0 0-8.947 8.013l4.391-.012L9.652 7.47a1 1 0 0 1 1.784.179l2.288 6.104 1.428-2.283a1 1 0 0 1 .722-.462l.129-.008 4.943.012A9 9 0 0 0 12 3"/></symbol><symbol id="icon-eds-i-arrow-right-medium" viewBox="0 0 24 24"><path d="m12.728 3.293 7.98 7.99a1 1 0 0 1 .281.561l.011.157c0 .32-.15.605-.384.788l-7.908 7.918a1 1 0 0 1-1.416-1.414L17.576 13H4a1 1 0 0 1 0-2h13.598l-6.285-6.293a1 1 0 0 1-.082-1.32l.083-.095a1 1 0 0 1 1.414.001"/></symbol><symbol id="icon-eds-i-arrow-right-small" viewBox="0 0 16 16"><path d="m8.707 1.293 6 6 .059.063.069.093.048.081.049.105.034.104.013.056.017.118L15 8l-.003.076-.017.122-.03.113-.032.085-.03.063-.058.098-.043.06-.043.05-6.037 6.04a1 1 0 0 1-1.414-1.414L11.583 9H2a1 1 0 1 1 0-2h9.585L7.293 2.707a1 1 0 0 1-.083-1.32l.083-.094a1 1 0 0 1 1.414 0"/></symbol><symbol id="icon-eds-i-arrow-up-medium" viewBox="0 0 24 24"><path d="m3.293 11.272 7.99-7.98a1 1 0 0 1 .561-.281L12.001 3c.32 0 .605.15.788.384l7.918 7.908a1 1 0 0 1-1.414 1.416L13 6.424V20a1 1 0 0 1-2 0V6.402l-6.293 6.285a1 1 0 0 1-1.32.082l-.095-.083a1 1 0 0 1 .001-1.414"/></symbol><symbol id="icon-eds-i-check-circle-medium" viewBox="0 0 24 24"><path d="M12 1c6.075 0 11 4.925 11 11s-4.925 11-11 11S1 18.075 1 12 5.925 1 12 1m0 2a9 9 0 1 0 0 18 9 9 0 0 0 0-18m5.125 4.72a1 1 0 0 1 .156 1.405l-6 7.5a1 1 0 0 1-1.421.143l-3-2.5a1 1 0 0 1 1.28-1.536l2.217 1.846 5.362-6.703a1 1 0 0 1 1.406-.156Z"/></symbol><symbol id="icon-eds-i-check-filled-medium" viewBox="0 0 24 24"><path d="M12 1c6.075 0 11 4.925 11 11s-4.925 11-11 11S1 18.075 1 12 5.925 1 12 1m5.125 6.72a1 1 0 0 0-1.406.155l-5.362 6.703-2.217-1.846a1 1 0 1 0-1.28 1.536l3 2.5a1 1 0 0 0 1.42-.143l6-7.5a1 1 0 0 0-.155-1.406Z"/></symbol><symbol id="icon-eds-i-chevron-down-medium" viewBox="0 0 16 16"><path fill-rule="evenodd" d="M2 7h5V2c0-.552.444-1 1-1 .552 0 1 .445 1 1v5h5c.552 0 1 .444 1 1 0 .552-.445 1-1 1H9v5c0 .552-.444 1-1 1-.552 0-1-.445-1-1V9H2c-.552 0-1-.444-1-1 0-.552.445-1 1-1"/></symbol><symbol id="icon-eds-i-chevron-down-small" viewBox="0 0 16 16"><path d="M13.692 5.278a1 1 0 0 1 .03 1.414L9.103 11.51a1.49 1.49 0 0 1-2.188.019L2.278 6.692a1 1 0 0 1 1.444-1.384L8 9.771l4.278-4.463a1 1 0 0 1 1.318-.111z"/></symbol><symbol id="icon-eds-i-chevron-left-medium" viewBox="0 0 24 24"><path d="M15.72 3.305a1 1 0 0 0-1.415-.024l-7.762 7.495A1.66 1.66 0 0 0 6 12c0 .467.198.91.522 1.204l7.783 7.515a1 1 0 1 0 1.39-1.438L8.155 12l7.54-7.28A1 1 0 0 0 15.8 3.4l-.082-.096Z"/></symbol><symbol id="icon-eds-i-chevron-right-medium" viewBox="0 0 24 24"><path d="M8.28 3.305a1 1 0 0 1 1.415-.024l7.762 7.495c.345.314.543.757.543 1.224s-.198.91-.522 1.204l-7.783 7.515a1 1 0 1 1-1.39-1.438L15.845 12l-7.54-7.28A1 1 0 0 1 8.2 3.4l.082-.096Z"/></symbol><symbol id="icon-eds-i-chevron-right-small" viewBox="0 0 16 16"><path d="M5.278 2.308a1 1 0 0 1 1.414-.03l4.819 4.619a1.49 1.49 0 0 1 .019 2.188l-4.838 4.637a1 1 0 1 1-1.384-1.444L9.771 8 5.308 3.722a1 1 0 0 1-.111-1.318z"/></symbol><symbol id="icon-eds-i-chevron-up-medium" viewBox="0 0 16 16"><path fill-rule="evenodd" d="M2 7h12c.552 0 1 .444 1 1 0 .552-.445 1-1 1H2c-.552 0-1-.444-1-1 0-.552.445-1 1-1"/></symbol><symbol id="icon-eds-i-chevron-up-small" viewBox="0 0 16 16"><path d="M13.692 10.722a1 1 0 0 0 .03-1.414L9.103 4.49a1.49 1.49 0 0 0-2.188-.019L2.278 9.308a1 1 0 0 0 1.444 1.384L8 6.229l4.278 4.463a1 1 0 0 0 1.318.111z"/></symbol><symbol id="icon-eds-i-citations-medium" viewBox="0 0 24 24"><path d="M15.59 1a1 1 0 0 1 .706.291l5.41 5.385a1 1 0 0 1 .294.709v13.077c0 .674-.269 1.32-.747 1.796a2.55 2.55 0 0 1-1.798.742h-5.843a1 1 0 1 1 0-2h5.843a.55.55 0 0 0 .387-.16.54.54 0 0 0 .158-.378V7.8L15.178 3H5.545a.54.54 0 0 0-.538.451L5 3.538v8.607a1 1 0 0 1-2 0V3.538A2.54 2.54 0 0 1 5.545 1zM5.483 14.35c.197.26.17.62-.049.848l-.095.083-.016.011q-.54.359-.804.634-.59.614-.59 1.562.116-.028.345-.028.663 0 1.195.474t.532 1.2q0 .751-.518 1.198t-1.266.446q-1.008 0-1.612-.585t-.604-1.757q0-1.116.33-1.938.332-.823.807-1.38a4.3 4.3 0 0 1 .992-.88 6 6 0 0 1 .232-.133.88.88 0 0 1 1.121.245m5 0c.197.26.17.62-.049.848l-.095.083-.016.011q-.54.359-.804.634-.59.614-.59 1.562.115-.028.345-.028.663 0 1.195.474t.532 1.2q0 .751-.518 1.198-.517.447-1.266.446-1.008 0-1.612-.585t-.604-1.757q0-1.116.33-1.938.332-.823.807-1.38a4.3 4.3 0 0 1 .992-.88 6 6 0 0 1 .232-.133.88.88 0 0 1 1.121.245"/></symbol><symbol id="icon-eds-i-close-medium" viewBox="0 0 24 24"><path d="M12 1c6.075 0 11 4.925 11 11s-4.925 11-11 11S1 18.075 1 12 5.925 1 12 1m0 2a9 9 0 1 0 0 18 9 9 0 0 0 0-18M8.707 7.293 12 10.585l3.293-3.292a1 1 0 0 1 1.414 1.414L13.415 12l3.292 3.293a1 1 0 0 1-1.414 1.414L12 13.415l-3.293 3.292a1 1 0 1 1-1.414-1.414L10.585 12 7.293 8.707a1 1 0 0 1 1.414-1.414"/></symbol><symbol id="icon-eds-i-copy-link" viewBox="0 0 24 24"><path fill-rule="evenodd" d="M19.46 8.57a1 1 0 0 1 0-1.414l.833-.833A1.946 1.946 0 0 0 17.54 3.57l-.833.833a1 1 0 0 1-1.414-1.414l.833-.833a3.946 3.946 0 1 1 5.581 5.58l-.833.834a1 1 0 0 1-1.415 0" clip-rule="evenodd"/><path fill-rule="evenodd" d="M18.094 5.906a1 1 0 0 1 0 1.414l-1.666 1.667a1 1 0 1 1-1.414-1.414l1.666-1.667a1 1 0 0 1 1.414 0" clip-rule="evenodd"/><path fill-rule="evenodd" d="M13.511 6.322a1 1 0 0 1 0 1.415l-.833.833a1.946 1.946 0 1 0 2.752 2.752l.834-.833a1 1 0 0 1 1.414 1.414l-.834.834a3.946 3.946 0 1 1-5.58-5.581l.833-.834a1 1 0 0 1 1.414 0" clip-rule="evenodd"/><path d="M8 20v2h11.462c.674 0 1.32-.269 1.796-.747A2.55 2.55 0 0 0 22 19.455V15a1 1 0 1 0-2 0v4.455a.55.55 0 0 1-.16.387.54.54 0 0 1-.378.158z"/><path d="M4 13H2v6.462c0 .674.269 1.32.747 1.796A2.55 2.55 0 0 0 4.545 22H9a1 1 0 1 0 0-2H4.545a.55.55 0 0 1-.387-.16.54.54 0 0 1-.158-.378zM4 13H2V4.538c0-.674.269-1.32.747-1.796A2.55 2.55 0 0 1 4.545 2H9a1 1 0 0 1 0 2H4.545a.55.55 0 0 0-.387.16.54.54 0 0 0-.158.378z"/></symbol><symbol id="icon-eds-i-download-medium" viewBox="0 0 16 16"><path fill-rule="evenodd" d="M12.998 13a.999.999 0 1 1 0 2H3.002A1.006 1.006 0 0 1 2 14c0-.557.449-1 1.002-1zM8 1c.552 0 1 .445 1 .996v6.802l2.482-2.482c.392-.393 1.022-.401 1.403-.02a1 1 0 0 1 0 1.417l-4.177 4.178a1 1 0 0 1-1.416 0L3.115 7.713a.99.99 0 0 1-.016-1.4 1 1 0 0 1 1.42.002L7 8.798V1.996C7 1.446 7.444 1 8 1"/></symbol><symbol id="icon-eds-i-error-filled-medium" viewBox="0 0 24 24"><path d="M12.002 1c.702 0 1.375.279 1.871.775l8.35 8.353a2.646 2.646 0 0 1 .001 3.744l-8.353 8.353a2.646 2.646 0 0 1-3.742 0l-8.353-8.353a2.646 2.646 0 0 1 0-3.744l8.353-8.353.156-.142c.424-.362.952-.58 1.507-.625zM12 14.5a1.5 1.5 0 0 0 0 3l.144-.007A1.5 1.5 0 0 0 12 14.5M12 6a1 1 0 0 0-1 1v5a1 1 0 0 0 2 0V7a1 1 0 0 0-1-1"/></symbol><symbol id="icon-eds-i-file-report-medium" viewBox="0 0 24 24"><path d="M14.5 1a1 1 0 0 1 .707.293l5.5 5.5A1 1 0 0 1 21 7.5v12.962c0 .674-.269 1.32-.747 1.796a2.55 2.55 0 0 1-1.798.742H5.545a2.55 2.55 0 0 1-1.798-.742A2.54 2.54 0 0 1 3 20.462V3.538A2.54 2.54 0 0 1 5.545 1zm-.415 2h-8.54A.54.54 0 0 0 5 3.538v16.924c0 .142.057.278.158.379a.55.55 0 0 0 .387.159h12.91a.55.55 0 0 0 .387-.16.54.54 0 0 0 .158-.378V7.915zM16 17a1 1 0 0 1 0 2H8a1 1 0 0 1 0-2zm0-3a1 1 0 0 1 0 2H8a1 1 0 0 1 0-2zm-4.793-6.207L13 9.585l1.793-1.792a1 1 0 0 1 1.32-.083l.094.083a1 1 0 0 1 0 1.414l-2.5 2.5a1 1 0 0 1-1.414 0L10.5 9.915l-1.793 1.792a1 1 0 0 1-1.32.083l-.094-.083a1 1 0 0 1 0-1.414l2.5-2.5a1 1 0 0 1 1.414 0"/></symbol><symbol id="icon-eds-i-info-filled-medium" viewBox="0 0 18 18"><path fill-rule="evenodd" d="M9 0a9 9 0 1 1 0 18A9 9 0 0 1 9 0m0 7H7.5l-.117.007a1 1 0 0 0-.112 1.967l.112.02L7.5 9H8v3h-.5l-.117.007a1 1 0 0 0-.857.764l-.02.112L6.5 13l.007.117a1 1 0 0 0 .764.857l.112.02L7.5 14h3l.117-.007a1 1 0 0 0 .112-1.967l-.112-.02L10.5 12H10V8l-.007-.117a1 1 0 0 0-.764-.857l-.112-.02zm0-3.25a1.25 1.25 0 1 0 0 2.5 1.25 1.25 0 0 0 0-2.5"/></symbol><symbol id="icon-eds-i-institution-medium" viewBox="0 0 24 24"><path fill-rule="evenodd" d="M11.997 1c-.36 0-.718.09-1.036.265a1 1 0 0 0-.085.052L2.798 6.87a1.7 1.7 0 0 0-.72.897c-.13.389-.098.79.049 1.134C2.42 9.592 3.128 10 3.9 10H5v6h-.5A2.5 2.5 0 0 0 2 18.5v1A2.5 2.5 0 0 0 4.5 22h15a2.5 2.5 0 0 0 2.5-2.5v-1a2.5 2.5 0 0 0-2.5-2.5H19v-6h1.092c.773 0 1.48-.407 1.775-1.1.146-.344.178-.744.048-1.133a1.7 1.7 0 0 0-.72-.897l-8.078-5.553a1 1 0 0 0-.085-.052A2.15 2.15 0 0 0 11.997 1M4.684 8l7.263-4.992a.16.16 0 0 1 .1 0L19.308 8zM17 16v-6h-2v6zm-4 0v-6h-2v6zm-4 0v-6H7v6zm-5 2.5a.5.5 0 0 1 .5-.5h15a.5.5 0 0 1 .5.5v1a.5.5 0 0 1-.5.5h-15a.5.5 0 0 1-.5-.5z" clip-rule="evenodd"/></symbol><symbol id="icon-eds-i-mail-medium" viewBox="0 0 22 18"><path d="M19.462 0C20.875 0 22 1.184 22 2.619v12.762C22 16.816 20.875 18 19.462 18H2.538C1.125 18 0 16.816 0 15.381V2.619C0 1.184 1.125 0 2.538 0zM20 5.158l-7.378 6.258a2.55 2.55 0 0 1-3.253-.008L2 5.16v10.222c0 .353.253.619.538.619h16.924c.285 0 .538-.266.538-.619zM19.462 2H2.538c-.264 0-.5.228-.534.542l8.65 7.334c.2.165.492.165.684.007l8.656-7.342-.001-.025c-.044-.3-.274-.516-.531-.516"/></symbol><symbol id="icon-eds-i-marker-filled" viewBox="0 0 24 24"><path d="M19.8 21.105c0 .661-.347 1.231-.895 1.521a1.75 1.75 0 0 1-1.78-.102l-5.126-3.598-5.125 3.598-.06.039a1.84 1.84 0 0 1-1.73.084 1.7 1.7 0 0 1-.984-1.542V3.578c0-1.353 1.048-2.4 2.4-2.4h10.9c1.352 0 2.4 1.047 2.4 2.4z"/></symbol><symbol id="icon-eds-i-marker-unfilled"><path d="M17.8 3.578c0-.248-.153-.4-.4-.4H6.5c-.248 0-.4.152-.4.4v17.046l5.325-3.737.135-.08a1 1 0 0 1 1.014.08l5.226 3.666zm2 17.527c0 .661-.347 1.231-.895 1.521a1.75 1.75 0 0 1-1.78-.102l-5.126-3.598-5.125 3.598-.06.039a1.84 1.84 0 0 1-1.73.084 1.7 1.7 0 0 1-.984-1.542V3.578c0-1.353 1.048-2.4 2.4-2.4h10.9c1.352 0 2.4 1.047 2.4 2.4z"/></symbol><symbol id="icon-eds-i-mentions-medium" viewBox="0 0 24 24"><path d="m9.452 1.293 5.92 5.92 2.92-2.92a1 1 0 0 1 1.415 1.414l-2.92 2.92 5.92 5.92a1 1 0 0 1 0 1.415 10.37 10.37 0 0 1-10.378 2.584l.652 3.258A1 1 0 0 1 12 23H2a1 1 0 0 1-.874-1.486l4.789-8.62C4.194 9.074 4.9 4.43 8.038 1.292a1 1 0 0 1 1.414 0Zm-2.355 13.59L3.699 21h7.081l-.689-3.442a10.4 10.4 0 0 1-2.775-2.396zm1.69-11.427-.07.09a8.374 8.374 0 0 0 11.737 11.737l.089-.071z"/></symbol><symbol id="icon-eds-i-menu-medium" viewBox="0 0 24 24"><path d="M21 4a1 1 0 0 1 0 2H3a1 1 0 1 1 0-2zm-4 7a1 1 0 0 1 0 2H3a1 1 0 0 1 0-2zm4 7a1 1 0 0 1 0 2H3a1 1 0 0 1 0-2z"/></symbol><symbol id="icon-eds-i-search-medium" viewBox="0 0 24 24"><path d="M11 1c5.523 0 10 4.477 10 10 0 2.4-.846 4.604-2.256 6.328l3.963 3.965a1 1 0 0 1-1.414 1.414l-3.965-3.963A9.96 9.96 0 0 1 11 21C5.477 21 1 16.523 1 11S5.477 1 11 1m0 2a8 8 0 1 0 0 16 8 8 0 0 0 0-16"/></symbol><symbol id="icon-eds-i-tasks-medium" viewBox="0 0 24 24"><path d="M4 3.538C4 3.245 4.24 3 4.545 3h9.633L19 7.8V8a1 1 0 1 0 2 0v-.615a1 1 0 0 0-.294-.709l-5.41-5.385A1 1 0 0 0 14.591 1H4.545A2.54 2.54 0 0 0 2 3.538v16.963A2.5 2.5 0 0 0 4.5 23H8a1 1 0 1 0 0-2H4.5a.5.5 0 0 1-.5-.5z"/><path fill-rule="evenodd" d="M19.876 10.77a1 1 0 0 0-1.415 0l-7.23 7.247a1 1 0 0 0-.283.567l-.461 3.276a1 1 0 0 0 1.125 1.13l3.277-.445a1 1 0 0 0 .572-.284l7.246-7.246a1 1 0 0 0 0-1.414zm-6.994 8.423 6.288-6.301 1.416 1.416-6.301 6.3-1.633.223z" clip-rule="evenodd"/><path d="M11.081 4.686a1 1 0 0 1 .233 1.395l-2.5 3.5a1 1 0 0 1-1.521.126l-1.5-1.5a1 1 0 0 1 1.414-1.414l.665.665 1.814-2.54a1 1 0 0 1 1.395-.232M11.314 12.081a1 1 0 1 0-1.628-1.162l-1.814 2.54-.665-.666a1 1 0 0 0-1.414 1.414l1.5 1.5a1 1 0 0 0 1.52-.126z"/></symbol><symbol id="icon-eds-i-user-single-medium" viewBox="0 0 24 24"><path d="M12 1a5 5 0 1 1 0 10 5 5 0 0 1 0-10m0 2a3 3 0 1 0 0 6 3 3 0 0 0 0-6m-.406 9.008a8.97 8.97 0 0 1 6.596 2.494A9.16 9.16 0 0 1 21 21.025V22a1 1 0 0 1-1 1H4a1 1 0 0 1-1-1v-.985c.05-4.825 3.815-8.777 8.594-9.007m.39 1.992-.299.006c-3.63.175-6.518 3.127-6.678 6.775L5 21h13.998l-.009-.268a7.16 7.16 0 0 0-1.97-4.573l-.214-.213A6.97 6.97 0 0 0 11.984 14"/></symbol><symbol id="icon-eds-i-warning-filled-medium" viewBox="0 0 18 18"><path fill-rule="evenodd" d="M9 11.75a1.25 1.25 0 1 1 0 2.5 1.25 1.25 0 0 1 0-2.5M9.413 4a1 1 0 0 1 1 1l-.003.083-.334 4A1 1 0 0 1 9.08 10h-.16a1 1 0 0 1-.996-.917l-.334-4a1 1 0 0 1 .914-1.08l.041-.002zM9 18A9 9 0 1 1 9 0a9 9 0 0 1 0 18"/></symbol><symbol id="icon-expand-image" viewBox="0 0 18 18"><path fill-rule="evenodd" d="M7.498 11.918a.997.997 0 0 0-.003-1.411.995.995 0 0 0-1.412-.003l-4.102 4.102v-3.51A1 1 0 0 0 .98 10.09.99.99 0 0 0 0 11.092V17c0 .554.448 1.002 1.002 1.002h5.907c.554 0 1.002-.45 1.002-1.003 0-.539-.45-.978-1.006-.978h-3.51zm3.005-5.835a.997.997 0 0 0 .003 1.412.995.995 0 0 0 1.411.003l4.103-4.103v3.51a1 1 0 0 0 1.001 1.006A.99.99 0 0 0 18 6.91V1.002C18 .448 17.553 0 17 0h-5.907c-.554.001-1.002.45-1.002 1.003 0 .539.45.978 1.006.978h3.51z"/></symbol><symbol id="icon-folded-plane" viewBox="0 0 20 20"><path fill-rule="evenodd" d="M5.813 1.017C5.15.698 4.468.37 3.887.189 3.282 0 2.15-.237 1.115.529.08 1.298-.01 2.44.002 3.068.014 3.67.139 4.41.261 5.13l.818 4.848-.82 4.892c-.122.72-.247 1.462-.258 2.065-.012.628.08 1.772 1.116 2.538 1.038.765 2.17.526 2.776.335.58-.182 1.262-.512 1.926-.833l9.613-4.643c1.086-.524 2.092-1.01 2.81-1.495.726-.49 1.76-1.378 1.758-2.86s-1.037-2.366-1.765-2.856c-.719-.483-1.726-.967-2.812-1.488zM2.927 9.02h7.096c.547 0 .99.44.99.981 0 .542-.443.98-.99.98H2.919l-.687 4.095c-.276 1.644-.414 2.466.07 2.823.484.358 1.24-.008 2.753-.738l9.384-4.533c2.387-1.153 3.58-1.73 3.58-2.65-.001-.92-1.196-1.494-3.586-2.642l-9.38-4.505c-1.512-.726-2.268-1.09-2.751-.731-.483.357-.345 1.178-.068 2.82z" clip-rule="evenodd"/></symbol><symbol id="icon-github" viewBox="0 0 100 100"><path fill-rule="evenodd" d="M48.854 0C21.839 0 0 22 0 49.217c0 21.756 13.993 40.172 33.405 46.69 2.427.49 3.316-1.059 3.316-2.362 0-1.141-.08-5.052-.08-9.127-13.59 2.934-16.42-5.867-16.42-5.867-2.184-5.704-5.42-7.17-5.42-7.17-4.448-3.015.324-3.015.324-3.015 4.934.326 7.523 5.052 7.523 5.052 4.367 7.496 11.404 5.378 14.235 4.074.404-3.178 1.699-5.378 3.074-6.6-10.839-1.141-22.243-5.378-22.243-24.283 0-5.378 1.94-9.778 5.014-13.2-.485-1.222-2.184-6.275.486-13.038 0 0 4.125-1.304 13.426 5.052a47 47 0 0 1 12.214-1.63c4.125 0 8.33.571 12.213 1.63 9.302-6.356 13.427-5.052 13.427-5.052 2.67 6.763.97 11.816.485 13.038 3.155 3.422 5.015 7.822 5.015 13.2 0 18.905-11.404 23.06-22.324 24.283 1.78 1.548 3.316 4.481 3.316 9.126 0 6.6-.08 11.897-.08 13.526 0 1.304.89 2.853 3.316 2.364 19.412-6.52 33.405-24.935 33.405-46.691C97.707 22 75.788 0 48.854 0" clip-rule="evenodd"/></symbol><symbol id="icon-magnifier-with-star" viewBox="0 0 21 21"><path d="M8.944 1.666a9 9 0 0 1 1.757.17A3.1 3.1 0 0 0 9.686 3.37a7 7 0 0 0-.738-.037c-3.841 0-6.956 2.985-6.956 6.667s3.115 6.666 6.956 6.666c3.641 0 6.626-2.682 6.928-6.097a3.2 3.2 0 0 0 1.763-.548 8.1 8.1 0 0 1-1.961 5.252l3.446 3.304a.81.81 0 0 1 0 1.179.897.897 0 0 1-1.23 0l-3.448-3.304a8.9 8.9 0 0 1-5.502 1.881C4.143 18.333.25 14.601.25 9.999s3.893-8.333 8.694-8.333"/><path d="M8.944 1.666v-.25zm1.757.17.158.194.412-.337-.522-.102zM9.686 3.37l-.026.249.207.02.058-.198zm-.738-.037v-.25zM1.992 10h-.25zm6.956 6.666v.25zm6.928-6.097-.003-.25-.226.003-.02.225zm1.763-.548.25.001.001-.474-.392.267zm-1.961 5.252-.19-.163-.154.18.17.163zm3.446 3.304.173-.18zm0 1.179.173.18zm-1.23 0-.172.18zm-3.448-3.304.173-.18-.156-.15-.171.133zm-5.502 1.881v.25zM.25 9.999H0zm8.694-8.333v.25a9 9 0 0 1 1.709.165l.048-.245.048-.245a9.4 9.4 0 0 0-1.805-.175zm1.757.17-.158-.194A3.35 3.35 0 0 0 9.446 3.3l.24.07.24.07a2.85 2.85 0 0 1 .933-1.41zM9.686 3.37l.025-.249a8 8 0 0 0-.763-.038v.5q.36 0 .712.036zm-.738-.037v-.25c-3.97 0-7.206 3.087-7.206 6.917h.5c0-3.534 2.993-6.417 6.706-6.417zM1.992 10h-.25c0 3.83 3.237 6.916 7.206 6.916v-.5c-3.713 0-6.706-2.882-6.706-6.416zm6.956 6.666v.25c3.763 0 6.863-2.773 7.177-6.325l-.249-.022-.25-.022c-.289 3.279-3.159 5.869-6.678 5.869zm6.928-6.097.003.25a3.44 3.44 0 0 0 1.9-.591l-.14-.207-.141-.206a2.94 2.94 0 0 1-1.625.504zm1.763-.548h-.25a7.84 7.84 0 0 1-1.901 5.09l.19.162.19.162a8.34 8.34 0 0 0 2.02-5.413zm-1.961 5.252-.173.18 3.446 3.305.173-.18.173-.181-3.446-3.305zm3.446 3.304-.173.18a.56.56 0 0 1 0 .818l.173.18.173.181a1.06 1.06 0 0 0 0-1.54zm0 1.179-.173-.18a.647.647 0 0 1-.884 0l-.172.18-.173.18c.436.418 1.139.418 1.575 0zm-1.23 0 .174-.18-3.449-3.304-.173.18-.173.18 3.449 3.304zm-3.448-3.304-.154-.197a8.64 8.64 0 0 1-5.348 1.828v.5a9.14 9.14 0 0 0 5.657-1.934zm-5.502 1.881v-.25C4.271 18.083.5 14.453.5 9.999H0c0 4.75 4.015 8.584 8.944 8.584zM.25 9.999H.5c0-4.454 3.77-8.083 8.444-8.083v-.5C4.014 1.416 0 5.249 0 9.999zM20.25 4.167a.66.66 0 0 1-.128.394.7.7 0 0 1-.342.252l-2.341.826-.863 2.244a.7.7 0 0 1-.263.327.74.74 0 0 1-.822 0 .7.7 0 0 1-.263-.327l-.862-2.244-2.341-.826a.7.7 0 0 1-.341-.253.67.67 0 0 1 0-.787.7.7 0 0 1 .34-.252l2.342-.827.862-2.244a.7.7 0 0 1 .263-.326.74.74 0 0 1 .822 0c.12.08.212.194.263.326l.863 2.244 2.34.827a.7.7 0 0 1 .343.251.66.66 0 0 1 .127.395"/></symbol><symbol id="icon-orcid-logo" viewBox="0 0 40 40"><path fill-rule="evenodd" d="M12.281 10.453c.875 0 1.578-.719 1.578-1.578s-.703-1.578-1.578-1.578-1.578.703-1.578 1.578c0 .86.703 1.578 1.578 1.578m-1.203 18.641h2.406V12.359h-2.406z"/><path fill-rule="evenodd" d="M17.016 12.36h6.5c6.187 0 8.906 4.421 8.906 8.374 0 4.297-3.36 8.375-8.875 8.375h-6.531zm6.234 14.578h-3.828V14.53h3.703c4.688 0 6.828 2.844 6.828 6.203 0 2.063-1.25 6.203-6.703 6.203Z" clip-rule="evenodd"/></symbol><symbol id="icon-springer-arrow-left"><path d="M15 7a1 1 0 0 0 0-2H3.385l2.482-2.482a.994.994 0 0 0 .02-1.403 1 1 0 0 0-1.417 0L.294 5.292a1 1 0 0 0 0 1.416l4.176 4.177a.99.99 0 0 0 1.4.016 1 1 0 0 0-.003-1.42L3.385 7z"/></symbol><symbol id="icon-springer-arrow-right"><path d="M1 7a1 1 0 0 1 0-2h11.615l-2.482-2.482a.994.994 0 0 1-.02-1.403 1 1 0 0 1 1.417 0l4.176 4.177a1 1 0 0 1 0 1.416l-4.176 4.177a.99.99 0 0 1-1.4.016 1 1 0 0 1 .003-1.42L12.615 7z"/></symbol><symbol id="icon-submit-open" viewBox="0 0 16 17"><path d="M12 0a2 2 0 0 1 2 2v5a.5.5 0 0 1-1 0V2a1 1 0 0 0-.883-.993L12 1H6v3a2 2 0 0 1-2 2H1v8a1 1 0 0 0 .883.993L2 15h6.5a.5.5 0 0 1 0 1H2a2 2 0 0 1-2-2V5.828a2 2 0 0 1 .586-1.414L4.414.586A2 2 0 0 1 5.828 0zm3.41 11.14c.25.25.25.66 0 .91a.636.636 0 0 1-.9-.01l-1.864-1.9.001 5.87a.64.64 0 0 1-.647.636.65.65 0 0 1-.647-.637l-.001-5.87L9.5 12.04a.627.627 0 0 1-.9.01.65.65 0 0 1 0-.91l2.942-2.951a.647.647 0 0 1 .914 0zM5 1.413 1.413 5H4a1 1 0 0 0 1-1zM11 3a.5.5 0 0 1 0 1H7.5a.5.5 0 0 1 0-1zm0 2a.5.5 0 0 1 0 1H7.5a.5.5 0 0 1 0-1z"/></symbol><symbol id="icon-thumbs-down" viewBox="41 0 33 33"><path stroke="currentcolor" stroke-linecap="round" stroke-linejoin="round" stroke-width="2" d="M61 17.611h-1l-2.085 4.436a1 1 0 0 1-.366.332 1.04 1.04 0 0 1-1.197-.159.95.95 0 0 1-.298-.678v-3.32h-3.93c-.61 0-.674-1.066-.599-1.55l.726-4.301a.98.98 0 0 1 .341-.622 1.06 1.06 0 0 1 .685-.249H61m2.5 0v6"/></symbol><symbol id="icon-thumbs-up"><path stroke="currentcolor" stroke-linecap="round" stroke-linejoin="round" stroke-width="2" d="M13 15.389h1l2.085-4.436a1 1 0 0 1 .366-.332 1.04 1.04 0 0 1 1.197.159.95.95 0 0 1 .298.678v3.32h3.93c.61 0 .674 1.066.599 1.55l-.726 4.301a.98.98 0 0 1-.341.622 1.06 1.06 0 0 1-.685.249H13m-2.5 0v-6"/></symbol><symbol id="icon-use-ai" viewBox="0 0 24 24"><path d="M6.198 11c1.099 0 2.153.437 2.93 1.214l1.829 1.829c.667.667.905 1.6.718 2.457h4.993a3.62 3.62 0 0 1 3.619 3.62 2.31 2.31 0 0 1-2.31 2.309H7.853c-.969 0-1.907-.34-2.652-.961l-3.84-3.2a1.001 1.001 0 0 1 1.28-1.537l3.84 3.2.149.114c.357.249.784.384 1.223.384h10.124a.31.31 0 0 0 .31-.31 1.62 1.62 0 0 0-1.62-1.619H9.772a2.66 2.66 0 0 1-2.586-.686l-1.178-1.178a1 1 0 0 1 1.415-1.414L8.599 16.4a.668.668 0 0 0 .944-.943l-1.83-1.83A2.14 2.14 0 0 0 6.199 13H2a1 1 0 0 1 0-2zM16 2c.46 0 .88.243 1.113.63l.088.174.9 2.188c.17.41.496.737.907.906l2.188.9a1.3 1.3 0 0 1 0 2.403l-2.188.9c-.411.17-.737.496-.907.907l-.9 2.188a1.3 1.3 0 0 1-2.402 0l-.9-2.188a1.67 1.67 0 0 0-.907-.906l-2.189-.9a1.3 1.3 0 0 1 0-2.403l2.189-.9c.41-.17.737-.496.906-.907l.9-2.188.088-.174A1.3 1.3 0 0 1 16 2m-.252 3.753a3.67 3.67 0 0 1-1.995 1.995L13.14 8l.613.252a3.67 3.67 0 0 1 1.995 1.995l.252.611.252-.61a3.67 3.67 0 0 1 1.995-1.996L18.858 8l-.611-.252a3.67 3.67 0 0 1-1.995-1.995L16 5.14z"/></symbol></svg>
</div>
</footer>



    

    

<div class="c-site-messages message u-hide u-hide-print c-site-messages--nature-briefing c-site-messages--nature-briefing-email-variant c-site-messages--nature-briefing-redesign-2020 sans-serif "
data-component-id="nature-briefing-banner"
data-component-expirydays="30"
data-component-trigger-scroll-percentage="15"
data-track="in-view"
data-track-action="in-view"
data-track-category="nature briefing"
data-track-label="Briefing banner visible: Flagship">

    
    <div class="c-site-messages__banner-large">

        
<div class="c-site-messages__close-container">
    <button class="c-site-messages__close"
        data-track="click"
        data-track-category="nature briefing"
        data-track-label="Briefing banner dismiss: Flagship">
        <svg width="25px" height="25px" focusable="false" aria-hidden="true" viewBox="0 0 25 25" version="1.1"
             xmlns="http://www.w3.org/2000/svg">
            <title>Close banner</title>
            <defs></defs>
            <g stroke="none" stroke-width="1" fill="none" fill-rule="evenodd">
                <rect opacity="0" x="0" y="0" width="25" height="25"></rect>
                <path d="M6.29679575,16.2772478 C5.90020818,16.6738354 5.90240728,17.3100587 6.29617427,17.7038257 C6.69268654,18.100338 7.32864195,18.0973145 7.72275218,17.7032043 L12,13.4259564 L16.2772478,17.7032043 C16.6738354,18.0997918 17.3100587,18.0975927 17.7038257,17.7038257 C18.100338,17.3073135 18.0973145,16.671358 17.7032043,16.2772478 L13.4259564,12 L17.7032043,7.72275218 C18.0997918,7.32616461 18.0975927,6.68994127 17.7038257,6.29617427 C17.3073135,5.89966201 16.671358,5.90268552 16.2772478,6.29679575 L12,10.5740436 L7.72275218,6.29679575 C7.32616461,5.90020818 6.68994127,5.90240728 6.29617427,6.29617427 C5.89966201,6.69268654 5.90268552,7.32864195 6.29679575,7.72275218 L10.5740436,12 L6.29679575,16.2772478 Z" fill="#ffffff"></path>
            </g>
        </svg>
        <span class="visually-hidden">Close</span>
    </button>
</div>


        <div class="c-site-messages__form-container">

            <div class="grid grid-12 last">
                <div class="grid grid-4">
                    <img alt="Nature Briefing" src="/static/images/logos/nature-briefing-logo-n150-white-afc2e6ccc7.svg" width="250" height="40">
                    <p class="c-site-messages--nature-briefing__strapline extra-tight-line-height">Sign up for the <em>Nature Briefing</em> newsletter — what matters in science, free to your inbox daily.</p>
                </div>
                <div class="grid grid-8 last">
                    <form action="https://www.nature.com/briefing/briefing" method="post" data-location="banner" data-track="signup_nature_briefing_banner" data-track-action="transmit-form" data-track-category="nature briefing" data-track-label="Briefing banner submit: Flagship">
                        <input id="briefing-banner-signup-form-input-track-originReferralPoint" type="hidden" name="track_originReferralPoint" value="MainBriefingBanner">
                        <input id="briefing-banner-signup-form-input-track-formType" type="hidden" name="track_formType" value="DirectEmailBanner">

                        <input type="hidden" value="false" name="gdpr_tick" id="gdpr_tick_banner">
                        <input type="hidden" value="false" name="marketing" id="marketing_input_banner">
                        <input type="hidden" value="false" name="marketing_tick" id="marketing_tick_banner">
                        <input type="hidden" value="MainBriefingBanner" name="brieferEntryPoint" id="brieferEntryPoint_banner">

                        <label class="nature-briefing-banner__email-label" for="emailAddress">Email address</label>

                        <div class="nature-briefing-banner__email-wrapper">
                            <input class="nature-briefing-banner__email-input box-sizing text14" type="email" id="emailAddress" name="emailAddress" value="" placeholder="e.g. jo.smith@university.ac.uk" required data-test-element="briefing-emailbanner-email-input">
                            
                            <input type="hidden" value="true" name="N:nature_briefing_daily" id="defaultNewsletter_banner">
                            <button type="submit" class="nature-briefing-banner__submit-button box-sizing text14" data-test-element="briefing-emailbanner-signup-button">Sign up</button>
                        </div>

                        <div class="nature-briefing-banner__checkbox-wrapper grid grid-12 last">
                            <input class="nature-briefing-banner__checkbox-checkbox" id="gdpr-briefing-banner-checkbox" type="checkbox" name="gdpr" value="true" data-test-element="briefing-emailbanner-gdpr-checkbox" required>
                            <label class="nature-briefing-banner__checkbox-label box-sizing text13 sans-serif block tighten-line-height" for="gdpr-briefing-banner-checkbox">I agree my information will be processed in accordance with the <em>Nature</em> and Springer Nature Limited <a href="https://www.nature.com/info/privacy">Privacy Policy</a>.</label>
                        </div>
                    </form>
                </div>
            </div>

        </div>

    </div>

    
    <div class="c-site-messages__banner-small">

        
<div class="c-site-messages__close-container">
    <button class="c-site-messages__close"
        data-track="click"
        data-track-category="nature briefing"
        data-track-label="Briefing banner dismiss: Flagship">
        <svg width="25px" height="25px" focusable="false" aria-hidden="true" viewBox="0 0 25 25" version="1.1"
             xmlns="http://www.w3.org/2000/svg">
            <title>Close banner</title>
            <defs></defs>
            <g stroke="none" stroke-width="1" fill="none" fill-rule="evenodd">
                <rect opacity="0" x="0" y="0" width="25" height="25"></rect>
                <path d="M6.29679575,16.2772478 C5.90020818,16.6738354 5.90240728,17.3100587 6.29617427,17.7038257 C6.69268654,18.100338 7.32864195,18.0973145 7.72275218,17.7032043 L12,13.4259564 L16.2772478,17.7032043 C16.6738354,18.0997918 17.3100587,18.0975927 17.7038257,17.7038257 C18.100338,17.3073135 18.0973145,16.671358 17.7032043,16.2772478 L13.4259564,12 L17.7032043,7.72275218 C18.0997918,7.32616461 18.0975927,6.68994127 17.7038257,6.29617427 C17.3073135,5.89966201 16.671358,5.90268552 16.2772478,6.29679575 L12,10.5740436 L7.72275218,6.29679575 C7.32616461,5.90020818 6.68994127,5.90240728 6.29617427,6.29617427 C5.89966201,6.69268654 5.90268552,7.32864195 6.29679575,7.72275218 L10.5740436,12 L6.29679575,16.2772478 Z" fill="#ffffff"></path>
            </g>
        </svg>
        <span class="visually-hidden">Close</span>
    </button>
</div>


        <div class="c-site-messages__content text14">
            <span class="c-site-messages--nature-briefing__strapline strong">Get the most important science stories of the day, free in your inbox.</span>
            <a class="nature-briefing__link text14 sans-serif"
                data-track="click"
                data-track-category="nature briefing"
                data-track-label="Small-screen banner CTA to site"
                data-test-element="briefing-banner-link"
                target="_blank"
                rel="noreferrer noopener"
                href="https://www.nature.com/briefing/signup/?brieferEntryPoint=MainBriefingBanner">Sign up for Nature Briefing
            </a>
        </div>

    </div>

</div>






</body>
</html>

==> anc/data/regional_zooarch/oman_lebanon/russo2026/publisher_table1.html <==
<!DOCTYPE html>
<html lang="en" class="grade-c">
<head>
    <title>Table 1 Taxonomic abundance | Communications Earth &amp; Environment</title>
    
    <link rel="alternate" type="application/rss+xml" href="https://www.nature.com/commsenv.rss"/>



    

<link rel="preconnect" href="https://cmp.nature.com" crossorigin>

<meta http-equiv="X-UA-Compatible" content="IE=edge">
<meta name="applicable-device" content="pc,mobile">
<meta name="viewport" content="width=device-width,initial-scale=1.0,maximum-scale=5,user-scalable=yes">
<meta name="360-site-verification" content="5a2dc4ab3fcb9b0393241ffbbb490480" />

<script data-test="dataLayer">
    window.dataLayer = [{"content":{"category":{"legacy":{"webtrendsPrimaryArticleType":"research","webtrendsSubjectTerms":"archaeology;palaeoecology;community-ecology;palaeoclimate","webtrendsContentCategory":null,"webtrendsContentCollection":null,"webtrendsContentGroup":"Communications Earth & Environment","webtrendsContentGroupType":null,"webtrendsContentSubGroup":"Article","status":null},"contentType":"article"},"article":{"doi":"10.1038/s43247-026-03926-w"},"attributes":{"cms":null,"deliveryPlatform":"oscar","copyright":{"open":true,"legacy":{"webtrendsLicenceType":"http://creativecommons.org/licenses/by/4.0/"}},"articleInPress":"false"},"contentInfo":{"authors":["Gabriele Russo","Florent Rivals","Mathieu Duval","Scott D. McLin","Majid Aljaber Abo Fakher","Maya Haïdar-Boustani","Virginia Martinez-Pillado","Altug Hasözbek","Andrew Garrard","Faysal Bibi","Yamandú H. Hilbert","Sireen El Zaatari"],"publishedAt":1789344000,"publishedAtString":"2026-09-14","title":"Lebanese faunal legacy collections uncover 400,000 years of woodland resilience and distinct hominin ecological strategies","legacy":null,"publishedAtTime":null,"documentType":"aplusplus","subjects":"Archaeology,Palaeoecology,Community ecology,Palaeoclimate"},"journal":{"pcode":"commsenv","title":"communications earth & environment","volume":"7","issue":"1","id":43247,"publishingModel":"Open Access"},"authorization":{"status":true},"features":[],"collection":null},"page":{"category":{"pageType":"table"},"attributes":{"template":"mosaic","featureFlags":[],"testGroup":null},"search":null},"privacy":{},"version":"1.0.0","product":null,"session":null,"user":null,"backHalfContent":true,"country":"TR","hasBody":true,"uneditedManuscript":false,"twitterId":["o3xnx","o43y9","o3ef7"],"baiduId":"d38bce82bcb44717ccc29a90c4b781ea","newApp":true,"japan":false}];
    window.dataLayer.push({
        ga4MeasurementId: 'G-ERRNTNZ807',
        ga360TrackingId: 'UA-71668177-1',
        twitterId: ['3xnx', 'o43y9', 'o3ef7'],
        baiduId: 'd38bce82bcb44717ccc29a90c4b781ea',
        ga4ServerUrl: 'https://sgtm.nature.com',
        imprint: 'nature'
    });
</script>


<script>
    (function(w, d) {
        w.config = w.config || {};
        w.config.mustardcut = false;

        
        if (w.matchMedia && w.matchMedia('only print, only all and (prefers-color-scheme: no-preference), only all and (prefers-color-scheme: light), only all and (prefers-color-scheme: dark)').matches) {
            w.config.mustardcut = true;
            d.classList.add('js');
            d.classList.remove('grade-c');
            d.classList.remove('no-js');
        }
    })(window, document.documentElement);
</script>
 



     
    
    
        
    
    <style>@media only print, only all and (prefers-color-scheme: no-preference), only all and (prefers-color-scheme: light), only all and (prefers-color-scheme: dark) {  html{line-height:1.15;text-size-adjust:100%;height:100%;overflow-y:scroll;font-size:100%}body{margin:0;min-height:100%;font-size:1.125rem;color:#222;background:#fff;font-family:-apple-system,BlinkMacSystemFont,Segoe UI,Roboto,Oxygen-Sans,Ubuntu,Cantarell,Helvetica Neue,sans-serif;line-height:1.8}details,main{display:block}h1{margin:.67em 0;font-family:Harding,Palatino,serif;-webkit-font-smoothing:antialiased;font-size:clamp(1.75rem,4vw,2.25rem)}a{background-color:transparent;color:#424d61;text-decoration:underline .0625rem;text-decoration-skip-ink:auto;text-underline-offset:.25rem}b{font-weight:bolder}sup{font-size:75%;line-height:0;position:relative;vertical-align:baseline;top:-.5em}img{border:0;max-width:100%;height:auto;vertical-align:middle}button,input,select{font-family:inherit;font-size:100%;line-height:1.15;margin:0}button,input{overflow:visible}button,select{text-transform:none}[type=submit],button{appearance:button}[type=checkbox]{box-sizing:border-box;padding:0}summary{display:list-item}[hidden]{display:none}button{cursor:pointer}h2{font-size:clamp(1.5rem,4vw,1.75rem)}h3{font-size:clamp(1.25rem,4vw,1.5rem)}h2,h3{font-family:Harding,Palatino,serif;-webkit-font-smoothing:antialiased}h3{font-size:1.25rem}*,html *,html :after,html :before{box-sizing:inherit}p{margin-top:0;margin-bottom:2rem;overflow-wrap:break-word;word-break:break-word}p:last-of-type{margin-bottom:0}.eds-c-status-message{display:flex;gap:.5rem;font-family:-apple-system,BlinkMacSystemFont,Segoe UI,Roboto,Oxygen-Sans,Ubuntu,Cantarell,Helvetica Neue,sans-serif;font-size:1rem;position:relative;box-sizing:border-box;border-radius:8px;background-color:#fff;border:1px solid #d5d5d5;line-height:1.4;padding:16px 16px 12px}.eds-c-status-message :last-child{margin-bottom:0}.eds-c-status-message__message a{color:inherit}.eds-c-status-message__text{padding-right:12px;margin-top:2px}.eds-c-status-message__text h5{margin-top:0}.eds-c-status-message__icon{fill:currentcolor;transform:translate(0);display:inline-block;vertical-align:text-top;width:24px;height:24px;flex:0 0 auto;margin-right:8px}.eds-c-status-message__icon--top{align-self:flex-start}.eds-c-status-message__dismiss-button{position:absolute;border:0;background:0 0;right:8px;cursor:pointer}.eds-c-status-message__dismiss-icon{fill:currentcolor;transform:translate(0);display:inline-block;vertical-align:text-top;width:24px;height:24px;color:#555}.eds-c-status-message__title{font-weight:700;margin-bottom:8px}.eds-c-status-message--info .eds-c-status-message__icon{color:#17758c}.eds-c-status-message--info{border-bottom:4px solid #17758c}.eds-c-status-message--error .eds-c-status-message__icon{color:#be1818}.eds-c-status-message--error{border-bottom:4px solid #be1818}.eds-c-status-message--success .eds-c-status-message__icon{color:#007a4b}.eds-c-status-message--success{border-bottom:4px solid #007a4b}.eds-c-status-message--warning .eds-c-status-message__icon{color:#daa520}.eds-c-status-message--warning{border-bottom:4px solid #daa520}.c-ad{text-align:center}@media only screen and (min-width:480px){.c-ad{padding:8px}}.c-ad--728x90{display:none;background-color:#ccc}.c-ad--728x90 .c-ad__inner{min-height:calc(1.5em + 94px)}@media only screen and (min-width:876px){.js .c-ad--728x90{display:none}.js .u-show-following-ad+.c-ad--728x90{display:block}}.app-author-list,.c-ad__label{font-size:.875rem;font-family:-apple-system,BlinkMacSystemFont,Segoe UI,Roboto,Oxygen-Sans,Ubuntu,Cantarell,Helvetica Neue,sans-serif;line-height:1.5}.c-ad__label{font-weight:400;margin-bottom:4px;color:#333}.app-author-list{color:#6f6f6f;list-style:none;margin:0;padding:0}.app-author-list>li,.js .app-author-list{display:inline}.app-author-list>li:not(:first-child):not(:last-child):before{content:", "}.app-author-list>li:not(:only-child):last-child:before{content:" & "}.app-author-list--small{font-size:.875rem}.app-author-list--compact{line-height:1.4;font-size:.875rem}.app-author-list--truncated>li:not(:only-child):last-child:before{content:" ... "}.js .app-author-list__hide{display:none;visibility:hidden}.js .app-author-list__hide:first-child+*{margin-block-start:0}.c-article-header{font-family:-apple-system,BlinkMacSystemFont,Segoe UI,Roboto,Oxygen-Sans,Ubuntu,Cantarell,Helvetica Neue,sans-serif;margin-bottom:40px}.c-article-identifiers{list-style:none;font-size:1rem;line-height:1.3;display:flex;flex-wrap:wrap;color:#6f6f6f;padding:0;margin:0 0 8px}.c-article-identifiers__item{border-right:1px solid #6f6f6f;margin-right:8px;padding-right:8px;list-style:none}.c-article-identifiers__item:last-child{margin-right:0;padding-right:0;border-right:0}.c-article-title{font-size:min(max(1.75rem,4vw),2.25rem);margin:0 0 8px}.c-article-author-list{width:100%;margin:0 8px 0 0;padding:0;display:inline;list-style:none;font-size:1rem}.c-article-author-list__item{display:inline;padding-right:0}.c-article-author-list svg{margin-left:4px}.c-article-author-list__show-more{display:none;margin-right:4px}.c-article-author-list__button,.js .c-article-author-list__item--hide,.js .c-article-author-list__show-more{display:none}.js .c-article-author-list--long .c-article-author-list__show-more,.js .c-article-author-list--long+.c-article-author-list__button{display:inline}@media only screen and (max-width:767px){.js .c-article-author-list__item--hide-small-screen{display:none}.js .c-article-author-list--short .c-article-author-list__show-more,.js .c-article-author-list--short+.c-article-author-list__button{display:inline}}#uptodate-client,.js .c-article-author-list--expanded .c-article-author-list__show-more{display:none!important}.js .c-article-author-list--expanded .c-article-author-list__item--hide-small-screen{display:inline!important}.c-article-author-list__button,.c-button-author-list{background:#ebf1f5;border:4px solid #ebf1f5;border-radius:20px;color:#666;font-size:.875rem;line-height:1.4;padding:2px 11px 2px 8px;text-decoration:none}.c-article-author-list__button svg,.c-button-author-list svg{margin:1px 4px 0 0}.c-article-author-list__button:hover,.c-button-author-list:hover{background:#069;border-color:transparent;color:#fff}.c-article-info-details{font-size:1rem;margin-bottom:8px;margin-top:16px}.c-article-info-details__cite-as{border-left:1px solid #6f6f6f;margin-left:8px;padding-left:8px}.c-article-metrics-bar{display:flex;flex-wrap:wrap;line-height:1.3;font-size:1rem}.c-article-metrics-bar__wrapper{margin:16px 0}.c-article-metrics-bar__item{align-items:baseline;border-right:1px solid #6f6f6f;margin-right:8px}.c-article-metrics-bar__item:last-child{border-right:0}.c-article-metrics-bar__count{font-weight:700;margin:0}.c-article-metrics-bar__label{color:#626262;font-weight:400;font-style:normal;margin:0 10px 0 5px}.c-article-metrics-bar__details{margin:0}.c-article-main-column{font-family:-apple-system,BlinkMacSystemFont,Segoe UI,Roboto,Oxygen-Sans,Ubuntu,Cantarell,Helvetica Neue,sans-serif;margin-right:8.6%;width:60.2%}@media only screen and (max-width:1023px){.c-article-main-column{margin-right:0;width:100%}}.c-article-section__title{border-bottom:2px solid #d5d5d5;font-size:min(max(1.5rem,3vw),1.75rem);padding-bottom:8px;margin:0}.c-article-body p{margin-top:0;margin-bottom:24px}.c-article-section{clear:both}.c-article-section__content{padding-top:8px;margin-bottom:40px}@media only screen and (max-width:1023px){.c-article-section__content{padding-left:0}}.c-article-authors-search{margin-top:0;margin-bottom:24px}.c-article-authors-search__item,.c-article-authors-search__title{font-family:-apple-system,BlinkMacSystemFont,Segoe UI,Roboto,Oxygen-Sans,Ubuntu,Cantarell,Helvetica Neue,sans-serif}.c-article-authors-search__title{color:#626262;font-weight:700;margin:0;padding:0;font-size:1.05rem}.c-article-authors-search__item{font-size:1rem}.c-article-authors-search__text{margin:0}.c-code-block{padding:20px;margin:0 0 24px;border:1px solid #fff;font-family:monospace}.c-code-block__heading{margin-bottom:16px;font-weight:400}.c-code-block__line{overflow-wrap:break-word;white-space:pre-wrap;display:block}.c-article-share-box__no-sharelink-info{font-size:.813rem;font-weight:700;padding-top:4px;margin-bottom:24px}.c-article-share-box__only-read-input{border:1px solid #d5d5d5;display:inline-block;box-sizing:content-box;height:24px;margin-bottom:8px;font-size:.875rem;font-weight:700;padding:8px 10px}.c-article-share-box__button--link-like{background-color:transparent;border:0;color:#069;cursor:pointer;font-size:.875rem;margin-bottom:8px;margin-left:10px}.c-article-editorial-summary__container{margin:0 0 32px}.c-article-associated-content__container{font-family:-apple-system,BlinkMacSystemFont,Segoe UI,Roboto,Oxygen-Sans,Ubuntu,Cantarell,Helvetica Neue,sans-serif;margin:0 0 32px}.c-article-associated-content__container .app-card-open--compact.app-card-open{border:0;padding:0 0 16px}.c-article-associated-content__container .c-meta__item{line-height:1.5}.c-article-associated-content__title{font-size:1.5rem;padding-bottom:8px;border-bottom:2px solid #dbdfe6;margin:0 0 16px}.c-article-editorial-summary__container{font-family:-apple-system,BlinkMacSystemFont,Segoe UI,Roboto,Oxygen-Sans,Ubuntu,Cantarell,Helvetica Neue,sans-serif;font-size:1rem}.c-article-associated-content__container .c-article-associated-content__collection-label{font-size:.875rem;line-height:1.4}.c-article-associated-content__container .c-article-associated-content__collection-title{line-height:1.5;font-size:1.125rem}.c-reading-companion{clear:both;min-height:389px}.c-reading-companion__sticky{max-width:389px}.c-reading-companion__scroll-pane{overflow:hidden auto;margin:0 -4px;min-height:200px;padding-left:4px;padding-right:4px}.c-reading-companion__tabs{font-size:1rem;list-style:none;display:flex;flex-flow:row;margin:0 0 8px;padding:0}.c-reading-companion__tabs>li{flex-grow:1}.c-reading-companion__tab{color:#424d61;border-style:solid;border-color:#d5d5d5;border-image:none;border-width:1px 1px 1px 0;background-color:#eee;padding:8px 8px 8px 15px;text-align:left;font-size:1rem;width:100%}.c-reading-companion__tabs li:first-child .c-reading-companion__tab{border-left-width:1px}.c-reading-companion__tab--active{color:#222;background-color:#fff;border-bottom:1px solid #fff;font-weight:700}.c-reading-companion__sections-list{list-style:none;padding:0}.c-reading-companion__figures-list,.c-reading-companion__references-list{list-style:none;padding:0;min-height:389px}.c-reading-companion__sections-list{margin:0 0 8px;min-height:50px}.c-reading-companion__section-item{font-size:1rem;padding:0}.c-reading-companion__section-item a{display:block;padding:8px 0 8px 16px;line-height:1.5;overflow:hidden;white-space:nowrap;text-overflow:ellipsis;outline-offset:-4px}.c-reading-companion__figure-item{padding:16px 8px 16px 0;border-top:1px solid #d5d5d5;font-size:1rem}.c-reading-companion__figure-item:first-child{border-top:none;padding-top:8px}.c-reading-companion__reference-item{padding:8px 8px 8px 16px;border-top:1px solid #d5d5d5;font-size:1rem}.c-reading-companion__reference-item:first-child{border-top:none}.c-reading-companion__reference-item a{word-break:break-word}.c-reading-companion__reference-citation{display:inline}.c-reading-companion__reference-links{list-style:none;text-align:right;margin:8px 0 0;padding:0;font-weight:700;font-size:.813rem}.c-reading-companion__reference-links>a{display:inline-block;margin-left:8px}.c-reading-companion__reference-links>a:first-child{display:inline-block}.c-reading-companion__figure-title{font-family:Harding,Palatino,serif;font-weight:700;line-height:1.2;-webkit-font-smoothing:antialiased;font-size:1.25rem;display:block;margin:0 0 8px}.c-reading-companion__figure-links{margin:8px 0 0;display:flex;justify-content:space-between}.c-reading-companion__figure-links>a{display:flex;align-items:center}.c-reading-companion__figure-full-link svg{height:.8em;margin-left:2px}.c-reading-companion__panel{display:none;border-top:none;margin-top:0;padding-top:0}.c-cod,.c-reading-companion__panel--active{display:block}.c-cod{font-size:1rem;width:100%}.c-cod__form{background:#ebf0f3}.c-cod__prompt{margin:0 0 24px;font-size:1.125rem;line-height:1.3}.c-cod__label{display:block;margin:0 0 4px}.c-cod__row{display:flex;margin:0 0 16px}.c-cod__row:last-child{margin:0}.c-cod__input{padding:13px;margin:0;border:1px solid #d5d5d5;border-radius:2px;flex:1 1 auto}.c-cod__input--submit{margin-left:8px;flex-shrink:1;background-color:#069;color:#fff;border:1px solid #069;transition:background-color .2s ease-out,color .2s ease-out}.c-cod__input--submit-single{margin:0;flex-shrink:0;flex-basis:100%}.c-cod__input--submit:focus,.c-cod__input--submit:hover{color:#069;background-color:#fff}.c-pdf-download__link .u-icon{padding-top:2px}.c-pdf-download{display:flex;margin-bottom:24px;max-height:48px}@media only screen and (min-width:768px){.c-pdf-download{max-height:none}}@media only screen and (min-width:1024px){.c-pdf-download{max-height:48px}}.c-pdf-download__link{display:flex;flex:1 1 0%}.c-pdf-download__link:hover{text-decoration:none}.c-pdf-download__text{padding-right:4px}@media only screen and (max-width:767px){.c-pdf-download__text{text-transform:capitalize}}@media only screen and (min-width:768px){.c-pdf-download__text{padding-right:8px}}.c-context-bar--sticky .c-pdf-download{margin-bottom:0;display:block;white-space:nowrap}@media only screen and (max-width:767px){.c-pdf-download .u-sticky-visually-hidden{border:0;clip:rect(0,0,0,0);clip-path:inset(50%);height:1px;overflow:hidden;padding:0;white-space:nowrap;width:1px;position:absolute!important}}.c-pdf-container{display:flex;justify-content:flex-end}@media only screen and (max-width:767px){.c-pdf-container .c-pdf-download{display:flex;flex-basis:100%}}.c-pdf-container .c-pdf-download+.c-pdf-download{margin-left:16px}.c-article-extras .c-pdf-container .c-pdf-download{width:100%}.c-article-extras .c-pdf-container .c-pdf-download+.c-pdf-download{margin-left:0}@media only screen and (min-width:768px){.c-context-bar--sticky .c-pdf-download__link{flex:1 1 183px;align-items:center}}@media only screen and (max-width:320px){.c-context-bar--sticky .c-pdf-download__link{padding:16px}}.article-page--commercial .c-article-main-column .c-pdf-button__container .c-pdf-download{display:none}@media only screen and (max-width:1023px){.article-page--commercial .c-article-main-column .c-pdf-button__container .c-pdf-download{display:block}}.c-recommendations-column-switch .c-meta{margin-top:auto}.c-context-bar{position:relative;width:100%;box-shadow:0 0 10px 0 rgba(51,51,51,.2)}.c-context-bar__container{margin:0 auto;max-width:1280px;padding:0 16px}.c-context-bar__title{display:none}.app-researcher-popup__link.hover,.app-researcher-popup__link.visited,.app-researcher-popup__link:hover,.app-researcher-popup__link:visited,.c-article-metrics__heading a,.c-article-metrics__posts .c-card__title a{color:inherit}.c-article-authors-search__list{display:flex;gap:16px;align-items:center;flex-wrap:wrap;justify-content:center}@media only screen and (min-width:480px){.c-article-authors-search__list{justify-content:normal}}.c-article-authors-search__text{display:flex;align-items:center;flex-flow:column wrap;justify-content:center;font-size:14px}@media only screen and (min-width:480px){.c-article-authors-search__text{font-size:16px;flex-direction:row}}.c-article-authors-search__links-text{font-weight:700;margin-right:8px;text-align:center}@media only screen and (min-width:480px){.c-article-authors-search__links-text{text-align:left}}.c-article-authors-search__list-item--left{flex:1 1 100%}@media only screen and (min-width:480px){.c-article-authors-search__list-item--left{flex-basis:auto}}.c-article-authors-search__list-item--right{flex:1 1 auto}.c-article-authors-search__list .c-article-identifiers{margin:0}.c-article-authors-search__list .c-article-identifiers__item{color:#222;border-right:2px solid #c5e0f4;font-size:14px}@media only screen and (min-width:480px){.c-article-authors-search__list .c-article-identifiers__item{font-size:16px}}.c-article-authors-search__list .c-article-identifiers__item:last-child{border-right:none}.eds-l-with-sidebar{display:flex;flex-wrap:wrap}.eds-l-with-sidebar>*{margin:0}.eds-l-with-sidebar__sidebar{flex-grow:1;min-width:var(--eds-l-with-sidebar--min-width,400px);flex-basis:var(--eds-l-with-sidebar--basis,400px)}.eds-l-with-sidebar>:not(.eds-l-with-sidebar__sidebar){flex-basis:0px;flex-grow:999;min-width:var(--eds-l-with-sidebar--min,50%)}.eds-l-with-sidebar>:first-child{padding-right:4rem}@supports (gap:1em){.eds-l-with-sidebar>:first-child{padding-right:0}.eds-l-with-sidebar{gap:var(--eds-l-with-sidebar--gap,4rem)}}.c-article-metrics__posts .c-card__title{font-size:1.05rem}.c-article-metrics__posts .c-card__title+span{color:#6f6f6f;font-size:1rem}.c-status-message{display:flex;align-items:center;font-family:-apple-system,BlinkMacSystemFont,Segoe UI,Roboto,Oxygen-Sans,Ubuntu,Cantarell,Helvetica Neue,sans-serif;font-size:1rem;position:relative;width:100%;box-sizing:border-box}.c-card__summary>p:last-child,.c-status-message :last-child{margin-bottom:0}.c-status-message--boxed{background-color:#fff;border-radius:2px;border:1px solid #eee;line-height:1.5;padding:16px}.c-status-message__heading{font-family:-apple-system,BlinkMacSystemFont,Segoe UI,Roboto,Oxygen-Sans,Ubuntu,Cantarell,Helvetica Neue,sans-serif;font-size:1rem;font-weight:700}.c-status-message__icon{fill:currentcolor;transform:translate(0);display:inline-block;vertical-align:text-top;width:1.5em;height:1.5em;flex:0 0 auto;margin-right:8px}.c-status-message__icon--top{align-self:flex-start}.c-status-message--info .c-status-message__icon{color:#17758c}.c-status-message--boxed.c-status-message--info{border-bottom:4px solid #17758c}.c-status-message--error .c-status-message__icon{color:#be1818}.c-status-message--boxed.c-status-message--error{border-bottom:4px solid #be1818}.c-status-message--success .c-status-message__icon{color:#007a4b}.c-status-message--boxed.c-status-message--success{border-bottom:4px solid #007a4b}.c-status-message--warning .c-status-message__icon{color:#daa520}.c-status-message--boxed.c-status-message--warning{border-bottom:4px solid #daa520}.c-breadcrumbs{list-style:none;margin:0;padding:0;font-size:1rem;font-family:-apple-system,BlinkMacSystemFont,Segoe UI,Roboto,Oxygen-Sans,Ubuntu,Cantarell,Helvetica Neue,sans-serif;color:#000}.c-breadcrumbs>li{display:inline}.c-breadcrumbs__link{color:#666}svg.c-breadcrumbs__chevron{margin:4px 4px 0;fill:#666;width:10px;height:10px}@media only screen and (max-width:767px){.c-breadcrumbs .c-breadcrumbs__item{display:none}.c-breadcrumbs .c-breadcrumbs__item:last-child,.c-breadcrumbs .c-breadcrumbs__item:nth-last-child(2){display:inline}}.c-card{display:flex;background-color:transparent;flex-direction:column;font-size:.875rem;min-width:0;padding:0;position:relative;border:0;box-shadow:none;overflow:hidden}.c-card--no-shape{border:0;box-shadow:none;background:0 0}.c-card__image{position:relative;display:flex;justify-content:center;overflow:hidden;padding-bottom:56.25%}@supports (aspect-ratio:1/1){.c-card__image{padding-bottom:0;aspect-ratio:var(--card--image-aspect-ratio,16/9)}}.c-card__image img{position:absolute;left:0;min-width:100%;min-height:100%}@supports ((-o-object-fit:cover) or (object-fit:cover)){.c-card__image img{width:100%;height:100%;object-fit:cover}}.c-card__body{padding:16px;flex:1 1 auto}.c-card--no-shape .c-card__body{padding:0}.c-card--no-shape .c-card__body:not(:first-child){padding-top:16px}.c-card__title{font-family:Harding,Palatino,serif;font-weight:700;-webkit-font-smoothing:antialiased;font-size:clamp(1.25rem,4vw,1.5rem);margin-top:0;margin-bottom:8px;letter-spacing:-.01875rem}[lang=de] .c-card__title{hyphens:auto}.c-card__summary{line-height:1.4}.c-card__summary>p{margin-bottom:5px}.c-card__summary a{text-decoration:underline}.c-card__link:not(.c-card__link--no-block-link):before{content:"";position:absolute;inset:0}.c-card--flush .c-card__body{padding:0}.c-card--major{font-size:1rem}.c-card--major .c-card__title{font-family:Harding,Palatino,serif;font-weight:700;line-height:1.2;-webkit-font-smoothing:antialiased;font-size:clamp(1.5rem,4vw,1.75rem)}.c-card--dark{background-color:#29303c;color:#e3e4e5;border-width:0}.c-card--dark .c-card__title,.c-footer{color:#fff}.c-card--dark .c-card__link,.c-card--dark .c-card__summary a,.c-meta{color:inherit}.c-meta{list-style:none;margin:0;padding:0;font-family:-apple-system,BlinkMacSystemFont,Segoe UI,Roboto,Oxygen-Sans,Ubuntu,Cantarell,Helvetica Neue,sans-serif;font-size:.875rem;line-height:1.4}.c-meta--large{font-size:1rem}.c-meta--large .c-meta__item{margin-bottom:8px}.c-meta__item{display:inline-block;margin-bottom:4px}.c-meta__item:not(:last-child){border-right:1px solid #f3f3f3;padding-right:4px;margin-right:4px}@media only screen and (max-width:767px){.c-meta__item--block-sm-max{display:block}.c-meta__item--block-sm-max:not(:last-child){border-right:none;margin-right:0;padding-right:0}}@media only screen and (min-width:1024px){.c-meta__item--block-at-lg{display:block}.c-meta__item--block-at-lg:not(:last-child){border-right:none;margin-right:0;padding-right:0}}.c-meta__type{text-transform:none;font-weight:700}.c-skip-link{background:#069;color:#fff;font-size:.875rem;font-family:-apple-system,BlinkMacSystemFont,Segoe UI,Roboto,Oxygen-Sans,Ubuntu,Cantarell,Helvetica Neue,sans-serif;text-align:center;padding:8px;position:absolute;inset:0 0 auto;z-index:9999;transform:translateY(-100%)}@media (prefers-reduced-motion:reduce){.c-skip-link{transition:top .3s ease-in-out}}@media print{.c-skip-link{display:none}}.c-skip-link:link{color:#fff}.c-nature-box{background-color:#fff;border-radius:2px;box-shadow:0 0 5px 0 rgba(51,51,51,.1);border:1px solid #d5d5d5;line-height:1.3;padding:16px 16px 3px;margin-bottom:24px}.c-nature-box__text{font-size:1rem;margin-top:0;margin-bottom:16px!important}.c-nature-box--access-to-pdf{display:none}@media only screen and (min-width:1024px){.c-nature-box--mobile{display:none}}.c-nature-box .c-pdf-download{margin-bottom:16px!important}.c-nature-box svg+.c-article__button-text{margin-left:8px}.c-nature-box--version{background-color:#eee}.c-nature-box:not(:has(*)),.js-context-bar-sticky-point-desktop:not(:has(*)){display:none}.app-masthead-save-research,.app-save-research-buttons{display:flex;gap:8px;align-items:flex-start;flex-direction:column;text-wrap:balance}@media only screen and (min-width:768px){.app-masthead-save-research,.app-save-research-buttons{align-items:center;flex-direction:row;text-align:start}}.app-masthead-save-research__hide-on-lg,.app-masthead__container .app-masthead-save-research__hide-on-lg{display:block;visibility:visible}@media only screen and (min-width:875px){.app-masthead-save-research__hide-on-lg,.app-masthead__container .app-masthead-save-research__hide-on-lg{display:none;visibility:hidden}.app-masthead-save-research__hide-on-lg:first-child+*,.app-masthead__container .app-masthead-save-research__hide-on-lg:first-child+*{margin-block-start:0}}.article-page--news .app-masthead-save-research__hide-on-lg{display:block;visibility:visible}@media only screen and (min-width:768px){.article-page--news .app-masthead-save-research__hide-on-lg{display:none;visibility:hidden}.article-page--news .app-masthead-save-research__hide-on-lg:first-child+*{margin-block-start:0}}.app-masthead-save-research__action-button{cursor:pointer;border:0;background-color:transparent;font-weight:inherit;padding:0;color:#424d61;text-decoration:underline .0625rem;text-decoration-skip-ink:auto;text-underline-offset:.25rem;display:inline-block;font-size:clamp(.875rem,.625rem + 1.25vw,1rem);line-height:2;text-align:left}@media only screen and (min-width:1024px){.app-masthead-save-research__action-button{text-align:center}}.app-masthead-save-research__action-button:hover{color:#29303c;text-decoration-thickness:.25rem;text-underline-offset:.25rem}.app-masthead-save-research__action-link{display:inline-block;font-size:clamp(.875rem,.625rem + 1.25vw,1rem);line-height:2}.app-masthead-save-research__icon{fill:currentcolor;transform:translate(0);display:inline-block;width:24px;height:24px;flex:0 0 auto;vertical-align:middle}*+.app-masthead-save-research__icon,.app-masthead-save-research .app-masthead-save-research__icon+*{margin-left:4px}@media only screen and (min-width:480px){*+.app-masthead-save-research__icon,.app-masthead-save-research .app-masthead-save-research__icon+*{margin-left:8px}}.app-masthead-save-research__icon--small{fill:currentcolor;transform:translate(0);display:inline-block;width:16px;height:16px}.app-journal-saved-research-status-container .eds-c-status-message{background-color:inherit;border:0;border-radius:0;padding:16px 0;gap:10px}.app-journal-saved-research-status-container .eds-c-status-message--success{border-bottom:none}.app-journal-saved-research-status-container .eds-c-status-message__dismiss-button{right:0;padding:0}.app-journal-saved-research-status-container .eds-c-status-message__icon{margin-right:0}.app-journal-saved-research-status-container .eds-c-status-message__message span{font-weight:700;border-right:2px solid #c5e0f4;margin-right:8px;padding-right:8px}.c-meta__link{color:#000}.sans-serif{font-family:-apple-system,BlinkMacSystemFont,Segoe UI,Roboto,Oxygen-Sans,Ubuntu,Cantarell,Helvetica Neue,sans-serif}.article-page{background:#fff}.c-header{background-color:#fff;border-bottom:5px solid #000;font-size:1rem;margin-bottom:16px;line-height:1.4}.c-header__row{position:relative;padding:0}.c-header__row:not(:last-child){border-bottom:1px solid #eee}.c-header__split{display:flex;align-items:center;justify-content:space-between}.c-header__logo-container{flex:1 1 0px;margin:8px 24px 8px 0;line-height:0}.c-header__logo{transform:translateZ(0)}.c-header__logo img{max-height:32px}.c-header__container{margin:0 auto;max-width:1280px}@media print{.c-header__menu{display:none}}.c-header__menu{list-style:none;padding:0;display:flex;gap:8px;align-items:center;flex-wrap:wrap;flex:0 1 auto;font-weight:700;line-height:1.4;margin:0 -4px}@media only screen and (max-width:1023px){.c-header__menu--hide-lg-max{display:none;visibility:hidden}}.c-header__menu--global{font-weight:400;justify-content:flex-end}.c-header__menu--global svg{display:none;visibility:hidden}.c-header__menu--global svg:first-child+*{margin-block-start:0}@media only screen and (min-width:768px){.c-header__menu--global svg{display:block;visibility:visible}}.c-header__menu--journal{font-size:.875rem;margin:8px 0 8px -8px}@media only screen and (min-width:768px){.c-header__menu--journal{flex-wrap:nowrap;font-size:1rem}}.c-header__item{position:static;padding-top:0;padding-bottom:0}.c-header__item--pipe{border-left:2px solid #eee;padding-left:8px}.c-header__item--padding{padding-top:8px;padding-bottom:8px}@media only screen and (min-width:768px){.c-header__item--dropdown-menu{position:relative}}@media only screen and (min-width:1024px){.c-header__item--hide-lg{display:none;visibility:hidden}}@media only screen and (max-width:875px){.c-header__item--hide-md-max{display:none;visibility:hidden}.c-header__item--hide-md-max:first-child+*{margin-block-start:0}}.c-header__link{color:inherit;padding:8px;display:inline-flex;align-items:center;gap:4px;white-space:nowrap}.c-header__link svg{transition-duration:.2s}.c-header__show-text{display:none;visibility:hidden}.has-tethered .c-header__heading--js-hide:first-child+*{margin-block-start:0}@media only screen and (min-width:768px){.c-header__show-text{display:inline;visibility:visible}}.c-header__show-text-sm{display:inline;visibility:visible}@media only screen and (min-width:768px){.c-header__show-text-sm{display:none;visibility:hidden}.c-header__show-text-sm:first-child+*{margin-block-start:0}}@media print{.c-header__dropdown{display:none}}.c-header__dropdown{background-color:#000;border-bottom:1px solid #2f2f2f;color:#eee;padding:16px 0;font-size:.875rem;line-height:1.2}.c-header__heading{display:inline-block;line-height:1.4;font-size:1.25rem;font-family:-apple-system,BlinkMacSystemFont,Segoe UI,Roboto,Oxygen-Sans,Ubuntu,Cantarell,Helvetica Neue,sans-serif;font-weight:400;margin-bottom:8px}.c-header__heading--keyline{border-top:1px solid;border-color:#2f2f2f;padding-top:16px;margin-top:16px;width:100%}.c-header__list{list-style:none;display:flex;flex-wrap:wrap;gap:0 16px;margin:0 -8px}.c-header__flush{margin:0 -8px}.c-header__visually-hidden{border:0;clip:rect(0,0,0,0);clip-path:inset(50%);height:1px;overflow:hidden;padding:0;white-space:nowrap;width:1px;position:absolute!important}.c-header__search-form{margin-bottom:8px}.c-header__search-layout{display:flex;gap:16px;flex-wrap:wrap}.c-header__search-layout>:first-child{flex:999 1 auto}.c-header__search-layout>*{flex:1 1 auto}.c-header__search-layout--max-width{max-width:720px}.c-header__search-button{align-items:center;cursor:pointer;display:flex;width:100%;margin:0;position:relative;text-decoration:none;font-size:1rem;line-height:1.15;justify-content:center;padding:8px 16px;transition:background-color .2s ease-in-out,border-color .2s ease-in-out,color .2s ease-in-out;border-radius:2px;border:1px solid #fff;color:#fff;background-color:transparent;background-image:none}.c-header__input,.c-header__select{padding:8px 16px;border:1px solid;border-radius:3px;font-size:1rem;width:100%;box-sizing:border-box}.c-header__select{display:block;min-width:150px;max-width:100%;margin:0;box-shadow:0 1px 0 1px rgba(0,0,0,.04);appearance:none;background-image:url("data:image/svg+xml,%3Csvg height='16' viewBox='0 0 16 16' width='16' xmlns='http://www.w3.org/2000/svg'%3E%3Cpath d='m5.58578644 3-3.29289322-3.29289322c-.39052429-.39052429-.39052429-1.02368927 0-1.41421356s1.02368927-.39052429 1.41421356 0l4 4c.39052429.39052429.39052429 1.02368927 0 1.41421356l-4 4c-.39052429.39052429-1.02368927.39052429-1.41421356 0s-.39052429-1.02368927 0-1.41421356z' fill='%23333' fill-rule='evenodd' transform='matrix(0 1 -1 0 11 3)'/%3E%3C/svg%3E");background-repeat:no-repeat;background-position:right .7em top 50%;background-size:1em auto}.u-button svg,.u-button--primary svg{fill:currentcolor}@media only screen and (min-width:768px){.c-header__menu--journal .c-header__item--dropdown-menu:last-child .c-header__dropdown.has-tethered{left:auto;right:0}}@media only screen and (min-width:876px){.c-header__menu--journal .c-header__item--dropdown-menu:last-child .c-header__dropdown.has-tethered{left:0;right:auto}}.c-header__dropdown.has-tethered{position:absolute;top:100%;transform:translateY(5px);z-index:2;left:0;width:100%;border-radius:0 0 2px 2px;border-bottom:0}@media only screen and (min-width:768px){.c-header__dropdown.has-tethered{transform:translateY(8px);width:auto}}@media only screen and (min-width:876px){.c-header__dropdown.has-tethered{min-width:225px}}.c-header__dropdown--full-width.has-tethered{width:100%;padding:32px 0 24px;transform:none}.has-tethered .c-header__heading--js-hide{display:none;visibility:hidden}.has-tethered .c-header__list--js-stack{flex-direction:column}.has-tethered .c-header__item--keyline,.has-tethered .c-header__list~.c-header__list .c-header__item:first-child{border-top:1px solid #f3f3f3;padding-top:8px;margin-top:8px}.c-header__item--snid-account-widget{display:flex}.c-header__container{padding:0 4px}.c-header__list{padding:0 12px}.c-header__menu .c-header__link{font-size:14px}.c-header__item--snid-account-widget .c-header__link{padding:8px}.c-header__menu--journal{margin-left:0}@media only screen and (min-width:768px){.c-header__container{padding:0 16px}.c-header__menu--journal{margin-left:-8px}.c-header__menu .c-header__link{font-size:16px}.c-header__link--search{gap:13px}}.u-button{align-items:center;cursor:pointer;display:inline-flex;margin:0;position:relative;text-decoration:none;width:auto;font-family:sans-serif;font-size:1rem;line-height:1.3;justify-content:center;padding:8px;transition:.25s,color .25s,border-color .25s;border-radius:2px;background-color:transparent;background-image:none;color:#069;border:1px solid #069}.u-button--primary{color:#fff;background-color:#069;background-image:none;border:1px solid #069}.u-button--full-width{display:flex;width:100%}.u-container{margin:0 auto;max-width:1280px;padding:0 16px}.u-justify-content-space-between{justify-content:space-between}.u-display-none{display:none}.js .u-js-hide,.u-hide{display:none;visibility:hidden}.u-hide:first-child+*{margin-block-start:0}.u-visually-hidden{border:0;clip:rect(0,0,0,0);clip-path:inset(50%);height:1px;overflow:hidden;padding:0;white-space:nowrap;width:1px;position:absolute!important}@media print{.u-hide-print{display:none}}@media only screen and (min-width:1024px){.u-hide-at-lg{display:none;visibility:hidden}.u-hide-at-lg:first-child+*{margin-block-start:0}}.u-icon{fill:currentcolor;transform:translate(0);display:inline-block;vertical-align:text-top;width:1em;height:1em}.u-full-height{height:100%}.u-link-inherit{color:inherit}.u-list-reset{list-style:none;margin:0;padding:0}.c-reading-companion__figure-item figure{margin:0}.u-mt-8{margin-top:8px}.u-mt-24{margin-top:24px}.u-mb-8{margin-bottom:8px}.u-mb-16{margin-bottom:16px}.u-mb-24{margin-bottom:24px}.u-mb-32{margin-bottom:32px}.u-mb-48{margin-bottom:48px}.u-pa-16{padding:16px}.u-text-bold{font-weight:700}.u-h3{font-size:clamp(1.25rem,4vw,1.5rem)}.u-h3,.u-h4{font-family:Harding,Palatino,serif;-webkit-font-smoothing:antialiased;font-size:1.25rem}.app-feedback .app-feedback__message--success .eds-c-status-message__icon{color:#007a4b}.u-h3,.u-h4,h1,h2,h3{font-family:-apple-system,BlinkMacSystemFont,Segoe UI,Roboto,Oxygen-Sans,Ubuntu,Cantarell,Helvetica Neue,sans-serif;font-weight:700;line-height:1.2}h1{letter-spacing:min(max(-.0117156rem,4vw),-.0390625rem)}.u-h3,.u-h4,h2,h3{letter-spacing:-.0117156rem}.c-article-sidebar{display:none}@media only screen and (min-width:1024px){.c-article-sidebar{display:block;margin-top:8px}}.c-article-section__title,.c-article-title{font-weight:700}.c-card__title{line-height:1.4em}.c-article-associated-content__container .c-card__title{font-size:min(max(1.125rem,3vw),1.25rem)}.c-article__button{background-color:#069;border:1px solid #069;border-radius:2px;color:#fff;font-size:.875rem;font-family:-apple-system,BlinkMacSystemFont,Segoe UI,Roboto,Oxygen-Sans,Ubuntu,Cantarell,Helvetica Neue,sans-serif;line-height:1.4;margin-bottom:16px;padding:13px;text-decoration:none;transition:background-color .2s ease-out,color .2s ease-out;display:flex}.c-article__button:hover{background-color:#fff;color:#069;text-decoration:none}.c-article__button:visited{color:#fff}.c-article__button--inverted{background-color:#fff;color:#069}.c-article__button--inverted:hover{background-color:#069;color:#fff}.c-article__button--inverted:visited{color:#069}.grade-c-hide{display:block}.c-pdf-download__link{padding:13px 24px}.u-color-open-access{color:#b74616} } </style>




    
        
            <link data-test="critical-css-handler" data-inline-css-source="critical-css" rel="stylesheet" href="/oscar-static/css/enhanced-article-db95a0732f.css" media="print" onload="this.media='only print, only all and (prefers-color-scheme: no-preference), only all and (prefers-color-scheme: light), only all and (prefers-color-scheme: dark)';this.onload=null">
            <noscript>
                <link rel="stylesheet" type="text/css" href="/oscar-static/css/enhanced-article-db95a0732f.css" media="only print, only all and (prefers-color-scheme: no-preference), only all and (prefers-color-scheme: light), only all and (prefers-color-scheme: dark)">
            </noscript>
        
    

<link rel="stylesheet" type="text/css" href="/oscar-static/css/article-print-e6e3a4b2cf.css" media="print">
    



<link rel="apple-touch-icon" sizes="180x180" href=/oscar-static/images/favicons/nature/apple-touch-icon-f39cb19454.png>
<link rel="icon" type="image/png" sizes="48x48" href=/oscar-static/images/favicons/nature/favicon-48x48-b52890008c.png>
<link rel="icon" type="image/png" sizes="32x32" href=/oscar-static/images/favicons/nature/favicon-32x32-3fe59ece92.png>
<link rel="icon" type="image/png" sizes="16x16" href=/oscar-static/images/favicons/nature/favicon-16x16-951651ab72.png>
<link rel="manifest" href=/oscar-static/manifest.json crossorigin="use-credentials">
<link rel="mask-icon" href=/oscar-static/images/favicons/nature/safari-pinned-tab-e836a84dfc.svg color="#000000">
<link rel="shortcut icon" href=/oscar-static/images/favicons/nature/favicon.ico>
<meta name="msapplication-TileColor" content="#000000">
<meta name="msapplication-config" content=/oscar-static/browserconfig.xml>
<meta name="theme-color" content="#000000">
<meta name="application-name" content="Nature">


<script>
    (function () {
        if ( typeof window.CustomEvent === "function" ) return false;
        function CustomEvent ( event, params ) {
            params = params || { bubbles: false, cancelable: false, detail: null };
            var evt = document.createEvent( 'CustomEvent' );
            evt.initCustomEvent( event, params.bubbles, params.cancelable, params.detail );
            return evt;
        }

        CustomEvent.prototype = window.Event.prototype;

        window.CustomEvent = CustomEvent;
    })();
</script>



    
    

        
<!-- Google Tag Manager -->
<script data-test="gtm-head">
    window.initGTM = function() {
        if (window.config.mustardcut) {
            (function (w, d, s, l, i) {
                w[l] = w[l] || [];
                w[l].push({'gtm.start': new Date().getTime(), event: 'gtm.js'});
                var f = d.getElementsByTagName(s)[0],
                        j = d.createElement(s),
                        dl = l != 'dataLayer' ? '&l=' + l : '';
                j.async = true;
                j.src = 'https://sgtm.nature.com/gtm.js?id=' + i + dl;
                f.parentNode.insertBefore(j, f);
            })(window, document, 'script', 'dataLayer', 'GTM-MRVXSHQ');
        }
    }
</script>
<!-- End Google Tag Manager -->

        <script>
    (function(w,d,t) {
        function cc() {
            var h = w.location.hostname;
            if (h === 'preview-www.nature.com') return;
            var e = d.createElement(t),
                s = d.getElementsByTagName(t)[0];
            e.setAttribute('crossorigin', 'anonymous');
            if (h === 'nature.com' || h.endsWith('.nature.com')) {
                e.src = 'https://cmp.nature.com/production_live/en/consent-bundle-8-latest.js';
                
                    e.setAttribute('onload', "initGTM(window,document,'script','dataLayer','GTM-MRVXSHQ')");
                
            } else {
                e.src = '/oscar-static/js/cookie-consent-es5-bundle-c7e13f01d7.js';
                e.setAttribute('data-consent', h);
            }
            s.insertAdjacentElement('afterend', e);
        }
        cc();
    })(window,document,'script');
</script>

    


<script id="js-position0">
    (function(w, d) {
        var moduleSupport = (function() {
            return 'noModule' in d.createElement('script');
        })();

        if (w.config.mustardcut === true) {
            w.loader = {
                index: 0,
                registered: [],
                scripts: [
                    
                        {src: '/oscar-static/js/global-article-es6-bundle-54ba7c4e07.js', test: 'global-article-js', module: true},
                        {src: '/oscar-static/js/global-article-es5-bundle-eb2d20a19d.js', test: 'global-article-js', nomodule: true},
                        {src: '/oscar-static/js/shared-es6-bundle-269e7f3e90.js', test: 'shared-js', module: true},
                        {src: '/oscar-static/js/shared-es5-bundle-88de4f3978.js', test: 'shared-js', nomodule: true},
                        {src: '/oscar-static/js/header-150-es6-bundle-8395667412.js', test: 'header-150-js', module: true},
                        {src: '/oscar-static/js/header-150-es5-bundle-95c03c3888.js', test: 'header-150-js', nomodule: true}
                    
                ].filter(function (s) {
                    if (s.src === null) return false;
                    if (moduleSupport && s.nomodule) return false;
                    return !(!moduleSupport && s.module);
                }),

                register: function (value) {
                    this.registered.push(value);
                },

                ready: function () {
                    if (this.registered.length === this.scripts.length) {
                        this.registered.forEach(function (fn) {
                            if (typeof fn === 'function') {
                                setTimeout(fn, 0); 
                            }
                        });
                        this.ready = function () {};
                    }
                },

                insert: function (s) {
                    var t = d.getElementById('js-position' + this.index);
                    if (t && t.insertAdjacentElement) {
                        t.insertAdjacentElement('afterend', s);
                    } else {
                        d.head.appendChild(s);
                    }
                    ++this.index;
                },

                createScript: function (script, beforeLoad) {
                    var s = d.createElement('script');
                    s.id = 'js-position' + (this.index + 1);
                    s.setAttribute('data-test', script.test);
                    if (beforeLoad) {
                        s.defer = 'defer';
                        s.onload = function () {
                            if (script.noinit) {
                                loader.register(true);
                            }
                            if (d.readyState === 'interactive' || d.readyState === 'complete') {
                                loader.ready();
                            }
                        };
                    } else {
                        s.async = 'async';
                    }
                    s.src = script.src;
                    return s;
                },

                init: function () {
                    this.scripts.forEach(function (s) {
                        loader.insert(loader.createScript(s, true));
                    });

                    d.addEventListener('DOMContentLoaded', function () {
                        loader.ready();
                        var conditionalScripts;
                        
                            conditionalScripts = [
                                {match: 'div[data-pan-container]', src: '/oscar-static/js/pan-zoom-es6-bundle-1a117d29d6.js', test: 'pan-zoom-js',  module: true },
                                {match: 'div[data-pan-container]', src: '/oscar-static/js/pan-zoom-es5-bundle-1a117d29d6.js', test: 'pan-zoom-js',  nomodule: true },
                                {match: 'math,span.mathjax-tex', src: '/oscar-static/js/math-es6-bundle-8da0cf81d9.js', test: 'math-js', module: true},
                                {match: 'math,span.mathjax-tex', src: '/oscar-static/js/math-es5-bundle-8da0cf81d9.js', test: 'math-js', nomodule: true}
                            ];
                        

                        if (conditionalScripts) {
                            conditionalScripts.filter(function (script) {
                                return !!document.querySelector(script.match) && !((moduleSupport && script.nomodule) || (!moduleSupport && script.module));
                            }).forEach(function (script) {
                                loader.insert(loader.createScript(script));
                            });
                        }
                    }, false);
                }
            };
            loader.init();
        }
    })(window, document);
</script>









    
        <meta name="description" content="table 1"/>
    


<meta name="access" content="No">


<link rel="search" href="https://www.nature.com/search">
<link rel="search" href="https://www.nature.com/opensearch/opensearch.xml" type="application/opensearchdescription+xml" title="nature.com">
<link rel="search" href="https://www.nature.com/opensearch/request" type="application/sru+xml" title="nature.com">





    
    <script type="application/ld+json">{"mainEntity":{"headline":"Lebanese faunal legacy collections uncover 400,000 years of woodland resilience and distinct hominin ecological strategies","description":"The Levant is a key biogeographic corridor, yet historical instability has limited research creating a polarization toward its southern region. To address this geographical bias, we reassessed three legacy faunal collections from Lebanon: Naame, Nahr Ibrahim, and Ras el-Kelb. For the first time, we obtained direct dates for these assemblages and, through zooarchaeological methods, dental wear analysis, and landscape modeling, reconstructed aspects of ungulate and hominin ecology and behavior. The results establish chronological control, defining one of the longest paleoecological records in the region spanning from ~400,000 to ~100,000 years ago, and reveal that productive Mediterranean woodland ecosystems persisted along the central Levantine coast throughout much of the Middle and Late Pleistocene, supporting diverse ungulate communities and enabling hominins to practice seasonal, habitat-specific hunting along coastal ecotones. Integrating these findings into the broader Levantine context reveals marked ecological differentiation between central and southern regions, challenging assumptions of regional uniformity and highlighting the importance of spatial variability in reconstructing Pleistocene paleoecology, human behavior, and biodiversity across this major dispersal corridor. Mediterranean woodlands persisted in coastal Lebanon for hundreds of millennia, supporting diverse ungulates and shaping distinct hominin foraging strategies, highlighting ecological contrasts with the southern Levant, as indicated by dating, faunal analysis, dental wear, and landscape modeling","datePublished":"2026-09-14T00:00:00Z","dateModified":"2026-09-14T00:00:00Z","pageStart":"1","pageEnd":"20","license":"http://creativecommons.org/licenses/by/4.0/","sameAs":"https://doi.org/10.1038/s43247-026-03926-w","keywords":["Archaeology","Palaeoecology","Community ecology","Palaeoclimate","Environment","general","Earth Sciences"],"image":["https://media.springernature.com/lw1200/springer-static/image/art%3A10.1038%2Fs43247-026-03926-w/MediaObjects/43247_2026_3926_Fig1_HTML.png","https://media.springernature.com/lw1200/springer-static/image/art%3A10.1038%2Fs43247-026-03926-w/MediaObjects/43247_2026_3926_Fig2_HTML.png","https://media.springernature.com/lw1200/springer-static/image/art%3A10.1038%2Fs43247-026-03926-w/MediaObjects/43247_2026_3926_Fig3_HTML.png","https://media.springernature.com/lw1200/springer-static/image/art%3A10.1038%2Fs43247-026-03926-w/MediaObjects/43247_2026_3926_Fig4_HTML.png","https://media.springernature.com/lw1200/springer-static/image/art%3A10.1038%2Fs43247-026-03926-w/MediaObjects/43247_2026_3926_Fig5_HTML.png","https://media.springernature.com/lw1200/springer-static/image/art%3A10.1038%2Fs43247-026-03926-w/MediaObjects/43247_2026_3926_Fig6_HTML.png","https://media.springernature.com/lw1200/springer-static/image/art%3A10.1038%2Fs43247-026-03926-w/MediaObjects/43247_2026_3926_Fig7_HTML.png"],"isPartOf":{"name":"Communications Earth & Environment","issn":["2662-4435"],"volumeNumber":"7","@type":["Periodical","PublicationVolume"]},"publisher":{"name":"Nature Publishing Group UK","logo":{"url":"https://www.springernature.com/app-sn/public/images/logo-springernature.png","@type":"ImageObject"},"@type":"Organization"},"author":[{"name":"Gabriele Russo","url":"http://orcid.org/0000-0003-1201-6379","affiliation":[{"name":"Eberhard Karls University of Tübingen","address":{"name":"Paleoanthropology, Senckenberg Centre for Human Evolution and Palaeoenvironment, Eberhard Karls University of Tübingen, Tübingen, Germany","@type":"PostalAddress"},"@type":"Organization"}],"email":"gabriele.russo@uni-tuebingen.de","@type":"Person"},{"name":"Florent Rivals","url":"http://orcid.org/0000-0001-8074-9254","affiliation":[{"name":"Institut Català de Paleoecologia Humana i Evolució Social (IPHES-CERCA)","address":{"name":"Institut Català de Paleoecologia Humana i Evolució Social (IPHES-CERCA), Tarragona, Spain","@type":"PostalAddress"},"@type":"Organization"},{"name":"ICREA","address":{"name":"ICREA, Barcelona, Spain","@type":"PostalAddress"},"@type":"Organization"},{"name":"Departament d’Història i Història de l’Art","address":{"name":"Universitat Rovira i Virgili, Departament d’Història i Història de l’Art, Tarragona, Spain","@type":"PostalAddress"},"@type":"Organization"}],"@type":"Person"},{"name":"Mathieu Duval","url":"http://orcid.org/0000-0003-3181-7753","affiliation":[{"name":"Centro Nacional de Investigación sobre la Evolución Humana (CENIEH)","address":{"name":"Geochronology & Geology, Centro Nacional de Investigación sobre la Evolución Humana (CENIEH), Burgos, Spain","@type":"PostalAddress"},"@type":"Organization"},{"name":"Griffith University","address":{"name":"Australian Research Centre for Human Evolution (ARCHE), Griffith University, Nathan, Australia","@type":"PostalAddress"},"@type":"Organization"},{"name":"La Trobe University, Melbourne Campus, Bundoora","address":{"name":"Palaeoscience Labs, Department Archaeology and History, La Trobe University, Melbourne Campus, Bundoora, Melbourne, Australia","@type":"PostalAddress"},"@type":"Organization"}],"@type":"Person"},{"name":"Scott D. McLin","affiliation":[{"name":"Eberhard Karls University of Tübingen","address":{"name":"Paleoanthropology, Senckenberg Centre for Human Evolution and Palaeoenvironment, Eberhard Karls University of Tübingen, Tübingen, Germany","@type":"PostalAddress"},"@type":"Organization"}],"@type":"Person"},{"name":"Majid Aljaber Abo Fakher","affiliation":[{"name":"Eberhard Karls University of Tübingen","address":{"name":"Paleoanthropology, Senckenberg Centre for Human Evolution and Palaeoenvironment, Eberhard Karls University of Tübingen, Tübingen, Germany","@type":"PostalAddress"},"@type":"Organization"},{"name":"Eberhard Karls University of Tübingen","address":{"name":"EXC 3101 “HUMAN ORIGINS—Excellence Cluster for Integrative Human, Eberhard Karls University of Tübingen, Tübingen, Germany","@type":"PostalAddress"},"@type":"Organization"}],"@type":"Person"},{"name":"Maya Haïdar-Boustani","affiliation":[{"name":"Université Saint-Joseph de Beyrouth","address":{"name":"Musée de Préhistoire libanaise, Université Saint-Joseph de Beyrouth, Beirut, Lebanon","@type":"PostalAddress"},"@type":"Organization"}],"@type":"Person"},{"name":"Virginia Martinez-Pillado","affiliation":[{"name":"UCM-ISCIII","address":{"name":"Centro Mixto sobre Evolución y Comportamiento Humanos, UCM-ISCIII, Madrid, Spain","@type":"PostalAddress"},"@type":"Organization"}],"@type":"Person"},{"name":"Altug Hasözbek","url":"http://orcid.org/0000-0001-8846-0412","affiliation":[{"name":"Centro Nacional de Investigación sobre la Evolución Humana (CENIEH)","address":{"name":"Geochronology & Geology, Centro Nacional de Investigación sobre la Evolución Humana (CENIEH), Burgos, Spain","@type":"PostalAddress"},"@type":"Organization"}],"@type":"Person"},{"name":"Andrew Garrard","affiliation":[{"name":"University College London","address":{"name":"Institute of Archaeology, University College London, London, UK","@type":"PostalAddress"},"@type":"Organization"}],"@type":"Person"},{"name":"Faysal Bibi","url":"http://orcid.org/0000-0002-9414-5547","affiliation":[{"name":"Leibniz Institute for Evolution and Biodiversity Science","address":{"name":"Museum für Naturkunde, Leibniz Institute for Evolution and Biodiversity Science, Berlin, Germany","@type":"PostalAddress"},"@type":"Organization"}],"@type":"Person"},{"name":"Yamandú H. Hilbert","affiliation":[{"name":"Eberhard Karls University of Tübingen","address":{"name":"Paleoanthropology, Senckenberg Centre for Human Evolution and Palaeoenvironment, Eberhard Karls University of Tübingen, Tübingen, Germany","@type":"PostalAddress"},"@type":"Organization"},{"name":"Eberhard Karls University of Tübingen","address":{"name":"EXC 3101 “HUMAN ORIGINS—Excellence Cluster for Integrative Human, Eberhard Karls University of Tübingen, Tübingen, Germany","@type":"PostalAddress"},"@type":"Organization"}],"@type":"Person"},{"name":"Sireen El Zaatari","affiliation":[{"name":"Eberhard Karls University of Tübingen","address":{"name":"Paleoanthropology, Senckenberg Centre for Human Evolution and Palaeoenvironment, Eberhard Karls University of Tübingen, Tübingen, Germany","@type":"PostalAddress"},"@type":"Organization"},{"name":"Eberhard Karls University of Tübingen","address":{"name":"EXC 3101 “HUMAN ORIGINS—Excellence Cluster for Integrative Human, Eberhard Karls University of Tübingen, Tübingen, Germany","@type":"PostalAddress"},"@type":"Organization"}],"@type":"Person"}],"isAccessibleForFree":true,"@type":"ScholarlyArticle"},"@context":"https://schema.org","@type":"WebPage"}</script>








</head>
<body class="article-page">

<div class="position-relative cleared z-index-50 background-white" data-test="top-containers">
    <a class="c-skip-link" href="#content">Skip to main content</a>



<div class="c-grade-c-banner u-hide">
    <div class="c-grade-c-banner__container">
        
        <p>Thank you for visiting nature.com. You are using a browser version with limited support for CSS. To obtain
            the best experience, we recommend you use a more up to date browser (or turn off compatibility mode in
            Internet Explorer). In the meantime, to ensure continued support, we are displaying the site without styles
            and JavaScript.</p>

    </div>
</div>

    

    

    
    
        <div class="u-hide u-show-following-ad"></div>

    <aside class="c-ad c-ad--728x90">
        <div class="c-ad__inner" data-container-type="banner-advert">
            <p class="c-ad__label">Advertisement</p>
            
        
            <div id="doubleclickad-container">
    <div id="div-gpt-ad-top-1"
         class="div-gpt-ad advert leaderboard js-ad text-center hide-print grade-c-hide"
         data-ad-type="leaderboard"
         data-pa11y-ignore
         data-test="top-ad"
         data-gpt
         data-gpt-unitpath="/285/commsenv.nature.com/article"
         data-gpt-sizes="728x90"
         data-gpt-targeting="pos&#x3D;top;type&#x3D;article;path&#x3D;/articles/s43247-026-03926-w/tables/1;doi&#x3D;10.1038/s43247-026-03926-w">
        
        <script>
            window.SN = window.SN || {};
            window.SN.libs = window.SN.libs || {};
            window.SN.libs.ads = window.SN.libs.ads || {};
            window.SN.libs.ads.slotConfig = window.SN.libs.ads.slotConfig || {};
            
            window.SN.libs.ads.slotConfig['top'] = {
                'pos': 'top',
                
                
                    'type': 'article',
                
                
                    'targeting': 'pos&#x3D;top;type&#x3D;article;path&#x3D;/articles/s43247-026-03926-w/tables/1;doi&#x3D;10.1038/s43247-026-03926-w'
                
            };
            
        </script>
        <noscript>
            <a href="//pubads.g.doubleclick.net/gampad/jump?iu=/285/commsenv.nature.com/article&amp;sz=728x90&amp;pos&#x3D;top;type&#x3D;article;path&#x3D;/articles/s43247-026-03926-w/tables/1;doi&#x3D;10.1038/s43247-026-03926-w">
                <img data-test="gpt-advert-fallback-img"
                     src="//pubads.g.doubleclick.net/gampad/ad?iu=/285/commsenv.nature.com/article&amp;sz=728x90&amp;pos&#x3D;top;type&#x3D;article;path&#x3D;/articles/s43247-026-03926-w/tables/1;doi&#x3D;10.1038/s43247-026-03926-w"
                     alt="Advertisement"
                     width="728"
                     height="90"/>
            </a>
        </noscript>
    </div>
</div>

        
    
        </div>
    </aside>

    
    <header class="c-header" id="header" data-header data-track-component="nature-150-split-header" style="border-color:#cbd95d">
        <div class="c-header__row">
            <div class="c-header__container">
                <div class="c-header__split">
                    
                    
                    <div class="c-header__logo-container">
                        
                        <a href="/commsenv"
                           data-track="click" data-track-action="home" data-track-label="image">
                            <picture class="c-header__logo">
                                <source srcset="https://media.springernature.com/full/nature-cms/uploads/product/commsenv/header-1811082f936a9d813640066ff3a22ecf.svg" media="(min-width: 875px)">
                                <img src="https://media.springernature.com/full/nature-cms/uploads/product/commsenv/header-0cc262da52be1456137714e0f094052a.svg" height="32" alt="Communications Earth & Environment">
                            </picture>
                        </a>
                    
                    </div>
                    
                    <ul class="c-header__menu c-header__menu--global">
                        <li class="c-header__item c-header__item--padding c-header__item--hide-md-max">
                            <a class="c-header__link" href="https://www.nature.com/siteindex" data-test="siteindex-link"
                               data-track="click" data-track-action="open nature research index" data-track-label="link">
                                <span>View all journals</span>
                            </a>
                        </li>
                        <li class="c-header__item c-header__item--padding c-header__item--pipe c-header__item--hide-md-max">
                            <a class="c-header__link"
                                href="/saved-research"
                                data-test="saved-research-link" data-track="click_saved_research" data-track-context="header">
                                <svg class="app-masthead-save-research__icon" width="24" height="24" aria-hidden="true" focusable="false"><use xlink:href="#icon-eds-i-marker-unfilled"></use></svg><span>Saved research</span>
                            </a>
                        </li>
                        <li class="c-header__item c-header__item--padding c-header__item--pipe">
                            <a class="c-header__link c-header__link--search"
                                href="#search-menu"
                                data-header-expander
                                data-test="search-link" data-track="click" data-track-action="open search tray" data-track-label="button">
                                <svg role="img" aria-hidden="true" focusable="false" height="22" width="22" viewBox="0 0 18 18" xmlns="http://www.w3.org/2000/svg"><path d="M16.48 15.455c.283.282.29.749.007 1.032a.738.738 0 01-1.032-.007l-3.045-3.044a7 7 0 111.026-1.026zM8 14A6 6 0 108 2a6 6 0 000 12z"/></svg><span>Search</span>
                            </a>
                        </li>
                        <li class="c-header__item c-header__item--padding c-header__item--snid-account-widget c-header__item--pipe">
                            
                                <a href="https://my-profile.springernature.com"
    id="my-account"
    class="c-header__link placeholder"
    data-test="login-link" data-track="click" data-track-action="my account" data-track-category="nature-150-split-header" data-track-label="link">
    <svg class="u-mr-8" width="24" height="24" aria-hidden="true" focusable="false">
        <use xlink:href="#icon-eds-i-user-single-medium"></use>
    </svg><span>Account</span>
</a>
<a href="https://idp.nature.com/auth/personal/springernature?client_id&#x3D;grover&amp;redirect_uri&#x3D;https%3A%2F%2Fwww.nature.com%2Farticles%2Fs43247-026-03926-w%2Ftables%2F1"
    id="login-button"
    style="display: none;"
    class="c-header__link placeholder"
    data-test="login-link" data-track="click" data-track-action="login" data-track-category="nature-150-split-header" data-track-label="link">
    <span>Log in</span>
</a>

                            
                        </li>
                    </ul>
                </div>
            </div>
        </div>
        
            <div class="c-header__row">
                <div class="c-header__container" data-test="navigation-row">
                    <div class="c-header__split">
                        <ul class="c-header__menu c-header__menu--journal">
                            
                                <li class="c-header__item c-header__item--dropdown-menu" data-test="explore-content-button">
                                    <a href="#explore"
                                       class="c-header__link"
                                       data-header-expander
                                       data-test="menu-button--explore"
                                       data-track="click" data-track-action="open explore expander" data-track-label="button">
                                        <span class="c-header__show-text-sm">Content</span>
                                        <span class="c-header__show-text">Explore content</span><svg role="img" aria-hidden="true" focusable="false" height="16" viewBox="0 0 16 16" width="16" xmlns="http://www.w3.org/2000/svg"><path d="m5.58578644 3-3.29289322-3.29289322c-.39052429-.39052429-.39052429-1.02368927 0-1.41421356s1.02368927-.39052429 1.41421356 0l4 4c.39052429.39052429.39052429 1.02368927 0 1.41421356l-4 4c-.39052429.39052429-1.02368927.39052429-1.41421356 0s-.39052429-1.02368927 0-1.41421356z" transform="matrix(0 1 -1 0 11 3)"/></svg>
                                    </a>
                                </li>
                            
                            
                                <li class="c-header__item c-header__item--dropdown-menu">
                                    <a href="#about-the-journal"
                                       class="c-header__link"
                                       data-header-expander
                                       data-test="menu-button--about-the-journal"
                                       data-track="click" data-track-action="open about the journal expander" data-track-label="button">
                                        <span>About <span class="c-header__show-text">the journal</span></span><svg role="img" aria-hidden="true" focusable="false" height="16" viewBox="0 0 16 16" width="16" xmlns="http://www.w3.org/2000/svg"><path d="m5.58578644 3-3.29289322-3.29289322c-.39052429-.39052429-.39052429-1.02368927 0-1.41421356s1.02368927-.39052429 1.41421356 0l4 4c.39052429.39052429.39052429 1.02368927 0 1.41421356l-4 4c-.39052429.39052429-1.02368927.39052429-1.41421356 0s-.39052429-1.02368927 0-1.41421356z" transform="matrix(0 1 -1 0 11 3)"/></svg>
                                    </a>
                                </li>
                                
                                    <li class="c-header__item c-header__item--dropdown-menu" data-test="publish-with-us-button">
                                        <a href="#publish-with-us"
                                           class="c-header__link c-header__link--dropdown-menu"
                                           data-header-expander
                                           data-test="menu-button--publish"
                                           data-track="click" data-track-action="open publish with us expander" data-track-label="button">
                                            <span>Publish <span class="c-header__show-text">with us</span></span><svg role="img" aria-hidden="true" focusable="false" height="16" viewBox="0 0 16 16" width="16" xmlns="http://www.w3.org/2000/svg"><path d="m5.58578644 3-3.29289322-3.29289322c-.39052429-.39052429-.39052429-1.02368927 0-1.41421356s1.02368927-.39052429 1.41421356 0l4 4c.39052429.39052429.39052429 1.02368927 0 1.41421356l-4 4c-.39052429.39052429-1.02368927.39052429-1.41421356 0s-.39052429-1.02368927 0-1.41421356z" transform="matrix(0 1 -1 0 11 3)"/></svg>
                                        </a>
                                    </li>
                                
                            
                            
                        </ul>
                        <ul class="c-header__menu c-header__menu--hide-lg-max">
                            
                                <li class="c-header__item" data-test="alert-link">
                                    <a class="c-header__link"
                                       href="https://journal-alerts.springernature.com/subscribe?journal_id&#x3D;43247"
                                       rel="nofollow"
                                       data-track="nav_sign_up_for_alerts"
                                       data-track-action="Sign up for alerts"
                                       data-track-label="link (desktop site header)"
                                       data-track-external>
                                        <span>Sign up for alerts</span><svg role="img" aria-hidden="true" focusable="false" height="18" viewBox="0 0 18 18" width="18" xmlns="http://www.w3.org/2000/svg"><path d="m4 10h2.5c.27614237 0 .5.2238576.5.5s-.22385763.5-.5.5h-3.08578644l-1.12132034 1.1213203c-.18753638.1875364-.29289322.4418903-.29289322.7071068v.1715729h14v-.1715729c0-.2652165-.1053568-.5195704-.2928932-.7071068l-1.7071068-1.7071067v-3.4142136c0-2.76142375-2.2385763-5-5-5-2.76142375 0-5 2.23857625-5 5zm3 4c0 1.1045695.8954305 2 2 2s2-.8954305 2-2zm-5 0c-.55228475 0-1-.4477153-1-1v-.1715729c0-.530433.21071368-1.0391408.58578644-1.4142135l1.41421356-1.4142136v-3c0-3.3137085 2.6862915-6 6-6s6 2.6862915 6 6v3l1.4142136 1.4142136c.3750727.3750727.5857864.8837805.5857864 1.4142135v.1715729c0 .5522847-.4477153 1-1 1h-4c0 1.6568542-1.3431458 3-3 3-1.65685425 0-3-1.3431458-3-3z" fill="#222"/></svg>
                                    </a>
                                </li>
                            
                            
                                <li class="c-header__item c-header__item--pipe">
                                    <a class="c-header__link"
                                       href="https://www.nature.com/commsenv.rss"
                                       data-track="click"
                                       data-track-action="rss feed"
                                       data-track-label="link">
                                            <span>RSS feed</span>
                                    </a>
                                </li>
                            
                        </ul>
                    </div>
                </div>
            </div>
        
    </header>

</div>




    



    
        
    
        <nav class="u-mb-24" aria-label="breadcrumbs">
            <div class="u-container">
                <ol class="c-breadcrumbs" itemscope itemtype="https://schema.org/BreadcrumbList">
                    <li class="c-breadcrumbs__item" id="breadcrumb0" itemprop="itemListElement" itemscope itemtype="https://schema.org/ListItem"><a class="c-breadcrumbs__link"
                               href="/" itemprop="item"
                               data-track="click" data-track-action="breadcrumb" data-track-category="header" data-track-label="link:nature"><span itemprop="name">nature</span></a><meta itemprop="position" content="1">
                                    <svg class="c-breadcrumbs__chevron" role="img" aria-hidden="true" focusable="false" height="10" viewBox="0 0 10 10" width="10"
                                         xmlns="http://www.w3.org/2000/svg">
                                        <path d="m5.96738168 4.70639573 2.39518594-2.41447274c.37913917-.38219212.98637524-.38972225 1.35419292-.01894278.37750606.38054586.37784436.99719163-.00013556 1.37821513l-4.03074001 4.06319683c-.37758093.38062133-.98937525.38100976-1.367372-.00003075l-4.03091981-4.06337806c-.37759778-.38063832-.38381821-.99150444-.01600053-1.3622839.37750607-.38054587.98772445-.38240057 1.37006824.00302197l2.39538588 2.4146743.96295325.98624457z"
                                              fill="#666" fill-rule="evenodd" transform="matrix(0 -1 1 0 0 10)"/>
                                    </svg>
                                </li><li class="c-breadcrumbs__item" id="breadcrumb1" itemprop="itemListElement" itemscope itemtype="https://schema.org/ListItem"><a class="c-breadcrumbs__link"
                               href="/commsenv" itemprop="item"
                               data-track="click" data-track-action="breadcrumb" data-track-category="header" data-track-label="link:communications earth &amp; environment"><span itemprop="name">communications earth &amp; environment</span></a><meta itemprop="position" content="2">
                                    <svg class="c-breadcrumbs__chevron" role="img" aria-hidden="true" focusable="false" height="10" viewBox="0 0 10 10" width="10"
                                         xmlns="http://www.w3.org/2000/svg">
                                        <path d="m5.96738168 4.70639573 2.39518594-2.41447274c.37913917-.38219212.98637524-.38972225 1.35419292-.01894278.37750606.38054586.37784436.99719163-.00013556 1.37821513l-4.03074001 4.06319683c-.37758093.38062133-.98937525.38100976-1.367372-.00003075l-4.03091981-4.06337806c-.37759778-.38063832-.38381821-.99150444-.01600053-1.3622839.37750607-.38054587.98772445-.38240057 1.37006824.00302197l2.39538588 2.4146743.96295325.98624457z"
                                              fill="#666" fill-rule="evenodd" transform="matrix(0 -1 1 0 0 10)"/>
                                    </svg>
                                </li><li class="c-breadcrumbs__item" id="breadcrumb2" itemprop="itemListElement" itemscope itemtype="https://schema.org/ListItem"><a class="c-breadcrumbs__link"
                               href="/commsenv/articles?type&#x3D;article" itemprop="item"
                               data-track="click" data-track-action="breadcrumb" data-track-category="header" data-track-label="link:articles"><span itemprop="name">articles</span></a><meta itemprop="position" content="3">
                                    <svg class="c-breadcrumbs__chevron" role="img" aria-hidden="true" focusable="false" height="10" viewBox="0 0 10 10" width="10"
                                         xmlns="http://www.w3.org/2000/svg">
                                        <path d="m5.96738168 4.70639573 2.39518594-2.41447274c.37913917-.38219212.98637524-.38972225 1.35419292-.01894278.37750606.38054586.37784436.99719163-.00013556 1.37821513l-4.03074001 4.06319683c-.37758093.38062133-.98937525.38100976-1.367372-.00003075l-4.03091981-4.06337806c-.37759778-.38063832-.38381821-.99150444-.01600053-1.3622839.37750607-.38054587.98772445-.38240057 1.37006824.00302197l2.39538588 2.4146743.96295325.98624457z"
                                              fill="#666" fill-rule="evenodd" transform="matrix(0 -1 1 0 0 10)"/>
                                    </svg>
                                </li><li class="c-breadcrumbs__item" id="breadcrumb3" itemprop="itemListElement" itemscope itemtype="https://schema.org/ListItem"><a class="c-breadcrumbs__link"
                               href="/articles/s43247-026-03926-w" itemprop="item"
                               data-track="click" data-track-action="breadcrumb" data-track-category="header" data-track-label="link:article"><span itemprop="name">article</span></a><meta itemprop="position" content="4">
                                    <svg class="c-breadcrumbs__chevron" role="img" aria-hidden="true" focusable="false" height="10" viewBox="0 0 10 10" width="10"
                                         xmlns="http://www.w3.org/2000/svg">
                                        <path d="m5.96738168 4.70639573 2.39518594-2.41447274c.37913917-.38219212.98637524-.38972225 1.35419292-.01894278.37750606.38054586.37784436.99719163-.00013556 1.37821513l-4.03074001 4.06319683c-.37758093.38062133-.98937525.38100976-1.367372-.00003075l-4.03091981-4.06337806c-.37759778-.38063832-.38381821-.99150444-.01600053-1.3622839.37750607-.38054587.98772445-.38240057 1.37006824.00302197l2.39538588 2.4146743.96295325.98624457z"
                                              fill="#666" fill-rule="evenodd" transform="matrix(0 -1 1 0 0 10)"/>
                                    </svg>
                                </li><li class="c-breadcrumbs__item" id="breadcrumb4" itemprop="itemListElement" itemscope itemtype="https://schema.org/ListItem">
                                    <span itemprop="name">table</span><meta itemprop="position" content="5"></li>
                </ol>
            </div>
        </nav>
    

    


    





<div role="main" id="content" class="position-relative z-index-1">
    <div class="u-container u-mt-32 u-mb-32 u-clearfix">
        <header class="u-mb-16"><h1 class="c-article-satellite-title u-h1" id="table-1-title">Table 1 Taxonomic abundance</h1><p class="c-article-satellite-subtitle">From: <a data-test="subtitle" data-track="click" data-track-action="back to article" data-track-category="table" data-track-label="link" href="/articles/s43247-026-03926-w">Lebanese faunal legacy collections uncover 400,000 years of woodland resilience and distinct hominin ecological strategies</a></p></header><div class="c-article-table-container"><div class="c-article-table-border c-table-scroll-wrapper"><div class="c-table-scroll-wrapper__content" data-component-scroll-wrapper=""><table class="data last-table"><thead class="c-article-table-head"><tr><th rowspan="2" class="u-text-left "> </th><th colspan="13"><p>Naame</p></th><th colspan="3"><p>Nahr Ibrahim</p></th><th colspan="3"><p>Ras el-Kelb</p></th></tr><tr><th colspan="3"><p>PIII<sub>0</sub></p></th><th colspan="3"><p>PIII<sub>2</sub></p></th><th colspan="3"><p><i>Niveau supérieur</i></p></th><th class="u-text-left "><p><i>Bloc du 75</i></p></th><th colspan="3"><p>Total</p></th><th colspan="3"> </th><th colspan="3"> </th></tr><tr><th class="u-text-left "><p>Taxon</p></th><th class="u-text-left "><p>NISP</p></th><th class="u-text-left "><p>MNI</p></th><th class="u-text-left "><p>Biomass (Kg)</p></th><th class="u-text-left "><p>NISP</p></th><th class="u-text-left "><p>MNI</p></th><th class="u-text-left "><p>Biomass (Kg)</p></th><th class="u-text-left "><p>NISP</p></th><th class="u-text-left "><p>MNI</p></th><th class="u-text-left "><p>Biomass (Kg)</p></th><th class="u-text-left "><p>NISP</p></th><th class="u-text-left "><p>NISP</p></th><th class="u-text-left "><p>MNI</p></th><th class="u-text-left "><p>Biomass (Kg)</p></th><th class="u-text-left "><p>NISP</p></th><th class="u-text-left "><p>MNI</p></th><th class="u-text-left "><p>Biomass (Kg)</p></th><th class="u-text-left "><p>NISP</p></th><th class="u-text-left "><p>MNI</p></th><th class="u-text-left "><p>Biomass (Kg)</p></th></tr></thead><tbody><tr><td class="u-text-left "><p><i>Stephanorhinus hemitoechus</i></p></td><td class="u-text-left "><p>3</p></td><td class="u-text-left "><p>1</p></td><td class="u-text-left "><p>1250</p></td><td class="u-text-left "> </td><td class="u-text-left "> </td><td class="u-text-left "> </td><td class="u-text-left "><p>1</p></td><td class="u-text-left "><p>1</p></td><td class="u-text-left "><p>1250</p></td><td class="u-text-left "> </td><td class="u-text-left "><p>4</p></td><td class="u-text-left "><p>2</p></td><td class="u-text-left "><p>2500</p></td><td class="u-text-left "> </td><td class="u-text-left "> </td><td class="u-text-left "> </td><td class="u-text-left "><p>19</p></td><td class="u-text-left "><p>3</p></td><td class="u-text-left "><p>3125</p></td></tr><tr><td class="u-text-left "><p><i>Equus</i> sp.</p></td><td class="u-text-left "><p>1</p></td><td class="u-text-left "><p>1</p></td><td class="u-text-left "><p>150</p></td><td class="u-text-left "> </td><td class="u-text-left "> </td><td class="u-text-left "> </td><td class="u-text-left "> </td><td class="u-text-left "> </td><td class="u-text-left "> </td><td class="u-text-left "> </td><td class="u-text-left "><p>1</p></td><td class="u-text-left "><p>1</p></td><td class="u-text-left "><p>150</p></td><td class="u-text-left "> </td><td class="u-text-left "> </td><td class="u-text-left "> </td><td class="u-text-left "><p>1</p></td><td class="u-text-left "><p>1</p></td><td class="u-text-left "><p>150</p></td></tr><tr><td class="u-text-left "><p><i>Hippopotamus amphibius</i></p></td><td class="u-text-left "><p>1</p></td><td class="u-text-left "><p>1</p></td><td class="u-text-left "><p>1250</p></td><td class="u-text-left "> </td><td class="u-text-left "> </td><td class="u-text-left "> </td><td class="u-text-left "> </td><td class="u-text-left "> </td><td class="u-text-left "> </td><td class="u-text-left "> </td><td class="u-text-left "><p>1</p></td><td class="u-text-left "><p>1</p></td><td class="u-text-left "><p>1250</p></td><td class="u-text-left "><p>1</p></td><td class="u-text-left "><p>1</p></td><td class="u-text-left "><p>1250</p></td><td class="u-text-left "> </td><td class="u-text-left "> </td><td class="u-text-left "> </td></tr><tr><td class="u-text-left "><p><i>Bos primigenius</i></p></td><td class="u-text-left "><p>7</p></td><td class="u-text-left "><p>1</p></td><td class="u-text-left "><p>400</p></td><td class="u-text-left "><p>1</p></td><td class="u-text-left "><p>1</p></td><td class="u-text-left "><p>400</p></td><td class="u-text-left "><p>2</p></td><td class="u-text-left "><p>1</p></td><td class="u-text-left "><p>400</p></td><td class="u-text-left "> </td><td class="u-text-left "><p>10</p></td><td class="u-text-left "><p>3</p></td><td class="u-text-left "><p>1200</p></td><td class="u-text-left "><p>21</p></td><td class="u-text-left "><p>3</p></td><td class="u-text-left "><p>1200</p></td><td class="u-text-left "><p>23</p></td><td class="u-text-left "><p>2</p></td><td class="u-text-left "><p>800</p></td></tr><tr><td class="u-text-left "><p><i>Cervus elaphus</i></p></td><td class="u-text-left "><p>6</p></td><td class="u-text-left "><p>2</p></td><td class="u-text-left "><p>150</p></td><td class="u-text-left "><p>1</p></td><td class="u-text-left "><p>1</p></td><td class="u-text-left "><p>75</p></td><td class="u-text-left "><p>2</p></td><td class="u-text-left "><p>2</p></td><td class="u-text-left "><p>150</p></td><td class="u-text-left "> </td><td class="u-text-left "><p>9</p></td><td class="u-text-left "><p>5</p></td><td class="u-text-left "><p>375</p></td><td class="u-text-left "> </td><td class="u-text-left "> </td><td class="u-text-left "> </td><td class="u-text-left "><p>12</p></td><td class="u-text-left "><p>2</p></td><td class="u-text-left "><p>150</p></td></tr><tr><td class="u-text-left "><p><i>Dama mesopotamica</i></p></td><td class="u-text-left "><p>16</p></td><td class="u-text-left "><p>4</p></td><td class="u-text-left "><p>232</p></td><td class="u-text-left "><p>13</p></td><td class="u-text-left "><p>1</p></td><td class="u-text-left "><p>58</p></td><td class="u-text-left "><p>4</p></td><td class="u-text-left "><p>2</p></td><td class="u-text-left "><p>116</p></td><td class="u-text-left "> </td><td class="u-text-left "><p>33</p></td><td class="u-text-left "><p>7</p></td><td class="u-text-left "><p>406</p></td><td class="u-text-left "><p>19</p></td><td class="u-text-left "><p>3</p></td><td class="u-text-left "><p>174</p></td><td class="u-text-left "><p>6</p></td><td class="u-text-left "><p>2</p></td><td class="u-text-left "><p>116</p></td></tr><tr><td class="u-text-left "><p><i>Sus scrofa</i></p></td><td class="u-text-left "><p>1</p></td><td class="u-text-left "><p>1</p></td><td class="u-text-left "><p>53</p></td><td class="u-text-left "> </td><td class="u-text-left "> </td><td class="u-text-left "> </td><td class="u-text-left "><p>1</p></td><td class="u-text-left "><p>1</p></td><td class="u-text-left "><p>53</p></td><td class="u-text-left "> </td><td class="u-text-left "><p>2</p></td><td class="u-text-left "><p>2</p></td><td class="u-text-left "><p>106</p></td><td class="u-text-left "><p>2</p></td><td class="u-text-left "><p>1</p></td><td class="u-text-left "><p>53</p></td><td class="u-text-left "> </td><td class="u-text-left "> </td><td class="u-text-left "> </td></tr><tr><td class="u-text-left "><p><i>Capra aegagrus</i></p></td><td class="u-text-left "><p>11</p></td><td class="u-text-left "><p>4</p></td><td class="u-text-left "><p>146</p></td><td class="u-text-left "> </td><td class="u-text-left "> </td><td class="u-text-left "> </td><td class="u-text-left "><p>1</p></td><td class="u-text-left "><p>1</p></td><td class="u-text-left "><p>43</p></td><td class="u-text-left "> </td><td class="u-text-left "><p>12</p></td><td class="u-text-left "><p>5</p></td><td class="u-text-left "><p>189</p></td><td class="u-text-left "><p>17</p></td><td class="u-text-left "><p>4</p></td><td class="u-text-left "><p>146</p></td><td class="u-text-left "><p>4</p></td><td class="u-text-left "><p>1</p></td><td class="u-text-left "><p>43</p></td></tr><tr><td class="u-text-left "><p><i>Capreolus capreolus</i></p></td><td class="u-text-left "> </td><td class="u-text-left "> </td><td class="u-text-left "> </td><td class="u-text-left "> </td><td class="u-text-left "> </td><td class="u-text-left "> </td><td class="u-text-left "><p>1</p></td><td class="u-text-left "><p>1</p></td><td class="u-text-left "><p>4.8</p></td><td class="u-text-left "> </td><td class="u-text-left "><p>1</p></td><td class="u-text-left "><p>1</p></td><td class="u-text-left "><p>4.8</p></td><td class="u-text-left "><p>1</p></td><td class="u-text-left "><p>1</p></td><td class="u-text-left "><p>12</p></td><td class="u-text-left "> </td><td class="u-text-left "> </td><td class="u-text-left "> </td></tr><tr><td class="u-text-left "><p><i>Hystrix</i> sp.</p></td><td class="u-text-left "> </td><td class="u-text-left "> </td><td class="u-text-left "> </td><td class="u-text-left "> </td><td class="u-text-left "> </td><td class="u-text-left "> </td><td class="u-text-left "><p>1</p></td><td class="u-text-left "><p>1</p></td><td class="u-text-left "><p>6</p></td><td class="u-text-left "> </td><td class="u-text-left "><p>1</p></td><td class="u-text-left "><p>1</p></td><td class="u-text-left "><p>6</p></td><td class="u-text-left "> </td><td class="u-text-left "> </td><td class="u-text-left "> </td><td class="u-text-left "> </td><td class="u-text-left "> </td><td class="u-text-left "> </td></tr><tr><td class="u-text-left "><p><i>Chelonia mydas</i></p></td><td class="u-text-left "><p>2</p></td><td class="u-text-left "><p>1</p></td><td class="u-text-left "><p>150</p></td><td class="u-text-left "> </td><td class="u-text-left "> </td><td class="u-text-left "> </td><td class="u-text-left "> </td><td class="u-text-left "> </td><td class="u-text-left "> </td><td class="u-text-left "> </td><td class="u-text-left "><p>2</p></td><td class="u-text-left "><p>1</p></td><td class="u-text-left "><p>150</p></td><td class="u-text-left "> </td><td class="u-text-left "> </td><td class="u-text-left "> </td><td class="u-text-left "> </td><td class="u-text-left "> </td><td class="u-text-left "> </td></tr><tr><td class="u-text-left "><p>Gadiformes</p></td><td class="u-text-left "><p>1</p></td><td class="u-text-left "><p>1</p></td><td class="u-text-left "> </td><td class="u-text-left "> </td><td class="u-text-left "> </td><td class="u-text-left "> </td><td class="u-text-left "> </td><td class="u-text-left "> </td><td class="u-text-left "> </td><td class="u-text-left "> </td><td class="u-text-left "><p>1</p></td><td class="u-text-left "><p>1</p></td><td class="u-text-left "> </td><td class="u-text-left "> </td><td class="u-text-left "> </td><td class="u-text-left "> </td><td class="u-text-left "> </td><td class="u-text-left "> </td><td class="u-text-left "> </td></tr><tr><td class="u-text-left "><p>Total taxon</p></td><td class="u-text-left "><p>49</p></td><td class="u-text-left "><p>17</p></td><td class="u-text-left "><p>3781</p></td><td class="u-text-left "><p>15</p></td><td class="u-text-left "><p>3</p></td><td class="u-text-left "><p>533</p></td><td class="u-text-left "><p>13</p></td><td class="u-text-left "><p>10</p></td><td class="u-text-left "><p>2022.8</p></td><td class="u-text-left "><p>0</p></td><td class="u-text-left "><p>77</p></td><td class="u-text-left "><p>30</p></td><td class="u-text-left "><p>6336.8</p></td><td class="u-text-left "><p>61</p></td><td class="u-text-left "><p>13</p></td><td class="u-text-left "><p>2835</p></td><td class="u-text-left "><p>65</p></td><td class="u-text-left "><p>11</p></td><td class="u-text-left "><p>4384</p></td></tr><tr><td colspan="20"><p><b>Size class</b></p></td></tr><tr><td class="u-text-left "><p>Very large ungulate</p></td><td class="u-text-left "><p>1</p></td><td class="u-text-left "> </td><td class="u-text-left "> </td><td class="u-text-left "> </td><td class="u-text-left "> </td><td class="u-text-left "> </td><td class="u-text-left "> </td><td class="u-text-left "> </td><td class="u-text-left "> </td><td class="u-text-left "> </td><td class="u-text-left "><p>1</p></td><td class="u-text-left "> </td><td class="u-text-left "> </td><td class="u-text-left "> </td><td class="u-text-left "> </td><td class="u-text-left "> </td><td class="u-text-left "><p>8</p></td><td class="u-text-left "> </td><td class="u-text-left "> </td></tr><tr><td class="u-text-left "><p>Large ungulate</p></td><td class="u-text-left "> </td><td class="u-text-left "> </td><td class="u-text-left "> </td><td class="u-text-left "> </td><td class="u-text-left "> </td><td class="u-text-left "> </td><td class="u-text-left "> </td><td class="u-text-left "> </td><td class="u-text-left "> </td><td class="u-text-left "> </td><td class="u-text-left "> </td><td class="u-text-left "> </td><td class="u-text-left "> </td><td class="u-text-left "><p>1</p></td><td class="u-text-left "> </td><td class="u-text-left "> </td><td class="u-text-left "><p>2</p></td><td class="u-text-left "> </td><td class="u-text-left "> </td></tr><tr><td class="u-text-left "><p>Medium ungulate</p></td><td class="u-text-left "><p>1</p></td><td class="u-text-left "> </td><td class="u-text-left "> </td><td class="u-text-left "> </td><td class="u-text-left "> </td><td class="u-text-left "> </td><td class="u-text-left "><p>1</p></td><td class="u-text-left "> </td><td class="u-text-left "> </td><td class="u-text-left "> </td><td class="u-text-left "><p>2</p></td><td class="u-text-left "> </td><td class="u-text-left "> </td><td class="u-text-left "><p>1</p></td><td class="u-text-left "> </td><td class="u-text-left "> </td><td class="u-text-left "> </td><td class="u-text-left "> </td><td class="u-text-left "> </td></tr><tr><td class="u-text-left "><p>Small ungulate</p></td><td class="u-text-left "> </td><td class="u-text-left "> </td><td class="u-text-left "> </td><td class="u-text-left "> </td><td class="u-text-left "> </td><td class="u-text-left "> </td><td class="u-text-left "> </td><td class="u-text-left "> </td><td class="u-text-left "> </td><td class="u-text-left "> </td><td class="u-text-left "> </td><td class="u-text-left "> </td><td class="u-text-left "> </td><td class="u-text-left "> </td><td class="u-text-left "> </td><td class="u-text-left "> </td><td class="u-text-left "><p>1</p></td><td class="u-text-left "> </td><td class="u-text-left "> </td></tr><tr><td class="u-text-left "><p>Total size class</p></td><td class="u-text-left "><p>2</p></td><td class="u-text-left "><p>0</p></td><td class="u-text-left "><p>0</p></td><td class="u-text-left "><p>0</p></td><td class="u-text-left "><p>0</p></td><td class="u-text-left "><p>0</p></td><td class="u-text-left "><p>1</p></td><td class="u-text-left "><p>0</p></td><td class="u-text-left "><p>0</p></td><td class="u-text-left "><p>0</p></td><td class="u-text-left "><p>3</p></td><td class="u-text-left "><p>0</p></td><td class="u-text-left "><p>0</p></td><td class="u-text-left "><p>2</p></td><td class="u-text-left "><p>0</p></td><td class="u-text-left "><p>0</p></td><td class="u-text-left "><p>11</p></td><td class="u-text-left "><p>0</p></td><td class="u-text-left "><p>0</p></td></tr><tr><td colspan="20"><p><b>Indet</b>.</p></td></tr><tr><td class="u-text-left "><p>Indet. mammal</p></td><td class="u-text-left "><p>200</p></td><td class="u-text-left "> </td><td class="u-text-left "> </td><td class="u-text-left "><p>10</p></td><td class="u-text-left "> </td><td class="u-text-left "> </td><td class="u-text-left "> </td><td class="u-text-left "> </td><td class="u-text-left "> </td><td class="u-text-left "><p>269</p></td><td class="u-text-left "><p>479</p></td><td class="u-text-left "> </td><td class="u-text-left "> </td><td class="u-text-left "> </td><td class="u-text-left "> </td><td class="u-text-left "> </td><td class="u-text-left "><p>23</p></td><td class="u-text-left "> </td><td class="u-text-left "> </td></tr><tr><td class="u-text-left "><p><b>Grand Total</b></p></td><td class="u-text-left "><p><b>251</b></p></td><td class="u-text-left "><p><b>17</b></p></td><td class="u-text-left "><p><b>3781</b></p></td><td class="u-text-left "><p><b>25</b></p></td><td class="u-text-left "><p><b>3</b></p></td><td class="u-text-left "><p><b>533</b></p></td><td class="u-text-left "><p><b>14</b></p></td><td class="u-text-left "><p><b>10</b></p></td><td class="u-text-left "><p><b>2022.8</b></p></td><td class="u-text-left "><p><b>269</b></p></td><td class="u-text-left "><p><b>559</b></p></td><td class="u-text-left "><p><b>30</b></p></td><td class="u-text-left "><p><b>6336.8</b></p></td><td class="u-text-left "><p><b>63</b></p></td><td class="u-text-left "><p><b>13</b></p></td><td class="u-text-left "><p><b>2835</b></p></td><td class="u-text-left "><p><b>99</b></p></td><td class="u-text-left "><p><b>11</b></p></td><td class="u-text-left "><p><b>4384</b></p></td></tr></tbody></table></div></div><div class="c-article-table-footer"><ol>
                    <li>Number of Identified Specimens (NISP), Minimum Number of Individuals (MNI), and estimated edible biomass (kg) for all identified taxa at Naame, Nahr Ibrahim, and Ras el-Kelb.</li>
                  </ol></div></div><div class="u-text-right"><a class="c-article__pill-button" data-track="click" data-track-action="back to article" data-track-category="table" data-track-label="button" href="/articles/s43247-026-03926-w#Tab1"><span>Back to article page</span><svg width="16" height="16" focusable="false" role="img" aria-hidden="true" class="u-icon"><use xmlns:xlink="http://www.w3.org/1999/xlink" xlink:href="#icon-eds-i-chevron-right-small"></use></svg></a></div>
    </div>
</div>




    
        <nav class="c-header__dropdown" aria-labelledby="Explore-content" data-test="Explore-content" id="explore" data-track-component="nature-150-split-header">
            <div class="c-header__container">
                <h2 id="Explore-content" class="c-header__heading c-header__heading--js-hide">Explore content</h2>
                <ul class="c-header__list c-header__list--js-stack">
                    
                        
                            <li class="c-header__item">
                                <a class="c-header__link"
                                   href="/commsenv/research-articles"
                                   data-track="click"
                                   data-track-action="research articles"
                                   data-track-label="link"
                                   data-test="explore-nav-item">
                                    Research articles
                                </a>
                            </li>
                        
                            <li class="c-header__item">
                                <a class="c-header__link"
                                   href="/commsenv/reviews-and-analysis"
                                   data-track="click"
                                   data-track-action="reviews &amp; analysis"
                                   data-track-label="link"
                                   data-test="explore-nav-item">
                                    Reviews &amp; Analysis
                                </a>
                            </li>
                        
                            <li class="c-header__item">
                                <a class="c-header__link"
                                   href="/commsenv/news-and-comment"
                                   data-track="click"
                                   data-track-action="news &amp; comment"
                                   data-track-label="link"
                                   data-test="explore-nav-item">
                                    News &amp; Comment
                                </a>
                            </li>
                        
                            <li class="c-header__item">
                                <a class="c-header__link"
                                   href="/commsenv/collections"
                                   data-track="click"
                                   data-track-action="collections"
                                   data-track-label="link"
                                   data-test="explore-nav-item">
                                    Collections
                                </a>
                            </li>
                        
                    
                </ul>
                <ul class="c-header__list c-header__list--js-stack">
                    
                    
                    
                        <li class="c-header__item">
                            <a class="c-header__link"
                               href="https://twitter.com/commsearth"
                               data-track="click"
                               data-track-action="twitter"
                               data-track-label="link">Follow us on X
                            </a>
                        </li>
                    
                    
                    
                        <li class="c-header__item c-header__item--hide-lg">
                            <a class="c-header__link"
                               href="https://journal-alerts.springernature.com/subscribe?journal_id&#x3D;43247"
                               rel="nofollow"
                               data-track="nav_sign_up_for_alerts"
                               data-track-action="Sign up for alerts"
                               data-track-external
                               data-track-label="link (mobile dropdown)">Sign up for alerts<svg role="img" aria-hidden="true" focusable="false" height="18" viewBox="0 0 18 18" width="18" xmlns="http://www.w3.org/2000/svg"><path d="m4 10h2.5c.27614237 0 .5.2238576.5.5s-.22385763.5-.5.5h-3.08578644l-1.12132034 1.1213203c-.18753638.1875364-.29289322.4418903-.29289322.7071068v.1715729h14v-.1715729c0-.2652165-.1053568-.5195704-.2928932-.7071068l-1.7071068-1.7071067v-3.4142136c0-2.76142375-2.2385763-5-5-5-2.76142375 0-5 2.23857625-5 5zm3 4c0 1.1045695.8954305 2 2 2s2-.8954305 2-2zm-5 0c-.55228475 0-1-.4477153-1-1v-.1715729c0-.530433.21071368-1.0391408.58578644-1.4142135l1.41421356-1.4142136v-3c0-3.3137085 2.6862915-6 6-6s6 2.6862915 6 6v3l1.4142136 1.4142136c.3750727.3750727.5857864.8837805.5857864 1.4142135v.1715729c0 .5522847-.4477153 1-1 1h-4c0 1.6568542-1.3431458 3-3 3-1.65685425 0-3-1.3431458-3-3z" fill="#fff"/></svg>
                            </a>
                        </li>
                    
                    
                        <li class="c-header__item c-header__item--hide-lg">
                            <a class="c-header__link"
                               href="https://www.nature.com/commsenv.rss"
                               data-track="click"
                               data-track-action="rss feed"
                               data-track-label="link">
                                <span>RSS feed</span>
                            </a>
                        </li>
                    
                </ul>
            </div>
        </nav>
    
    
        
            <nav class="c-header__dropdown" aria-labelledby="About-the-journal" id="about-the-journal" data-test="about-the-journal" data-track-component="nature-150-split-header">
                <div class="c-header__container">
                    <h2 id="About-the-journal" class="c-header__heading c-header__heading--js-hide">About the journal</h2>
                    <ul class="c-header__list c-header__list--js-stack">
                        
                            <li class="c-header__item">
                                <a class="c-header__link"
                                   href="/commsenv/aims"
                                   data-track="click"
                                   data-track-action="aims &amp; scope"
                                   data-track-label="link">
                                    Aims &amp; Scope
                                </a>
                            </li>
                        
                            <li class="c-header__item">
                                <a class="c-header__link"
                                   href="/commsenv/journal-information"
                                   data-track="click"
                                   data-track-action="journal information"
                                   data-track-label="link">
                                    Journal Information
                                </a>
                            </li>
                        
                            <li class="c-header__item">
                                <a class="c-header__link"
                                   href="/commsenv/editors"
                                   data-track="click"
                                   data-track-action="editors"
                                   data-track-label="link">
                                    Editors
                                </a>
                            </li>
                        
                            <li class="c-header__item">
                                <a class="c-header__link"
                                   href="/commsenv/open-access"
                                   data-track="click"
                                   data-track-action="open access fees and funding"
                                   data-track-label="link">
                                    Open Access Fees and Funding
                                </a>
                            </li>
                        
                            <li class="c-header__item">
                                <a class="c-header__link"
                                   href="/commsenv/journal-impact"
                                   data-track="click"
                                   data-track-action="journal metrics"
                                   data-track-label="link">
                                    Journal Metrics
                                </a>
                            </li>
                        
                            <li class="c-header__item">
                                <a class="c-header__link"
                                   href="/commsenv/calls-for-papers"
                                   data-track="click"
                                   data-track-action="calls for papers"
                                   data-track-label="link">
                                    Calls for Papers
                                </a>
                            </li>
                        
                            <li class="c-header__item">
                                <a class="c-header__link"
                                   href="/commsenv/editorial-board-alumni"
                                   data-track="click"
                                   data-track-action="alumni of our editorial board"
                                   data-track-label="link">
                                    Alumni of our Editorial Board
                                </a>
                            </li>
                        
                            <li class="c-header__item">
                                <a class="c-header__link"
                                   href="/commsenv/referees"
                                   data-track="click"
                                   data-track-action="referees"
                                   data-track-label="link">
                                    Referees
                                </a>
                            </li>
                        
                            <li class="c-header__item">
                                <a class="c-header__link"
                                   href="/commsenv/editorial-values-statement"
                                   data-track="click"
                                   data-track-action="editorial values statement"
                                   data-track-label="link">
                                    Editorial Values Statement
                                </a>
                            </li>
                        
                            <li class="c-header__item">
                                <a class="c-header__link"
                                   href="/commsenv/editorial-policies"
                                   data-track="click"
                                   data-track-action="editorial policies"
                                   data-track-label="link">
                                    Editorial policies
                                </a>
                            </li>
                        
                            <li class="c-header__item">
                                <a class="c-header__link"
                                   href="/commsenv/conferences"
                                   data-track="click"
                                   data-track-action="conferences"
                                   data-track-label="link">
                                    Conferences
                                </a>
                            </li>
                        
                            <li class="c-header__item">
                                <a class="c-header__link"
                                   href="/commsenv/contact"
                                   data-track="click"
                                   data-track-action="contact"
                                   data-track-label="link">
                                    Contact
                                </a>
                            </li>
                        
                    </ul>
                </div>
            </nav>
        

        
            <nav class="c-header__dropdown" aria-labelledby="Publish-with-us-label" id="publish-with-us" data-test="publish-with-us" data-track-component="nature-150-split-header">
                <div class="c-header__container">
                    <h2 id="Publish-with-us-label" class="c-header__heading c-header__heading--js-hide">Publish with us</h2>
                    <ul class="c-header__list c-header__list--js-stack">
                        
                            <li class="c-header__item">
                                <a class="c-header__link"
                                   href="/commsenv/submit"
                                   data-track="click"
                                   data-track-action="for authors"
                                   data-track-label="link">
                                    For authors
                                </a>
                            </li>
                        
                        
                            <li class="c-header__item">
                                <a class="c-header__link" data-test="nature-author-services"
                                   data-track="nav_language_services"
                                   data-track-context="header publish with us dropdown menu"
                                   data-track-action="manuscript author services"
                                   data-track-label="link manuscript author services"
                                   href="https://authorservices.springernature.com/go/sn/?utm_source=For+Authors&utm_medium=Website_Nature&utm_campaign=Platform+Experimentation+2022&utm_id=PE2022">
                                    Language editing services
                                </a>
                            </li>
                        
                        
                            <li class="c-header__item">
                                <a class="c-header__link"
                                   href="/commsenv/open-access-funding"
                                   data-test="funding-eligibility-link"
                                   data-track="click_explore_funding"
                                   data-track-context="header publish with us"
                                   data-track-action="funding eligibility">Open access funding</a>
                            </li>
                        
                        
                            <li class="c-header__item c-header__item--keyline">
                                <a class="c-header__link"
                                   href="https://submission.springernature.com/new-submission/43247/3"
                                   data-track="click_submit_manuscript"
                                   data-track-context="submit link in Nature header dropdown menu"
                                   data-track-action="submit manuscript"
                                   data-track-label="link (publish with us dropdown menu)"
                                   data-track-external
                                   data-gtm-criteo="submit-manuscript">Submit manuscript<svg role="img" aria-hidden="true" focusable="false" height="18" viewBox="0 0 18 18" width="18" xmlns="http://www.w3.org/2000/svg"><path d="m15 0c1.1045695 0 2 .8954305 2 2v5.5c0 .27614237-.2238576.5-.5.5s-.5-.22385763-.5-.5v-5.5c0-.51283584-.3860402-.93550716-.8833789-.99327227l-.1166211-.00672773h-9v3c0 1.1045695-.8954305 2-2 2h-3v10c0 .5128358.38604019.9355072.88337887.9932723l.11662113.0067277h7.5c.27614237 0 .5.2238576.5.5s-.22385763.5-.5.5h-7.5c-1.1045695 0-2-.8954305-2-2v-10.17157288c0-.53043297.21071368-1.0391408.58578644-1.41421356l3.82842712-3.82842712c.37507276-.37507276.88378059-.58578644 1.41421356-.58578644zm-.5442863 8.18867991 3.3545404 3.35454039c.2508994.2508994.2538696.6596433.0035959.909917-.2429543.2429542-.6561449.2462671-.9065387-.0089489l-2.2609825-2.3045251.0010427 7.2231989c0 .3569916-.2898381.6371378-.6473715.6371378-.3470771 0-.6473715-.2852563-.6473715-.6371378l-.0010428-7.2231995-2.2611222 2.3046654c-.2531661.2580415-.6562868.2592444-.9065605.0089707-.24295423-.2429542-.24865597-.6576651.0036132-.9099343l3.3546673-3.35466731c.2509089-.25090888.6612706-.25227691.9135302-.00001728zm-.9557137-3.18867991c.2761424 0 .5.22385763.5.5s-.2238576.5-.5.5h-6c-.27614237 0-.5-.22385763-.5-.5s.22385763-.5.5-.5zm-8.5-3.587-3.587 3.587h2.587c.55228475 0 1-.44771525 1-1zm8.5 1.587c.2761424 0 .5.22385763.5.5s-.2238576.5-.5.5h-6c-.27614237 0-.5-.22385763-.5-.5s.22385763-.5.5-.5z" fill="#fff"/></svg>
                                </a>
                            </li>
                        
                    </ul>
                </div>
            </nav>
        
    
    <script>
        window.dataLayer = window.dataLayer || [];
        window.dataLayer.push({
            page: {
                content: {
                    fundingWidget: "true",
                        }
                    }
                });
    </script>


<div id="search-menu" class="c-header__dropdown c-header__dropdown--full-width" data-track-component="nature-150-split-header">
    <div class="c-header__container">
        <h2 class="c-header__visually-hidden">Search</h2>
        <form class="c-header__search-form" action="/search" method="get" role="search" autocomplete="off" data-test="inline-search">
            <label class="c-header__heading" for="keywords">Search articles by subject, keyword or author</label>
            <div class="c-header__search-layout c-header__search-layout--max-width">
                <div>
                    <input type="text" required="" class="c-header__input" id="keywords" name="q" value="">
                </div>
                <div class="c-header__search-layout">
                    <div>
                        <label for="results-from" class="c-header__visually-hidden">Show results from</label>
                        <select id="results-from" name="journal" class="c-header__select">
                            
                                
                                    <option value="" selected>All journals</option>
                                    <option value="commsenv">This journal</option>
                                
                            
                        </select>
                    </div>
                    <div>
                        <button type="submit" class="c-header__search-button">Search</button>
                    </div>
                </div>

            </div>
        </form>

        <div class="c-header__flush">
            <a class="c-header__link" href="/search/advanced"
               data-track="click" data-track-action="advanced search" data-track-label="link">
                Advanced search
            </a>
        </div>

        <h3 class="c-header__heading c-header__heading--keyline">Quick links</h3>
        <ul class="c-header__list">
            <li><a class="c-header__link" href="/subjects" data-track="click" data-track-action="explore articles by subject" data-track-label="link">Explore articles by subject</a></li>
            <li><a class="c-header__link" href="/naturecareers" data-track="click" data-track-action="find a job" data-track-label="link">Find a job</a></li>
            <li><a class="c-header__link" href="/authors/index.html" data-track="click" data-track-action="guide to authors" data-track-label="link">Guide to authors</a></li>
            <li><a class="c-header__link" href="/authors/editorial_policies/" data-track="click" data-track-action="editorial policies" data-track-label="link">Editorial policies</a></li>
        </ul>
    </div>
</div>

<footer class="composite-layer" itemscope itemtype="http://schema.org/Periodical">
        <meta itemprop="publisher" content="Springer Nature">
        

        <div class="u-mt-16 u-mb-16">
    <div class="u-container">
        <div class="u-display-flex u-flex-wrap u-justify-content-space-between">
            

            <div class="c-meta u-ma-0 u-flex-shrink" data-test="journal-meta-data">
                <p class="c-meta__item c-meta__type u-mt-0">
                    <span itemprop="name">
                        Communications Earth &amp; Environment
                    </span>
                    (<i itemprop="alternateName">Commun Earth Environ</i>)
                </p>
                
    
        <p class="c-meta__item u-mt-0">
            <abbr title="International Standard Serial Number">ISSN</abbr> <span itemprop="issn">2662-4435</span> (online)
        </p>
    

                
    

            </div>
        </div>
    </div>
</div>

    <div class="c-footer">
        <div class="u-hide-print" data-track-component="footer">
    <h2 class="u-visually-hidden">nature.com footer links</h2>
    <div class="c-footer__container">
        <div class="c-footer__grid c-footer__group--separator">
            <div class="c-footer__group">
                <h3 class="c-footer__heading u-mt-0">About Nature Portfolio</h3>
                <ul class="c-footer__list">
                    <li class="c-footer__item"><a class="c-footer__link"
                                                  href="https://www.nature.com/npg_/company_info/index.html"
                                                  data-track="click" data-track-action="about us"
                                                  data-track-label="link">About us</a></li>
                    <li class="c-footer__item"><a class="c-footer__link"
                                                  href="https://www.nature.com/npg_/press_room/press_releases.html"
                                                  data-track="click" data-track-action="press releases"
                                                  data-track-label="link">Press releases</a></li>
                    <li class="c-footer__item"><a class="c-footer__link" href="https://press.nature.com/"
                                                  data-track="click" data-track-action="press office"
                                                  data-track-label="link">Press office</a></li>
                    <li class="c-footer__item"><a class="c-footer__link" href="https://support.nature.com/support/home"
                                                  data-track="click" data-track-action="contact us"
                                                  data-track-label="link">Contact us</a></li>
                </ul>
            </div>

            <div class="c-footer__group">
                <h3 class="c-footer__heading u-mt-0">Discover content</h3>
                <ul class="c-footer__list">
                    <li class="c-footer__item"><a class="c-footer__link" href="https://www.nature.com/siteindex"
                                                  data-track="click" data-track-action="journals a-z"
                                                  data-track-label="link">Journals A-Z</a></li>
                    <li class="c-footer__item"><a class="c-footer__link" href="https://www.nature.com/subjects"
                                                  data-track="click" data-track-action="article by subject"
                                                  data-track-label="link">Articles by subject</a></li>
                    <li class="c-footer__item"><a class="c-footer__link" href="https://www.protocols.io/"
                                                  data-track="click" data-track-action="protocols.io"
                                                  data-track-label="link">protocols.io</a></li>
                    <li class="c-footer__item"><a class="c-footer__link" href="https://www.natureindex.com/"
                                                  data-track="click" data-track-action="nature index"
                                                  data-track-label="link">Nature Index</a></li>
                    
                </ul>
            </div>

            <div class="c-footer__group">
                <h3 class="c-footer__heading u-mt-0">Publishing policies</h3>
                <ul class="c-footer__list">
                    <li class="c-footer__item"><a class="c-footer__link"
                                                  href="https://www.nature.com/authors/editorial_policies"
                                                  data-track="click" data-track-action="Nature portfolio policies"
                                                  data-track-label="link">Nature portfolio policies</a></li>
                    <li class="c-footer__item"><a class="c-footer__link"
                                                  href="https://www.nature.com/nature-portfolio/for-authors/openaccess"
                                                  data-track="click" data-track-action="open access"
                                                  data-track-label="link">Open access</a></li>
                </ul>
            </div>

            <div class="c-footer__group">
                <h3 class="c-footer__heading u-mt-0">Author &amp; Researcher services</h3>
                <ul class="c-footer__list">
                    <li class="c-footer__item"><a class="c-footer__link" href="https://www.nature.com/reprints"
                                                  data-track="click" data-track-action="reprints and permissions"
                                                  data-track-label="link">Reprints &amp; permissions</a></li>
                    <li class="c-footer__item"><a class="c-footer__link"
                                                  href="https://www.springernature.com/gp/authors/research-data"
                                                  data-track="click" data-track-action="data research service"
                                                  data-track-label="link">Research data</a></li>
                    <li class="c-footer__item"><a class="c-footer__link"
                                                  href="https://authorservices.springernature.com/language-editing/"
                                                  data-track="click" data-track-action="language editing"
                                                  data-track-label="link">Language editing</a></li>
                    <li class="c-footer__item"><a class="c-footer__link"
                                                  href="https://authorservices.springernature.com/scientific-editing/"
                                                  data-track="click" data-track-action="scientific editing"
                                                  data-track-label="link">Scientific editing</a></li>
                    <li class="c-footer__item"><a class="c-footer__link" href="https://masterclasses.nature.com/"
                                                  data-track="click" data-track-action="nature masterclasses"
                                                  data-track-label="link">Nature Masterclasses</a></li>
                    <li class="c-footer__item"><a class="c-footer__link" href="https://solutions.springernature.com/"
                                                  data-track="click" data-track-action="research solutions"
                                                  data-track-label="link">Research Solutions</a></li>
                </ul>
            </div>

            <div class="c-footer__group">
                <h3 class="c-footer__heading u-mt-0">Libraries &amp; institutions</h3>
                <ul class="c-footer__list">
                    <li class="c-footer__item"><a class="c-footer__link"
                                                  href="https://www.springernature.com/gp/librarians/tools-services"
                                                  data-track="click" data-track-action="librarian service and tools"
                                                  data-track-label="link">Librarian service &amp; tools</a></li>
                    <li class="c-footer__item"><a class="c-footer__link"
                                                  href="https://www.springernature.com/gp/librarians/manage-your-account/librarianportal"
                                                  data-track="click" data-track-action="librarian portal"
                                                  data-track-label="link">Librarian portal</a></li>
                    <li class="c-footer__item"><a class="c-footer__link"
                                                  href="https://www.nature.com/openresearch/about-open-access/information-for-institutions"
                                                  data-track="click" data-track-action="open research"
                                                  data-track-label="link">Open research</a></li>
                    <li class="c-footer__item"><a class="c-footer__link"
                                                  href="https://www.springernature.com/gp/librarians/recommend-to-your-library"
                                                  data-track="click" data-track-action="Recommend to library"
                                                  data-track-label="link">Recommend to library</a></li>
                </ul>
            </div>

            <div class="c-footer__group">
                <h3 class="c-footer__heading u-mt-0">Advertising &amp; partnerships</h3>
                <ul class="c-footer__list">
                    <li class="c-footer__item"><a class="c-footer__link"
                                                  href="https://partnerships.nature.com/product/digital-advertising/"
                                                  data-track="click" data-track-action="advertising"
                                                  data-track-label="link">Advertising</a></li>
                    <li class="c-footer__item"><a class="c-footer__link" href="https://partnerships.nature.com/"
                                                  data-track="click" data-track-action="partnerships and services"
                                                  data-track-label="link">Partnerships &amp; Services</a></li>
                    <li class="c-footer__item"><a class="c-footer__link"
                                                  href="https://partnerships.nature.com/media-kits/" data-track="click"
                                                  data-track-action="media kits" data-track-label="link">Media kits</a>
                    </li>
                    <li class="c-footer__item"><a class="c-footer__link"
                                                  href="https://partnerships.nature.com/product/branded-content-native-advertising/"
                                                  data-track-action="branded content" data-track-label="link">Branded
                        content</a></li>
                </ul>
            </div>

            <div class="c-footer__group">
                <h3 class="c-footer__heading u-mt-0">Professional development</h3>
                <ul class="c-footer__list">
                    <li class="c-footer__item"><a class="c-footer__link" href="https://www.nature.com/immersive/natureawards/index.html"
                                                  data-track="click" data-track-action="nature awards"
                                                  data-track-label="link">Nature Awards</a></li>
                    <li class="c-footer__item"><a class="c-footer__link" href="https://www.nature.com/naturecareers/"
                                                  data-track="click" data-track-action="nature careers"
                                                  data-track-label="link">Nature Careers</a></li>
                    <li class="c-footer__item"><a class="c-footer__link" href="https://conferences.nature.com"
                                                  data-track="click" data-track-action="nature conferences"
                                                  data-track-label="link">Nature<span class="u-visually-hidden"> </span>
                        Conferences</a></li>
                </ul>
            </div>

            <div class="c-footer__group">
                <h3 class="c-footer__heading u-mt-0">Regional websites</h3>
                <ul class="c-footer__list">
                    <li class="c-footer__item"><a class="c-footer__link" href="https://www.nature.com/natafrica"
                                                  data-track="click" data-track-action="nature africa"
                                                  data-track-label="link">Nature Africa</a></li>
                    <li class="c-footer__item"><a class="c-footer__link" href="http://www.naturechina.com"
                                                  data-track="click" data-track-action="nature china"
                                                  data-track-label="link">Nature China</a></li>
                    <li class="c-footer__item"><a class="c-footer__link" href="https://www.nature.com/nindia"
                                                  data-track="click" data-track-action="nature india"
                                                  data-track-label="link">Nature India</a></li>
                    <li class="c-footer__item"><a class="c-footer__link" href="https://www.natureasia.com/ja-jp"
                                                  data-track="click" data-track-action="nature japan"
                                                  data-track-label="link">Nature Japan</a></li>
                    <li class="c-footer__item"><a class="c-footer__link" href="https://www.nature.com/nmiddleeast"
                                                  data-track="click" data-track-action="nature middle east"
                                                  data-track-label="link">Nature Middle East</a></li>
                </ul>
            </div>

        </div>
    </div>
    <div class="c-footer__container">
        <ul class="c-footer__links">
            <li class="c-footer__item"><a class="c-footer__link" href="https://www.nature.com/info/privacy"
                                          data-track="click" data-track-action="privacy policy" data-track-label="link">Privacy
                Policy</a></li>
            <li class="c-footer__item"><a class="c-footer__link" href="https://www.nature.com/info/cookies"
                                          data-track="click" data-track-action="use of cookies" data-track-label="link">Use
                of cookies</a></li>
            <li class="c-footer__item">
                <button class="optanon-toggle-display c-footer__link" onclick="javascript:;"
                        data-cc-action="preferences" data-track="click" data-track-action="manage cookies"
                        data-track-label="link">Your privacy choices/Manage cookies
                </button>
            </li>
            <li class="c-footer__item"><a class="c-footer__link" href="https://www.nature.com/info/legal-notice"
                                          data-track="click" data-track-action="legal notice" data-track-label="link">Legal
                notice</a></li>
            <li class="c-footer__item"><a class="c-footer__link"
                                          href="https://www.nature.com/info/accessibility-statement" data-track="click"
                                          data-track-action="accessibility statement" data-track-label="link">Accessibility
                statement</a></li>
            <li class="c-footer__item"><a class="c-footer__link" href="https://www.nature.com/info/terms-and-conditions"
                                          data-track="click" data-track-action="terms and conditions"
                                          data-track-label="link">Terms &amp; Conditions</a></li>
            <li class="c-footer__item"><a class="c-footer__link" href="https://www.springernature.com/ccpa"
                                          data-track="click" data-track-action="california privacy statement"
                                          data-track-label="link">Your US state privacy rights</a></li>
            
        </ul>
    </div>
</div>


        <div class="c-footer__container">
    <a href="https://www.springernature.com/" class="c-footer__link">
        <img src="/oscar-static/images/logos/sn-logo-white-c8f7a9c061.svg" alt="Springer Nature" loading="lazy" width="200" height="20"/>
    </a>
    <p class="c-footer__legal" data-test="copyright">&copy; 2026 Springer Nature Limited</p>
</div>

    </div>
    <div class="u-visually-hidden" aria-hidden="true">
    
    <svg xmlns="http://www.w3.org/2000/svg" xmlns:xlink="http://www.w3.org/1999/xlink"><defs><path id="a" d="M0 .74h56.72v55.24H0z"/></defs><symbol id="icon-access" viewBox="0 0 18 18"><path fill-rule="evenodd" d="M14 8a1 1 0 0 1 1 1v7h2.5a.5.5 0 0 1 .5.5V18H0v-1.5a.5.5 0 0 1 .5-.5H3V9a1 1 0 1 1 2 0v7h8V9a1 1 0 0 1 1-1M6 8l2 1v5l-2 1zm6 0v7l-2-1V9zM9.573.401l7.036 4.925A.92.92 0 0 1 16.081 7H1.92a.92.92 0 0 1-.528-1.674L8.427.401a1 1 0 0 1 1.146 0M9 2.441 5.345 5h7.31z"/></symbol><symbol id="icon-account" viewBox="0 0 18 18"><path fill-rule="evenodd" d="M10.238 16.905a7.96 7.96 0 0 0 3.53-1.48c-.874-2.514-2.065-3.936-3.768-4.319V9.83a3.001 3.001 0 1 0-2 0v1.277c-1.703.383-2.894 1.805-3.767 4.319A7.96 7.96 0 0 0 9 17q.629 0 1.238-.095m4.342-2.172a8 8 0 1 0-11.16 0c.757-2.017 1.84-3.608 3.49-4.322a4 4 0 1 1 4.182 0c1.649.714 2.731 2.305 3.488 4.322M9 18A9 9 0 1 1 9 0a9 9 0 0 1 0 18"/></symbol><symbol id="icon-alert" viewBox="0 0 18 18"><path fill-rule="evenodd" d="M4 10h2.5a.5.5 0 1 1 0 1H3.414l-1.121 1.121a1 1 0 0 0-.293.707V13h14v-.172a1 1 0 0 0-.293-.707L14 10.414V7A5 5 0 0 0 4 7zm3 4a2 2 0 1 0 4 0zm-5 0a1 1 0 0 1-1-1v-.172a2 2 0 0 1 .586-1.414L3 10V7a6 6 0 1 1 12 0v3l1.414 1.414A2 2 0 0 1 17 12.828V13a1 1 0 0 1-1 1h-4a3 3 0 0 1-6 0z"/></symbol><symbol id="icon-arrow-broad" viewBox="0 0 16 16"><path fill-rule="evenodd" d="M7.897 12.028v-7.69l-2.45 2.446c-.387.388-1.009.395-1.385.02a.986.986 0 0 1 0-1.397l4.123-4.118a.99.99 0 0 1 1.398 0l4.123 4.118a.976.976 0 0 1 .016 1.38.99.99 0 0 1-1.401-.002l-2.45-2.447v8.676c0 .541-.437.98-.985.982L.987 14a.987.987 0 1 1 0-1.972z"/></symbol><symbol id="icon-arrow-down" viewBox="0 0 16 16"><path fill-rule="evenodd" d="m3.283 11.53 4.031 4.176a.943.943 0 0 0 1.367 0l4.031-4.176c.378-.391.384-1.02.016-1.4a.94.94 0 0 0-1.37.003l-2.395 2.482V1L8.956.883C8.901.386 8.493 0 7.998 0s-.903.386-.959.883L7.033 1v11.615l-2.396-2.482c-.379-.393-.986-.4-1.354-.02a1.027 1.027 0 0 0 0 1.417"/></symbol><symbol id="icon-arrow-left" viewBox="0 0 16 16"><path fill-rule="evenodd" d="M4.47 3.283.294 7.314a.943.943 0 0 0 0 1.367l4.176 4.031c.391.378 1.02.384 1.4.016a.94.94 0 0 0-.003-1.37L3.385 8.963H15l.117-.007c.497-.055.883-.463.883-.958s-.386-.903-.883-.959L15 7.033H3.385l2.482-2.396c.393-.379.4-.986.02-1.354a1.027 1.027 0 0 0-1.417 0"/></symbol><symbol id="icon-arrow-right" viewBox="0 0 16 16"><path fill-rule="evenodd" d="m11.53 12.717 4.176-4.031a.943.943 0 0 0 0-1.367L11.53 3.288c-.391-.378-1.02-.384-1.4-.016a.94.94 0 0 0 .003 1.37l2.482 2.395H1l-.117.007C.386 7.099 0 7.507 0 8.002s.386.903.883.959L1 8.967h11.615l-2.482 2.396c-.393.379-.4.986-.02 1.354a1.027 1.027 0 0 0 1.417 0"/></symbol><symbol id="icon-arrow-sub" viewBox="0 0 16 16"><path fill-rule="evenodd" d="M7.897 4.972v7.69l-2.45-2.446c-.387-.388-1.009-.395-1.385-.02a.986.986 0 0 0 0 1.397l4.123 4.118a.99.99 0 0 0 1.398 0l4.123-4.118a.976.976 0 0 0 .016-1.38.99.99 0 0 0-1.401.002l-2.45 2.447V3.986a.98.98 0 0 0-.985-.982L.987 3a.987.987 0 1 0 0 1.972z"/></symbol><symbol id="icon-arrow-up" viewBox="0 0 16 16"><path fill-rule="evenodd" d="M12.717 4.47 8.686.294a.943.943 0 0 0-1.367 0L3.288 4.47c-.378.391-.384 1.02-.016 1.4a.94.94 0 0 0 1.37-.003l2.395-2.482V15l.007.117c.055.497.463.883.958.883s.903-.386.959-.883L8.967 15V3.385l2.396 2.482c.379.393.986.4 1.354.02a1.027 1.027 0 0 0 0-1.417"/></symbol><symbol id="icon-article" viewBox="0 0 18 18"><path fill-rule="evenodd" d="M13 15V2.01q-.002-.011.001-.01H2v13.006c0 .548.446.994.994.994h10.274A2 2 0 0 1 13 15m-12 .006V2C1 1.445 1.447 1 1.999 1H13c.552 0 .999.452.999 1.01V5h3v9.991A2.003 2.003 0 0 1 15.006 17H2.994C1.894 17 1 16.107 1 15.006M14 6v9a1 1 0 0 0 2 0V6zM4 4h7v4H4zm1 1v2h5V5zM4 9h7v1H4zm0 2h7v1H4zm0 2h7v1H4z"/></symbol><symbol id="icon-audio" viewBox="0 0 18 18"><path fill-rule="evenodd" d="M13.096 13.559a.503.503 0 0 1-.707 0 .493.493 0 0 1 0-.702A5.41 5.41 0 0 0 13.998 9a5.41 5.41 0 0 0-1.609-3.856.493.493 0 0 1 0-.701.503.503 0 0 1 .708 0A6.4 6.4 0 0 1 15 9a6.4 6.4 0 0 1-1.904 4.559m2.123 2.102a.503.503 0 0 1-.707 0 .493.493 0 0 1 0-.7A8.37 8.37 0 0 0 17 9a8.37 8.37 0 0 0-2.488-5.96c-.195-.193-.195-.507 0-.7s.513-.194.708 0A9.36 9.36 0 0 1 18 9a9.36 9.36 0 0 1-2.78 6.661M1 11.976c-.552 0-1-.444-1-.992V7.016a.996.996 0 0 1 1-.992h2l5.42-3.84a1.005 1.005 0 0 1 1.395.231c.122.169.187.37.187.577v12.016a.996.996 0 0 1-1 .992c-.209 0-.412-.065-.582-.185L3 11.975zm0-.992h2.321l5.68 4.024V2.992l-5.68 4.024h-2.32z"/></symbol><symbol id="icon-block" viewBox="0 0 24 24"><path fill-rule="evenodd" d="M0 0h24v24H0z"/></symbol><symbol id="icon-book" viewBox="0 0 18 18"><path fill-rule="evenodd" d="M4 13V2h1v11h11V2H3a1 1 0 0 0-1 1v10.268A2 2 0 0 1 3 13zm12 1H3a1 1 0 0 0 0 2h13zm0 3H3a2 2 0 0 1-2-2V3a2 2 0 0 1 2-2h13a1 1 0 0 1 1 1v14a1 1 0 0 1-1 1M7.5 4h6a.5.5 0 1 1 0 1h-6a.5.5 0 0 1 0-1m1 2h4a.5.5 0 1 1 0 1h-4a.5.5 0 0 1 0-1"/></symbol><symbol id="icon-broad" viewBox="0 0 24 24"><path fill-rule="evenodd" d="M11 16.995v-7.8l-2.482 2.482c-.392.393-1.022.4-1.403.02a1 1 0 0 1 0-1.417l4.177-4.176a1 1 0 0 1 1.416 0l4.177 4.176a.99.99 0 0 1 .016 1.4 1 1 0 0 1-1.42-.003L13 9.195v8.8c0 .55-.443.995-.998.996L4 18.995a1 1 0 0 1 0-2z"/></symbol><symbol id="icon-calendar" viewBox="0 0 18 18"><path fill-rule="evenodd" d="M12.5 0c.276 0 .5.215.5.49V1h2c1.107 0 2 .895 2 2v12c0 1.107-.895 2-2 2H3c-1.107 0-2-.895-2-2V3c0-1.107.895-2 2-2h1v1H3c-.554 0-1 .446-1 1v3h14V3c0-.554-.446-1-1-1h-2v1.51a.5.5 0 0 1-.5.49.49.49 0 0 1-.5-.49V.49a.5.5 0 0 1 .5-.49M16 7H2v8c0 .554.446 1 1 1h12c.554 0 1-.446 1-1zM5 13v1H4v-1zm3 0v1H7v-1zm3 0v1h-1v-1zm-6-2v1H4v-1zm3 0v1H7v-1zm6 0v1h-1v-1zm-3 0v1h-1v-1zM8 9v1H7V9zm6 0v1h-1V9zm-3 0v1h-1V9zM5.5 0c.276 0 .5.215.5.49V1h5v1H6v1.51a.5.5 0 0 1-.5.49.49.49 0 0 1-.5-.49V.49A.5.5 0 0 1 5.5 0"/></symbol><symbol id="icon-cart" viewBox="0 0 18 18"><path d="M5 14a2 2 0 1 1 0 4 2 2 0 0 1 0-4m10 0a2 2 0 1 1 0 4 2 2 0 0 1 0-4M5 15a1 1 0 1 0 0 2 1 1 0 0 0 0-2m10 0a1 1 0 1 0 0 2 1 1 0 0 0 0-2M2.18 0a1 1 0 0 1 .98.804L3.4 2H16.76a1 1 0 0 1 .978 1.21l-1.29 5.986c-.102.468-.544.804-1.058.804H5.143c-.592 0-1.072.448-1.072 1 0 .513.414.936.947.993l.125.007h10.36a.498.498 0 0 1 0 .996L5.142 13C3.959 13 3 12.105 3 11c0-.663.345-1.25.877-1.614l-1.638-8.19a1 1 0 0 1-.02-.195L.5 1a.5.5 0 1 1 0-1zm14.532 3H3.599l1.205 6.025A2 2 0 0 1 5.143 9h10.27z"/></symbol><symbol id="icon-chevron-less" viewBox="0 0 10 10"><path fill-rule="evenodd" d="m5 3.414 3.293 3.293a1 1 0 0 0 1.414-1.414l-4-4a1 1 0 0 0-1.414 0l-4 4a1 1 0 0 0 1.414 1.414z"/></symbol><symbol id="icon-chevron-more" viewBox="0 0 10 10"><path fill-rule="evenodd" d="m5 6.586 3.293-3.293a1 1 0 0 1 1.414 1.414l-4 4a1 1 0 0 1-1.414 0l-4-4a1 1 0 1 1 1.414-1.414z"/></symbol><symbol id="icon-chevron-right" viewBox="0 0 10 10"><path fill-rule="evenodd" d="M4.706 4.033 2.292 1.637A.953.953 0 0 1 2.273.283a.98.98 0 0 1 1.378 0l4.063 4.031c.381.378.381.99 0 1.367L3.651 9.712a.97.97 0 0 1-1.362.016.96.96 0 0 1 .003-1.37l2.414-2.395L5.693 5z"/></symbol><symbol id="icon-circle-fill" viewBox="0 0 16 16"><path fill-rule="evenodd" d="M8 14A6 6 0 1 1 8 2a6 6 0 0 1 0 12"/></symbol><symbol id="icon-circle" viewBox="0 0 16 16"><path fill-rule="evenodd" d="M8 12a4 4 0 1 0 0-8 4 4 0 0 0 0 8m0 2A6 6 0 1 1 8 2a6 6 0 0 1 0 12"/></symbol><symbol id="icon-citation" viewBox="0 0 18 18"><path fill-rule="evenodd" d="M8.636 6a4 4 0 0 1 2.174 7.358 6.23 6.23 0 0 1 3.462 3.641h-1.077a5.22 5.22 0 0 0-2.769-2.718l-.79-.33v-1.023l.63-.41a3 3 0 1 0-3.26 0l.63.41v1.024l-.79.329a5.22 5.22 0 0 0-2.77 2.718H3a6.23 6.23 0 0 1 3.461-3.641A4 4 0 0 1 8.636 6m7.369-5C17.107 1 18 1.894 18 3.003v5.994A2 2 0 0 1 16.005 11L13 10.999v-1h3.005c.549 0 .995-.447.995-1.002V3.003A.997.997 0 0 0 16.005 2H1.995A1 1 0 0 0 1 3.003V9q0 1 1 1l2-.001v1H2c-1 0-2-1-2-2V3.004C0 1.897.893 1 1.995 1zM7.5 4a.5.5 0 1 1 0 1h-4a.5.5 0 0 1 0-1zm3 0a.5.5 0 1 1 0 1h-1a.5.5 0 0 1 0-1zm4 0a.5.5 0 1 1 0 1h-2a.5.5 0 0 1 0-1z"/></symbol><symbol id="icon-close" viewBox="0 0 16 16"><path fill-rule="evenodd" d="M2.297 12.277a1.007 1.007 0 0 0 0 1.427 1.006 1.006 0 0 0 1.426 0L8 9.425l4.277 4.277a1.007 1.007 0 0 0 1.427 0 1.006 1.006 0 0 0 0-1.426L9.425 8l4.277-4.277a1.007 1.007 0 0 0 0-1.427 1.006 1.006 0 0 0-1.426 0L8 6.575 3.723 2.297a1.007 1.007 0 0 0-1.427 0 1.006 1.006 0 0 0 0 1.426L6.575 8z"/></symbol><symbol id="icon-collections" viewBox="0 0 18 18"><path fill-rule="evenodd" d="M15 4a2 2 0 0 1 2 2v9a2 2 0 0 1-2 2H7a2 2 0 0 1-2-2h1a1 1 0 0 0 .883.993L7 16h8a1 1 0 0 0 .993-.883L16 15V6a1 1 0 0 0-.883-.993L15 5h-1V4zm-4-3a2 2 0 0 1 2 2v9a2 2 0 0 1-2 2H3a2 2 0 0 1-2-2V3a2 2 0 0 1 2-2zm0 1H3a1 1 0 0 0-.993.883L2 3v9a1 1 0 0 0 .883.993L3 13h8a1 1 0 0 0 .993-.883L12 12V3a1 1 0 0 0-.883-.993zM9.5 9a.5.5 0 0 1 0 1h-5a.5.5 0 0 1 0-1zm0-2a.5.5 0 0 1 0 1h-5a.5.5 0 0 1 0-1zm0-2a.5.5 0 0 1 0 1h-5a.5.5 0 0 1 0-1z"/></symbol><symbol id="icon-compare" viewBox="0 0 18 18"><path fill-rule="evenodd" d="M12 3a6 6 0 1 1-3 11.197A6 6 0 1 1 9 3.803a5.96 5.96 0 0 1 3-.803M6 4a5 5 0 1 0 2.085 9.546C6.808 12.446 6 10.817 6 9s.808-3.446 2.084-4.546A5 5 0 0 0 6 4m6 0c-.744 0-1.45.162-2.085.454C11.192 5.554 12 7.183 12 9s-.808 3.446-2.084 4.546A5 5 0 1 0 12 4m-1.416 7H7.416q.236.538.585 1.001h1.998q.35-.463.585-1M11 9H7q.001.515.1 1.001h3.8q.099-.486.1-1.001m-.416-2H7.416A5 5 0 0 0 7.1 8h3.8a5 5 0 0 0-.316-1M9.001 5l-.083.063A5 5 0 0 0 8 6h2a5 5 0 0 0-.999-1"/></symbol><symbol id="icon-download-file" viewBox="0 0 18 18"><path fill-rule="evenodd" d="M10.005 0c.55 0 1.318.323 1.707.712l4.576 4.576c.393.393.712 1.168.712 1.714v8.99C17 17.1 16.105 18 15.006 18H2.994A1.994 1.994 0 0 1 1 16.005V1.995C1 .893 1.887 0 3 0zm0 1H3c-.557 0-1 .443-1 .995v14.01c0 .55.445.995.994.995h12.012c.546 0 .994-.45.994-1.009V7.002c0-.283-.215-.803-.419-1.007L11.005 1.42c-.204-.204-.719-.419-1-.419M8.5 5c.276 0 .5.216.5.492v6.148l1.746-1.78a.497.497 0 0 1 .7-.006.5.5 0 0 1-.002.702l-2.591 2.591a.5.5 0 0 1-.706 0l-2.59-2.59a.5.5 0 0 1-.004-.704.49.49 0 0 1 .7.007L8 11.64V5.492C8 5.22 8.232 5 8.5 5"/></symbol><symbol id="icon-download" viewBox="0 0 16 16"><path fill-rule="evenodd" d="M12.998 13a.999.999 0 1 1 0 2H3.002A1.006 1.006 0 0 1 2 14c0-.557.449-1 1.002-1zM8 1c.552 0 1 .445 1 .996v6.802l2.482-2.482c.392-.393 1.022-.401 1.403-.02a1 1 0 0 1 0 1.417l-4.177 4.178a1 1 0 0 1-1.416 0L3.115 7.713a.99.99 0 0 1-.016-1.4 1 1 0 0 1 1.42.002L7 8.798V1.996C7 1.446 7.444 1 8 1"/></symbol><symbol id="icon-editors" viewBox="0 0 18 18"><path fill-rule="evenodd" d="M8.726 2.546A3 3 0 1 0 5.37 7.519l.63.409v1.024l-.79.329A5.22 5.22 0 0 0 2 14.099V15H1v-.901a6.22 6.22 0 0 1 3.825-5.741 4 4 0 1 1 4.976-6.213 5 5 0 0 0-1.075.4M6 17H5v-.901a6.22 6.22 0 0 1 3.825-5.741 4 4 0 1 1 4.349 0A6.22 6.22 0 0 1 17 16.099V17h-1v-.901a5.22 5.22 0 0 0-3.21-4.818l-.79-.33V9.929l.63-.409a3 3 0 1 0-3.26 0l.63.409v1.024l-.79.329A5.22 5.22 0 0 0 6 16.099z"/></symbol><symbol id="icon-email" viewBox="0 0 18 18"><path fill-rule="evenodd" d="M16.005 2A2 2 0 0 1 18 4.006v9.988A2 2 0 0 1 16.005 16H1.995A2 2 0 0 1 0 13.994V4.006A2 2 0 0 1 1.995 2zm0 1H1.995A1 1 0 0 0 1 4.006v9.988A1 1 0 0 0 1.995 15h14.01A1 1 0 0 0 17 13.994V4.006A1 1 0 0 0 16.005 3M16 5.557V7l-7 4-7-4V5.557l7 4z"/></symbol><symbol id="icon-error" viewBox="0 0 18 18"><path fill-rule="evenodd" d="M9 0a9 9 0 1 1 0 18A9 9 0 0 1 9 0m2.863 4.711L9 7.574 6.137 4.711a1.007 1.007 0 0 0-1.427 0 1.006 1.006 0 0 0 .001 1.426L7.574 9l-2.863 2.863a1.007 1.007 0 0 0 0 1.427 1.006 1.006 0 0 0 1.426-.001L9 10.426l2.863 2.863a1.007 1.007 0 0 0 1.427 0 1.006 1.006 0 0 0-.001-1.426L10.426 9l2.863-2.863a1.007 1.007 0 0 0 0-1.427 1.006 1.006 0 0 0-1.426.001"/></symbol><symbol id="icon-ethics" viewBox="0 0 18 18"><path fill-rule="evenodd" d="m6.764 1.414.833-.833a1.984 1.984 0 0 1 2.806 0l.833.833A2 2 0 0 0 12.65 2H14a2 2 0 0 1 2 2v1.35a2 2 0 0 0 .586 1.414l.833.833a1.984 1.984 0 0 1 0 2.806l-.833.833A2 2 0 0 0 16 12.65V14a2 2 0 0 1-2 2h-1.35a2 2 0 0 0-1.414.586l-.833.833a1.984 1.984 0 0 1-2.806 0l-.833-.833A2 2 0 0 0 5.35 16H4a2 2 0 0 1-2-2v-1.35a2 2 0 0 0-.586-1.414l-.833-.833a1.984 1.984 0 0 1 0-2.806l.833-.833A2 2 0 0 0 2 5.35V4a2 2 0 0 1 2-2h1.35a2 2 0 0 0 1.414-.586M5.35 3H4a1 1 0 0 0-1 1v1.35a3 3 0 0 1-.879 2.121l-.833.833a.984.984 0 0 0 0 1.392l.833.833A3 3 0 0 1 3 12.65V14a1 1 0 0 0 1 1h1.35a3 3 0 0 1 2.121.879l.833.833a.984.984 0 0 0 1.392 0l.833-.833A3 3 0 0 1 12.65 15H14a1 1 0 0 0 1-1v-1.35a3 3 0 0 1 .879-2.121l.833-.833a.984.984 0 0 0 0-1.392l-.833-.833A3 3 0 0 1 15 5.35V4a1 1 0 0 0-1-1h-1.35a3 3 0 0 1-2.121-.879l-.833-.833a.984.984 0 0 0-1.392 0l-.833.833A3 3 0 0 1 5.35 3m3.587 11.496a1 1 0 0 1-.064.003 5.5 5.5 0 0 1-2.759-.816.5.5 0 0 1 .526-.85 4.5 4.5 0 0 0 2.256.666q.026 0 .052.004L9 13.5a4.5 4.5 0 0 0 3.493-7.338.5.5 0 1 1 .775-.631A5.5 5.5 0 0 1 9 14.5zm1.58-10.784a.5.5 0 0 1-.276.961 4.5 4.5 0 0 0-1.156-.172C6.527 4.5 4.5 6.503 4.5 9c0 .627.128 1.235.373 1.796a.5.5 0 1 1-.917.4A5.5 5.5 0 0 1 3.5 9c0-3.052 2.477-5.5 5.594-5.5.486.009.963.08 1.422.212m-1.977 6.41 2.698-2.946a.5.5 0 0 1 .762.648l-3.016 3.343a.5.5 0 0 1-.693.047L6.36 9.592A.5.5 0 1 1 7 8.824z"/></symbol><symbol id="icon-expand"><path fill-rule="evenodd" d="M7.498 11.918a.997.997 0 0 0-.003-1.411.995.995 0 0 0-1.412-.003l-4.102 4.102v-3.51A1 1 0 0 0 .98 10.09.99.99 0 0 0 0 11.092V17c0 .554.448 1.002 1.002 1.002h5.907c.554 0 1.002-.45 1.002-1.003 0-.539-.45-.978-1.006-.978h-3.51zm3.005-5.835a.997.997 0 0 0 .003 1.412.995.995 0 0 0 1.411.003l4.103-4.103v3.51a1 1 0 0 0 1.001 1.006A.99.99 0 0 0 18 6.91V1.002A1 1 0 0 0 17 0h-5.907a1.003 1.003 0 0 0-1.002 1.003c0 .539.45.978 1.006.978h3.51z"/></symbol><symbol id="icon-explore" viewBox="0 0 18 18"><path fill-rule="evenodd" d="M9 17A8 8 0 1 0 9 1a8 8 0 0 0 0 16m0 1A9 9 0 1 1 9 0a9 9 0 0 1 0 18m0-2.5a.5.5 0 1 1 0-1 5.5 5.5 0 0 0 5.497-5.317.5.5 0 1 1 1 .032A6.5 6.5 0 0 1 9 15.5M8.71 2.506a.5.5 0 1 1 .043 1A5.5 5.5 0 0 0 3.5 9a.5.5 0 0 1-1 0 6.5 6.5 0 0 1 6.21-6.494m1.137 8.048-1.2-1.2a.5.5 0 1 1 .707-.708l1.2 1.2 1.6-4-4.506 1.802-1.803 4.507zM13.95 4.05l-2.67 6.673a1 1 0 0 1-.557.557L4.05 13.95l2.67-6.673a1 1 0 0 1 .557-.557z"/></symbol><symbol id="icon-filter" viewBox="0 0 16 16"><path d="M14.974 0C15.54 0 16 .448 16 1c0 .242-.09.476-.254.658L10.052 8v5.5a1 1 0 0 1-.41.8L7.59 15.8a1.044 1.044 0 0 1-1.437-.2 1 1 0 0 1-.205-.6V8L.254 1.658A.98.98 0 0 1 .35.248C.537.087.778 0 1.026 0zM9.052 8.5H6.947v6.491l.012.007.02.002.02-.007 2.054-1.5zM1.026 1l-.015.002L6.843 7.5h2.313l5.836-6.499z"/></symbol><symbol id="icon-home" viewBox="0 0 18 18"><path fill-rule="evenodd" d="m9 5-6 6v5h4v-4h4v4h4v-5zm7 6.586V16a1 1 0 0 1-1 1h-5v-4H8v4H3a1 1 0 0 1-1-1v-4.414a1 1 0 0 1-.707-.293l-.586-.586a1 1 0 0 1 0-1.414L9 1l8.293 8.293a1 1 0 0 1 0 1.414l-.586.586a1 1 0 0 1-.707.293M9 2.414 1.414 10l.586.586 7-7 7 7 .586-.586z"/></symbol><symbol id="icon-image" viewBox="0 0 18 18"><path fill-rule="evenodd" d="M10.005 0c.55 0 1.318.323 1.707.712l4.576 4.576c.393.393.712 1.168.712 1.714v8.99C17 17.1 16.105 18 15.006 18H2.994A1.994 1.994 0 0 1 1 16.005V1.995C1 .893 1.887 0 3 0zM6.508 10.175l-3.894 6.75a1 1 0 0 0 .38.075h10.603l-2.433-4.215-1.575 2.728zM15.006 17c.546 0 .994-.45.994-1.009V7.002c0-.283-.215-.803-.419-1.007L11.005 1.42c-.204-.204-.719-.419-1-.419H3c-.557 0-1 .443-1 .995v13.99l4.508-7.81 3.081 5.338 1.575-2.729L14.752 17zM12 6a2 2 0 1 1 0 4 2 2 0 0 1 0-4m0 1a1 1 0 1 0 0 2 1 1 0 0 0 0-2"/></symbol><symbol id="icon-info" viewBox="0 0 18 18"><path fill-rule="evenodd" d="M9 0a9 9 0 1 1 0 18A9 9 0 0 1 9 0m0 7H7.5l-.117.007a1 1 0 0 0-.112 1.967l.112.02L7.5 9H8v3h-.5l-.117.007a1 1 0 0 0-.857.764l-.02.112L6.5 13l.007.117a1 1 0 0 0 .764.857l.112.02L7.5 14h3l.117-.007a1 1 0 0 0 .112-1.967l-.112-.02L10.5 12H10V8l-.007-.117a1 1 0 0 0-.764-.857l-.112-.02zm0-3.25a1.25 1.25 0 1 0 0 2.5 1.25 1.25 0 0 0 0-2.5"/></symbol><symbol id="icon-institution" viewBox="0 0 18 18"><path fill-rule="evenodd" d="M7 17v-2h4v2h2v-3H5v3zM4 6.998H2.474a.5.5 0 0 1-.339-.868l1.232-1.132H1V17h3v-2H1v-1h3v-1h1V8.997H4zm10 0v2h-1V13h1v1h3v1h-3v2h3V4.999h-2.37l1.232 1.132a.5.5 0 0 1-.338.868zm3-3a1 1 0 0 1 1 1V18H0V4.998a1 1 0 0 1 1-1h3.455L8.66.131a.5.5 0 0 1 .677 0l4.205 3.865zm-4 3H5v1h8zm-2 6.001h1V9h-1zm-1 0V9H8v4zm-3 0V9H6v4zm8-4a1 1 0 0 1 1 1v2h-2v-2a1 1 0 0 1 1-1m-12 0a1 1 0 0 1 1 1v2H2v-2a1 1 0 0 1 1-1m5.999-7.82L3.757 5.998H14.24zM9 4.998a1 1 0 1 1 0-2 1 1 0 0 1 0 2M8 16v1h2v-1z"/></symbol><symbol id="icon-location" viewBox="0 0 18 18"><path fill-rule="evenodd" d="M9.395 16.269a32 32 0 0 0 2.333-2.53c1.402-1.702 2.432-3.362 2.936-4.872C14.886 8.2 15 7.574 15 7a6 6 0 0 0-6-6C5.636 1 3 3.602 3 7c0 .574.114 1.199.336 1.867.504 1.51 1.534 3.17 2.936 4.872A32 32 0 0 0 9 16.65zM9 18S2 12 2 7c0-4 3.134-7 7-7a7 7 0 0 1 7 7c0 5-7 11-7 11m0-8a3 3 0 1 1 0-6 3 3 0 0 1 0 6m0-1a2 2 0 1 0 0-4 2 2 0 0 0 0 4"/></symbol><symbol id="icon-minus" viewBox="0 0 16 16"><path fill-rule="evenodd" d="M2 7h12c.552 0 1 .444 1 1 0 .552-.445 1-1 1H2c-.552 0-1-.444-1-1 0-.552.445-1 1-1"/></symbol><symbol id="icon-newsletter" viewBox="0 0 18 18"><path fill-rule="evenodd" d="m9 11.848 2-1.143V9H7v1.705zm-3-1.714V8h6v2.134l3-1.714V2H3v6.42zM16 4.75l1.53.956a1 1 0 0 1 .47.848V15a2 2 0 0 1-2 2H2a2 2 0 0 1-2-2V6.554a1 1 0 0 1 .47-.848L2 4.75V2a1 1 0 0 1 1-1h12a1 1 0 0 1 1 1zm0 1.18V9l-7 4-7-4V5.93l-1 .624V15a1 1 0 0 0 1 1h14a1 1 0 0 0 1-1V6.554zM6 4h6v1H6zM5 6h8v1H5z"/></symbol><symbol id="icon-orcid" viewBox="0 0 18 18"><path fill-rule="evenodd" d="M9 1a8 8 0 1 1 0 16A8 8 0 0 1 9 1M6.099 6.273H4.68v7.171H6.1zm4.559.025H7.665v7.146h2.91q1.152 0 2.042-.445c.89-.445 1.051-.715 1.373-1.255q.484-.81.484-1.86 0-1.028-.481-1.852a3.3 3.3 0 0 0-1.35-1.278q-.87-.456-1.985-.456m-.19 1.08q1.182 0 1.88.67t.698 1.826q0 1.114-.693 1.803t-1.839.688H9.046V7.378zM5.382 3.667a.79.79 0 0 0-.577.253.8.8 0 0 0-.25.58q0 .336.25.59a.818.818 0 0 0 1.177.004.8.8 0 0 0 .25-.593q0-.351-.25-.593c-.25-.242-.366-.241-.6-.241"/></symbol><symbol id="icon-plus" viewBox="0 0 16 16"><path fill-rule="evenodd" d="M2 7h5V2c0-.552.444-1 1-1 .552 0 1 .445 1 1v5h5c.552 0 1 .444 1 1 0 .552-.445 1-1 1H9v5c0 .552-.444 1-1 1-.552 0-1-.445-1-1V9H2c-.552 0-1-.444-1-1 0-.552.445-1 1-1"/></symbol><symbol id="icon-print" viewBox="0 0 18 18"><path fill-rule="evenodd" d="M16.005 5H1.995A.997.997 0 0 0 1 6v6c0 .557.443 1 .995 1H3v-3h12v3h1.005c.55 0 .995-.447.995-1V6c0-.557-.443-1-.995-1M14 4V1.998C14 1.45 13.548 1 12.991 1H5.01C4.452 1 4 1.45 4 1.998V4zm1 10v2.002A2.005 2.005 0 0 1 12.991 18H5.01A2 2 0 0 1 3 16.002V14H1.995A1.99 1.99 0 0 1 0 12V6c0-1.105.893-2 1.995-2H3V1.998C3 .894 3.902 0 5.009 0h7.982C14.101 0 15 .898 15 1.998V4h1.005C17.107 4 18 4.887 18 6v6c0 1.105-.893 2-1.995 2zm-1-3H4v5.002c0 .555.447.998 1.009.998h7.982c.557 0 1.009-.45 1.009-.998zm-9 1h8v1H5zm0 2h5v1H5zm9-5a1 1 0 1 1 0-2 1 1 0 0 1 0 2"/></symbol><symbol id="icon-search" viewBox="0 0 22 22"><path fill-rule="evenodd" d="M21.697 20.261a1.03 1.03 0 0 1 .01 1.448 1.034 1.034 0 0 1-1.448-.01l-4.267-4.267A9.812 9.812 0 0 1 0 9.812a9.812 9.811 0 1 1 17.43 6.182zM9.812 18.222A8.41 8.41 0 1 0 9.81 1.403a8.41 8.41 0 0 0 0 16.82z"/></symbol><symbol id="icon-social-facebook" viewBox="0 0 24 24"><path fill-rule="evenodd" d="M6.004 20A2 2 0 0 1 4 18.006V5.994C4 4.893 4.895 4 5.994 4h12.012C19.107 4 20 4.895 20 5.994v12.012A1.99 1.99 0 0 1 17.997 20H15.04v-6.196h2.08l.31-2.415h-2.39V9.848c0-.7.194-1.176 1.196-1.176h1.28v-2.16l-.235-.025c-.344-.032-.95-.07-1.63-.07-1.843 0-3.105 1.125-3.105 3.191v1.781h-2.085v2.415h2.085V20z"/></symbol><symbol id="icon-social-twitter" viewBox="0 0 24 24"><path fill-rule="evenodd" d="M18.877 6.874a3.77 3.77 0 0 0 1.625-2.096 7.2 7.2 0 0 1-2.347.917A3.64 3.64 0 0 0 15.463 4.5c-2.04 0-3.693 1.696-3.693 3.786q0 .448.094.862C8.8 8.99 6.076 7.483 4.254 5.191c-.317.56-.5 1.211-.5 1.905 0 1.314.653 2.472 1.643 3.152a3.65 3.65 0 0 1-1.672-.473v.045c0 1.834 1.273 3.366 2.964 3.713a3.5 3.5 0 0 1-.975.133c-.236 0-.471-.023-.694-.067.471 1.507 1.832 2.604 3.45 2.633a7.3 7.3 0 0 1-4.59 1.62q-.446 0-.88-.051A10.3 10.3 0 0 0 8.661 19.5c6.793 0 10.506-5.771 10.506-10.775l-.009-.49A7.5 7.5 0 0 0 21 6.275a7.3 7.3 0 0 1-2.122.596z"/></symbol><symbol id="icon-social-youtube" viewBox="0 0 24 24"><path fill-rule="evenodd" d="m10.142 14.397-.001-5.193 4.863 2.606zm9.963-7.927c-.685-.737-1.452-.74-1.804-.783-2.519-.187-6.297-.187-6.297-.187-.008 0-3.786 0-6.305.187-.352.043-1.119.046-1.804.783-.54.56-.715 1.834-.715 1.834S3 9.8 3 11.296v1.402c0 1.496.18 2.991.18 2.991s.176 1.274.715 1.835c.685.736 1.585.713 1.985.79 1.44.142 6.12.186 6.12.186s3.782-.006 6.301-.193c.352-.043 1.119-.047 1.804-.783.539-.561.715-1.835.715-1.835s.18-1.495.18-2.991v-1.402c0-1.496-.18-2.992-.18-2.992s-.176-1.273-.715-1.834"/></symbol><symbol id="icon-subject-medicine" viewBox="0 0 18 18"><path fill-rule="evenodd" d="M12.5 8H6a3 3 0 0 0-3 3v1a3 3 0 0 0 3 3h1v-2h-.5a1.5 1.5 0 0 1 0-3H13a3 3 0 0 0 3-3V6a3 3 0 0 0-3-3h-2v2h1.5a1.5 1.5 0 0 1 0 3M7 7V6H3.5a2.5 2.5 0 0 1 0-5h1.028a3 3 0 0 1 1.342.317l1.133.567A2 2 0 0 1 11 2h2a4 4 0 0 1 4 4v1a4 4 0 0 1-4 4h-2v1h2a2 2 0 1 1 0 4h-2a2 2 0 1 1-4 0H6a4 4 0 0 1-4-4v-1a4 4 0 0 1 4-4zm0-2V2.943a2 2 0 0 1-.422-.154L5.422 2.21A2 2 0 0 0 4.528 2H3.5a1.5 1.5 0 0 0 0 3zm4 1v1h1.5a.5.5 0 1 0 0-1zm-1 1V2a1 1 0 1 0-2 0v5zm-2 4v5a1 1 0 0 0 2 0v-5zm3 2v2h2a1 1 0 0 0 0-2zm-4-1v-1h-.5a.5.5 0 1 0 0 1zM3.5 3h1a.5.5 0 0 1 0 1h-1a.5.5 0 0 1 0-1"/></symbol><symbol id="icon-success" viewBox="0 0 18 18"><path fill-rule="evenodd" d="M9 0a9 9 0 1 1 0 18A9 9 0 0 1 9 0m3.486 4.982-4.718 5.506L5.14 8.465a.99.99 0 0 0-1.423.133 1.06 1.06 0 0 0 .13 1.463l3.407 2.733a1 1 0 0 0 1.387-.133l5.385-6.334a1.06 1.06 0 0 0-.116-1.464.99.99 0 0 0-1.424.119"/></symbol><symbol id="icon-table" viewBox="0 0 18 18"><path fill-rule="evenodd" d="M16.005 2A2 2 0 0 1 18 4.006v9.988A2 2 0 0 1 16.005 16l-4.006-.001L12 16h-1l-.001-.001h-5L6 16H5l-.001-.001L1.995 16A2 2 0 0 1 0 13.994V4.006A2 2 0 0 1 1.995 2zM4.999 7H1v6.994A1 1 0 0 0 1.995 15H5zm6 0h-5v8h5zm5.006-4h-4.006v3H17v1h-5.001v7.999l4.006.001A1 1 0 0 0 17 13.994V4.006A1 1 0 0 0 16.005 3M3.5 12a.5.5 0 1 1 0 1h-1a.5.5 0 1 1 0-1zm12 0a.5.5 0 1 1 0 1h-2a.5.5 0 1 1 0-1zm-6 0a.5.5 0 1 1 0 1h-2a.5.5 0 1 1 0-1zm-6-2a.5.5 0 1 1 0 1h-1a.5.5 0 1 1 0-1zm12 0a.5.5 0 1 1 0 1h-2a.5.5 0 1 1 0-1zm-6 0a.5.5 0 1 1 0 1h-2a.5.5 0 1 1 0-1zm-6-2a.5.5 0 0 1 0 1h-1a.5.5 0 0 1 0-1zm12 0a.5.5 0 1 1 0 1h-2a.5.5 0 1 1 0-1zm-6 0a.5.5 0 0 1 0 1h-2a.5.5 0 0 1 0-1zm1.499-5h-5v3h5zm-6 0H1.995A1 1 0 0 0 1 4.006V6h3.999z"/></symbol><symbol id="icon-tick-circle" viewBox="0 0 24 24"><path fill-rule="evenodd" d="M12 2c5.523 0 10 4.477 10 10s-4.477 10-10 10S2 17.523 2 12 6.477 2 12 2m0 1a9 9 0 1 0 0 18 9 9 0 0 0 0-18m4.22 5.366c.361-.437.999-.49 1.424-.119s.477 1.028.115 1.465l-6.093 6.944a1 1 0 0 1-1.405.097l-3.897-3.367c-.43-.368-.487-1.023-.13-1.464s.994-.5 1.423-.133l3.111 2.7z"/></symbol><symbol id="icon-tick" viewBox="0 0 16 16"><path fill-rule="evenodd" d="M6.768 9.211 3.657 6.628c-.429-.352-1.066-.295-1.423.127s-.3 1.049.13 1.4l3.915 3.24a1 1 0 0 0 1.375-.096l6.105-6.66a.984.984 0 0 0-.115-1.402 1.02 1.02 0 0 0-1.424.113z"/></symbol><symbol id="icon-update" viewBox="0 0 18 18"><path fill-rule="evenodd" d="M1 13v1a1 1 0 0 0 1 1h14a1 1 0 0 0 1-1v-1h-1V3H2v10zm16-1h1v2a2 2 0 0 1-2 2H2a2 2 0 0 1-2-2v-2h1V3a1 1 0 0 1 1-1h14a1 1 0 0 1 1 1zm-1 0v1h-4.586l-1 1H7.586l-1-1H2v-1h5l1 1h2l1-1zM3 4h12v7H3zm1 1v5h10V5zm1 1h4v1H5zm0 2h4v1H5z"/></symbol><symbol id="icon-upload" viewBox="0 0 18 18"><path fill-rule="evenodd" d="M10.005 0c.55 0 1.318.323 1.707.712l4.576 4.576c.393.393.712 1.168.712 1.714v8.99C17 17.1 16.105 18 15.006 18H2.994A1.994 1.994 0 0 1 1 16.005V1.995C1 .893 1.887 0 3 0zm0 1H3c-.557 0-1 .443-1 .995v14.01c0 .55.445.995.994.995h12.012c.546 0 .994-.45.994-1.009V7.002c0-.283-.215-.803-.419-1.007L11.005 1.42c-.204-.204-.719-.419-1-.419M8.149 5.146a.5.5 0 0 1 .705 0l2.591 2.59c.195.196.19.516.003.704a.49.49 0 0 1-.7-.007l-1.746-1.78V12.8a.501.501 0 0 1-1 0V6.653l-1.747 1.78a.497.497 0 0 1-.7.006.5.5 0 0 1 .003-.702z"/></symbol><symbol id="icon-video" viewBox="0 0 18 18"><path fill-rule="evenodd" d="M16.005 2A2 2 0 0 1 18 4.006v9.988A2 2 0 0 1 16.005 16H1.995A2 2 0 0 1 0 13.994V4.006A2 2 0 0 1 1.995 2zm0 1H1.995A1 1 0 0 0 1 4.006v9.988A1 1 0 0 0 1.995 15h14.01A1 1 0 0 0 17 13.994V4.006A1 1 0 0 0 16.005 3m-8.31 2.25L12.3 7.99c.937.557.93 1.464 0 2.017l-4.604 2.74c-.937.557-1.696.165-1.696-.894v-5.71c0-1.05.767-1.446 1.696-.894m-.674.96v5.575c0 .3-.108.245.166.085l4.584-2.675c.305-.178.305-.216 0-.394L7.187 6.126c-.267-.156-.166-.207-.166.084"/></symbol><symbol id="icon-warning" viewBox="0 0 18 18"><path fill-rule="evenodd" d="M9 11.75a1.25 1.25 0 1 1 0 2.5 1.25 1.25 0 0 1 0-2.5M9.413 4a1 1 0 0 1 1 1l-.003.083-.334 4A1 1 0 0 1 9.08 10h-.16a1 1 0 0 1-.996-.917l-.334-4a1 1 0 0 1 .914-1.08l.041-.002zM9 18A9 9 0 1 1 9 0a9 9 0 0 1 0 18"/></symbol><symbol id="icon-ai-stars"><path d="M22.294 13.39c.941.536.941 1.945 0 2.482l-3.613 2.061c-.228.13-.415.325-.54.563l-1.976 3.768a1.33 1.33 0 0 1-2.38 0l-1.977-3.768a1.4 1.4 0 0 0-.539-.563l-3.614-2.061c-.94-.537-.94-1.946 0-2.482l3.614-2.061c.228-.13.415-.325.54-.563l1.976-3.768a1.33 1.33 0 0 1 2.38 0l1.977 3.768c.124.238.311.433.539.563zM10.08 4.861c1.044.508 1.044 2.056 0 2.564l-1.543.751c-.29.14-.521.383-.656.684l-.72 1.61a1.334 1.334 0 0 1-2.459 0l-.72-1.61a1.4 1.4 0 0 0-.656-.684l-1.543-.751c-1.044-.508-1.044-2.056 0-2.564l1.543-.751c.29-.14.521-.383.656-.684l.72-1.61a1.334 1.334 0 0 1 2.459 0l.72 1.61c.135.301.367.543.656.684z"/></symbol><symbol id="icon-chat-loading-animate" viewBox="0 0 24 24"><circle cx="4" cy="12" r="3"><animate id="b" attributeName="cy" begin="0;a.end+0.25s" calcMode="spline" dur="0.6s" keySplines=".33,.66,.66,1;.33,0,.66,.33" repeatCount="indefinite" values="12;6;12"/></circle><circle cx="12" cy="12" r="3"><animate attributeName="cy" begin="b.begin+0.1s" calcMode="spline" dur="0.6s" keySplines=".33,.66,.66,1;.33,0,.66,.33" repeatCount="indefinite" values="12;6;12"/></circle><circle cx="20" cy="12" r="3"><animate id="a" attributeName="cy" begin="b.begin+0.2s" calcMode="spline" dur="0.6s" keySplines=".33,.66,.66,1;.33,0,.66,.33" repeatCount="indefinite" values="12;6;12"/></circle></symbol><symbol id="icon-chat-loading-static" viewBox="0 0 24 24"><circle cx="4" cy="12" r="3"/><circle cx="12" cy="12" r="3"/><circle cx="20" cy="12" r="3"/></symbol><symbol id="icon-checklist-banner" viewBox="0 0 56.69 56.69"><path d="M0 0h56.69v56.69H0z" style="fill:none"/><clipPath id="b"><use xlink:href="#a" style="overflow:visible"/></clipPath><path d="M21.14 34.46c0-6.77 5.48-12.26 12.24-12.26s12.24 5.49 12.24 12.26-5.48 12.26-12.24 12.26c-6.76-.01-12.24-5.49-12.24-12.26zm19.33 10.66 10.23 9.22s1.21 1.09 2.3-.12l2.09-2.32s1.09-1.21-.12-2.3l-10.23-9.22m-19.29-5.92c0-4.38 3.55-7.94 7.93-7.94s7.93 3.55 7.93 7.94c0 4.38-3.55 7.94-7.93 7.94-4.38-.01-7.93-3.56-7.93-7.94zm17.58 12.99 4.14-4.81" style="clip-path:url(#b);fill:none;stroke:#01324b;stroke-width:2;stroke-linecap:round"/><path d="M8.26 9.75H28.6M8.26 15.98H28.6m-20.34 6.2h12.5m14.42-5.2V4.86s0-2.93-2.93-2.93H4.13s-2.93 0-2.93 2.93v37.57s0 2.93 2.93 2.93h15.01M8.26 9.75H28.6M8.26 15.98H28.6m-20.34 6.2h12.5" style="clip-path:url(#b);fill:none;stroke:#01324b;stroke-width:2;stroke-linecap:round;stroke-linejoin:round"/></symbol><symbol id="icon-chevron-down" viewBox="0 0 16 16"><path fill-rule="evenodd" d="m8 6.586 3.293-3.293a1 1 0 0 1 1.414 1.414l-4 4a1 1 0 0 1-1.414 0l-4-4a1 1 0 0 1 1.414-1.414z"/></symbol><symbol id="icon-eds-i-accesses-medium" viewBox="0 0 24 24"><path d="M15.59 1a1 1 0 0 1 .706.291l5.41 5.385a1 1 0 0 1 .294.709v13.077c0 .674-.269 1.32-.747 1.796a2.55 2.55 0 0 1-1.798.742H15a1 1 0 0 1 0-2h4.455a.55.55 0 0 0 .387-.16.54.54 0 0 0 .158-.378V7.8L15.178 3H5.545a.54.54 0 0 0-.538.451L5 3.538v8.607a1 1 0 0 1-2 0V3.538A2.54 2.54 0 0 1 5.545 1zM8 13c2.052 0 4.66 1.61 6.36 3.4l.124.141c.333.41.516.925.516 1.459 0 .6-.232 1.178-.64 1.599C12.666 21.388 10.054 23 8 23c-2.052 0-4.66-1.61-6.353-3.393A2.3 2.3 0 0 1 1 18c0-.6.232-1.178.64-1.6C3.34 14.61 5.948 13 8 13m0 2c-1.369 0-3.552 1.348-4.917 2.785A.3.3 0 0 0 3 18c0 .083.031.161.09.222C4.447 19.652 6.631 21 8 21s3.556-1.35 4.917-2.785A.3.3 0 0 0 13 18a.3.3 0 0 0-.048-.17l-.042-.052C11.553 16.348 9.369 15 8 15m0 1a2 2 0 1 1 0 4 2 2 0 0 1 0-4"/></symbol><symbol id="icon-eds-i-ai-spark-small" viewBox="0 0 16 16"><path fill-rule="evenodd" d="M9.902 4.512c.3.045.565.222.721.482l.07.137.855 2.078c.139.337.406.604.743.743l2.078.856.137.069a1.02 1.02 0 0 1 0 1.746l-.137.07-2.078.855a1.37 1.37 0 0 0-.743.743l-.856 2.078a1.02 1.02 0 0 1-1.815.137l-.07-.137-.855-2.078a1.37 1.37 0 0 0-.743-.743l-2.078-.856a1.02 1.02 0 0 1-.62-.79L4.5 9.75l.012-.152a1.02 1.02 0 0 1 .619-.79l2.078-.856c.337-.139.604-.406.743-.743l.856-2.078.069-.137A1.02 1.02 0 0 1 9.75 4.5zM9.34 7.779a2.87 2.87 0 0 1-1.56 1.56l-.997.411.996.41a2.87 2.87 0 0 1 1.56 1.56l.411.996.41-.995a2.87 2.87 0 0 1 1.56-1.56l.996-.411-.995-.41a2.87 2.87 0 0 1-1.56-1.56l-.411-.997zM4.25 1c.319 0 .61.169.77.437l.062.12.344.837c.127.308.372.553.68.68l.837.344a.9.9 0 0 1 0 1.664l-.837.344a1.25 1.25 0 0 0-.68.68l-.344.837a.9.9 0 0 1-1.664 0l-.344-.837a1.25 1.25 0 0 0-.68-.68l-.837-.344a.9.9 0 0 1 0-1.664l.837-.344c.308-.127.553-.372.68-.68l.344-.837.061-.12A.9.9 0 0 1 4.25 1m0 2.37a2.74 2.74 0 0 1-.88.88c.356.222.658.523.88.88a2.74 2.74 0 0 1 .88-.88 2.74 2.74 0 0 1-.88-.88" clip-rule="evenodd"/></symbol><symbol id="icon-eds-i-altmetric-medium" viewBox="0 0 24 24"><path d="M12 1c5.978 0 10.843 4.77 10.996 10.712l.004.306-.002.022-.002.248C22.843 18.23 17.978 23 12 23 5.925 23 1 18.075 1 12S5.925 1 12 1m-1.726 9.246L8.848 12.53a1 1 0 0 1-.718.461L8.003 13l-4.947.014a9.001 9.001 0 0 0 17.887-.001L16.553 13l-2.205 3.53a1 1 0 0 1-1.735-.068l-.05-.11zM12 3a9 9 0 0 0-8.947 8.013l4.391-.012L9.652 7.47a1 1 0 0 1 1.784.179l2.288 6.104 1.428-2.283a1 1 0 0 1 .722-.462l.129-.008 4.943.012A9 9 0 0 0 12 3"/></symbol><symbol id="icon-eds-i-arrow-right-medium" viewBox="0 0 24 24"><path d="m12.728 3.293 7.98 7.99a1 1 0 0 1 .281.561l.011.157c0 .32-.15.605-.384.788l-7.908 7.918a1 1 0 0 1-1.416-1.414L17.576 13H4a1 1 0 0 1 0-2h13.598l-6.285-6.293a1 1 0 0 1-.082-1.32l.083-.095a1 1 0 0 1 1.414.001"/></symbol><symbol id="icon-eds-i-arrow-right-small" viewBox="0 0 16 16"><path d="m8.707 1.293 6 6 .059.063.069.093.048.081.049.105.034.104.013.056.017.118L15 8l-.003.076-.017.122-.03.113-.032.085-.03.063-.058.098-.043.06-.043.05-6.037 6.04a1 1 0 0 1-1.414-1.414L11.583 9H2a1 1 0 1 1 0-2h9.585L7.293 2.707a1 1 0 0 1-.083-1.32l.083-.094a1 1 0 0 1 1.414 0"/></symbol><symbol id="icon-eds-i-arrow-up-medium" viewBox="0 0 24 24"><path d="m3.293 11.272 7.99-7.98a1 1 0 0 1 .561-.281L12.001 3c.32 0 .605.15.788.384l7.918 7.908a1 1 0 0 1-1.414 1.416L13 6.424V20a1 1 0 0 1-2 0V6.402l-6.293 6.285a1 1 0 0 1-1.32.082l-.095-.083a1 1 0 0 1 .001-1.414"/></symbol><symbol id="icon-eds-i-check-circle-medium" viewBox="0 0 24 24"><path d="M12 1c6.075 0 11 4.925 11 11s-4.925 11-11 11S1 18.075 1 12 5.925 1 12 1m0 2a9 9 0 1 0 0 18 9 9 0 0 0 0-18m5.125 4.72a1 1 0 0 1 .156 1.405l-6 7.5a1 1 0 0 1-1.421.143l-3-2.5a1 1 0 0 1 1.28-1.536l2.217 1.846 5.362-6.703a1 1 0 0 1 1.406-.156Z"/></symbol><symbol id="icon-eds-i-check-filled-medium" viewBox="0 0 24 24"><path d="M12 1c6.075 0 11 4.925 11 11s-4.925 11-11 11S1 18.075 1 12 5.925 1 12 1m5.125 6.72a1 1 0 0 0-1.406.155l-5.362 6.703-2.217-1.846a1 1 0 1 0-1.28 1.536l3 2.5a1 1 0 0 0 1.42-.143l6-7.5a1 1 0 0 0-.155-1.406Z"/></symbol><symbol id="icon-eds-i-chevron-down-medium" viewBox="0 0 16 16"><path fill-rule="evenodd" d="M2 7h5V2c0-.552.444-1 1-1 .552 0 1 .445 1 1v5h5c.552 0 1 .444 1 1 0 .552-.445 1-1 1H9v5c0 .552-.444 1-1 1-.552 0-1-.445-1-1V9H2c-.552 0-1-.444-1-1 0-.552.445-1 1-1"/></symbol><symbol id="icon-eds-i-chevron-down-small" viewBox="0 0 16 16"><path d="M13.692 5.278a1 1 0 0 1 .03 1.414L9.103 11.51a1.49 1.49 0 0 1-2.188.019L2.278 6.692a1 1 0 0 1 1.444-1.384L8 9.771l4.278-4.463a1 1 0 0 1 1.318-.111z"/></symbol><symbol id="icon-eds-i-chevron-left-medium" viewBox="0 0 24 24"><path d="M15.72 3.305a1 1 0 0 0-1.415-.024l-7.762 7.495A1.66 1.66 0 0 0 6 12c0 .467.198.91.522 1.204l7.783 7.515a1 1 0 1 0 1.39-1.438L8.155 12l7.54-7.28A1 1 0 0 0 15.8 3.4l-.082-.096Z"/></symbol><symbol id="icon-eds-i-chevron-right-medium" viewBox="0 0 24 24"><path d="M8.28 3.305a1 1 0 0 1 1.415-.024l7.762 7.495c.345.314.543.757.543 1.224s-.198.91-.522 1.204l-7.783 7.515a1 1 0 1 1-1.39-1.438L15.845 12l-7.54-7.28A1 1 0 0 1 8.2 3.4l.082-.096Z"/></symbol><symbol id="icon-eds-i-chevron-right-small" viewBox="0 0 16 16"><path d="M5.278 2.308a1 1 0 0 1 1.414-.03l4.819 4.619a1.49 1.49 0 0 1 .019 2.188l-4.838 4.637a1 1 0 1 1-1.384-1.444L9.771 8 5.308 3.722a1 1 0 0 1-.111-1.318z"/></symbol><symbol id="icon-eds-i-chevron-up-medium" viewBox="0 0 16 16"><path fill-rule="evenodd" d="M2 7h12c.552 0 1 .444 1 1 0 .552-.445 1-1 1H2c-.552 0-1-.444-1-1 0-.552.445-1 1-1"/></symbol><symbol id="icon-eds-i-chevron-up-small" viewBox="0 0 16 16"><path d="M13.692 10.722a1 1 0 0 0 .03-1.414L9.103 4.49a1.49 1.49 0 0 0-2.188-.019L2.278 9.308a1 1 0 0 0 1.444 1.384L8 6.229l4.278 4.463a1 1 0 0 0 1.318.111z"/></symbol><symbol id="icon-eds-i-citations-medium" viewBox="0 0 24 24"><path d="M15.59 1a1 1 0 0 1 .706.291l5.41 5.385a1 1 0 0 1 .294.709v13.077c0 .674-.269 1.32-.747 1.796a2.55 2.55 0 0 1-1.798.742h-5.843a1 1 0 1 1 0-2h5.843a.55.55 0 0 0 .387-.16.54.54 0 0 0 .158-.378V7.8L15.178 3H5.545a.54.54 0 0 0-.538.451L5 3.538v8.607a1 1 0 0 1-2 0V3.538A2.54 2.54 0 0 1 5.545 1zM5.483 14.35c.197.26.17.62-.049.848l-.095.083-.016.011q-.54.359-.804.634-.59.614-.59 1.562.116-.028.345-.028.663 0 1.195.474t.532 1.2q0 .751-.518 1.198t-1.266.446q-1.008 0-1.612-.585t-.604-1.757q0-1.116.33-1.938.332-.823.807-1.38a4.3 4.3 0 0 1 .992-.88 6 6 0 0 1 .232-.133.88.88 0 0 1 1.121.245m5 0c.197.26.17.62-.049.848l-.095.083-.016.011q-.54.359-.804.634-.59.614-.59 1.562.115-.028.345-.028.663 0 1.195.474t.532 1.2q0 .751-.518 1.198-.517.447-1.266.446-1.008 0-1.612-.585t-.604-1.757q0-1.116.33-1.938.332-.823.807-1.38a4.3 4.3 0 0 1 .992-.88 6 6 0 0 1 .232-.133.88.88 0 0 1 1.121.245"/></symbol><symbol id="icon-eds-i-close-medium" viewBox="0 0 24 24"><path d="M12 1c6.075 0 11 4.925 11 11s-4.925 11-11 11S1 18.075 1 12 5.925 1 12 1m0 2a9 9 0 1 0 0 18 9 9 0 0 0 0-18M8.707 7.293 12 10.585l3.293-3.292a1 1 0 0 1 1.414 1.414L13.415 12l3.292 3.293a1 1 0 0 1-1.414 1.414L12 13.415l-3.293 3.292a1 1 0 1 1-1.414-1.414L10.585 12 7.293 8.707a1 1 0 0 1 1.414-1.414"/></symbol><symbol id="icon-eds-i-copy-link" viewBox="0 0 24 24"><path fill-rule="evenodd" d="M19.46 8.57a1 1 0 0 1 0-1.414l.833-.833A1.946 1.946 0 0 0 17.54 3.57l-.833.833a1 1 0 0 1-1.414-1.414l.833-.833a3.946 3.946 0 1 1 5.581 5.58l-.833.834a1 1 0 0 1-1.415 0" clip-rule="evenodd"/><path fill-rule="evenodd" d="M18.094 5.906a1 1 0 0 1 0 1.414l-1.666 1.667a1 1 0 1 1-1.414-1.414l1.666-1.667a1 1 0 0 1 1.414 0" clip-rule="evenodd"/><path fill-rule="evenodd" d="M13.511 6.322a1 1 0 0 1 0 1.415l-.833.833a1.946 1.946 0 1 0 2.752 2.752l.834-.833a1 1 0 0 1 1.414 1.414l-.834.834a3.946 3.946 0 1 1-5.58-5.581l.833-.834a1 1 0 0 1 1.414 0" clip-rule="evenodd"/><path d="M8 20v2h11.462c.674 0 1.32-.269 1.796-.747A2.55 2.55 0 0 0 22 19.455V15a1 1 0 1 0-2 0v4.455a.55.55 0 0 1-.16.387.54.54 0 0 1-.378.158z"/><path d="M4 13H2v6.462c0 .674.269 1.32.747 1.796A2.55 2.55 0 0 0 4.545 22H9a1 1 0 1 0 0-2H4.545a.55.55 0 0 1-.387-.16.54.54 0 0 1-.158-.378zM4 13H2V4.538c0-.674.269-1.32.747-1.796A2.55 2.55 0 0 1 4.545 2H9a1 1 0 0 1 0 2H4.545a.55.55 0 0 0-.387.16.54.54 0 0 0-.158.378z"/></symbol><symbol id="icon-eds-i-download-medium" viewBox="0 0 16 16"><path fill-rule="evenodd" d="M12.998 13a.999.999 0 1 1 0 2H3.002A1.006 1.006 0 0 1 2 14c0-.557.449-1 1.002-1zM8 1c.552 0 1 .445 1 .996v6.802l2.482-2.482c.392-.393 1.022-.401 1.403-.02a1 1 0 0 1 0 1.417l-4.177 4.178a1 1 0 0 1-1.416 0L3.115 7.713a.99.99 0 0 1-.016-1.4 1 1 0 0 1 1.42.002L7 8.798V1.996C7 1.446 7.444 1 8 1"/></symbol><symbol id="icon-eds-i-error-filled-medium" viewBox="0 0 24 24"><path d="M12.002 1c.702 0 1.375.279 1.871.775l8.35 8.353a2.646 2.646 0 0 1 .001 3.744l-8.353 8.353a2.646 2.646 0 0 1-3.742 0l-8.353-8.353a2.646 2.646 0 0 1 0-3.744l8.353-8.353.156-.142c.424-.362.952-.58 1.507-.625zM12 14.5a1.5 1.5 0 0 0 0 3l.144-.007A1.5 1.5 0 0 0 12 14.5M12 6a1 1 0 0 0-1 1v5a1 1 0 0 0 2 0V7a1 1 0 0 0-1-1"/></symbol><symbol id="icon-eds-i-file-report-medium" viewBox="0 0 24 24"><path d="M14.5 1a1 1 0 0 1 .707.293l5.5 5.5A1 1 0 0 1 21 7.5v12.962c0 .674-.269 1.32-.747 1.796a2.55 2.55 0 0 1-1.798.742H5.545a2.55 2.55 0 0 1-1.798-.742A2.54 2.54 0 0 1 3 20.462V3.538A2.54 2.54 0 0 1 5.545 1zm-.415 2h-8.54A.54.54 0 0 0 5 3.538v16.924c0 .142.057.278.158.379a.55.55 0 0 0 .387.159h12.91a.55.55 0 0 0 .387-.16.54.54 0 0 0 .158-.378V7.915zM16 17a1 1 0 0 1 0 2H8a1 1 0 0 1 0-2zm0-3a1 1 0 0 1 0 2H8a1 1 0 0 1 0-2zm-4.793-6.207L13 9.585l1.793-1.792a1 1 0 0 1 1.32-.083l.094.083a1 1 0 0 1 0 1.414l-2.5 2.5a1 1 0 0 1-1.414 0L10.5 9.915l-1.793 1.792a1 1 0 0 1-1.32.083l-.094-.083a1 1 0 0 1 0-1.414l2.5-2.5a1 1 0 0 1 1.414 0"/></symbol><symbol id="icon-eds-i-info-filled-medium" viewBox="0 0 18 18"><path fill-rule="evenodd" d="M9 0a9 9 0 1 1 0 18A9 9 0 0 1 9 0m0 7H7.5l-.117.007a1 1 0 0 0-.112 1.967l.112.02L7.5 9H8v3h-.5l-.117.007a1 1 0 0 0-.857.764l-.02.112L6.5 13l.007.117a1 1 0 0 0 .764.857l.112.02L7.5 14h3l.117-.007a1 1 0 0 0 .112-1.967l-.112-.02L10.5 12H10V8l-.007-.117a1 1 0 0 0-.764-.857l-.112-.02zm0-3.25a1.25 1.25 0 1 0 0 2.5 1.25 1.25 0 0 0 0-2.5"/></symbol><symbol id="icon-eds-i-institution-medium" viewBox="0 0 24 24"><path fill-rule="evenodd" d="M11.997 1c-.36 0-.718.09-1.036.265a1 1 0 0 0-.085.052L2.798 6.87a1.7 1.7 0 0 0-.72.897c-.13.389-.098.79.049 1.134C2.42 9.592 3.128 10 3.9 10H5v6h-.5A2.5 2.5 0 0 0 2 18.5v1A2.5 2.5 0 0 0 4.5 22h15a2.5 2.5 0 0 0 2.5-2.5v-1a2.5 2.5 0 0 0-2.5-2.5H19v-6h1.092c.773 0 1.48-.407 1.775-1.1.146-.344.178-.744.048-1.133a1.7 1.7 0 0 0-.72-.897l-8.078-5.553a1 1 0 0 0-.085-.052A2.15 2.15 0 0 0 11.997 1M4.684 8l7.263-4.992a.16.16 0 0 1 .1 0L19.308 8zM17 16v-6h-2v6zm-4 0v-6h-2v6zm-4 0v-6H7v6zm-5 2.5a.5.5 0 0 1 .5-.5h15a.5.5 0 0 1 .5.5v1a.5.5 0 0 1-.5.5h-15a.5.5 0 0 1-.5-.5z" clip-rule="evenodd"/></symbol><symbol id="icon-eds-i-mail-medium" viewBox="0 0 22 18"><path d="M19.462 0C20.875 0 22 1.184 22 2.619v12.762C22 16.816 20.875 18 19.462 18H2.538C1.125 18 0 16.816 0 15.381V2.619C0 1.184 1.125 0 2.538 0zM20 5.158l-7.378 6.258a2.55 2.55 0 0 1-3.253-.008L2 5.16v10.222c0 .353.253.619.538.619h16.924c.285 0 .538-.266.538-.619zM19.462 2H2.538c-.264 0-.5.228-.534.542l8.65 7.334c.2.165.492.165.684.007l8.656-7.342-.001-.025c-.044-.3-.274-.516-.531-.516"/></symbol><symbol id="icon-eds-i-marker-filled" viewBox="0 0 24 24"><path d="M19.8 21.105c0 .661-.347 1.231-.895 1.521a1.75 1.75 0 0 1-1.78-.102l-5.126-3.598-5.125 3.598-.06.039a1.84 1.84 0 0 1-1.73.084 1.7 1.7 0 0 1-.984-1.542V3.578c0-1.353 1.048-2.4 2.4-2.4h10.9c1.352 0 2.4 1.047 2.4 2.4z"/></symbol><symbol id="icon-eds-i-marker-unfilled"><path d="M17.8 3.578c0-.248-.153-.4-.4-.4H6.5c-.248 0-.4.152-.4.4v17.046l5.325-3.737.135-.08a1 1 0 0 1 1.014.08l5.226 3.666zm2 17.527c0 .661-.347 1.231-.895 1.521a1.75 1.75 0 0 1-1.78-.102l-5.126-3.598-5.125 3.598-.06.039a1.84 1.84 0 0 1-1.73.084 1.7 1.7 0 0 1-.984-1.542V3.578c0-1.353 1.048-2.4 2.4-2.4h10.9c1.352 0 2.4 1.047 2.4 2.4z"/></symbol><symbol id="icon-eds-i-mentions-medium" viewBox="0 0 24 24"><path d="m9.452 1.293 5.92 5.92 2.92-2.92a1 1 0 0 1 1.415 1.414l-2.92 2.92 5.92 5.92a1 1 0 0 1 0 1.415 10.37 10.37 0 0 1-10.378 2.584l.652 3.258A1 1 0 0 1 12 23H2a1 1 0 0 1-.874-1.486l4.789-8.62C4.194 9.074 4.9 4.43 8.038 1.292a1 1 0 0 1 1.414 0Zm-2.355 13.59L3.699 21h7.081l-.689-3.442a10.4 10.4 0 0 1-2.775-2.396zm1.69-11.427-.07.09a8.374 8.374 0 0 0 11.737 11.737l.089-.071z"/></symbol><symbol id="icon-eds-i-menu-medium" viewBox="0 0 24 24"><path d="M21 4a1 1 0 0 1 0 2H3a1 1 0 1 1 0-2zm-4 7a1 1 0 0 1 0 2H3a1 1 0 0 1 0-2zm4 7a1 1 0 0 1 0 2H3a1 1 0 0 1 0-2z"/></symbol><symbol id="icon-eds-i-search-medium" viewBox="0 0 24 24"><path d="M11 1c5.523 0 10 4.477 10 10 0 2.4-.846 4.604-2.256 6.328l3.963 3.965a1 1 0 0 1-1.414 1.414l-3.965-3.963A9.96 9.96 0 0 1 11 21C5.477 21 1 16.523 1 11S5.477 1 11 1m0 2a8 8 0 1 0 0 16 8 8 0 0 0 0-16"/></symbol><symbol id="icon-eds-i-tasks-medium" viewBox="0 0 24 24"><path d="M4 3.538C4 3.245 4.24 3 4.545 3h9.633L19 7.8V8a1 1 0 1 0 2 0v-.615a1 1 0 0 0-.294-.709l-5.41-5.385A1 1 0 0 0 14.591 1H4.545A2.54 2.54 0 0 0 2 3.538v16.963A2.5 2.5 0 0 0 4.5 23H8a1 1 0 1 0 0-2H4.5a.5.5 0 0 1-.5-.5z"/><path fill-rule="evenodd" d="M19.876 10.77a1 1 0 0 0-1.415 0l-7.23 7.247a1 1 0 0 0-.283.567l-.461 3.276a1 1 0 0 0 1.125 1.13l3.277-.445a1 1 0 0 0 .572-.284l7.246-7.246a1 1 0 0 0 0-1.414zm-6.994 8.423 6.288-6.301 1.416 1.416-6.301 6.3-1.633.223z" clip-rule="evenodd"/><path d="M11.081 4.686a1 1 0 0 1 .233 1.395l-2.5 3.5a1 1 0 0 1-1.521.126l-1.5-1.5a1 1 0 0 1 1.414-1.414l.665.665 1.814-2.54a1 1 0 0 1 1.395-.232M11.314 12.081a1 1 0 1 0-1.628-1.162l-1.814 2.54-.665-.666a1 1 0 0 0-1.414 1.414l1.5 1.5a1 1 0 0 0 1.52-.126z"/></symbol><symbol id="icon-eds-i-user-single-medium" viewBox="0 0 24 24"><path d="M12 1a5 5 0 1 1 0 10 5 5 0 0 1 0-10m0 2a3 3 0 1 0 0 6 3 3 0 0 0 0-6m-.406 9.008a8.97 8.97 0 0 1 6.596 2.494A9.16 9.16 0 0 1 21 21.025V22a1 1 0 0 1-1 1H4a1 1 0 0 1-1-1v-.985c.05-4.825 3.815-8.777 8.594-9.007m.39 1.992-.299.006c-3.63.175-6.518 3.127-6.678 6.775L5 21h13.998l-.009-.268a7.16 7.16 0 0 0-1.97-4.573l-.214-.213A6.97 6.97 0 0 0 11.984 14"/></symbol><symbol id="icon-eds-i-warning-filled-medium" viewBox="0 0 18 18"><path fill-rule="evenodd" d="M9 11.75a1.25 1.25 0 1 1 0 2.5 1.25 1.25 0 0 1 0-2.5M9.413 4a1 1 0 0 1 1 1l-.003.083-.334 4A1 1 0 0 1 9.08 10h-.16a1 1 0 0 1-.996-.917l-.334-4a1 1 0 0 1 .914-1.08l.041-.002zM9 18A9 9 0 1 1 9 0a9 9 0 0 1 0 18"/></symbol><symbol id="icon-expand-image" viewBox="0 0 18 18"><path fill-rule="evenodd" d="M7.498 11.918a.997.997 0 0 0-.003-1.411.995.995 0 0 0-1.412-.003l-4.102 4.102v-3.51A1 1 0 0 0 .98 10.09.99.99 0 0 0 0 11.092V17c0 .554.448 1.002 1.002 1.002h5.907c.554 0 1.002-.45 1.002-1.003 0-.539-.45-.978-1.006-.978h-3.51zm3.005-5.835a.997.997 0 0 0 .003 1.412.995.995 0 0 0 1.411.003l4.103-4.103v3.51a1 1 0 0 0 1.001 1.006A.99.99 0 0 0 18 6.91V1.002C18 .448 17.553 0 17 0h-5.907c-.554.001-1.002.45-1.002 1.003 0 .539.45.978 1.006.978h3.51z"/></symbol><symbol id="icon-folded-plane" viewBox="0 0 20 20"><path fill-rule="evenodd" d="M5.813 1.017C5.15.698 4.468.37 3.887.189 3.282 0 2.15-.237 1.115.529.08 1.298-.01 2.44.002 3.068.014 3.67.139 4.41.261 5.13l.818 4.848-.82 4.892c-.122.72-.247 1.462-.258 2.065-.012.628.08 1.772 1.116 2.538 1.038.765 2.17.526 2.776.335.58-.182 1.262-.512 1.926-.833l9.613-4.643c1.086-.524 2.092-1.01 2.81-1.495.726-.49 1.76-1.378 1.758-2.86s-1.037-2.366-1.765-2.856c-.719-.483-1.726-.967-2.812-1.488zM2.927 9.02h7.096c.547 0 .99.44.99.981 0 .542-.443.98-.99.98H2.919l-.687 4.095c-.276 1.644-.414 2.466.07 2.823.484.358 1.24-.008 2.753-.738l9.384-4.533c2.387-1.153 3.58-1.73 3.58-2.65-.001-.92-1.196-1.494-3.586-2.642l-9.38-4.505c-1.512-.726-2.268-1.09-2.751-.731-.483.357-.345 1.178-.068 2.82z" clip-rule="evenodd"/></symbol><symbol id="icon-github" viewBox="0 0 100 100"><path fill-rule="evenodd" d="M48.854 0C21.839 0 0 22 0 49.217c0 21.756 13.993 40.172 33.405 46.69 2.427.49 3.316-1.059 3.316-2.362 0-1.141-.08-5.052-.08-9.127-13.59 2.934-16.42-5.867-16.42-5.867-2.184-5.704-5.42-7.17-5.42-7.17-4.448-3.015.324-3.015.324-3.015 4.934.326 7.523 5.052 7.523 5.052 4.367 7.496 11.404 5.378 14.235 4.074.404-3.178 1.699-5.378 3.074-6.6-10.839-1.141-22.243-5.378-22.243-24.283 0-5.378 1.94-9.778 5.014-13.2-.485-1.222-2.184-6.275.486-13.038 0 0 4.125-1.304 13.426 5.052a47 47 0 0 1 12.214-1.63c4.125 0 8.33.571 12.213 1.63 9.302-6.356 13.427-5.052 13.427-5.052 2.67 6.763.97 11.816.485 13.038 3.155 3.422 5.015 7.822 5.015 13.2 0 18.905-11.404 23.06-22.324 24.283 1.78 1.548 3.316 4.481 3.316 9.126 0 6.6-.08 11.897-.08 13.526 0 1.304.89 2.853 3.316 2.364 19.412-6.52 33.405-24.935 33.405-46.691C97.707 22 75.788 0 48.854 0" clip-rule="evenodd"/></symbol><symbol id="icon-magnifier-with-star" viewBox="0 0 21 21"><path d="M8.944 1.666a9 9 0 0 1 1.757.17A3.1 3.1 0 0 0 9.686 3.37a7 7 0 0 0-.738-.037c-3.841 0-6.956 2.985-6.956 6.667s3.115 6.666 6.956 6.666c3.641 0 6.626-2.682 6.928-6.097a3.2 3.2 0 0 0 1.763-.548 8.1 8.1 0 0 1-1.961 5.252l3.446 3.304a.81.81 0 0 1 0 1.179.897.897 0 0 1-1.23 0l-3.448-3.304a8.9 8.9 0 0 1-5.502 1.881C4.143 18.333.25 14.601.25 9.999s3.893-8.333 8.694-8.333"/><path d="M8.944 1.666v-.25zm1.757.17.158.194.412-.337-.522-.102zM9.686 3.37l-.026.249.207.02.058-.198zm-.738-.037v-.25zM1.992 10h-.25zm6.956 6.666v.25zm6.928-6.097-.003-.25-.226.003-.02.225zm1.763-.548.25.001.001-.474-.392.267zm-1.961 5.252-.19-.163-.154.18.17.163zm3.446 3.304.173-.18zm0 1.179.173.18zm-1.23 0-.172.18zm-3.448-3.304.173-.18-.156-.15-.171.133zm-5.502 1.881v.25zM.25 9.999H0zm8.694-8.333v.25a9 9 0 0 1 1.709.165l.048-.245.048-.245a9.4 9.4 0 0 0-1.805-.175zm1.757.17-.158-.194A3.35 3.35 0 0 0 9.446 3.3l.24.07.24.07a2.85 2.85 0 0 1 .933-1.41zM9.686 3.37l.025-.249a8 8 0 0 0-.763-.038v.5q.36 0 .712.036zm-.738-.037v-.25c-3.97 0-7.206 3.087-7.206 6.917h.5c0-3.534 2.993-6.417 6.706-6.417zM1.992 10h-.25c0 3.83 3.237 6.916 7.206 6.916v-.5c-3.713 0-6.706-2.882-6.706-6.416zm6.956 6.666v.25c3.763 0 6.863-2.773 7.177-6.325l-.249-.022-.25-.022c-.289 3.279-3.159 5.869-6.678 5.869zm6.928-6.097.003.25a3.44 3.44 0 0 0 1.9-.591l-.14-.207-.141-.206a2.94 2.94 0 0 1-1.625.504zm1.763-.548h-.25a7.84 7.84 0 0 1-1.901 5.09l.19.162.19.162a8.34 8.34 0 0 0 2.02-5.413zm-1.961 5.252-.173.18 3.446 3.305.173-.18.173-.181-3.446-3.305zm3.446 3.304-.173.18a.56.56 0 0 1 0 .818l.173.18.173.181a1.06 1.06 0 0 0 0-1.54zm0 1.179-.173-.18a.647.647 0 0 1-.884 0l-.172.18-.173.18c.436.418 1.139.418 1.575 0zm-1.23 0 .174-.18-3.449-3.304-.173.18-.173.18 3.449 3.304zm-3.448-3.304-.154-.197a8.64 8.64 0 0 1-5.348 1.828v.5a9.14 9.14 0 0 0 5.657-1.934zm-5.502 1.881v-.25C4.271 18.083.5 14.453.5 9.999H0c0 4.75 4.015 8.584 8.944 8.584zM.25 9.999H.5c0-4.454 3.77-8.083 8.444-8.083v-.5C4.014 1.416 0 5.249 0 9.999zM20.25 4.167a.66.66 0 0 1-.128.394.7.7 0 0 1-.342.252l-2.341.826-.863 2.244a.7.7 0 0 1-.263.327.74.74 0 0 1-.822 0 .7.7 0 0 1-.263-.327l-.862-2.244-2.341-.826a.7.7 0 0 1-.341-.253.67.67 0 0 1 0-.787.7.7 0 0 1 .34-.252l2.342-.827.862-2.244a.7.7 0 0 1 .263-.326.74.74 0 0 1 .822 0c.12.08.212.194.263.326l.863 2.244 2.34.827a.7.7 0 0 1 .343.251.66.66 0 0 1 .127.395"/></symbol><symbol id="icon-orcid-logo" viewBox="0 0 40 40"><path fill-rule="evenodd" d="M12.281 10.453c.875 0 1.578-.719 1.578-1.578s-.703-1.578-1.578-1.578-1.578.703-1.578 1.578c0 .86.703 1.578 1.578 1.578m-1.203 18.641h2.406V12.359h-2.406z"/><path fill-rule="evenodd" d="M17.016 12.36h6.5c6.187 0 8.906 4.421 8.906 8.374 0 4.297-3.36 8.375-8.875 8.375h-6.531zm6.234 14.578h-3.828V14.53h3.703c4.688 0 6.828 2.844 6.828 6.203 0 2.063-1.25 6.203-6.703 6.203Z" clip-rule="evenodd"/></symbol><symbol id="icon-springer-arrow-left"><path d="M15 7a1 1 0 0 0 0-2H3.385l2.482-2.482a.994.994 0 0 0 .02-1.403 1 1 0 0 0-1.417 0L.294 5.292a1 1 0 0 0 0 1.416l4.176 4.177a.99.99 0 0 0 1.4.016 1 1 0 0 0-.003-1.42L3.385 7z"/></symbol><symbol id="icon-springer-arrow-right"><path d="M1 7a1 1 0 0 1 0-2h11.615l-2.482-2.482a.994.994 0 0 1-.02-1.403 1 1 0 0 1 1.417 0l4.176 4.177a1 1 0 0 1 0 1.416l-4.176 4.177a.99.99 0 0 1-1.4.016 1 1 0 0 1 .003-1.42L12.615 7z"/></symbol><symbol id="icon-submit-open" viewBox="0 0 16 17"><path d="M12 0a2 2 0 0 1 2 2v5a.5.5 0 0 1-1 0V2a1 1 0 0 0-.883-.993L12 1H6v3a2 2 0 0 1-2 2H1v8a1 1 0 0 0 .883.993L2 15h6.5a.5.5 0 0 1 0 1H2a2 2 0 0 1-2-2V5.828a2 2 0 0 1 .586-1.414L4.414.586A2 2 0 0 1 5.828 0zm3.41 11.14c.25.25.25.66 0 .91a.636.636 0 0 1-.9-.01l-1.864-1.9.001 5.87a.64.64 0 0 1-.647.636.65.65 0 0 1-.647-.637l-.001-5.87L9.5 12.04a.627.627 0 0 1-.9.01.65.65 0 0 1 0-.91l2.942-2.951a.647.647 0 0 1 .914 0zM5 1.413 1.413 5H4a1 1 0 0 0 1-1zM11 3a.5.5 0 0 1 0 1H7.5a.5.5 0 0 1 0-1zm0 2a.5.5 0 0 1 0 1H7.5a.5.5 0 0 1 0-1z"/></symbol><symbol id="icon-thumbs-down" viewBox="41 0 33 33"><path stroke="currentcolor" stroke-linecap="round" stroke-linejoin="round" stroke-width="2" d="M61 17.611h-1l-2.085 4.436a1 1 0 0 1-.366.332 1.04 1.04 0 0 1-1.197-.159.95.95 0 0 1-.298-.678v-3.32h-3.93c-.61 0-.674-1.066-.599-1.55l.726-4.301a.98.98 0 0 1 .341-.622 1.06 1.06 0 0 1 .685-.249H61m2.5 0v6"/></symbol><symbol id="icon-thumbs-up"><path stroke="currentcolor" stroke-linecap="round" stroke-linejoin="round" stroke-width="2" d="M13 15.389h1l2.085-4.436a1 1 0 0 1 .366-.332 1.04 1.04 0 0 1 1.197.159.95.95 0 0 1 .298.678v3.32h3.93c.61 0 .674 1.066.599 1.55l-.726 4.301a.98.98 0 0 1-.341.622 1.06 1.06 0 0 1-.685.249H13m-2.5 0v-6"/></symbol><symbol id="icon-use-ai" viewBox="0 0 24 24"><path d="M6.198 11c1.099 0 2.153.437 2.93 1.214l1.829 1.829c.667.667.905 1.6.718 2.457h4.993a3.62 3.62 0 0 1 3.619 3.62 2.31 2.31 0 0 1-2.31 2.309H7.853c-.969 0-1.907-.34-2.652-.961l-3.84-3.2a1.001 1.001 0 0 1 1.28-1.537l3.84 3.2.149.114c.357.249.784.384 1.223.384h10.124a.31.31 0 0 0 .31-.31 1.62 1.62 0 0 0-1.62-1.619H9.772a2.66 2.66 0 0 1-2.586-.686l-1.178-1.178a1 1 0 0 1 1.415-1.414L8.599 16.4a.668.668 0 0 0 .944-.943l-1.83-1.83A2.14 2.14 0 0 0 6.199 13H2a1 1 0 0 1 0-2zM16 2c.46 0 .88.243 1.113.63l.088.174.9 2.188c.17.41.496.737.907.906l2.188.9a1.3 1.3 0 0 1 0 2.403l-2.188.9c-.411.17-.737.496-.907.907l-.9 2.188a1.3 1.3 0 0 1-2.402 0l-.9-2.188a1.67 1.67 0 0 0-.907-.906l-2.189-.9a1.3 1.3 0 0 1 0-2.403l2.189-.9c.41-.17.737-.496.906-.907l.9-2.188.088-.174A1.3 1.3 0 0 1 16 2m-.252 3.753a3.67 3.67 0 0 1-1.995 1.995L13.14 8l.613.252a3.67 3.67 0 0 1 1.995 1.995l.252.611.252-.61a3.67 3.67 0 0 1 1.995-1.996L18.858 8l-.611-.252a3.67 3.67 0 0 1-1.995-1.995L16 5.14z"/></symbol></svg>
</div>
</footer>



    

    

<div class="c-site-messages message u-hide u-hide-print c-site-messages--nature-briefing c-site-messages--nature-briefing-email-variant c-site-messages--nature-briefing-redesign-2020 sans-serif "
data-component-id="nature-briefing-banner"
data-component-expirydays="30"
data-component-trigger-scroll-percentage="15"
data-track="in-view"
data-track-action="in-view"
data-track-category="nature briefing"
data-track-label="Briefing banner visible: Flagship">

    
    <div class="c-site-messages__banner-large">

        
<div class="c-site-messages__close-container">
    <button class="c-site-messages__close"
        data-track="click"
        data-track-category="nature briefing"
        data-track-label="Briefing banner dismiss: Flagship">
        <svg width="25px" height="25px" focusable="false" aria-hidden="true" viewBox="0 0 25 25" version="1.1"
             xmlns="http://www.w3.org/2000/svg">
            <title>Close banner</title>
            <defs></defs>
            <g stroke="none" stroke-width="1" fill="none" fill-rule="evenodd">
                <rect opacity="0" x="0" y="0" width="25" height="25"></rect>
                <path d="M6.29679575,16.2772478 C5.90020818,16.6738354 5.90240728,17.3100587 6.29617427,17.7038257 C6.69268654,18.100338 7.32864195,18.0973145 7.72275218,17.7032043 L12,13.4259564 L16.2772478,17.7032043 C16.6738354,18.0997918 17.3100587,18.0975927 17.7038257,17.7038257 C18.100338,17.3073135 18.0973145,16.671358 17.7032043,16.2772478 L13.4259564,12 L17.7032043,7.72275218 C18.0997918,7.32616461 18.0975927,6.68994127 17.7038257,6.29617427 C17.3073135,5.89966201 16.671358,5.90268552 16.2772478,6.29679575 L12,10.5740436 L7.72275218,6.29679575 C7.32616461,5.90020818 6.68994127,5.90240728 6.29617427,6.29617427 C5.89966201,6.69268654 5.90268552,7.32864195 6.29679575,7.72275218 L10.5740436,12 L6.29679575,16.2772478 Z" fill="#ffffff"></path>
            </g>
        </svg>
        <span class="visually-hidden">Close</span>
    </button>
</div>


        <div class="c-site-messages__form-container">

            <div class="grid grid-12 last">
                <div class="grid grid-4">
                    <img alt="Nature Briefing" src="/static/images/logos/nature-briefing-logo-n150-white-afc2e6ccc7.svg" width="250" height="40">
                    <p class="c-site-messages--nature-briefing__strapline extra-tight-line-height">Sign up for the <em>Nature Briefing</em> newsletter — what matters in science, free to your inbox daily.</p>
                </div>
                <div class="grid grid-8 last">
                    <form action="https://www.nature.com/briefing/briefing" method="post" data-location="banner" data-track="signup_nature_briefing_banner" data-track-action="transmit-form" data-track-category="nature briefing" data-track-label="Briefing banner submit: Flagship">
                        <input id="briefing-banner-signup-form-input-track-originReferralPoint" type="hidden" name="track_originReferralPoint" value="MainBriefingBanner">
                        <input id="briefing-banner-signup-form-input-track-formType" type="hidden" name="track_formType" value="DirectEmailBanner">

                        <input type="hidden" value="false" name="gdpr_tick" id="gdpr_tick_banner">
                        <input type="hidden" value="false" name="marketing" id="marketing_input_banner">
                        <input type="hidden" value="false" name="marketing_tick" id="marketing_tick_banner">
                        <input type="hidden" value="MainBriefingBanner" name="brieferEntryPoint" id="brieferEntryPoint_banner">

                        <label class="nature-briefing-banner__email-label" for="emailAddress">Email address</label>

                        <div class="nature-briefing-banner__email-wrapper">
                            <input class="nature-briefing-banner__email-input box-sizing text14" type="email" id="emailAddress" name="emailAddress" value="" placeholder="e.g. jo.smith@university.ac.uk" required data-test-element="briefing-emailbanner-email-input">
                            
                            <input type="hidden" value="true" name="N:nature_briefing_daily" id="defaultNewsletter_banner">
                            <button type="submit" class="nature-briefing-banner__submit-button box-sizing text14" data-test-element="briefing-emailbanner-signup-button">Sign up</button>
                        </div>

                        <div class="nature-briefing-banner__checkbox-wrapper grid grid-12 last">
                            <input class="nature-briefing-banner__checkbox-checkbox" id="gdpr-briefing-banner-checkbox" type="checkbox" name="gdpr" value="true" data-test-element="briefing-emailbanner-gdpr-checkbox" required>
                            <label class="nature-briefing-banner__checkbox-label box-sizing text13 sans-serif block tighten-line-height" for="gdpr-briefing-banner-checkbox">I agree my information will be processed in accordance with the <em>Nature</em> and Springer Nature Limited <a href="https://www.nature.com/info/privacy">Privacy Policy</a>.</label>
                        </div>
                    </form>
                </div>
            </div>

        </div>

    </div>

    
    <div class="c-site-messages__banner-small">

        
<div class="c-site-messages__close-container">
    <button class="c-site-messages__close"
        data-track="click"
        data-track-category="nature briefing"
        data-track-label="Briefing banner dismiss: Flagship">
        <svg width="25px" height="25px" focusable="false" aria-hidden="true" viewBox="0 0 25 25" version="1.1"
             xmlns="http://www.w3.org/2000/svg">
            <title>Close banner</title>
            <defs></defs>
            <g stroke="none" stroke-width="1" fill="none" fill-rule="evenodd">
                <rect opacity="0" x="0" y="0" width="25" height="25"></rect>
                <path d="M6.29679575,16.2772478 C5.90020818,16.6738354 5.90240728,17.3100587 6.29617427,17.7038257 C6.69268654,18.100338 7.32864195,18.0973145 7.72275218,17.7032043 L12,13.4259564 L16.2772478,17.7032043 C16.6738354,18.0997918 17.3100587,18.0975927 17.7038257,17.7038257 C18.100338,17.3073135 18.0973145,16.671358 17.7032043,16.2772478 L13.4259564,12 L17.7032043,7.72275218 C18.0997918,7.32616461 18.0975927,6.68994127 17.7038257,6.29617427 C17.3073135,5.89966201 16.671358,5.90268552 16.2772478,6.29679575 L12,10.5740436 L7.72275218,6.29679575 C7.32616461,5.90020818 6.68994127,5.90240728 6.29617427,6.29617427 C5.89966201,6.69268654 5.90268552,7.32864195 6.29679575,7.72275218 L10.5740436,12 L6.29679575,16.2772478 Z" fill="#ffffff"></path>
            </g>
        </svg>
        <span class="visually-hidden">Close</span>
    </button>
</div>


        <div class="c-site-messages__content text14">
            <span class="c-site-messages--nature-briefing__strapline strong">Get the most important science stories of the day, free in your inbox.</span>
            <a class="nature-briefing__link text14 sans-serif"
                data-track="click"
                data-track-category="nature briefing"
                data-track-label="Small-screen banner CTA to site"
                data-test-element="briefing-banner-link"
                target="_blank"
                rel="noreferrer noopener"
                href="https://www.nature.com/briefing/signup/?brieferEntryPoint=MainBriefingBanner">Sign up for Nature Briefing
            </a>
        </div>

    </div>

</div>






</body>
</html>

==> anc/data/regional_zooarch/oman_lebanon/russo2026/table1_extraction_manifest.json <==
{
  "source_url": "https://www.nature.com/articles/s43247-026-03926-w/tables/1",
  "source_doi": "10.1038/s43247-026-03926-w",
  "source_html_sha256": "7174088b0337b42cf439338bd1e71a60c3aa0f179dcde830e69969da90384617",
  "stored_gzip_sha256": "8bf8f3779c6d6a016d1166422bdd97a6e10cdfeb631c42c2029d31211e030ff4",
  "stored_original_html_bytes": 188564,
  "source_table_rows": 25,
  "extracted_html_cell_records": 433,
  "csv_sha256": "793e9b145296132dfaee0c05f115353bb417bd1e3cca2c8008d4902e402adb02",
  "transformation": "HTML td/th text extraction; original row/cell indices and row/col spans retained. Blank source text remains empty, not numerically zero.",
  "license": "CC-BY-4.0 article and associated original table"
}


==> anc/data/regional_zooarch/southwest_asia/source_manifest.json <==
{
  "retrieved_utc": "2026-10-27",
  "doi": "10.15184/aqy.2024.24",
  "title": "Provisioning urbanism: a comparative urban-rural zooarchaeology of ancient Southwest Asia",
  "authors": [
    "Jane S. Gaastra",
    "Dan Lawrence",
    "Valentina Tumolo"
  ],
  "license": "CC-BY-4.0",
  "license_evidence_url": "https://www.cambridge.org/core/journals/antiquity/article/provisioning-urbanism-a-comparative-urbanrural-zooarchaeology-of-ancient-southwest-asia/C4E4D2A61C925326C7E88D945ABAD814",
  "files": [
    {
      "filename": "gaastra2024_supplement.xlsx",
      "url": "https://static.cambridge.org/content/id/urn:cambridge.org:id:article:S0003598X24000243/resource/name/S0003598X24000243sup001.xlsx",
      "bytes": 153007,
      "sha256": "32c1f8c46fceb7453efcc69cc4ba979c5841207739c3a8935315a017cb524a6a",
      "modified": false
    }
  ]
}


==> anc/data/replication_archaeology/americas_russia/rassadnikov2026/acquisition.json <==
{
  "url": "https://zenodo.org/api/records/22714190/files/Animal%20bones%20from%20the%20South%20Urals%20and%20Northern%20Kazakhstan.xlsx/content",
  "source_filename": "Animal bones from the South Urals and Northern Kazakhstan.xlsx",
  "path": "Animal_bones_South_Urals_Northern_Kazakhstan.xlsx",
  "bytes": 31656930,
  "sha256": "be422bb0f2ff3246096a151a97170f3d2b5b71ad0d52bf9fb9ab501da1d59f2a",
  "source_md5": "md5:102c69420231f1c5afdac79dc452a2a8",
  "md5_matches": true,
  "license": "CC-BY-4.0",
  "accessed": "2026-10-27",
  "download_seconds": 50.03191614151001,
  "bundled_original": false,
  "reason_original_not_in_anc": "31.66 MB candidate pending exact-context eligibility; retained in external local cache under root instruction",
  "cached_workspace_relative_path": "tmp/independent_archaeology_cache/Animal_bones_South_Urals_Northern_Kazakhstan.xlsx"
}


==> anc/data/replication_archaeology/americas_russia/rassadnikov2026/validation.json <==
{
  "source_sha256": "be422bb0f2ff3246096a151a97170f3d2b5b71ad0d52bf9fb9ab501da1d59f2a",
  "export_primary_observations": 123937,
  "source_header_retained": true,
  "first_source_row": 2,
  "last_source_row": 123938,
  "unique_observation_source_rows": 123937,
  "all_observation_taxa_present": true,
  "no_rows_deduplicated": true,
  "Sus_genus_word_boundary_validation": true,
  "exact_floor_refuse_replication_eligible": false,
  "reason": "Yellow ash is interpreted as roof construction reuse; interbuilding throw-out depositional interpretation unestablished; all Sus domestic identification is provisional",
  "zvyagino_primary_rows": 23951,
  "published_2025_bone_count": 23935,
  "difference_not_corrected": 16,
  "floor_Sus": 5,
  "roof_Sus": 14
}


==> anc/data/replication_archaeology/candidate_added_oxstad_preoutcome.json <==
{
  "recorded_utc": "2026-10-27T19:17:38.575503+00:00",
  "candidate": "St Aldates/Queen Street Oxford 2016, England",
  "source": "https://archaeologydataservice.ac.uk/archives/collections/view/1004099/metadata.cfm",
  "doi": "10.5284/1088114",
  "source_code": "OXSTAD16",
  "reason_preoutcome": "Primary archive metadata explicitly describes floors, refuse-associated pits and three broad historical periods; 11 CSV finds/site records may allow original faunal+context joins. No data/contrast inspected yet.",
  "license": "CC BY4.0 per collection metadata",
  "rule": "Frozen postcranial policy requires actual floor-deposit rows and source-supported refuse/debris, matching phase and recovery; sunken-floored building fill is not automatically floor use deposit."
}


==> anc/data/replication_archaeology/candidate_added_vagnari_preoutcome.json <==
{
  "recorded_utc": "2026-10-27T19:17:24.741529+00:00",
  "candidate": "Vagnari, southern Italy (independent Roman settlement)",
  "source": "https://ora.ox.ac.uk/objects/uuid:2b2dd337-8596-4339-aaa8-5fa16d849197",
  "doi": "10.5287/bodleian:PmpvNJQoQ",
  "reason_preoutcome": "Primary repository describes full original recorded faunal assemblage AND associated context details in downloadable S1 CSV plus recording methods S2; before reading CSV, exact floor/refuse both/coeval admission remains unresolved.",
  "rule": "Use the frozen postcranial exact-context/phase/recovery policy; if missing either class report screen failure/partial transfer, not successful replication."
}


==> anc/data/visual/summary.json <==
{
  "objects": 48,
  "groups": {
    "Egypt": 32,
    "Sudan/Nubia": 16
  },
  "domains": {
    "wood-and-paint": 4,
    "stone-sculpture": 8,
    "stone-inscription-and-relief": 6,
    "metal-and-jewelry": 9,
    "stone-amulet": 1,
    "stone-tool": 3,
    "textile": 1,
    "ceramic": 13,
    "faience-and-glazed-composition": 1,
    "glass": 1,
    "beadwork-and-glass": 1
  },
  "image_bytes": 11151616,
  "max_long_side": 1263
}


==> anc/packed_sources/build_report.json <==
{"schema":"SCENE-source-pack-build-2","selection":"Per-target finite choices; both outer ZIP and opened physical-member totals are measured by package_arxiv.py. Not a proved joint optimum.","targets":308,"logical_target_bytes":188152223,"payload_bytes":43512213,"recipe_index_bytes":242014,"decoder_files_bytes":72050,"native_runtime":{"codec":"JPEGXL-JPEG-v0.11.2","decoder":{"tool":"djxl","version":"0.11.2","version_line":"djxl v0.11.2 0.11.2 [NEON_BF16,NEON]","resolved_executable":"/opt/homebrew/Cellar/jpeg-xl/0.11.2/bin/djxl","executable_sha256":"fd8f184b05dd1ebf55301cb5bebcac648040801767ca807085e501d32fb986da","trust_scope":"Installed trusted runtime; binary digest is a local measurement, not a cross-platform admission pin."},"wall_timeout_seconds":60,"output_limit":"POSIX RLIMIT_FSIZE plus stat-before-read","memory_limit":null,"memory_scope":"No global native-memory bound is claimed.","encoder":{"tool":"cjxl","version":"0.11.2","version_line":"cjxl v0.11.2 0.11.2 [NEON_BF16,NEON]","resolved_executable":"/opt/homebrew/Cellar/jpeg-xl/0.11.2/bin/cjxl","executable_sha256":"5b7b6cdc09a1bdaef39e30d3660e29861a405fffc1bc1136f3bb91cfe6db658e","trust_scope":"Installed trusted runtime; binary digest is a local measurement, not a cross-platform admission pin."}},"logical_root":"87376331fcbc486c3d1fe9f694e8a41e3205c7bc534e481fc7324ecd6d394473","transport_root":"59f96ba1f1942c5cec5957ce4fc1d4b69954f56c05f020f080e5b973fdac5e53","recipes":[{"path":"data/early_holocene/catalhoyuk_3667558/models/catalhoyuk-bone.obj","source_bytes":6386820,"source_sha256":"3246132f68e425a1fa59008199b89da1437f53e7553b8dc3e811315d052f6a13","selected_codec":"SCENE-LEX3","payload_bytes":565581,"xz6_bytes":878824,"lex3_bytes":565581,"selection_check_s":3.846801708001294},{"path":"data/early_holocene/catalhoyuk_3667558/models/catalhoyuk-brick.obj","source_bytes":28323999,"source_sha256":"98d5e239d4a53a21399c9e01cf09d5a2079ac497d5c96f9338cd2afabe6ef3b7","selected_codec":"SCENE-LEX3","payload_bytes":3510546,"xz6_bytes":4390872,"lex3_bytes":3510546,"selection_check_s":21.21520654199776},{"path":"data/early_holocene/catalhoyuk_3667558/models/catalhoyuk-bull1.obj","source_bytes":635698,"source_sha256":"ce99359f6e37c3cd83b0636b78a6eafab70930ee71b2f7f4ee458c0d281f0b3e","selected_codec":"SCENE-LEX3","payload_bytes":76972,"xz6_bytes":124124,"lex3_bytes":76972,"selection_check_s":0.2575266659987392},{"path":"data/early_holocene/catalhoyuk_3667558/models/catalhoyuk-bull2.obj","source_bytes":621925,"source_sha256":"944f4c265d9a94e27fc3ae6d698dc643c96e6be8c7eefcc2bc709a14d04900f2","selected_codec":"SCENE-LEX3","payload_bytes":70847,"xz6_bytes":117132,"lex3_bytes":70847,"selection_check_s":0.241710417001741},{"path":"data/early_holocene/catalhoyuk_3667558/models/catalhoyuk-clay-ball.obj","source_bytes":15008321,"source_sha256":"45b133340f6d6807ee05fa9105febf0e946d8b4616c01339035924fd0ad4e1e4","selected_codec":"SCENE-LEX3","payload_bytes":1315083,"xz6_bytes":2069520,"lex3_bytes":1315083,"selection_check_s":11.662921665996691},{"path":"data/early_holocene/catalhoyuk_3667558/models/catalhoyuk-figurineface.obj","source_bytes":682072,"source_sha256":"c91aa077c162304f97e49317ec5efe586f60151793cb859af7f4d93fad1221aa","selected_codec":"SCENE-LEX3","payload_bytes":76036,"xz6_bytes":127088,"lex3_bytes":76036,"selection_check_s":0.27261737499793526},{"path":"data/early_holocene/catalhoyuk_3667558/models/catalhoyuk-flint.obj","source_bytes":762556,"source_sha256":"2d6fdf135e4cf633275209a8d9383bb7c042885de703d1312f5b8dac4ce45d15","selected_codec":"SCENE-LEX3","payload_bytes":78097,"xz6_bytes":135584,"lex3_bytes":78097,"selection_check_s":0.3178259579981386},{"path":"data/early_holocene/catalhoyuk_3667558/models/catalhoyuk-horse.obj","source_bytes":687430,"source_sha256":"3985dd9a7573150e456a769775ca28d498727f0014e8802e17a1fbb99933ad27","selected_codec":"SCENE-LEX3","payload_bytes":77495,"xz6_bytes":129024,"lex3_bytes":77495,"selection_check_s":0.27743050000208314},{"path":"data/early_holocene/catalhoyuk_3667558/models/catalhoyuk-leopard-stamp.obj","source_bytes":3318623,"source_sha256":"a1bbd9b1b26df74d6e9668b761fe99a670054df09caa4b5d54f32b3c6b84485d","selected_codec":"SCENE-LEX3","payload_bytes":267499,"xz6_bytes":477400,"lex3_bytes":267499,"selection_check_s":1.545703499999945},{"path":"data/early_holocene/catalhoyuk_3667558/models/catalhoyuk-mother-goddess.obj","source_bytes":12721610,"source_sha256":"696d140263a97b7a4204f32d54d3e69aa2da8c70f0d2f2df128f81d9a16a5e2a","selected_codec":"XZ6-identity","payload_bytes":2537372,"xz6_bytes":2537372,"lex3_bytes":2577848,"selection_check_s":10.375426624999818},{"path":"data/early_holocene/catalhoyuk_3667558/models/catalhoyuk-stamp.obj","source_bytes":624844,"source_sha256":"2779c78ba72f08187d953a98346495e021692d9428c58b97d39782f92139da10","selected_codec":"SCENE-LEX3","payload_bytes":72424,"xz6_bytes":119592,"lex3_bytes":72424,"selection_check_s":0.24645933300053002},{"path":"data/early_holocene/catalhoyuk_3667558/models/catalhoyuk-vase.obj","source_bytes":29212997,"source_sha256":"13f85e39c1b8e5a88ffabc9c4b40aa89525597aca37a39c2e751f60d8fa71087","selected_codec":"SCENE-LEX3","payload_bytes":2317147,"xz6_bytes":3922020,"lex3_bytes":2317147,"selection_check_s":26.214189667000028},{"path":"data/geometry_scan/WM_56.22.225.obj","source_bytes":30316520,"source_sha256":"466a150dc230b2b20845f810979df7af1785f0d265192293de808124ad93af52","selected_codec":"SCENE-LEX3","payload_bytes":5396929,"xz6_bytes":6766836,"lex3_bytes":5396929,"selection_check_s":32.36755387499943},{"path":"data/README.md","source_bytes":3412,"source_sha256":"ca414cb3b126678ec21b7bd28f8b415f59ef841b22eae4dbe7da8557bde1323e","selected_codec":"XZ6-identity","payload_bytes":1900,"physical_member_saving":1512},{"path":"data/compression_records/jpeg_reconstruction_measurement.json","source_bytes":36559,"source_sha256":"0e951388e3e8b66b4f073fd02b2763cc601e5beaf12aac52d03eae673df00c9d","selected_codec":"XZ6-identity","payload_bytes":8956,"physical_member_saving":27603},{"path":"data/compression_records/original_obj_measurement.json","source_bytes":246646,"source_sha256":"23add67b9ee442fdb2a1c9fcde555674f22a09ec684fab5f71e488b9faf0d04f","selected_codec":"XZ6-identity","payload_bytes":15260,"physical_member_saving":231386},{"path":"data/compression_records/original_obj_measurement_files.csv","source_bytes":3839,"source_sha256":"da67e0445f39cb2875b8f319282759d9c1c9feb4fa191824fe08bb9552ee7883","selected_codec":"XZ6-identity","payload_bytes":1612,"physical_member_saving":2227},{"path":"data/early_holocene/ATTRIBUTION.md","source_bytes":2726,"source_sha256":"8a26915ead94b0fab5f17c17b21fc86797ab67c48a2d3376185bae18d007e142","selected_codec":"XZ6-identity","payload_bytes":1604,"physical_member_saving":1122},{"path":"data/early_holocene/catalhoyuk_3667558/reference/bone-bone-1.jpg","source_bytes":45076,"source_sha256":"5d1383fc297e52a2d404b2981e23ec923df85eba2bdd367d9d5e138d94db9c62","selected_codec":"JPEGXL-JPEG-v0.11.2","payload_bytes":34052,"physical_member_saving":11024},{"path":"data/early_holocene/catalhoyuk_3667558/reference/brick-1.jpeg","source_bytes":27488,"source_sha256":"6883cd41bb78c8b5d2f3c1275fc12bb23310e0be041314c632cdbfe3c25e88ff","selected_codec":"JPEGXL-JPEG-v0.11.2","payload_bytes":23842,"physical_member_saving":3646},{"path":"data/early_holocene/catalhoyuk_3667558/reference/brick-2.jpeg","source_bytes":20629,"source_sha256":"ec4f1454b27a61ab110c42dbc8447356d8c9d5486682a8c6ec4ce64cad2608a4","selected_codec":"JPEGXL-JPEG-v0.11.2","payload_bytes":17895,"physical_member_saving":2734},{"path":"data/early_holocene/catalhoyuk_3667558/reference/brick-3.jpeg","source_bytes":24568,"source_sha256":"79e9eb69b4cece92d899cd0917e83a3905dbf0614340f26237c68d4dfe4684b6","selected_codec":"JPEGXL-JPEG-v0.11.2","payload_bytes":21536,"physical_member_saving":3032},{"path":"data/early_holocene/catalhoyuk_3667558/reference/brick-4.jpeg","source_bytes":23359,"source_sha256":"86a4dcb10aea326f2b4152babfb104840745deee68cd1a516bedb529cf05bce5","selected_codec":"JPEGXL-JPEG-v0.11.2","payload_bytes":20504,"physical_member_saving":2855},{"path":"data/early_holocene/catalhoyuk_3667558/reference/brick-5.jpeg","source_bytes":25251,"source_sha256":"bf78c309e062e4d5a9092914143838d608cea140273f7ecaf341c6dc7d395d76","selected_codec":"JPEGXL-JPEG-v0.11.2","payload_bytes":21853,"physical_member_saving":3398},{"path":"data/early_holocene/catalhoyuk_3667558/reference/brick-6.jpeg","source_bytes":25928,"source_sha256":"7505a166189b240cfc581abb4da8dd1e73f612710ff4b7810c2ad4755140a0c5","selected_codec":"JPEGXL-JPEG-v0.11.2","payload_bytes":22610,"physical_member_saving":3318},{"path":"data/early_holocene/catalhoyuk_3667558/reference/brick-7.jpeg","source_bytes":24645,"source_sha256":"e7fede3869ecf708ea96dd8634caa4e62dbf9205a18db508aa08130e95ad666d","selected_codec":"JPEGXL-JPEG-v0.11.2","payload_bytes":21615,"physical_member_saving":3030},{"path":"data/early_holocene/catalhoyuk_3667558/reference/bull1-bull1.jpg","source_bytes":249098,"source_sha256":"fc42c13f623864f145c71fcfb88347d5e7342b8e279b7edc9b1d8c433fad1174","selected_codec":"JPEGXL-JPEG-v0.11.2","payload_bytes":173385,"physical_member_saving":75713},{"path":"data/early_holocene/catalhoyuk_3667558/reference/bull2-bull2.jpg","source_bytes":234839,"source_sha256":"337c15d2e63f65e51c6e7aa416bdcb0c2b7c2b4feaec805635b3dc6190e1af6a","selected_codec":"JPEGXL-JPEG-v0.11.2","payload_bytes":160703,"physical_member_saving":74136},{"path":"data/early_holocene/catalhoyuk_3667558/reference/clay-ball-1.jpeg","source_bytes":10738,"source_sha256":"35377c367c02da7e46eae7662c09860c8170c480ed24afdfe590478a25ea871e","selected_codec":"JPEGXL-JPEG-v0.11.2","payload_bytes":9398,"physical_member_saving":1340},{"path":"data/early_holocene/catalhoyuk_3667558/reference/clay-ball-2.jpeg","source_bytes":7751,"source_sha256":"d7d330d664d35e098136166d88fc860cce524a52d8c36c6c629ee68ebe32d63c","selected_codec":"JPEGXL-JPEG-v0.11.2","payload_bytes":6400,"physical_member_saving":1351},{"path":"data/early_holocene/catalhoyuk_3667558/reference/clay-ball-clayball.jpg","source_bytes":14938,"source_sha256":"83df2fe0426b607ea78dcee0636116984d6f9c235ef030be038e6e3a0b35cec1","selected_codec":"JPEGXL-JPEG-v0.11.2","payload_bytes":10965,"physical_member_saving":3973},{"path":"data/early_holocene/catalhoyuk_3667558/reference/figurineface-figurineface.jpg","source_bytes":211633,"source_sha256":"a2a7e61007e31333a8fb7ed7b3b0dc33a327d6dbc26b28a18fa0d36ee0d62763","selected_codec":"JPEGXL-JPEG-v0.11.2","payload_bytes":128407,"physical_member_saving":83226},{"path":"data/early_holocene/catalhoyuk_3667558/reference/flint-flint.jpg","source_bytes":208316,"source_sha256":"0b49433fc1654eb870979cd344bcc16feb2932dedb24b5a4ff93d16a9c68d3ec","selected_codec":"JPEGXL-JPEG-v0.11.2","payload_bytes":132584,"physical_member_saving":75732},{"path":"data/early_holocene/catalhoyuk_3667558/reference/horse-horse.jpg","source_bytes":238241,"source_sha256":"63ee7804ffb8e79d83640b985bc9dceb49744e4c3611a5a28a728b034931d5a9","selected_codec":"JPEGXL-JPEG-v0.11.2","payload_bytes":159015,"physical_member_saving":79226},{"path":"data/early_holocene/catalhoyuk_3667558/reference/skull-figurine-texture-01.jpg","source_bytes":1001964,"source_sha256":"21ef05c89fd8066c62981cff97d133cb725a6d60f6d32a12e20457761cafc76f","selected_codec":"JPEGXL-JPEG-v0.11.2","payload_bytes":648825,"physical_member_saving":353139},{"path":"data/early_holocene/catalhoyuk_3667558/reference/stamp-stamp.jpg","source_bytes":226042,"source_sha256":"c26d8e6408c37f11ef48af9cbec61d62ba81b283432eb4440ef99163df1fe542","selected_codec":"JPEGXL-JPEG-v0.11.2","payload_bytes":152021,"physical_member_saving":74021},{"path":"data/early_holocene/catalhoyuk_3667558/reference/vase-1.jpeg","source_bytes":13578,"source_sha256":"295057316ff1663c281efa82f76019dc20174dc210d494d7c1dc8353325cf762","selected_codec":"JPEGXL-JPEG-v0.11.2","payload_bytes":11911,"physical_member_saving":1667},{"path":"data/early_holocene/catalhoyuk_3667558/reference/vase-2.jpeg","source_bytes":14207,"source_sha256":"282929b9f4b8f77f403aaaced829771dd7accfcce66f9ad50810f515c3b99446","selected_codec":"JPEGXL-JPEG-v0.11.2","payload_bytes":12540,"physical_member_saving":1667},{"path":"data/early_holocene/catalhoyuk_3667558/reference/vase-220965367-c243c5f467-o.jpg","source_bytes":3061446,"source_sha256":"75d63135b3f9bf09203703b0b449c5a4b9361631ad175eb6177873c209d2e636","selected_codec":"JPEGXL-JPEG-v0.11.2","payload_bytes":2443253,"physical_member_saving":618193},{"path":"data/early_holocene/catalhoyuk_3667558/reference/vase-3.jpeg","source_bytes":13402,"source_sha256":"ab2a611eb66c05da81b12011dd2b5d32d2c7fa163dcf4e734607198930ad1ff0","selected_codec":"JPEGXL-JPEG-v0.11.2","payload_bytes":11715,"physical_member_saving":1687},{"path":"data/early_holocene/catalhoyuk_3667558/reference/vase-4.jpeg","source_bytes":12870,"source_sha256":"494e53f0393196ef9e16b1d4af7ad6290d798aae3efae0411ee0c782e310942c","selected_codec":"JPEGXL-JPEG-v0.11.2","payload_bytes":11170,"physical_member_saving":1700},{"path":"data/early_holocene/catalhoyuk_3667558/reference/vase-5.jpeg","source_bytes":15334,"source_sha256":"638c34b94a95574782ae17850df6ddfa05e662a2f92d3845c972b2f9be2b2354","selected_codec":"JPEGXL-JPEG-v0.11.2","payload_bytes":13421,"physical_member_saving":1913},{"path":"data/early_holocene/catalhoyuk_3667558/reference/vase-6.jpeg","source_bytes":14512,"source_sha256":"5093c5cf9a2de6812e5c592c3ab8c43fc6e454bca625f1c5ed26859b8c495a81","selected_codec":"JPEGXL-JPEG-v0.11.2","payload_bytes":12710,"physical_member_saving":1802},{"path":"data/early_holocene/catalhoyuk_3667558/reference/vase-7.jpeg","source_bytes":14940,"source_sha256":"d1737d8c9f25868e96e545e88d0a1926067f839d71a35326c3450595f7b1546f","selected_codec":"JPEGXL-JPEG-v0.11.2","payload_bytes":13039,"physical_member_saving":1901},{"path":"data/early_holocene/catalhoyuk_3667558/reference/vase-8.jpeg","source_bytes":16018,"source_sha256":"3d7c5e284fd8d2b7c18bbc2231bcc8cb9ff988f7b8e8bb249fce75ac98ce76c5","selected_codec":"JPEGXL-JPEG-v0.11.2","payload_bytes":13989,"physical_member_saving":2029},{"path":"data/early_holocene/catalhoyuk_3667558/reference/vase-pot.jpg","source_bytes":26969,"source_sha256":"d82582bd25bf6f4e71eabf0c899bc4fb1552ce6c9f944fb22a6ab0a730e8d51b","selected_codec":"JPEGXL-JPEG-v0.11.2","payload_bytes":21256,"physical_member_saving":5713},{"path":"data/early_holocene/catalhoyuk_3667558/zenodo_record.json","source_bytes":5088,"source_sha256":"2386d7fa832a5fa3144a1cd2a9ccb5bff223a7d4cc40e056e3204c55295b4317","selected_codec":"XZ6-identity","payload_bytes":1560,"physical_member_saving":3528},{"path":"data/early_holocene/gobekli_ontology_13370343/ATTRIBUTION.md","source_bytes":2572,"source_sha256":"7b1838ac3d944066f6be00868a816fe1b19be55c8ccfc46997518b6438cab83b","selected_codec":"XZ6-identity","payload_bytes":1608,"physical_member_saving":964},{"path":"data/early_holocene/gobekli_ontology_13370343/Gobekli_Tepe_v.1.0.rdf","source_bytes":274754,"source_sha256":"79449bf83adeb891bc1b8170372708895283889ee8a9adff716baac8a80edeee","selected_codec":"XZ6-identity","payload_bytes":16644,"physical_member_saving":258110},{"path":"data/early_holocene/gobekli_ontology_13370343/datacite_record.json","source_bytes":16297,"source_sha256":"8331323aa05f7df6d2f4b76cf0d8c9fa00be34927dbfe7b6abaf76e58605272a","selected_codec":"XZ6-identity","payload_bytes":5708,"physical_member_saving":10589},{"path":"data/early_holocene/gobekli_ontology_13370343/inspect_ontology.py","source_bytes":8170,"source_sha256":"ba3b2bf29a0b31959842e4a2c5aafda562ee9f9662b63262c41846dfd155f185","selected_codec":"XZ6-identity","payload_bytes":2820,"physical_member_saving":5350},{"path":"data/early_holocene/gobekli_ontology_13370343/manifest.json","source_bytes":1902,"source_sha256":"ccf0882f9e6079f7150030403848b1ce3573e5f0ee8eb74f88a9ebffc6c87e48","selected_codec":"XZ6-identity","payload_bytes":1012,"physical_member_saving":890},{"path":"data/early_holocene/gobekli_ontology_13370343/retrieve_ontology.py","source_bytes":4096,"source_sha256":"75aef346d205868984f9f34dc3b319958cc0455e6b0db16c420d8400c1c78895","selected_codec":"XZ6-identity","payload_bytes":1880,"physical_member_saving":2216},{"path":"data/early_holocene/gobekli_ontology_13370343/syntax_inventory.json","source_bytes":217685,"source_sha256":"7062c11eccb6d5ba60e08993b1c75d7f41a9ebd07d8df397b2c50922c0dba045","selected_codec":"XZ6-identity","payload_bytes":31108,"physical_member_saving":186577},{"path":"data/early_holocene/gobekli_ontology_13370343/zenodo_record.json","source_bytes":9483,"source_sha256":"dc26103d0125282d76aa5a95db7fde8bcae560526f38f4fcb5da0dca3941a510","selected_codec":"XZ6-identity","payload_bytes":2472,"physical_member_saving":7011},{"path":"data/early_holocene/manifest.json","source_bytes":45605,"source_sha256":"248861c3e474045b77bebf0f71f56ffcde152abfe53352c81653d119c2d5d88f","selected_codec":"XZ6-identity","payload_bytes":5760,"physical_member_saving":39845},{"path":"data/early_holocene/retrieve.py","source_bytes":15363,"source_sha256":"c9fb5e71dd9384e1d9ed983a8d445cacfb929d1da2ac37728b0665afdfb80b3a","selected_codec":"XZ6-identity","payload_bytes":4860,"physical_member_saving":10503},{"path":"data/generate_meshes.py","source_bytes":2048,"source_sha256":"a1ec8588f629d59e1a5174653181d291b9c4831f25ff9fcc9e4b930c109edbc3","selected_codec":"XZ6-identity","payload_bytes":1076,"physical_member_saving":972},{"path":"data/geometry_scan/ATTRIBUTION.md","source_bytes":3034,"source_sha256":"e1f42e78ed189d7f8cd408a808ff15ba114fef0666262210ba55abac34e758eb","selected_codec":"XZ6-identity","payload_bytes":1688,"physical_member_saving":1346},{"path":"data/geometry_scan/README_SEAMS_WM_56.22.225.txt","source_bytes":5396,"source_sha256":"650f6694665e80b8497d382b801d624e1d6da66ce1e0f23f61b446f10082fc7c","selected_codec":"XZ6-identity","payload_bytes":2244,"physical_member_saving":3152},{"path":"data/geometry_scan/WM_56.22.225.jpg","source_bytes":5750175,"source_sha256":"20469ceb77a931edb690a48a818f3e195c64a6c9a442ebc015875d3981888731","selected_codec":"JPEGXL-JPEG-v0.11.2","payload_bytes":4789776,"physical_member_saving":960399},{"path":"data/geometry_scan/fetch_source.py","source_bytes":1283,"source_sha256":"f8ecd269f17a19662723643bf58c1233cf0c2196d4dbed3543b143ec0616361d","selected_codec":"XZ6-identity","payload_bytes":684,"physical_member_saving":599},{"path":"data/geometry_scan/original_files_manifest.json","source_bytes":1435,"source_sha256":"ed1353f7888c6e34d94e20d974593a23f13c6d65e897ffba387e75156f687982","selected_codec":"XZ6-identity","payload_bytes":628,"physical_member_saving":807},{"path":"data/geometry_scan/zenodo_21760633_record.json","source_bytes":6286,"source_sha256":"e661651ce07d8fd5d7573d2632a799ebddad13970a45895e922b04ca69b80e6f","selected_codec":"XZ6-identity","payload_bytes":2064,"physical_member_saving":4222},{"path":"data/gobekli_grinding/retrieval_manifest.json","source_bytes":5035,"source_sha256":"ced726a49dd8bd72a7c6d1f06d539d080aeed323970e6632814bdc07861adb5d","selected_codec":"XZ6-identity","payload_bytes":960,"physical_member_saving":4075},{"path":"data/gobekli_grinding/s001.xlsx","source_bytes":9608,"source_sha256":"cf5c5cdd0866b6c97fd96ebfa8e004adfb36b53a09dc817f6afe89c8e223d0c6","selected_codec":"XZ6-identity","payload_bytes":6592,"physical_member_saving":3016},{"path":"data/gobekli_grinding/s002.xlsx","source_bytes":10628,"source_sha256":"5a6d43e9d7d21514092519dbdaa63cf031f0e0bb68c11a110065db202070b763","selected_codec":"XZ6-identity","payload_bytes":7540,"physical_member_saving":3088},{"path":"data/gobekli_grinding/s003.xlsx","source_bytes":11338,"source_sha256":"7813d573bb111e24c500ef8176074f70dba1864dce28b90e8cef484901132049","selected_codec":"XZ6-identity","payload_bytes":8320,"physical_member_saving":3018},{"path":"data/gobekli_grinding/s004.xlsx","source_bytes":12970,"source_sha256":"0d5f79a1ece8958e5a17253e4dd9fce3620c1a215b12a87ae7f809d8c2f57568","selected_codec":"XZ6-identity","payload_bytes":10340,"physical_member_saving":2630},{"path":"data/gobekli_grinding/s005.xlsx","source_bytes":10206,"source_sha256":"0fc982d340dfdcf06b779d29528d7cf78b7335418a7a65585c3d60a5dd042a17","selected_codec":"XZ6-identity","payload_bytes":7184,"physical_member_saving":3022},{"path":"data/gobekli_grinding/s006.xlsx","source_bytes":9956,"source_sha256":"97af496f65be9b7d393832ac5ea15fe09d8e37af4c3da58d8a86ef98092c86cf","selected_codec":"XZ6-identity","payload_bytes":6936,"physical_member_saving":3020},{"path":"data/gobekli_grinding/s007.xlsx","source_bytes":10146,"source_sha256":"3c5e5896800944a09a6de7ea8d5a37c0b7ffd166e3d1c97fb28eff3eda87771e","selected_codec":"XZ6-identity","payload_bytes":7124,"physical_member_saving":3022},{"path":"data/gobekli_grinding/s008.xlsx","source_bytes":9933,"source_sha256":"453671486408373040e8b02f2cbbb19158b37251b72649cf0c1f6defbab9accf","selected_codec":"XZ6-identity","payload_bytes":6912,"physical_member_saving":3021},{"path":"data/gobekli_grinding/s009.xlsx","source_bytes":11593,"source_sha256":"ffcb1b6dd8bda799e69fd19acc7d322b2cd24fc9f4675a915f9a625f3bfbe5aa","selected_codec":"XZ6-identity","payload_bytes":8576,"physical_member_saving":3017},{"path":"data/gobekli_grinding/s010.xlsx","source_bytes":14260,"source_sha256":"680f49a43584f63f923b329ef85fe0236e3206cb37b73e37a177145ba3a74101","selected_codec":"XZ6-identity","payload_bytes":11548,"physical_member_saving":2712},{"path":"data/gobekli_grinding/s011.xlsx","source_bytes":13292,"source_sha256":"6c5a958a6ae457168ab7cc3648d929c3bf317c73fc902d5007af87c97d515b87","selected_codec":"XZ6-identity","payload_bytes":10560,"physical_member_saving":2732},{"path":"data/gobekli_grinding/s012.xlsx","source_bytes":29486,"source_sha256":"417d0e29e5db9e448452d4fb1907b192743cff06af98f0e6a14b2f2da03b9f05","selected_codec":"XZ6-identity","payload_bytes":22892,"physical_member_saving":6594},{"path":"data/longitudinal_or_social/README.md","source_bytes":6149,"source_sha256":"e8a30b3b3d136b2662ae9f3ab71f184675a10ca1d52e537ad80c8349bdc5fe03","selected_codec":"XZ6-identity","payload_bytes":3024,"physical_member_saving":3125},{"path":"data/longitudinal_or_social/cassidy2025_supplementary_tables.xlsx","source_bytes":1636169,"source_sha256":"ca37a1b0c668a258263413f6f40aa53905175227f464ee331c1e44a51d89a29c","selected_codec":"XZ6-identity","payload_bytes":1228140,"physical_member_saving":408029},{"path":"data/longitudinal_or_social/comparative_samples.csv","source_bytes":532468,"source_sha256":"b86c3ade7740d0c7ac255fda4db3ee223f3de742045d13ab114cf273fb26bf3b","selected_codec":"XZ6-identity","payload_bytes":77728,"physical_member_saving":454740},{"path":"data/longitudinal_or_social/extract_tables.py","source_bytes":6303,"source_sha256":"dd0f4ff935daa5f83a6a6a90ea2a34b089f646b8dc2a30803982f0290ce65e51","selected_codec":"XZ6-identity","payload_bytes":2396,"physical_member_saving":3907},{"path":"data/longitudinal_or_social/new_samples_archaeology.csv","source_bytes":19936,"source_sha256":"94e7ffbee9bc5fa9ee48d642210c363571aaa0252bd2724c1305065adb5baae8","selected_codec":"XZ6-identity","payload_bytes":3992,"physical_member_saving":15944},{"path":"data/longitudinal_or_social/new_samples_summary.csv","source_bytes":14829,"source_sha256":"ea1b1e5c47e960192ae0b0952544a11121696d9560525f6cc8b831f310ae5968","selected_codec":"XZ6-identity","payload_bytes":3588,"physical_member_saving":11241},{"path":"data/longitudinal_or_social/site_diversity.csv","source_bytes":27991,"source_sha256":"3c64fd95f743fb25461a85ef601238388eb833c6fa23e1ab0b43ef8b48e26ede","selected_codec":"XZ6-identity","payload_bytes":7900,"physical_member_saving":20091},{"path":"data/longitudinal_or_social/source_manifest.json","source_bytes":2364,"source_sha256":"68bdaeec85f6f66943c5a48cf350a4cc1092a8ee2c34360cceb28269332d27cd","selected_codec":"XZ6-identity","payload_bytes":1304,"physical_member_saving":1060},{"path":"data/longitudinal_or_social/table_inventory.json","source_bytes":72169,"source_sha256":"a14a0f11441ffcb73716fbbc47308822623cdd0cb1cb2500f240457ac964ec03","selected_codec":"XZ6-identity","payload_bytes":3412,"physical_member_saving":68757},{"path":"data/longitudinal_or_social/wbk_pairwise_relationships.csv","source_bytes":281236,"source_sha256":"4db9abd536969d6f53427e5c225e3d1399788ee18ab7387ded0f187422c4a5cc","selected_codec":"XZ6-identity","payload_bytes":50456,"physical_member_saving":230780},{"path":"data/longitudinal_or_social/within_between_relationships.csv","source_bytes":75466,"source_sha256":"848d0ae039cb30500a0db5176cb687362525f6dd91cbd6629c0a168fc5b0afe7","selected_codec":"XZ6-identity","payload_bytes":12948,"physical_member_saving":62518},{"path":"data/monuments.json","source_bytes":4022,"source_sha256":"08e9bfa948afeec3fb07cd1e1b067b6aca19dde6641ea1a0bf721f59e1804695","selected_codec":"XZ6-identity","payload_bytes":1508,"physical_member_saving":2514},{"path":"data/nlp/FREEZE.json","source_bytes":1903,"source_sha256":"8368fa9adc0095d18eeb6c388867f4d019b1820595719191b3f250fa510f283c","selected_codec":"XZ6-identity","payload_bytes":1144,"physical_member_saving":759},{"path":"data/nlp/GUIDELINES.md","source_bytes":9578,"source_sha256":"d7384ea595e519ec6d36bc66e998c07402a5ee260ad306355f3f020347e174ad","selected_codec":"XZ6-identity","payload_bytes":4284,"physical_member_saving":5294},{"path":"data/nlp/README.md","source_bytes":5700,"source_sha256":"0f293d87bad633985c30426bf5684a1cd1036ae70d7c3d35f017aada862132fe","selected_codec":"XZ6-identity","payload_bytes":2776,"physical_member_saving":2924},{"path":"data/nlp/build_corpus.py","source_bytes":6139,"source_sha256":"efeab89a96a212a2581e8c67df3be9b36b4c99c933753fb6efad8c24a8f7750d","selected_codec":"XZ6-identity","payload_bytes":2568,"physical_member_saving":3571},{"path":"data/nlp/controlled_revisions.jsonl","source_bytes":17718,"source_sha256":"8a3b8e0b5287b6d81bdb13bfad3d9a2570095006c146bc1e10acd1b3b08f9825","selected_codec":"XZ6-identity","payload_bytes":2692,"physical_member_saving":15026},{"path":"data/nlp/corpus.jsonl","source_bytes":190385,"source_sha256":"ac12f75d90a62797f8d1518fa136a578717082863483ee5c035ad2d77c2faefb","selected_codec":"XZ6-identity","payload_bytes":26940,"physical_member_saving":163445},{"path":"data/nlp/dev.jsonl","source_bytes":146078,"source_sha256":"e2a2a0d9bc8ad4da1ee1db8f96b3771deac3eb787dd362cc8181a7f22a863d3b","selected_codec":"XZ6-identity","payload_bytes":20984,"physical_member_saving":125094},{"path":"data/nlp/reference_annotations.json","source_bytes":50756,"source_sha256":"9938d87a1ec93fc34eef8fc8c9f8f75d29a6d2eea2fe90f2497115ae14f213ae","selected_codec":"XZ6-identity","payload_bytes":3244,"physical_member_saving":47512},{"path":"data/nlp/reference_qa_corrections.json","source_bytes":1149,"source_sha256":"90179016327538ef70a63b21b48836bfe9ddfbab1221b241c6f9831f86fdba86","selected_codec":"XZ6-identity","payload_bytes":632,"physical_member_saving":517},{"path":"data/nlp/source_provenance.json","source_bytes":26689,"source_sha256":"25d55784addd546dddb5b0e7bb03cdf2ae5ddcad991cd9079f0ff4c8e25cdd60","selected_codec":"XZ6-identity","payload_bytes":3276,"physical_member_saving":23413},{"path":"data/nlp/split_manifest.json","source_bytes":23480,"source_sha256":"27ca9e2f992d22bba01069a130f0ee958144f1f4fd48b89eaf2444901078d0c4","selected_codec":"XZ6-identity","payload_bytes":4076,"physical_member_saving":19404},{"path":"data/nlp/test_corpus.py","source_bytes":3231,"source_sha256":"24728495dee33d50834acd6e37e1e3b44e0f85e18816cff0dca5ab48ce234b83","selected_codec":"XZ6-identity","payload_bytes":1472,"physical_member_saving":1759},{"path":"data/nlp/test_inputs.jsonl","source_bytes":36779,"source_sha256":"fa8e67b652422abe21b380c996512e268a8f51feca1ced1bd6c8ee6a62f5d5d2","selected_codec":"XZ6-identity","payload_bytes":6500,"physical_member_saving":30279},{"path":"data/nlp/test_reference.jsonl","source_bytes":44307,"source_sha256":"d2a595863232f28ad3ec0c70f3a85f18509151316b6bff25a1da5f1cee4aa37b","selected_codec":"XZ6-identity","payload_bytes":7152,"physical_member_saving":37155},{"path":"data/nlp_external/README.md","source_bytes":5803,"source_sha256":"0cec346880747ce3ea0ab16406c4ef51b6055fc0e22a2ff3e39ff8d95e8b7aed","selected_codec":"XZ6-identity","payload_bytes":2860,"physical_member_saving":2943},{"path":"data/nlp_external/external_results.json","source_bytes":14188,"source_sha256":"7081ac21f446cf0dc8fad582d792375b56d1ac718debcc8d01ca3f1909dbccaf","selected_codec":"XZ6-identity","payload_bytes":4156,"physical_member_saving":10032},{"path":"data/regional_zooarch/china/ATTRIBUTION.md","source_bytes":2075,"source_sha256":"8b82130ed623e21531766ce52c5248c58cabca2d51127238b4ee6e3415e69aab","selected_codec":"XZ6-identity","payload_bytes":1292,"physical_member_saving":783},{"path":"data/regional_zooarch/china/audit_china.py","source_bytes":4165,"source_sha256":"b26db45bd1290e3809c0b8f340d7420fcc3e2262f97e8307a3f5b85dfa82a617","selected_codec":"XZ6-identity","payload_bytes":1940,"physical_member_saving":2225},{"path":"data/regional_zooarch/china/extract_china.py","source_bytes":4630,"source_sha256":"237f8947a7279732244d42e2c8a33cd6fc1b45c8f081746fad46a4e3491705e2","selected_codec":"XZ6-identity","payload_bytes":2320,"physical_member_saving":2310},{"path":"data/regional_zooarch/china/join_candidates.csv","source_bytes":29224,"source_sha256":"105051ecae43361258e99f170e5e1d7bc750a7f7f3ad6a529f2629cdbac11728","selected_codec":"XZ6-identity","payload_bytes":4664,"physical_member_saving":24560},{"path":"data/regional_zooarch/china/plos_figshare_16745200.json","source_bytes":5473,"source_sha256":"72d51d3f50b2643d12b539edca107ccda6862a500d7ccedff46c4ee1137f65a0","selected_codec":"XZ6-identity","payload_bytes":1764,"physical_member_saving":3709},{"path":"data/regional_zooarch/china/plos_figshare_16745203.json","source_bytes":5113,"source_sha256":"6bd9e7c43f0891d740958d2f9110902386c86eb41d322f9cb0ea03db2a27c9d8","selected_codec":"XZ6-identity","payload_bytes":1636,"physical_member_saving":3477},{"path":"data/regional_zooarch/china/plos_figshare_16745206.json","source_bytes":5104,"source_sha256":"8d035aa6860aa922ce3f1d5c183a546f8a52d9485b5a4cf692fa34296a7bd0e6","selected_codec":"XZ6-identity","payload_bytes":1656,"physical_member_saving":3448},{"path":"data/regional_zooarch/china/pone.0257524.s001.xlsx","source_bytes":212965,"source_sha256":"52c51fcc373f35cd4eb56719fafe1ae65f2173a488d222f37796cb4934947600","selected_codec":"XZ6-identity","payload_bytes":90624,"physical_member_saving":122341},{"path":"data/regional_zooarch/china/pone.0257524.s002.xlsx","source_bytes":31696,"source_sha256":"ce84088a5dc9ac5fbb849c0cd431dec3c061d0ad121c49979e3aaec54a79f4c4","selected_codec":"XZ6-identity","payload_bytes":25960,"physical_member_saving":5736},{"path":"data/regional_zooarch/china/pone.0257524.s003.xlsx","source_bytes":54184,"source_sha256":"64ac047aee282d57731ea4beeb2d5fe882c875c0437c82b943efba74f571fed9","selected_codec":"XZ6-identity","payload_bytes":46948,"physical_member_saving":7236},{"path":"data/regional_zooarch/china/source_audit.json","source_bytes":20748,"source_sha256":"46bbeae85093a69c2fadf7606161c72496de0e0b8e30d52cd7e0c51d4cc7b705","selected_codec":"XZ6-identity","payload_bytes":1904,"physical_member_saving":18844},{"path":"data/regional_zooarch/china/source_manifest.json","source_bytes":5225,"source_sha256":"e84a4b0b054c48f59da42a8cc04b4bc051daf1b05956830fe969275a3e273fce","selected_codec":"XZ6-identity","payload_bytes":1976,"physical_member_saving":3249},{"path":"data/regional_zooarch/china/table_inventory.json","source_bytes":2957,"source_sha256":"a35255ddacd152b9576d35e836c840e6befd6bfd0273757054a49febb1c3c75e","selected_codec":"XZ6-identity","payload_bytes":1272,"physical_member_saving":1685},{"path":"data/regional_zooarch/china/xipo2021_sample_metadata.csv","source_bytes":5139,"source_sha256":"d302e51fcffef0eff5aeadc42b63de10cc6ac8c8179f39c4254764cef876a73c","selected_codec":"XZ6-identity","payload_bytes":1172,"physical_member_saving":3967},{"path":"data/regional_zooarch/china/zhang2026_animal.csv","source_bytes":461559,"source_sha256":"957ee3f93e5486bb302ea99ce08c6581d13f1fa01aeb8bc4883a17eabe072dce","selected_codec":"XZ6-identity","payload_bytes":30916,"physical_member_saving":430643},{"path":"data/regional_zooarch/china/zhang2026_crossref.json","source_bytes":80383,"source_sha256":"036e8b2f139e5411ca9a2dfda5c485ba5788733f0abcb3df355fe95bce83721d","selected_codec":"XZ6-identity","payload_bytes":16056,"physical_member_saving":64327},{"path":"data/regional_zooarch/china/zhang2026_human.csv","source_bytes":548121,"source_sha256":"7c11f2caefaa705760150fe61c7773bc70f5f353bd9f17ae9bf1e3f09d83cae8","selected_codec":"XZ6-identity","payload_bytes":38028,"physical_member_saving":510093},{"path":"data/regional_zooarch/china/zhang2026_mmc1.docx","source_bytes":2774494,"source_sha256":"1e40496790c84c5f292ec95b32fcc6418b3dba4763320efc3093a534c2a4a5c0","selected_codec":"XZ6-identity","payload_bytes":2549956,"physical_member_saving":224538},{"path":"data/regional_zooarch/china/zhang2026_mmc2.xlsx","source_bytes":542918,"source_sha256":"642b7b5401f4ae7d1dc9a0b2fc48635e13074f154db49aaa5d291a64fb69584d","selected_codec":"XZ6-identity","payload_bytes":519612,"physical_member_saving":23306},{"path":"data/regional_zooarch/levant_iran/ATTRIBUTION.md","source_bytes":4740,"source_sha256":"657fd79a01f23ba14fcf2a0e41a8875f2e9229e315a9c7113799b64f75a13978","selected_codec":"XZ6-identity","payload_bytes":2468,"physical_member_saving":2272},{"path":"data/regional_zooarch/levant_iran/chogha_mish_context_audit.csv","source_bytes":4262,"source_sha256":"770f22132a1bb16bbc6134052dbe82df2594a05f0fe5f185b1dc694af0f51268","selected_codec":"XZ6-identity","payload_bytes":1392,"physical_member_saving":2870},{"path":"data/regional_zooarch/levant_iran/chogha_mish_full.csv","source_bytes":16584521,"source_sha256":"eaaf32ba2150c63cb89f617bca79299f079bcf7f4134f029d2b16bcf0230c1d2","selected_codec":"XZ6-identity","payload_bytes":548784,"physical_member_saving":16035737},{"path":"data/regional_zooarch/levant_iran/chogha_mish_project.json","source_bytes":11816,"source_sha256":"7a9af923a178087d9364cdfe5d6438862d7ff4b83629a676959db290984c4bb6","selected_codec":"XZ6-identity","payload_bytes":3640,"physical_member_saving":8176},{"path":"data/regional_zooarch/levant_iran/chogha_mish_protoliterate.csv","source_bytes":4618274,"source_sha256":"3374dd28d60e4338ce2456b9c4b7399ee841f7caed2427427629c7d6e45d0599","selected_codec":"XZ6-identity","payload_bytes":159788,"physical_member_saving":4458486},{"path":"data/regional_zooarch/levant_iran/chogha_mish_source_audit.json","source_bytes":24000,"source_sha256":"123d0cad1cd752177ea377bd511746ccc288549a2f9ed8c03b3f7d627ad0c6a1","selected_codec":"XZ6-identity","payload_bytes":3288,"physical_member_saving":20712},{"path":"data/regional_zooarch/levant_iran/chogha_mish_table_de58ca86-8fac-a2c8-7a25-631523879b7f.json","source_bytes":282305,"source_sha256":"5e6ea553859e28688cfe22568389045b0ffa4f4a357d7bcacea47fe41a9257d1","selected_codec":"XZ6-identity","payload_bytes":9388,"physical_member_saving":272917},{"path":"data/regional_zooarch/levant_iran/chogha_mish_table_f22db305-cfb5-3261-2c8e-b3e4a9422a8f.json","source_bytes":272203,"source_sha256":"3147e35dd2cfb0b3264d042930a26aab7379a78dc74d27161a6b308e09659417","selected_codec":"XZ6-identity","payload_bytes":7288,"physical_member_saving":264915},{"path":"data/regional_zooarch/levant_iran/chogha_mish_zenodo10742181.json","source_bytes":7944,"source_sha256":"f7f744df8e32a56ed50a97a686e6f673531893ed9bc01660586733ab68b7913b","selected_codec":"XZ6-identity","payload_bytes":2644,"physical_member_saving":5300},{"path":"data/regional_zooarch/levant_iran/inspect_sources.py","source_bytes":10105,"source_sha256":"2ad9ec2229b3fd559ddc9d2c1a2ed96ba956f33833c19002455938c3095981be","selected_codec":"XZ6-identity","payload_bytes":3940,"physical_member_saving":6165},{"path":"data/regional_zooarch/levant_iran/source_manifest.json","source_bytes":7355,"source_sha256":"4d52f6c3bdce57eaef1ae504e8488429af0da58ff7079c3f5bcb001d7179f0d3","selected_codec":"XZ6-identity","payload_bytes":2556,"physical_member_saving":4799},{"path":"data/regional_zooarch/levant_iran/tepe_yahya_0332662_s001.xlsx","source_bytes":132390,"source_sha256":"d00b532418ded497e3a0ae51f31f8d4979b21f227b82bb77ca1fff6d2f04f2f1","selected_codec":"XZ6-identity","payload_bytes":115956,"physical_member_saving":16434},{"path":"data/regional_zooarch/levant_iran/tepe_yahya_duplicate_source_rows.csv","source_bytes":9940,"source_sha256":"9f06d99486adcde94c3072f34e83a302c374ed2286f12e89763eba371ad12b03","selected_codec":"XZ6-identity","payload_bytes":2900,"physical_member_saving":7040},{"path":"data/regional_zooarch/levant_iran/tepe_yahya_failed_source_rows.csv","source_bytes":4348,"source_sha256":"ad3fe6303cee9a472bb15554a7b22cd8fb79b796af695bf86f59e67c5c19bd51","selected_codec":"XZ6-identity","payload_bytes":1476,"physical_member_saving":2872},{"path":"data/regional_zooarch/levant_iran/tepe_yahya_source_inventory.json","source_bytes":6528,"source_sha256":"b6072cbc6b7b40bd9eea6f96beff10ba34c1fef67136c123548b49dafb4798ee","selected_codec":"XZ6-identity","payload_bytes":1536,"physical_member_saving":4992},{"path":"data/regional_zooarch/levant_iran/tepe_yahya_successful_source_rows.csv","source_bytes":44556,"source_sha256":"5845c447876dec4f1b1df5c7f4088c921e2093031966a19c08d5983a7de568f5","selected_codec":"XZ6-identity","payload_bytes":8448,"physical_member_saving":36108},{"path":"data/regional_zooarch/levant_iran/transjordan_2026_crossref.json","source_bytes":45970,"source_sha256":"8327aa17237133badc13e31dfbb23dd1f6718a395a545146f87947054ad86a63","selected_codec":"XZ6-identity","payload_bytes":11000,"physical_member_saving":34970},{"path":"data/regional_zooarch/oman_lebanon/README.md","source_bytes":3104,"source_sha256":"70b5484840938389912a5ab8e6aeeb0a87a6956bcca84ebd09e275318ff38ce9","selected_codec":"XZ6-identity","payload_bytes":1896,"physical_member_saving":1208},{"path":"data/regional_zooarch/oman_lebanon/maini2025/analysis/oman_rounding_summary.json","source_bytes":4652,"source_sha256":"6a0bb825de25c9b93467aea2aaca2487c944c56def9dac2dadf061632de1b6c0","selected_codec":"XZ6-identity","payload_bytes":1284,"physical_member_saving":3368},{"path":"data/regional_zooarch/oman_lebanon/maini2025/analysis/oman_s1_source_rows.json","source_bytes":1006356,"source_sha256":"0ec2da2348d01dcc70b6f5f683f90fe6aa3e10a4936db73810845a7a430ba8ee","selected_codec":"XZ6-identity","payload_bytes":163200,"physical_member_saving":843156},{"path":"data/regional_zooarch/oman_lebanon/maini2025/analysis/oman_s2_joint_cases.json","source_bytes":214059,"source_sha256":"e03c0e5202c3dda1d9cf1e8597ee2642eb459ea47b46583135721590e68dd8ee","selected_codec":"XZ6-identity","payload_bytes":22320,"physical_member_saving":191739},{"path":"data/regional_zooarch/oman_lebanon/maini2025/crossref_metadata.json","source_bytes":18045,"source_sha256":"6cdb49b808a9c022ba532df66fbc6cc622effe435aa333fb1b6b45acd4daf234","selected_codec":"XZ6-identity","payload_bytes":5432,"physical_member_saving":12613},{"path":"data/regional_zooarch/oman_lebanon/maini2025/oq-11-149-s1.xlsx","source_bytes":33124,"source_sha256":"cc1adf186bcd0ccf9f0bf9eac9e38fa5e82b92349bb2da2d22d4806dcc7032ff","selected_codec":"XZ6-identity","payload_bytes":30676,"physical_member_saving":2448},{"path":"data/regional_zooarch/oman_lebanon/maini2025/oq-11-149-s2.xlsx","source_bytes":14099,"source_sha256":"1d0e35d7e11f7430d5ec2ef78fd96d3c2ccd333c5936db755b7a461d3ca925a2","selected_codec":"XZ6-identity","payload_bytes":11644,"physical_member_saving":2455},{"path":"data/regional_zooarch/oman_lebanon/russo2026/43247_2026_3926_MOESM2_ESM.pdf","source_bytes":1580180,"source_sha256":"2223c720a7087befc0baf9ee5a2ae18c66b4bdceee5349116bf054e426415fd6","selected_codec":"XZ6-identity","payload_bytes":1331496,"physical_member_saving":248684},{"path":"data/regional_zooarch/oman_lebanon/russo2026/Age_distribution_naame.xlsx","source_bytes":9232,"source_sha256":"bff7042096ca85cec4a2cac23b10a6c56a38e9efe92b02f4976c707a60f2a14f","selected_codec":"XZ6-identity","payload_bytes":6796,"physical_member_saving":2436},{"path":"data/regional_zooarch/oman_lebanon/russo2026/Dental_Mesowear_Lebanon_raw_data_final.xlsx","source_bytes":14310,"source_sha256":"6020442c4e67c81f36325b665b4f0c709833945acd3904a20709ec764b16b450","selected_codec":"XZ6-identity","payload_bytes":11492,"physical_member_saving":2818},{"path":"data/regional_zooarch/oman_lebanon/russo2026/Microwear.xlsx","source_bytes":20823,"source_sha256":"e3ca3628675722ded29b6a67cbaa8c95e1af725e9fb97e0b7ef6ff9601688165","selected_codec":"XZ6-identity","payload_bytes":18028,"physical_member_saving":2795},{"path":"data/regional_zooarch/oman_lebanon/russo2026/data_nim.xlsx","source_bytes":8871,"source_sha256":"bdf34420917ce1e42520fd819daf1cab04f1954de772bd88f483117a2995b6a0","selected_codec":"XZ6-identity","payload_bytes":6432,"physical_member_saving":2439},{"path":"data/regional_zooarch/oman_lebanon/russo2026/data_nme.xlsx","source_bytes":10063,"source_sha256":"eb015501e366e04804076ef252a691904565b3b420d5ebee024899ffb2188ae7","selected_codec":"XZ6-identity","payload_bytes":7644,"physical_member_saving":2419},{"path":"data/regional_zooarch/oman_lebanon/russo2026/data_rek.xlsx","source_bytes":8867,"source_sha256":"0d1d0504464dbf48e5cf0c96608578e5239a50ab122bbd84968ce61f2456d83c","selected_codec":"XZ6-identity","payload_bytes":6440,"physical_member_saving":2427},{"path":"data/regional_zooarch/oman_lebanon/russo2026/df_s.xlsx","source_bytes":8858,"source_sha256":"bb9b27da49af034ab07682fa43ecd0029e1e1365c797a824e074837b186d63bd","selected_codec":"XZ6-identity","payload_bytes":6424,"physical_member_saving":2434},{"path":"data/regional_zooarch/oman_lebanon/russo2026/github_commit.json","source_bytes":5538,"source_sha256":"a38d153b62ca79f101483a4099baace31a6d04a4077d1ea0a8758562e5c6c359","selected_codec":"XZ6-identity","payload_bytes":1940,"physical_member_saving":3598},{"path":"data/regional_zooarch/oman_lebanon/russo2026/github_data_inventory.json","source_bytes":15820,"source_sha256":"a0cea5deb790e672fc797f538e49b0bfdeb55102ed1b057661178a9021c46599","selected_codec":"XZ6-identity","payload_bytes":1540,"physical_member_saving":14280},{"path":"data/regional_zooarch/oman_lebanon/russo2026/leb_ag.xlsx","source_bytes":8703,"source_sha256":"4a72fb6ebb61888664fbfa805fd4565dc9c2c74aace23e786cc62ff95fdad81f","selected_codec":"XZ6-identity","payload_bytes":6264,"physical_member_saving":2439},{"path":"data/regional_zooarch/oman_lebanon/russo2026/mesowear_species_sites.xlsx","source_bytes":11979,"source_sha256":"198eeaaabfcfa5439516426cb2d33d527cd857641d0c87d28483163555326431","selected_codec":"XZ6-identity","payload_bytes":9156,"physical_member_saving":2823},{"path":"data/regional_zooarch/oman_lebanon/russo2026/mni_vs_bio.xlsx","source_bytes":10802,"source_sha256":"9a7757a4ddd6e32e1fb1d74eb6357858638365f76d3539670ea1ee33aa7e6d72","selected_codec":"XZ6-identity","payload_bytes":8376,"physical_member_saving":2426},{"path":"data/regional_zooarch/oman_lebanon/russo2026/retrieval_manifest.json","source_bytes":4441,"source_sha256":"36a230e3d598303494d2cfbfb8a26c48c9492d6eb10b3bfeda0e08e6b2bb5a0c","selected_codec":"XZ6-identity","payload_bytes":1208,"physical_member_saving":3233},{"path":"data/regional_zooarch/oman_lebanon/russo2026/source_README.md","source_bytes":5985,"source_sha256":"79a02728ab0b68812bbf26fdddaf82ed947515a0a10b17ca244eb4e9b3990db4","selected_codec":"XZ6-identity","payload_bytes":2800,"physical_member_saving":3185},{"path":"data/regional_zooarch/oman_lebanon/russo2026/table1_cells.csv","source_bytes":10548,"source_sha256":"793e9b145296132dfaee0c05f115353bb417bd1e3cca2c8008d4902e402adb02","selected_codec":"XZ6-identity","payload_bytes":1464,"physical_member_saving":9084},{"path":"data/regional_zooarch/oman_lebanon/source_manifest.json","source_bytes":10299,"source_sha256":"48092abc2553560f8ccd2ad89b20cf8f82d32600b65255cb72292a24ca4cde80","selected_codec":"XZ6-identity","payload_bytes":2844,"physical_member_saving":7455},{"path":"data/regional_zooarch/release_manifest.json","source_bytes":12895,"source_sha256":"7aca195aeeb345930ca9abbd6d0ae8315da1f71e497e89a113ad8bbca6b884bd","selected_codec":"XZ6-identity","payload_bytes":4308,"physical_member_saving":8587},{"path":"data/regional_zooarch/southwest_asia/gaastra2024_supplement.xlsx","source_bytes":153007,"source_sha256":"32c1f8c46fceb7453efcc69cc4ba979c5841207739c3a8935315a017cb524a6a","selected_codec":"XZ6-identity","payload_bytes":151116,"physical_member_saving":1891},{"path":"data/replication_archaeology/README.md","source_bytes":4344,"source_sha256":"631602d6bf3484b2ec8ea39b4260b3d1276ea1644d622585a0de0bbb9791c6e2","selected_codec":"XZ6-identity","payload_bytes":2300,"physical_member_saving":2044},{"path":"data/replication_archaeology/americas_russia/README.md","source_bytes":5646,"source_sha256":"84ca0b25f86e72100d0d0e0d862ae444fd9c566735da402115f013b616c9c2b7","selected_codec":"XZ6-identity","payload_bytes":2908,"physical_member_saving":2738},{"path":"data/replication_archaeology/americas_russia/acquisition_log.json","source_bytes":2946,"source_sha256":"0efdd7146bc13d33f18a72844efcf9ee10d0e51c87487e03808dedb5120d172c","selected_codec":"XZ6-identity","payload_bytes":988,"physical_member_saving":1958},{"path":"data/replication_archaeology/americas_russia/daacs/candidate_frame.json","source_bytes":6822,"source_sha256":"8c6061d3edd302eb036715bef7a456503339f4fd5637cd4d9a99ec23b393d393","selected_codec":"XZ6-identity","payload_bytes":1544,"physical_member_saving":5278},{"path":"data/replication_archaeology/americas_russia/meshoko2016/MeshokoCaveReportJuly2016.pdf","source_bytes":353618,"source_sha256":"23dfa58c24b9024101e29b9567993d16219538ac7da074a975c54e6beb87e05b","selected_codec":"XZ6-identity","payload_bytes":315416,"physical_member_saving":38202},{"path":"data/replication_archaeology/americas_russia/meshoko2016/Meshoko_cave_report_tables.xlsx","source_bytes":88207,"source_sha256":"0deda1f54d084a184c4f386ed010539ffe8827817760398666f432fa3ec8196e","selected_codec":"XZ6-identity","payload_bytes":71896,"physical_member_saving":16311},{"path":"data/replication_archaeology/americas_russia/rassadnikov2026/candidate_context_frame.json","source_bytes":7117,"source_sha256":"687cfb44e0c11dba8cf2e1b4a61db6f166a4d5f604e69afdf68425aa631ffd36","selected_codec":"XZ6-identity","payload_bytes":976,"physical_member_saving":6141},{"path":"data/replication_archaeology/americas_russia/rassadnikov2026/context_eligibility_audit.json","source_bytes":22007,"source_sha256":"08a27d37a1df4ffc5c712cf5e257aa5e450d7433ca305e935e594ad9e2b1669d","selected_codec":"XZ6-identity","payload_bytes":5456,"physical_member_saving":16551},{"path":"data/replication_archaeology/americas_russia/rassadnikov2026/context_paper_acquisition.json","source_bytes":1271,"source_sha256":"98dbb90f6068cea86e77c7b1dd95dde25b31db71fa0cf5b7e2ac1307873b3154","selected_codec":"XZ6-identity","payload_bytes":752,"physical_member_saving":519},{"path":"data/replication_archaeology/americas_russia/rassadnikov2026/export_console.json","source_bytes":2940,"source_sha256":"f225c1d7a017bc3bec67e24a662395e671116db664fb58906cf427e643113666","selected_codec":"XZ6-identity","payload_bytes":940,"physical_member_saving":2000},{"path":"data/replication_archaeology/americas_russia/rassadnikov2026/export_rassadnikov.py","source_bytes":9131,"source_sha256":"896def9a981a6e13c03c96360a792210cbfd751db02c833d7c3c6274cb35ba7d","selected_codec":"XZ6-identity","payload_bytes":3268,"physical_member_saving":5863},{"path":"data/replication_archaeology/americas_russia/rassadnikov2026/scientific_export_audit.json","source_bytes":19136,"source_sha256":"8d924b1a76cb954cddc252dd6bbb9b4763f24cc16a7f3829e064b17abc55ff66","selected_codec":"XZ6-identity","payload_bytes":3900,"physical_member_saving":15236},{"path":"data/replication_archaeology/americas_russia/rassadnikov2026/zenodo_record.json","source_bytes":7653,"source_sha256":"da8ab97ce7419492238eb8fb99e33701168579bc2273f11e645aa79eb24e9da0","selected_codec":"XZ6-identity","payload_bytes":2588,"physical_member_saving":5065},{"path":"data/replication_archaeology/americas_russia/source_manifest.json","source_bytes":4734,"source_sha256":"bebe1ddff49ae34a45eedffc9fecfd55be005a0edd5b3c24d6a02ba934575691","selected_codec":"XZ6-identity","payload_bytes":1516,"physical_member_saving":3218},{"path":"data/replication_archaeology/candidate_frame_preoutcome.json","source_bytes":2533,"source_sha256":"5dee34e9167596fbe6a6dc8460693c92a650f334ff13eb57786bdba0baaf39a6","selected_codec":"XZ6-identity","payload_bytes":1256,"physical_member_saving":1277},{"path":"data/replication_archaeology/chogha_15_sus_source_rows.csv","source_bytes":6122,"source_sha256":"0bc96002d5d4882fcfb48d8d05c2b7ab76106d4249fee00ef6236e9dcaec1ad5","selected_codec":"XZ6-identity","payload_bytes":1288,"physical_member_saving":4834},{"path":"data/replication_archaeology/chogha_primary_limit_evidence.json","source_bytes":3719,"source_sha256":"c13977f1f8f590a3ae07b59eaa0aec8c736e3943f5aab7567d6059a064cf6350","selected_codec":"XZ6-identity","payload_bytes":1908,"physical_member_saving":1811},{"path":"data/replication_archaeology/forcello_first_bone.json","source_bytes":8400,"source_sha256":"582e13268b5c38fcba2706d061bbb5065d1b13853ac7b5b9f81e3263bb38d491","selected_codec":"XZ6-identity","payload_bytes":2008,"physical_member_saving":6392},{"path":"data/replication_archaeology/forcello_first_bone_query.json","source_bytes":17909,"source_sha256":"64a7dcfc12e3b04ba2b9dafc699a5daf240672379d236f5e63ce4019fcf108d7","selected_codec":"XZ6-identity","payload_bytes":2316,"physical_member_saving":15593},{"path":"data/replication_archaeology/forcello_first_context.json","source_bytes":166067,"source_sha256":"fea8211f4e4d523da919c7ef5ed505aa5715998108c8543fd2b8416bf5ecf38e","selected_codec":"XZ6-identity","payload_bytes":14452,"physical_member_saving":151615},{"path":"data/replication_archaeology/forcello_first_subject_query.json","source_bytes":11720,"source_sha256":"9e4e8ecb62e28711ad238440c28e98311d82fef6f27072d446b86f83c0d893d0","selected_codec":"XZ6-identity","payload_bytes":1776,"physical_member_saving":9944},{"path":"data/replication_archaeology/forcello_project.json","source_bytes":13851,"source_sha256":"7a5a08dbc0c48fcec86ca6663151a0eafd187780bd4bd2a27ec59335ce3a1764","selected_codec":"XZ6-identity","payload_bytes":5124,"physical_member_saving":8727},{"path":"data/replication_archaeology/forcello_screen_context.json","source_bytes":9411,"source_sha256":"bb91a0ccae7a24074550d940e28983b74d658035325ba9c55bb2fbbcc9367bd9","selected_codec":"XZ6-identity","payload_bytes":1048,"physical_member_saving":8363},{"path":"data/replication_archaeology/forcello_screen_floor.json","source_bytes":7839,"source_sha256":"5457b3477b0f557fa0e0c65437bc54c63014376de8b2dc4e0e0d902c42ede12f","selected_codec":"XZ6-identity","payload_bytes":960,"physical_member_saving":6879},{"path":"data/replication_archaeology/forcello_screen_midden.json","source_bytes":7864,"source_sha256":"fafdc974197c6d4bb142e22d57d425e606204da15cc4720ba2618bd192704b37","selected_codec":"XZ6-identity","payload_bytes":960,"physical_member_saving":6904},{"path":"data/replication_archaeology/forcello_subject_facet.json","source_bytes":7807,"source_sha256":"2bb7d62bb2643860683fcae7c35dff16a1025ba7540930882bea712cac5748e9","selected_codec":"XZ6-identity","payload_bytes":1016,"physical_member_saving":6791},{"path":"data/replication_archaeology/forcello_tables_query.json","source_bytes":7260,"source_sha256":"9aedbf4f58ef0bbf3a4af24107d32a4b9fe646660c3c5659cad71c98cc861301","selected_codec":"XZ6-identity","payload_bytes":928,"physical_member_saving":6332},{"path":"data/replication_archaeology/oxstad16/OXSTAD16_animal_bone_data_publisher_checksum.csv","source_bytes":150707,"source_sha256":"5d23e911ca9697f703bfd7f33db70645e6531d45fd6e7dc1471088cff159ad34","selected_codec":"XZ6-identity","payload_bytes":8812,"physical_member_saving":141895},{"path":"data/replication_archaeology/oxstad16/OXSTAD16_animal_bone_data_web_extraction.csv","source_bytes":150102,"source_sha256":"5d478f002621b757f598c0f806af810dcd4dc61a21832a092134af3be7983032","selected_codec":"XZ6-identity","payload_bytes":8808,"physical_member_saving":141294},{"path":"data/replication_archaeology/oxstad16/OXSTAD16_animal_bone_spreadsheet_metadata_web_extraction.csv","source_bytes":8326,"source_sha256":"013294584f3956053e8eea1ffc74ad1f765b603032fd1a06f24ad54f4e1559f2","selected_codec":"XZ6-identity","payload_bytes":2012,"physical_member_saving":6314},{"path":"data/replication_archaeology/oxstad16/admitted_postcranial_source_rows.csv","source_bytes":8888,"source_sha256":"3e1fde639b5685489f57d5d4aacd867f6f61dfdad6dd74a50740ade3d5c904ff","selected_codec":"XZ6-identity","payload_bytes":1436,"physical_member_saving":7452},{"path":"data/replication_archaeology/oxstad16/partial_transfer_policy_frozen.json","source_bytes":2705,"source_sha256":"9df7a77d3a0762c6cfb1114a4da22a71664a33fce40355d0e1c1ab423edd9fb4","selected_codec":"XZ6-identity","payload_bytes":1396,"physical_member_saving":1309},{"path":"data/replication_archaeology/oxstad16/partial_transfer_results.json","source_bytes":4853,"source_sha256":"76d9310afb4e92c75453aec662add27726c70c41b24e13e842290874845e80a7","selected_codec":"XZ6-identity","payload_bytes":1368,"physical_member_saving":3485},{"path":"data/replication_archaeology/oxstad16/publisher_and_context_evidence.json","source_bytes":2284,"source_sha256":"b36c4aefef277b8a6e8eda3e66659fec6f31b5c6458e62fb3d3dc9c64033e83d","selected_codec":"XZ6-identity","payload_bytes":1152,"physical_member_saving":1132},{"path":"data/replication_archaeology/oxstad16/web_extraction_receipts.json","source_bytes":15767,"source_sha256":"b8798d91ce41d0965dc29e4c08b6a7a14f2e4d94200d3bdb128484990192021c","selected_codec":"XZ6-identity","payload_bytes":1540,"physical_member_saving":14227},{"path":"data/replication_archaeology/postcranial_prespecification.json","source_bytes":1866,"source_sha256":"de1010e6644c82f8f4e38bc20f2184ee8e68bf120949827828bb23592323c17d","selected_codec":"XZ6-identity","payload_bytes":1108,"physical_member_saving":758},{"path":"data/replication_archaeology/read_only_publication_reference_receipts.json","source_bytes":1595,"source_sha256":"7e4b662be6358ca65c9fa5918275ef7a1d5004be1d8beee22540bc06518f2c44","selected_codec":"XZ6-identity","payload_bytes":952,"physical_member_saving":643},{"path":"data/replication_archaeology/replication_analysis.py","source_bytes":8563,"source_sha256":"412c03f8608b44c6914d173f038322d83e15a7b6e1944cd8c8554ef6ffcd0f7c","selected_codec":"XZ6-identity","payload_bytes":2936,"physical_member_saving":5627},{"path":"data/replication_archaeology/source_manifest.json","source_bytes":14156,"source_sha256":"3d9eebfb2a29811e3385b07f4d2ffaefe796f841e7404afd518495d3d9619f9b","selected_codec":"XZ6-identity","payload_bytes":3748,"physical_member_saving":10408},{"path":"data/replication_archaeology/test_replication_analysis.py","source_bytes":5474,"source_sha256":"96107bc2174252719378efb73b117e91dba1ec2944c4170eed93df8c09eb7577","selected_codec":"XZ6-identity","payload_bytes":1884,"physical_member_saving":3590},{"path":"data/replication_archaeology/zenodo_forcello_search.json","source_bytes":90069,"source_sha256":"c7ad331c2555fae05a14e7e8813a8816cff7219494793f06b63e06ec2f2aba47","selected_codec":"XZ6-identity","payload_bytes":18212,"physical_member_saving":71857},{"path":"data/source_metadata.json","source_bytes":2435,"source_sha256":"c82a14a107c15137762201e0093f1e4ced18a7b01cc31b0a48047876e7aa92d2","selected_codec":"XZ6-identity","payload_bytes":1340,"physical_member_saving":1095},{"path":"data/visual/LICENSES.md","source_bytes":2559,"source_sha256":"7ecd600944c47a2c5bed49607ad3347eedb89d767c13d518a64a31462142af26","selected_codec":"XZ6-identity","payload_bytes":1332,"physical_member_saving":1227},{"path":"data/visual/README.md","source_bytes":5608,"source_sha256":"47017092c78aee0c5deceed9f69b0cfc703980ab0a5fe35c676b639836a338d0","selected_codec":"XZ6-identity","payload_bytes":2812,"physical_member_saving":2796},{"path":"data/visual/images/cma_101378.jpg","source_bytes":69088,"source_sha256":"6ea507110e040f7926c2e7207632fb8bac0d5d47f9790ffc6894ed7965bbbd83","selected_codec":"JPEGXL-JPEG-v0.11.2","payload_bytes":53162,"physical_member_saving":15926},{"path":"data/visual/images/cma_101396.jpg","source_bytes":117695,"source_sha256":"669448e0fde8696866be13247651cb30e044ab2c02aff7edb03f88f7e53fd9ed","selected_codec":"JPEGXL-JPEG-v0.11.2","payload_bytes":79818,"physical_member_saving":37877},{"path":"data/visual/images/cma_130133.jpg","source_bytes":380810,"source_sha256":"2a9a8d3f761cae2216160a1b6b22038ce0598dbcb01f673f80a3db92650f08ab","selected_codec":"JPEGXL-JPEG-v0.11.2","payload_bytes":324393,"physical_member_saving":56417},{"path":"data/visual/images/cma_135656.jpg","source_bytes":730715,"source_sha256":"882e32bd3b07556a0fb5dca2c8914e9159e523229b341f6847231c19882f54fa","selected_codec":"JPEGXL-JPEG-v0.11.2","payload_bytes":672882,"physical_member_saving":57833},{"path":"data/visual/images/cma_136667.jpg","source_bytes":865702,"source_sha256":"f6d2c96d43ef6c9c18074e0835e6e7c33dd5c5bc2a7da421a97010e6cf1d5fa6","selected_codec":"JPEGXL-JPEG-v0.11.2","payload_bytes":809587,"physical_member_saving":56115},{"path":"data/visual/images/cma_141478.jpg","source_bytes":247821,"source_sha256":"953f2db16c966eacac987dbd0b7d662edfef022a65f673e01575afb7cb510aee","selected_codec":"JPEGXL-JPEG-v0.11.2","payload_bytes":210870,"physical_member_saving":36951},{"path":"data/visual/images/cma_144280.jpg","source_bytes":129881,"source_sha256":"71d37c7560e08cba1e16e0a3e227362b0904e3d120cb501c4898d478aef53a65","selected_codec":"JPEGXL-JPEG-v0.11.2","payload_bytes":91797,"physical_member_saving":38084},{"path":"data/visual/images/cma_145925.jpg","source_bytes":245597,"source_sha256":"b9b23f8cbc1703a2552f2b3b2e1163d1fa45537af9000fd5b313e5b98c6d7898","selected_codec":"JPEGXL-JPEG-v0.11.2","payload_bytes":199187,"physical_member_saving":46410},{"path":"data/visual/images/cma_148794.jpg","source_bytes":75579,"source_sha256":"26691ab6d2ccb2dd1e7ad0ac20b6d0c2e440be969375fd53e4fb4622fcd9b716","selected_codec":"JPEGXL-JPEG-v0.11.2","payload_bytes":59867,"physical_member_saving":15712},{"path":"data/visual/images/cma_148796.jpg","source_bytes":33122,"source_sha256":"817f2f1f5c9ff28ac9fe9583d19ef1cb133c1ff1b3131d63c8eb660b8c5caba8","selected_codec":"JPEGXL-JPEG-v0.11.2","payload_bytes":23838,"physical_member_saving":9284},{"path":"data/visual/images/cma_149594.jpg","source_bytes":278586,"source_sha256":"4f1e5ec30dfb06321b5408a6ff919ed0f846e45182f0f2cce9b8d60d80963df7","selected_codec":"JPEGXL-JPEG-v0.11.2","payload_bytes":234253,"physical_member_saving":44333},{"path":"data/visual/images/cma_151352.jpg","source_bytes":268447,"source_sha256":"f514c9841d1258d4cb6cb993c938ad722eb0d27ecc88afdc552cf518bb6dea41","selected_codec":"JPEGXL-JPEG-v0.11.2","payload_bytes":232832,"physical_member_saving":35615},{"path":"data/visual/images/cma_151556.jpg","source_bytes":235039,"source_sha256":"a6ad0dff47130fec577a871b45d9ac9b3a408c2a26e5d91c31ccd027544c6c9b","selected_codec":"JPEGXL-JPEG-v0.11.2","payload_bytes":201646,"physical_member_saving":33393},{"path":"data/visual/images/cma_151963.jpg","source_bytes":466975,"source_sha256":"ada853772ffdd11e0480400676be0ed2f6c5992a14616aaaa67dde6cd365f971","selected_codec":"JPEGXL-JPEG-v0.11.2","payload_bytes":401847,"physical_member_saving":65128},{"path":"data/visual/images/cma_153417.jpg","source_bytes":410472,"source_sha256":"b721b00c0d66f3f6b8ea6572cd8279f221a27349081f5f16ba227364ddf90767","selected_codec":"JPEGXL-JPEG-v0.11.2","payload_bytes":352171,"physical_member_saving":58301},{"path":"data/visual/images/cma_153630.jpg","source_bytes":415623,"source_sha256":"02253f1ee7d80a048bf2bf18dc1643915bae6e94134fa35f4b7efcb3329bd5f2","selected_codec":"JPEGXL-JPEG-v0.11.2","payload_bytes":389491,"physical_member_saving":26132},{"path":"data/visual/images/cma_154738.jpg","source_bytes":545109,"source_sha256":"ff9f08c79d01f0000da9b8c2caf493cf97d9feab85bbe5e99e719ab0225f9bf4","selected_codec":"JPEGXL-JPEG-v0.11.2","payload_bytes":509740,"physical_member_saving":35369},{"path":"data/visual/images/cma_154807.jpg","source_bytes":542665,"source_sha256":"e64ce1669aa402aa7213b2841499f0c1e9b5cd9c7358ea05ccd0514e5f208203","selected_codec":"JPEGXL-JPEG-v0.11.2","payload_bytes":511328,"physical_member_saving":31337},{"path":"data/visual/images/cma_154904.jpg","source_bytes":47228,"source_sha256":"6ff5913d1c437a17dd7425c63efefff4e01825c08bb44b430008cc5f5a1d1b39","selected_codec":"JPEGXL-JPEG-v0.11.2","payload_bytes":33440,"physical_member_saving":13788},{"path":"data/visual/images/cma_156951.jpg","source_bytes":238424,"source_sha256":"78ae2bdc293307b28d56d6d579c77f9239a6218324985007f37d6a5bb3053b65","selected_codec":"JPEGXL-JPEG-v0.11.2","payload_bytes":201142,"physical_member_saving":37282},{"path":"data/visual/images/cma_159217.jpg","source_bytes":41307,"source_sha256":"94209dd354cf56a2275c349328af430e9ae760afbe37172da8c763b5ec621376","selected_codec":"JPEGXL-JPEG-v0.11.2","payload_bytes":28532,"physical_member_saving":12775},{"path":"data/visual/images/cma_160425.jpg","source_bytes":105779,"source_sha256":"1a5bd49040cb960357de07df32d3827dcf0fc69e7c190243ef9e6231fea74e1d","selected_codec":"JPEGXL-JPEG-v0.11.2","payload_bytes":71172,"physical_member_saving":34607},{"path":"data/visual/images/cma_160974.jpg","source_bytes":181837,"source_sha256":"b0622ef094a3d59a2b41429f0302af0bd859ec4fa9083231f7b7d712967f4398","selected_codec":"JPEGXL-JPEG-v0.11.2","payload_bytes":135484,"physical_member_saving":46353},{"path":"data/visual/images/cma_161684.jpg","source_bytes":290806,"source_sha256":"3fb31fef97c695f300d586326da8bf1239fd1d5ca91c50f673b11a2be528c923","selected_codec":"JPEGXL-JPEG-v0.11.2","payload_bytes":260279,"physical_member_saving":30527},{"path":"data/visual/images/cma_540823.jpg","source_bytes":127995,"source_sha256":"3e1f2d17a7b44a384fef5be125c5ad2f62511b41857e80589a565653a6dae320","selected_codec":"JPEGXL-JPEG-v0.11.2","payload_bytes":93266,"physical_member_saving":34729},{"path":"data/visual/images/cma_93957.jpg","source_bytes":698420,"source_sha256":"370351858c252742327ac5f69348234f94c5ff7a7e428e8f6fb99dbfcd885370","selected_codec":"JPEGXL-JPEG-v0.11.2","payload_bytes":638609,"physical_member_saving":59811},{"path":"data/visual/images/cma_93984.jpg","source_bytes":334252,"source_sha256":"64440253d354a77d2f9ec14a1ec4259aee5089307c26076b92d1a23f6c6cf354","selected_codec":"JPEGXL-JPEG-v0.11.2","payload_bytes":303192,"physical_member_saving":31060},{"path":"data/visual/images/cma_94055.jpg","source_bytes":190220,"source_sha256":"010bb36e9da125ef6783b84190b5245a0a3e3bdf75d3cdbfa2177f4b31865e6f","selected_codec":"JPEGXL-JPEG-v0.11.2","payload_bytes":148419,"physical_member_saving":41801},{"path":"data/visual/images/cma_94076.jpg","source_bytes":144374,"source_sha256":"0983a5e7f8b36d662f4a3989b9e32cf7cfa4320a51dfb52aa2b360d72bffc219","selected_codec":"JPEGXL-JPEG-v0.11.2","payload_bytes":109247,"physical_member_saving":35127},{"path":"data/visual/images/cma_94084.jpg","source_bytes":444392,"source_sha256":"ec3b7a33b98daa9d02456c0d98dfdbba7afc4fb86adad907d2bb5c3ad7be98ba","selected_codec":"JPEGXL-JPEG-v0.11.2","payload_bytes":388271,"physical_member_saving":56121},{"path":"data/visual/images/cma_94122.jpg","source_bytes":618848,"source_sha256":"f81339bbb5bb753e0487f8632d9a5616a34e91db32883278e435d28b1f1f107c","selected_codec":"JPEGXL-JPEG-v0.11.2","payload_bytes":577918,"physical_member_saving":40930},{"path":"data/visual/images/cma_94136.jpg","source_bytes":70920,"source_sha256":"ae1039d101c105806bf728e125901f9aa75d32a4676d5f577d13b9305861e251","selected_codec":"JPEGXL-JPEG-v0.11.2","payload_bytes":43147,"physical_member_saving":27773},{"path":"data/visual/images/cma_97012.jpg","source_bytes":544626,"source_sha256":"15a984313436681f8dbccbf82849dff96ed8f7b4a1621d64bcb66ad8b283ad98","selected_codec":"JPEGXL-JPEG-v0.11.2","payload_bytes":490874,"physical_member_saving":53752},{"path":"data/visual/images/met_544883.jpg","source_bytes":40623,"source_sha256":"aed76b93171d3595a6fa15759222df12a66608b601bb8a15c58170271038b2a4","selected_codec":"JPEGXL-JPEG-v0.11.2","payload_bytes":33594,"physical_member_saving":7029},{"path":"data/visual/images/met_545027.jpg","source_bytes":38190,"source_sha256":"4991541c4b7f63338c4b47bcb5198ae77044e91030678552b2caf8496de7b5c9","selected_codec":"JPEGXL-JPEG-v0.11.2","payload_bytes":29418,"physical_member_saving":8772},{"path":"data/visual/images/met_547771.jpg","source_bytes":37233,"source_sha256":"2609cd36a0f07195bea217c59e1ae063bef2931c721263935ee3ab23aa9d9466","selected_codec":"JPEGXL-JPEG-v0.11.2","payload_bytes":29235,"physical_member_saving":7998},{"path":"data/visual/images/met_548347.jpg","source_bytes":66331,"source_sha256":"03afa0561b0a5782b6ad4ae1cc70654dd467f8f90bbf5e52168600b84ff9f373","selected_codec":"JPEGXL-JPEG-v0.11.2","payload_bytes":55768,"physical_member_saving":10563},{"path":"data/visual/images/met_552295.jpg","source_bytes":75181,"source_sha256":"52f746a2e95f8c8acc3bca79147507eb6f547215f5cfe8ce210aacfa70b36e9d","selected_codec":"JPEGXL-JPEG-v0.11.2","payload_bytes":62884,"physical_member_saving":12297},{"path":"data/visual/images/met_552296.jpg","source_bytes":59588,"source_sha256":"8fa022db7473929939f8eb08f60dec06a20836bf2e25282999dd36c9354e6d3f","selected_codec":"JPEGXL-JPEG-v0.11.2","payload_bytes":48571,"physical_member_saving":11017},{"path":"data/visual/images/met_552298.jpg","source_bytes":70130,"source_sha256":"a04a59d47313b3f3ff520fc072ddd4fd5d0fa017b018e87ce8aa97d163f03268","selected_codec":"JPEGXL-JPEG-v0.11.2","payload_bytes":57431,"physical_member_saving":12699},{"path":"data/visual/images/met_552299.jpg","source_bytes":100348,"source_sha256":"97b3be9ce6d5d351030de4aece886e226d00944b3d1c5238ec475a249bcb3822","selected_codec":"JPEGXL-JPEG-v0.11.2","payload_bytes":71665,"physical_member_saving":28683},{"path":"data/visual/images/met_552301.jpg","source_bytes":111320,"source_sha256":"9c50a14740c8c2a58c590aedd9757c809aec78922a5f72e9fb950855734d181a","selected_codec":"JPEGXL-JPEG-v0.11.2","payload_bytes":84464,"physical_member_saving":26856},{"path":"data/visual/images/met_552302.jpg","source_bytes":94781,"source_sha256":"9ac4b0226b2a60c0ab3471977817ae3d354cf7482375ccda8b3eab6bd3805bdd","selected_codec":"JPEGXL-JPEG-v0.11.2","payload_bytes":70349,"physical_member_saving":24432},{"path":"data/visual/images/met_555871.jpg","source_bytes":65142,"source_sha256":"8b2e885d18143b3f3019afe33b3ea12efd77d7575e8e014f104f395d98151f4b","selected_codec":"JPEGXL-JPEG-v0.11.2","payload_bytes":53801,"physical_member_saving":11341},{"path":"data/visual/images/met_560861.jpg","source_bytes":80685,"source_sha256":"4395e49238115c23ef85a1b1768335e895e63f7a98a54f76287f2e8cb8517a9d","selected_codec":"JPEGXL-JPEG-v0.11.2","payload_bytes":65799,"physical_member_saving":14886},{"path":"data/visual/images/met_561732.jpg","source_bytes":76350,"source_sha256":"75d952848aaaef7c329d41b401e44c6f19d4b9cdb3e22041b90c8118a82b5876","selected_codec":"JPEGXL-JPEG-v0.11.2","payload_bytes":34776,"physical_member_saving":41574},{"path":"data/visual/images/met_573600.jpg","source_bytes":61935,"source_sha256":"0db4e4268291aa23ab7b27077bbf95ac28a2a27b91baa7505df849bea76a662f","selected_codec":"JPEGXL-JPEG-v0.11.2","payload_bytes":26366,"physical_member_saving":35569},{"path":"data/visual/images/met_576327.jpg","source_bytes":35425,"source_sha256":"4c147ac4f3fa9196bebf1bb0e81dd9a5559b4c34ab7322d00734baf0eb44e591","selected_codec":"JPEGXL-JPEG-v0.11.2","payload_bytes":26941,"physical_member_saving":8484},{"path":"data/visual/manifest.json","source_bytes":80808,"source_sha256":"074e96f001ed2a73d930fde9024e5436b7737a3aa634fa219edba067f47a1bd7","selected_codec":"XZ6-identity","payload_bytes":9764,"physical_member_saving":71044},{"path":"data/visual/metadata/cma_101378.json","source_bytes":8238,"source_sha256":"a2b7b3282c6aea396b1d7ef83b8987032a70d5005ff11f1159ac0e967961a7dc","selected_codec":"XZ6-identity","payload_bytes":2836,"physical_member_saving":5402},{"path":"data/visual/metadata/cma_101396.json","source_bytes":10016,"source_sha256":"5bc9f628ad2bf975f3c2edcf4d3d34eea5ada53c98a7b1dabe6e845fb22344db","selected_codec":"XZ6-identity","payload_bytes":2360,"physical_member_saving":7656},{"path":"data/visual/metadata/cma_130133.json","source_bytes":18130,"source_sha256":"fc65ad742446cd3dbb52b507a4c5a5751534bfc9f4d75e66a4f36c61307236db","selected_codec":"XZ6-identity","payload_bytes":4724,"physical_member_saving":13406},{"path":"data/visual/metadata/cma_135656.json","source_bytes":8506,"source_sha256":"f719f72660d2b19d975223824af3ca112b29175b1c06b7dc7ab5db43eb1c4f1f","selected_codec":"XZ6-identity","payload_bytes":2760,"physical_member_saving":5746},{"path":"data/visual/metadata/cma_136667.json","source_bytes":15711,"source_sha256":"86ad9936b376e774c52efc263bc1ad122a120e5b27b0484f949cb432ccf9b317","selected_codec":"XZ6-identity","payload_bytes":4136,"physical_member_saving":11575},{"path":"data/visual/metadata/cma_141478.json","source_bytes":9625,"source_sha256":"cbde90abdcb899b0f80fe1feb9ba32da9ae2b7d06bc13a96f63699158319b78a","selected_codec":"XZ6-identity","payload_bytes":2620,"physical_member_saving":7005},{"path":"data/visual/metadata/cma_144280.json","source_bytes":15721,"source_sha256":"4b6bc86523fea02d06e5aa6475c886b044a0f898717778eb695c63fff31bd7e2","selected_codec":"XZ6-identity","payload_bytes":3540,"physical_member_saving":12181},{"path":"data/visual/metadata/cma_145925.json","source_bytes":12063,"source_sha256":"86e60aaa9caf86fe40a4a87ccec05038492b9a0ca6fc909801c93f2977a99061","selected_codec":"XZ6-identity","payload_bytes":3372,"physical_member_saving":8691},{"path":"data/visual/metadata/cma_148794.json","source_bytes":8397,"source_sha256":"0add44d5ef84e9a3f3bc6fdd27c951d18cca2ffd00632f10eeb40b7dc01df3cf","selected_codec":"XZ6-identity","payload_bytes":2860,"physical_member_saving":5537},{"path":"data/visual/metadata/cma_148796.json","source_bytes":11243,"source_sha256":"56d4ea47f16fc9fc9f007b21a5d88ec212380ad5afa1a8f5ca23bf92d6b46aa7","selected_codec":"XZ6-identity","payload_bytes":3024,"physical_member_saving":8219},{"path":"data/visual/metadata/cma_149594.json","source_bytes":11437,"source_sha256":"190cae57841fe616d1348cdf2d3ad92a188d09a8a4d9dfa97415aeec00230a9e","selected_codec":"XZ6-identity","payload_bytes":3208,"physical_member_saving":8229},{"path":"data/visual/metadata/cma_151352.json","source_bytes":12376,"source_sha256":"c171e64dd42a54dee3d43334ea60f0159a24679352a679920d0e73c7a32e5e5b","selected_codec":"XZ6-identity","payload_bytes":3184,"physical_member_saving":9192},{"path":"data/visual/metadata/cma_151556.json","source_bytes":6499,"source_sha256":"fc1cf7419a07831f53b60c93e470ad28cde02b0d924b698514c52f179b7f5412","selected_codec":"XZ6-identity","payload_bytes":2340,"physical_member_saving":4159},{"path":"data/visual/metadata/cma_151963.json","source_bytes":7847,"source_sha256":"39beca81d8226ab29604109b16bc8fe1d5074e590ead2beb665abed72b7c03f6","selected_codec":"XZ6-identity","payload_bytes":2688,"physical_member_saving":5159},{"path":"data/visual/metadata/cma_153417.json","source_bytes":7998,"source_sha256":"7ef01c25a9e5692313d71ad8eec5d4585443b6e1559c488faad662ce7675e0e3","selected_codec":"XZ6-identity","payload_bytes":2396,"physical_member_saving":5602},{"path":"data/visual/metadata/cma_153630.json","source_bytes":10289,"source_sha256":"9df4e971235b802a56dc58014843947dc60cdf81c67e416788d34d1fac9ad5f6","selected_codec":"XZ6-identity","payload_bytes":3368,"physical_member_saving":6921},{"path":"data/visual/metadata/cma_154738.json","source_bytes":5887,"source_sha256":"b97d365a0f7c4416a1f01cf2585dcf2f2c28896c7e781d3845e5af9ef1e918a2","selected_codec":"XZ6-identity","payload_bytes":2168,"physical_member_saving":3719},{"path":"data/visual/metadata/cma_154807.json","source_bytes":4431,"source_sha256":"26f18eab0d75a819e2c44640895c52b487bda265820b2b251da9d94d8777c812","selected_codec":"XZ6-identity","payload_bytes":1732,"physical_member_saving":2699},{"path":"data/visual/metadata/cma_154904.json","source_bytes":5436,"source_sha256":"9e4413f33cd8808e44be4fc931026b951f54b2c6b129f099651f0424df423170","selected_codec":"XZ6-identity","payload_bytes":2008,"physical_member_saving":3428},{"path":"data/visual/metadata/cma_156951.json","source_bytes":5529,"source_sha256":"94ef1cd13f6153703cf329701fd10dec0a1e256af798898ca916653be1cc043b","selected_codec":"XZ6-identity","payload_bytes":2128,"physical_member_saving":3401},{"path":"data/visual/metadata/cma_159217.json","source_bytes":5173,"source_sha256":"f05d92dde02f5f083e8305c3b02a1f8f1133695ad701379427b75f4d5a301221","selected_codec":"XZ6-identity","payload_bytes":1856,"physical_member_saving":3317},{"path":"data/visual/metadata/cma_160425.json","source_bytes":9785,"source_sha256":"f8ba25064b48f314c997d7fc2e9d38adb99be4096dd734fe99eb0e2d1a0511bd","selected_codec":"XZ6-identity","payload_bytes":2256,"physical_member_saving":7529},{"path":"data/visual/metadata/cma_160974.json","source_bytes":11982,"source_sha256":"306e6524d8ea63a7feae36056f2439584a24b8703187c2484959b7eadce03c88","selected_codec":"XZ6-identity","payload_bytes":2732,"physical_member_saving":9250},{"path":"data/visual/metadata/cma_161684.json","source_bytes":10673,"source_sha256":"25a5aa98cbef12e23fb5345cb32c6a3418823d1040d746139d484c5565ade89f","selected_codec":"XZ6-identity","payload_bytes":2692,"physical_member_saving":7981},{"path":"data/visual/metadata/cma_540823.json","source_bytes":10414,"source_sha256":"7efaef76a87a927f2662ba6ff37722d80de5bb4642a2b6ce2804f8ff5da75dae","selected_codec":"XZ6-identity","payload_bytes":2696,"physical_member_saving":7718},{"path":"data/visual/metadata/cma_93957.json","source_bytes":6437,"source_sha256":"560b9b9bc59e31cdab0a9ec1bcba9f92def9f600b62a09fdb88966d53fde5892","selected_codec":"XZ6-identity","payload_bytes":2204,"physical_member_saving":4233},{"path":"data/visual/metadata/cma_93984.json","source_bytes":13848,"source_sha256":"b5eeb2cd6f2692f06a1c16c6c288aae2a75eed79e0086e79f71ade5c295830e6","selected_codec":"XZ6-identity","payload_bytes":4612,"physical_member_saving":9236},{"path":"data/visual/metadata/cma_94055.json","source_bytes":6136,"source_sha256":"969369698e6eab9331f5f0dc925d9c60978ca39a165ff240f89f15ccbd08e899","selected_codec":"XZ6-identity","payload_bytes":2284,"physical_member_saving":3852},{"path":"data/visual/metadata/cma_94076.json","source_bytes":10540,"source_sha256":"e2bb80657d7dc85110cd4e143ab4be70b6475330685461c0439d246e4bb70d04","selected_codec":"XZ6-identity","payload_bytes":3104,"physical_member_saving":7436},{"path":"data/visual/metadata/cma_94084.json","source_bytes":8683,"source_sha256":"7eb7a256c49a06aa0feb4d27d64d72f3f7e757d5f26cc152b4aea46b4b1a7218","selected_codec":"XZ6-identity","payload_bytes":2716,"physical_member_saving":5967},{"path":"data/visual/metadata/cma_94122.json","source_bytes":9913,"source_sha256":"163e0f30e089e46cc756698cedd7278b68258194a19941ca750d4e7384e23d02","selected_codec":"XZ6-identity","payload_bytes":3088,"physical_member_saving":6825},{"path":"data/visual/metadata/cma_94136.json","source_bytes":14187,"source_sha256":"e541666c2a0bf829822a4dfba59ab09e83c8ebb160db217b13d2b3393b87c48b","selected_codec":"XZ6-identity","payload_bytes":3912,"physical_member_saving":10275},{"path":"data/visual/metadata/cma_97012.json","source_bytes":6259,"source_sha256":"7878fb813ba443c98b991067f113e435592bb8b73c87206fd55323d44fd4f9ef","selected_codec":"XZ6-identity","payload_bytes":2256,"physical_member_saving":4003},{"path":"data/visual/metadata/met_544883.json","source_bytes":2174,"source_sha256":"eb55668976a23d4b90d31f107272fc8f359e3786d0910751e305c55cbeac0bc6","selected_codec":"XZ6-identity","payload_bytes":1000,"physical_member_saving":1174},{"path":"data/visual/metadata/met_545027.json","source_bytes":2927,"source_sha256":"c08ccc09790700a1482141bee2af58111144107be292c812f18a700e657b6e44","selected_codec":"XZ6-identity","payload_bytes":1096,"physical_member_saving":1831},{"path":"data/visual/metadata/met_547771.json","source_bytes":2372,"source_sha256":"b159d320317473d05d0f1ed3720238594389d9a98bbd8dbccdc6d6aafd934459","selected_codec":"XZ6-identity","payload_bytes":1036,"physical_member_saving":1336},{"path":"data/visual/metadata/met_548347.json","source_bytes":1943,"source_sha256":"4f002216ef9e95fd8b2854ea2903dec3b8c227e98a17d920ea358413535e7664","selected_codec":"XZ6-identity","payload_bytes":952,"physical_member_saving":991},{"path":"data/visual/metadata/met_552295.json","source_bytes":2151,"source_sha256":"c1e4ff366ea7a9af6f3421be82591692f66a3e0f0b6cdc1003d6e85e8e2b1285","selected_codec":"XZ6-identity","payload_bytes":928,"physical_member_saving":1223},{"path":"data/visual/metadata/met_552296.json","source_bytes":2243,"source_sha256":"6f7ec6384bfe59830ec80492ef8527bd92f87f7b551eb987fa1ed35d72ff7eb3","selected_codec":"XZ6-identity","payload_bytes":992,"physical_member_saving":1251},{"path":"data/visual/metadata/met_552298.json","source_bytes":2225,"source_sha256":"cf3e28e58efac7fbaeed1c24f47dbf2e2d3022bf0d25be32dafd49c33b7091fb","selected_codec":"XZ6-identity","payload_bytes":980,"physical_member_saving":1245},{"path":"data/visual/metadata/met_552299.json","source_bytes":2238,"source_sha256":"f65cdb197eeb4171d3fc6e535ef6daabfe3589186e6527e692b1c09f4e85141a","selected_codec":"XZ6-identity","payload_bytes":996,"physical_member_saving":1242},{"path":"data/visual/metadata/met_552301.json","source_bytes":2225,"source_sha256":"b661677113b4766d8419e49851c69950d27d2ade025aca4d4020434f15fc1b5a","selected_codec":"XZ6-identity","payload_bytes":984,"physical_member_saving":1241},{"path":"data/visual/metadata/met_552302.json","source_bytes":2240,"source_sha256":"929e898e859fdf7cb1ffb5e6b293f5b3bbc4f98158d3acdc6c0405841baf4ec3","selected_codec":"XZ6-identity","payload_bytes":988,"physical_member_saving":1252},{"path":"data/visual/metadata/met_555871.json","source_bytes":2423,"source_sha256":"f36bff44131f1fa7dcba4eecf98d62be3b085a0511a3bce9aa6d94867e112675","selected_codec":"XZ6-identity","payload_bytes":1012,"physical_member_saving":1411},{"path":"data/visual/metadata/met_560861.json","source_bytes":2420,"source_sha256":"14f3fe68ee091447bf5e99d846eb4faa6fdff6bd2b8913f1fd2ea0751b0761fb","selected_codec":"XZ6-identity","payload_bytes":1004,"physical_member_saving":1416},{"path":"data/visual/metadata/met_561732.json","source_bytes":1963,"source_sha256":"cab51dedc06d9d6ef83cb491616afc53c78a1ce237eeeb5eaecb3dcc86bb620b","selected_codec":"XZ6-identity","payload_bytes":972,"physical_member_saving":991},{"path":"data/visual/metadata/met_573600.json","source_bytes":2132,"source_sha256":"58714aa653ee24766f64809b373dc70cc953c9de3ce762d4f74574bbb46c6a5d","selected_codec":"XZ6-identity","payload_bytes":980,"physical_member_saving":1152},{"path":"data/visual/metadata/met_576327.json","source_bytes":2108,"source_sha256":"340e2269821a103384ccbc007f69b9ba64e745ac9efec3d528b64aca1bb976ea","selected_codec":"XZ6-identity","payload_bytes":960,"physical_member_saving":1148}]}


==> anc/packed_sources/index.json <==
{"body":{"decoder_dependencies":[{"bytes":94,"path":"scenecrypt/__init__.py","sha256":"dc1c51617f9fa2e02fac71ebbd49e3af8e496484f0ca1b2999d2715cfd4e1622"},{"bytes":29846,"path":"scenecrypt/core.py","sha256":"68e1fb31118b0762b67a5bc6c3308d31f7d35155ebebcc4a3e080a8c94107a74"},{"bytes":18735,"path":"scenecrypt/lexical_codec.py","sha256":"1aa4468bdacfbb8e863f2d0c2cc458631eec6c5e7b0e85092ac9d398017bb504"},{"bytes":6667,"path":"scenecrypt/normal_codec.py","sha256":"dac11c975c3eab574ced78074b43448579171244db4c47d086c618619be4e74c"},{"bytes":9201,"path":"scenecrypt/jpeg_codec.py","sha256":"f3dba35d23f78aecc7984c713cca41aae4755d579cb05936df6c4a8c261feb9a"},{"bytes":7507,"path":"scenecrypt/source_pack.py","sha256":"3fc837b00f87280ff3cb65a40109ceba82ee92ad12fc7b5bed6b08005afe4716"}],"limits":{"per_source":128000000,"total_source":256000000},"logical_root":"87376331fcbc486c3d1fe9f694e8a41e3205c7bc534e481fc7324ecd6d394473","policy":"fixed-lex3-xz6-jpegxl0112-exact-source-2","recipes":[{"codec":"XZ6-identity","path":"data/README.md","payload":"packed_sources/5b17ec93fc259f65542b.payload","payload_bytes":1900,"payload_sha256":"ed7ac8c6b2bafd001fbba1ac8129345ae720c2b9117fd6301329f22a0f1e3717","source_bytes":3412,"source_role":"supporting-record","source_sha256":"ca414cb3b126678ec21b7bd28f8b415f59ef841b22eae4dbe7da8557bde1323e"},{"codec":"XZ6-identity","path":"data/compression_records/jpeg_reconstruction_measurement.json","payload":"packed_sources/03027b621dbfedcb7318.payload","payload_bytes":8956,"payload_sha256":"a769c703aa1c91471d8b190e178fa9eeab2c4d6cb17c3b43d0296f4cc2136bbd","source_bytes":36559,"source_role":"supporting-record","source_sha256":"0e951388e3e8b66b4f073fd02b2763cc601e5beaf12aac52d03eae673df00c9d"},{"codec":"XZ6-identity","path":"data/compression_records/original_obj_measurement.json","payload":"packed_sources/25c7af114425ac7a3d79.payload","payload_bytes":15260,"payload_sha256":"9fcaeeffd57aa79cb92adf5c9dda61420aa4428577837496e6ccb67e7de4dea0","source_bytes":246646,"source_role":"supporting-record","source_sha256":"23add67b9ee442fdb2a1c9fcde555674f22a09ec684fab5f71e488b9faf0d04f"},{"codec":"XZ6-identity","path":"data/compression_records/original_obj_measurement_files.csv","payload":"packed_sources/1b757f395e050b001920.payload","payload_bytes":1612,"payload_sha256":"a19f568fe01bde061736a4296c3c2512735bc8d6fb60cdd693d3bfe68c5448ea","source_bytes":3839,"source_role":"supporting-record","source_sha256":"da67e0445f39cb2875b8f319282759d9c1c9feb4fa191824fe08bb9552ee7883"},{"codec":"XZ6-identity","path":"data/early_holocene/ATTRIBUTION.md","payload":"packed_sources/5633811cd1f71acb22ca.payload","payload_bytes":1604,"payload_sha256":"6bafab82be1adf45237c2859759dd6eec80efdc42bd3af8a9830b2f37c4bb1f6","source_bytes":2726,"source_role":"supporting-record","source_sha256":"8a26915ead94b0fab5f17c17b21fc86797ab67c48a2d3376185bae18d007e142"},{"codec":"SCENE-LEX3","path":"data/early_holocene/catalhoyuk_3667558/models/catalhoyuk-bone.obj","payload":"packed_sources/7554910a293565d88ab8.payload","payload_bytes":565581,"payload_sha256":"665af0f98f0052fcf1b99ce9cf5c25ad799c0b5a31244b3069982a63c48da616","source_bytes":6386820,"source_role":"original-publisher-member","source_sha256":"3246132f68e425a1fa59008199b89da1437f53e7553b8dc3e811315d052f6a13"},{"codec":"SCENE-LEX3","path":"data/early_holocene/catalhoyuk_3667558/models/catalhoyuk-brick.obj","payload":"packed_sources/6d042cd6d68cbbf869a6.payload","payload_bytes":3510546,"payload_sha256":"9fe72eb0840db9a11adbf0fc039a96f4af1be83fa818f96bd364752f42a52888","source_bytes":28323999,"source_role":"original-publisher-member","source_sha256":"98d5e239d4a53a21399c9e01cf09d5a2079ac497d5c96f9338cd2afabe6ef3b7"},{"codec":"SCENE-LEX3","path":"data/early_holocene/catalhoyuk_3667558/models/catalhoyuk-bull1.obj","payload":"packed_sources/0e810427474b36650668.payload","payload_bytes":76972,"payload_sha256":"5ef85202e84f90eb6453569334a6fe42767bd3c141242b72057a832bb3507f09","source_bytes":635698,"source_role":"original-publisher-member","source_sha256":"ce99359f6e37c3cd83b0636b78a6eafab70930ee71b2f7f4ee458c0d281f0b3e"},{"codec":"SCENE-LEX3","path":"data/early_holocene/catalhoyuk_3667558/models/catalhoyuk-bull2.obj","payload":"packed_sources/ef73e67db920d05e47c2.payload","payload_bytes":70847,"payload_sha256":"f320eb6995a5b1af1519e54619f9fddbbf8d5585d0620b28af049f417b8d5945","source_bytes":621925,"source_role":"original-publisher-member","source_sha256":"944f4c265d9a94e27fc3ae6d698dc643c96e6be8c7eefcc2bc709a14d04900f2"},{"codec":"SCENE-LEX3","path":"data/early_holocene/catalhoyuk_3667558/models/catalhoyuk-clay-ball.obj","payload":"packed_sources/a206f3db0465df7e66c7.payload","payload_bytes":1315083,"payload_sha256":"22ee69f53df09cc76fbc0345866f4ac99c025d7d2c74aac684df1d57a8079a64","source_bytes":15008321,"source_role":"original-publisher-member","source_sha256":"45b133340f6d6807ee05fa9105febf0e946d8b4616c01339035924fd0ad4e1e4"},{"codec":"SCENE-LEX3","path":"data/early_holocene/catalhoyuk_3667558/models/catalhoyuk-figurineface.obj","payload":"packed_sources/8a4c4917222ec5d886d5.payload","payload_bytes":76036,"payload_sha256":"a87276dfd421db6e5bd3ec53826518524b30490bcbbb0312936ce9b78746d43c","source_bytes":682072,"source_role":"original-publisher-member","source_sha256":"c91aa077c162304f97e49317ec5efe586f60151793cb859af7f4d93fad1221aa"},{"codec":"SCENE-LEX3","path":"data/early_holocene/catalhoyuk_3667558/models/catalhoyuk-flint.obj","payload":"packed_sources/c180200f8a6cc816d418.payload","payload_bytes":78097,"payload_sha256":"6baeb17c0864b732b808c8cf5e27fb90c8ea117338167125d0d9b454717c4252","source_bytes":762556,"source_role":"original-publisher-member","source_sha256":"2d6fdf135e4cf633275209a8d9383bb7c042885de703d1312f5b8dac4ce45d15"},{"codec":"SCENE-LEX3","path":"data/early_holocene/catalhoyuk_3667558/models/catalhoyuk-horse.obj","payload":"packed_sources/f36f8714c4598ab42f6c.payload","payload_bytes":77495,"payload_sha256":"7283459e777daaa4eff7516ae086e521ddf57b928b9c38aeafaa2ecb571d6e82","source_bytes":687430,"source_role":"original-publisher-member","source_sha256":"3985dd9a7573150e456a769775ca28d498727f0014e8802e17a1fbb99933ad27"},{"codec":"SCENE-LEX3","path":"data/early_holocene/catalhoyuk_3667558/models/catalhoyuk-leopard-stamp.obj","payload":"packed_sources/eb7f8d60940f40df24c1.payload","payload_bytes":267499,"payload_sha256":"4dbf0d6811628cd5651eb6dc8f530c02fabbebb2e7238365575d8d526aab476f","source_bytes":3318623,"source_role":"original-publisher-member","source_sha256":"a1bbd9b1b26df74d6e9668b761fe99a670054df09caa4b5d54f32b3c6b84485d"},{"codec":"XZ6-identity","path":"data/early_holocene/catalhoyuk_3667558/models/catalhoyuk-mother-goddess.obj","payload":"packed_sources/2e125c1379e7594acb8b.payload","payload_bytes":2537372,"payload_sha256":"88010267d08588a4adeebcd7a31022d8827546e6509873131c3ce0531358213b","source_bytes":12721610,"source_role":"original-publisher-member","source_sha256":"696d140263a97b7a4204f32d54d3e69aa2da8c70f0d2f2df128f81d9a16a5e2a"},{"codec":"SCENE-LEX3","path":"data/early_holocene/catalhoyuk_3667558/models/catalhoyuk-stamp.obj","payload":"packed_sources/97ac6ce8c6252100eb5c.payload","payload_bytes":72424,"payload_sha256":"70a1e46a2715f356315505f61fff81bca8845c810dc431ea16da11e4f1553ff0","source_bytes":624844,"source_role":"original-publisher-member","source_sha256":"2779c78ba72f08187d953a98346495e021692d9428c58b97d39782f92139da10"},{"codec":"SCENE-LEX3","path":"data/early_holocene/catalhoyuk_3667558/models/catalhoyuk-vase.obj","payload":"packed_sources/bdab52dfd50586ca75b9.payload","payload_bytes":2317147,"payload_sha256":"edebdae4f7507c57232913055992d892df3ea618f3863e1769022ab80caf2712","source_bytes":29212997,"source_role":"original-publisher-member","source_sha256":"13f85e39c1b8e5a88ffabc9c4b40aa89525597aca37a39c2e751f60d8fa71087"},{"codec":"JPEGXL-JPEG-v0.11.2","path":"data/early_holocene/catalhoyuk_3667558/reference/bone-bone-1.jpg","payload":"packed_sources/49ac43247e5d1103328e.payload","payload_bytes":34052,"payload_sha256":"e940f25463ac63c2997eb23cb8bafe5dcb98b7d57429dd75ad77fba36dd12839","source_bytes":45076,"source_role":"original-publisher-member","source_sha256":"5d1383fc297e52a2d404b2981e23ec923df85eba2bdd367d9d5e138d94db9c62"},{"codec":"JPEGXL-JPEG-v0.11.2","path":"data/early_holocene/catalhoyuk_3667558/reference/brick-1.jpeg","payload":"packed_sources/8eeb47686c3538614217.payload","payload_bytes":23842,"payload_sha256":"cbe58b81b08150bf1ace33c3532faf57618b397da2dbc95308c115e1a3c43dd0","source_bytes":27488,"source_role":"original-publisher-member","source_sha256":"6883cd41bb78c8b5d2f3c1275fc12bb23310e0be041314c632cdbfe3c25e88ff"},{"codec":"JPEGXL-JPEG-v0.11.2","path":"data/early_holocene/catalhoyuk_3667558/reference/brick-2.jpeg","payload":"packed_sources/7e09998e6c420b2ba97d.payload","payload_bytes":17895,"payload_sha256":"b095f9043c964e4f0c5bc552b1bafc1b246a4b6f1e3ed0b5ae0af0e074117aa1","source_bytes":20629,"source_role":"original-publisher-member","source_sha256":"ec4f1454b27a61ab110c42dbc8447356d8c9d5486682a8c6ec4ce64cad2608a4"},{"codec":"JPEGXL-JPEG-v0.11.2","path":"data/early_holocene/catalhoyuk_3667558/reference/brick-3.jpeg","payload":"packed_sources/069717f994ad4dc3897e.payload","payload_bytes":21536,"payload_sha256":"dddac46f3503207cbd2b39c79d2851985056add52bfdfbe33bd7a98ce4e4dcea","source_bytes":24568,"source_role":"original-publisher-member","source_sha256":"79e9eb69b4cece92d899cd0917e83a3905dbf0614340f26237c68d4dfe4684b6"},{"codec":"JPEGXL-JPEG-v0.11.2","path":"data/early_holocene/catalhoyuk_3667558/reference/brick-4.jpeg","payload":"packed_sources/2361b2d432a646a1e3d6.payload","payload_bytes":20504,"payload_sha256":"9176d882732e3e1f459fa0f2efdcbfa335816b86d995d2db43254ac630852eba","source_bytes":23359,"source_role":"original-publisher-member","source_sha256":"86a4dcb10aea326f2b4152babfb104840745deee68cd1a516bedb529cf05bce5"},{"codec":"JPEGXL-JPEG-v0.11.2","path":"data/early_holocene/catalhoyuk_3667558/reference/brick-5.jpeg","payload":"packed_sources/8b2c77c127cfd2ccab7b.payload","payload_bytes":21853,"payload_sha256":"e34b76bd58aa7254b38946fac5121affccaf508bd2d56dba750ac8c6015fe4f9","source_bytes":25251,"source_role":"original-publisher-member","source_sha256":"bf78c309e062e4d5a9092914143838d608cea140273f7ecaf341c6dc7d395d76"},{"codec":"JPEGXL-JPEG-v0.11.2","path":"data/early_holocene/catalhoyuk_3667558/reference/brick-6.jpeg","payload":"packed_sources/e49faa971036420b6602.payload","payload_bytes":22610,"payload_sha256":"990b32131a272f3f9319376a5ee13e0d0c7fe74e0bea4c86650eaf03ae4d7b7f","source_bytes":25928,"source_role":"original-publisher-member","source_sha256":"7505a166189b240cfc581abb4da8dd1e73f612710ff4b7810c2ad4755140a0c5"},{"codec":"JPEGXL-JPEG-v0.11.2","path":"data/early_holocene/catalhoyuk_3667558/reference/brick-7.jpeg","payload":"packed_sources/320acedae2b0a69ed8c9.payload","payload_bytes":21615,"payload_sha256":"1d3bb91dfec1b4b8732d339461713a60e6c2b7d9cf7766a5b0c002ebaef505ad","source_bytes":24645,"source_role":"original-publisher-member","source_sha256":"e7fede3869ecf708ea96dd8634caa4e62dbf9205a18db508aa08130e95ad666d"},{"codec":"JPEGXL-JPEG-v0.11.2","path":"data/early_holocene/catalhoyuk_3667558/reference/bull1-bull1.jpg","payload":"packed_sources/661fc1f4cee5bfab114f.payload","payload_bytes":173385,"payload_sha256":"8cb9d5e7ca9d644122d90683aea9d2511f3b47cec4c7fe788b13cbf4ae774cec","source_bytes":249098,"source_role":"original-publisher-member","source_sha256":"fc42c13f623864f145c71fcfb88347d5e7342b8e279b7edc9b1d8c433fad1174"},{"codec":"JPEGXL-JPEG-v0.11.2","path":"data/early_holocene/catalhoyuk_3667558/reference/bull2-bull2.jpg","payload":"packed_sources/6a9c921b0baae38bab10.payload","payload_bytes":160703,"payload_sha256":"f8712b8ced021c3639b99d419fbac2be43aec80d4c3d350509e57ac353ea6801","source_bytes":234839,"source_role":"original-publisher-member","source_sha256":"337c15d2e63f65e51c6e7aa416bdcb0c2b7c2b4feaec805635b3dc6190e1af6a"},{"codec":"JPEGXL-JPEG-v0.11.2","path":"data/early_holocene/catalhoyuk_3667558/reference/clay-ball-1.jpeg","payload":"packed_sources/b6203e28f627bfc61ffd.payload","payload_bytes":9398,"payload_sha256":"0b33b9c8650bcea6ec869eb8278232efbcff5e2b4807c20d802ad89549eed3f8","source_bytes":10738,"source_role":"original-publisher-member","source_sha256":"35377c367c02da7e46eae7662c09860c8170c480ed24afdfe590478a25ea871e"},{"codec":"JPEGXL-JPEG-v0.11.2","path":"data/early_holocene/catalhoyuk_3667558/reference/clay-ball-2.jpeg","payload":"packed_sources/09080582828c5e0ba864.payload","payload_bytes":6400,"payload_sha256":"681cb683d189f8492cf65f5319e883156022c8eb1d91530cd79cd1e3c354b956","source_bytes":7751,"source_role":"original-publisher-member","source_sha256":"d7d330d664d35e098136166d88fc860cce524a52d8c36c6c629ee68ebe32d63c"},{"codec":"JPEGXL-JPEG-v0.11.2","path":"data/early_holocene/catalhoyuk_3667558/reference/clay-ball-clayball.jpg","payload":"packed_sources/9e4f88bc019dbb4651c1.payload","payload_bytes":10965,"payload_sha256":"f225dcef6c178920fcffd2415d6fee9a3304f888129b13e11ae0b8d15b609bbc","source_bytes":14938,"source_role":"original-publisher-member","source_sha256":"83df2fe0426b607ea78dcee0636116984d6f9c235ef030be038e6e3a0b35cec1"},{"codec":"JPEGXL-JPEG-v0.11.2","path":"data/early_holocene/catalhoyuk_3667558/reference/figurineface-figurineface.jpg","payload":"packed_sources/71509bd16e9cd9e61a61.payload","payload_bytes":128407,"payload_sha256":"a7df4401b784edd78ba36a2dd3605808c73a8fd20cf457ebf7e5c2f6404b3a35","source_bytes":211633,"source_role":"original-publisher-member","source_sha256":"a2a7e61007e31333a8fb7ed7b3b0dc33a327d6dbc26b28a18fa0d36ee0d62763"},{"codec":"JPEGXL-JPEG-v0.11.2","path":"data/early_holocene/catalhoyuk_3667558/reference/flint-flint.jpg","payload":"packed_sources/31292f5d0071e5dd820e.payload","payload_bytes":132584,"payload_sha256":"78511c9ebc3dfc22a79cdde9fccf39f302e0ebd8f864f3d430256d90121fd76c","source_bytes":208316,"source_role":"original-publisher-member","source_sha256":"0b49433fc1654eb870979cd344bcc16feb2932dedb24b5a4ff93d16a9c68d3ec"},{"codec":"JPEGXL-JPEG-v0.11.2","path":"data/early_holocene/catalhoyuk_3667558/reference/horse-horse.jpg","payload":"packed_sources/01e856c8554a1c8c0599.payload","payload_bytes":159015,"payload_sha256":"7c35013e6bbf9784e124a47b2b670275cd12917d05880c595e185f128164978c","source_bytes":238241,"source_role":"original-publisher-member","source_sha256":"63ee7804ffb8e79d83640b985bc9dceb49744e4c3611a5a28a728b034931d5a9"},{"codec":"JPEGXL-JPEG-v0.11.2","path":"data/early_holocene/catalhoyuk_3667558/reference/skull-figurine-texture-01.jpg","payload":"packed_sources/cef500df9c8bb41a62f5.payload","payload_bytes":648825,"payload_sha256":"72ab1e03446fa4392468dd64e0146080da91dc230cfe6db535cfb0ebf3b9aa1e","source_bytes":1001964,"source_role":"original-publisher-member","source_sha256":"21ef05c89fd8066c62981cff97d133cb725a6d60f6d32a12e20457761cafc76f"},{"codec":"JPEGXL-JPEG-v0.11.2","path":"data/early_holocene/catalhoyuk_3667558/reference/stamp-stamp.jpg","payload":"packed_sources/a823738707672382180d.payload","payload_bytes":152021,"payload_sha256":"70464845abe42d2fa42fb5f5531a45ad2e87cf1944c1c0cf74ec58cb02e3884b","source_bytes":226042,"source_role":"original-publisher-member","source_sha256":"c26d8e6408c37f11ef48af9cbec61d62ba81b283432eb4440ef99163df1fe542"},{"codec":"JPEGXL-JPEG-v0.11.2","path":"data/early_holocene/catalhoyuk_3667558/reference/vase-1.jpeg","payload":"packed_sources/87e50bf2faf73cc9e58f.payload","payload_bytes":11911,"payload_sha256":"c61743d782eb9bc4105cc53c966221b9183aed38f5760c7c799ee2afe95a42ea","source_bytes":13578,"source_role":"original-publisher-member","source_sha256":"295057316ff1663c281efa82f76019dc20174dc210d494d7c1dc8353325cf762"},{"codec":"JPEGXL-JPEG-v0.11.2","path":"data/early_holocene/catalhoyuk_3667558/reference/vase-2.jpeg","payload":"packed_sources/dcff32acd5f13b2e24d4.payload","payload_bytes":12540,"payload_sha256":"370e3b804ecf13a574ecccba35dfd546374c2860fab1107221e77b9a31b85d6b","source_bytes":14207,"source_role":"original-publisher-member","source_sha256":"282929b9f4b8f77f403aaaced829771dd7accfcce66f9ad50810f515c3b99446"},{"codec":"JPEGXL-JPEG-v0.11.2","path":"data/early_holocene/catalhoyuk_3667558/reference/vase-220965367-c243c5f467-o.jpg","payload":"packed_sources/d9c98813a2e5af8cd94a.payload","payload_bytes":2443253,"payload_sha256":"0e96033e609674e1ab8d7323981908bd45ab03a68244c120326f905868373359","source_bytes":3061446,"source_role":"original-publisher-member","source_sha256":"75d63135b3f9bf09203703b0b449c5a4b9361631ad175eb6177873c209d2e636"},{"codec":"JPEGXL-JPEG-v0.11.2","path":"data/early_holocene/catalhoyuk_3667558/reference/vase-3.jpeg","payload":"packed_sources/c499173ec605a383ade6.payload","payload_bytes":11715,"payload_sha256":"f73f53bd042f197c6a8730e8f3db289f653372ac6ea940b90255c733f4b5447d","source_bytes":13402,"source_role":"original-publisher-member","source_sha256":"ab2a611eb66c05da81b12011dd2b5d32d2c7fa163dcf4e734607198930ad1ff0"},{"codec":"JPEGXL-JPEG-v0.11.2","path":"data/early_holocene/catalhoyuk_3667558/reference/vase-4.jpeg","payload":"packed_sources/0c1a43596388cb73ae8b.payload","payload_bytes":11170,"payload_sha256":"1065075c7f73e7759500497aed1ed929fb77071861cac8f5b2e3cfe8d146b372","source_bytes":12870,"source_role":"original-publisher-member","source_sha256":"494e53f0393196ef9e16b1d4af7ad6290d798aae3efae0411ee0c782e310942c"},{"codec":"JPEGXL-JPEG-v0.11.2","path":"data/early_holocene/catalhoyuk_3667558/reference/vase-5.jpeg","payload":"packed_sources/94d04740f16ccbefc01d.payload","payload_bytes":13421,"payload_sha256":"8da735edcee02d8e1873e7636ce909c2d870f6c0391df30e8630f70d9d246c71","source_bytes":15334,"source_role":"original-publisher-member","source_sha256":"638c34b94a95574782ae17850df6ddfa05e662a2f92d3845c972b2f9be2b2354"},{"codec":"JPEGXL-JPEG-v0.11.2","path":"data/early_holocene/catalhoyuk_3667558/reference/vase-6.jpeg","payload":"packed_sources/c11603deca9424b44a0c.payload","payload_bytes":12710,"payload_sha256":"63c01300ac35cd872348a69918a6ec41ff361801404c9e4c23583fc682bed7a8","source_bytes":14512,"source_role":"original-publisher-member","source_sha256":"5093c5cf9a2de6812e5c592c3ab8c43fc6e454bca625f1c5ed26859b8c495a81"},{"codec":"JPEGXL-JPEG-v0.11.2","path":"data/early_holocene/catalhoyuk_3667558/reference/vase-7.jpeg","payload":"packed_sources/b804746bd89e667ba54a.payload","payload_bytes":13039,"payload_sha256":"57f24b0d59754933a9cd451105d45eb7d515ac574af7d2295de37c653dcea0d5","source_bytes":14940,"source_role":"original-publisher-member","source_sha256":"d1737d8c9f25868e96e545e88d0a1926067f839d71a35326c3450595f7b1546f"},{"codec":"JPEGXL-JPEG-v0.11.2","path":"data/early_holocene/catalhoyuk_3667558/reference/vase-8.jpeg","payload":"packed_sources/ae0f70ebb5a9893717ba.payload","payload_bytes":13989,"payload_sha256":"c515e3eb712d0c883a472021b860af48b46b6b89715fd0f685e5ca0209213879","source_bytes":16018,"source_role":"original-publisher-member","source_sha256":"3d7c5e284fd8d2b7c18bbc2231bcc8cb9ff988f7b8e8bb249fce75ac98ce76c5"},{"codec":"JPEGXL-JPEG-v0.11.2","path":"data/early_holocene/catalhoyuk_3667558/reference/vase-pot.jpg","payload":"packed_sources/335b21f6f8ac348dffe0.payload","payload_bytes":21256,"payload_sha256":"fc1346e067f32b3e9aa477f0b97227415e0ef9ebbd643dc668896ebf94aa6da0","source_bytes":26969,"source_role":"original-publisher-member","source_sha256":"d82582bd25bf6f4e71eabf0c899bc4fb1552ce6c9f944fb22a6ab0a730e8d51b"},{"codec":"XZ6-identity","path":"data/early_holocene/catalhoyuk_3667558/zenodo_record.json","payload":"packed_sources/33c03834a71f7103e7d3.payload","payload_bytes":1560,"payload_sha256":"9c794e5eedc82ccca51de491df35b0bfc2f9dae698a2699043e653e355594f07","source_bytes":5088,"source_role":"supporting-record","source_sha256":"2386d7fa832a5fa3144a1cd2a9ccb5bff223a7d4cc40e056e3204c55295b4317"},{"codec":"XZ6-identity","path":"data/early_holocene/gobekli_ontology_13370343/ATTRIBUTION.md","payload":"packed_sources/955164cdeab6c3669f9e.payload","payload_bytes":1608,"payload_sha256":"495673352370ad42fb0599f1521221588ad720cb29db1668aa878b28547d4894","source_bytes":2572,"source_role":"supporting-record","source_sha256":"7b1838ac3d944066f6be00868a816fe1b19be55c8ccfc46997518b6438cab83b"},{"codec":"XZ6-identity","path":"data/early_holocene/gobekli_ontology_13370343/Gobekli_Tepe_v.1.0.rdf","payload":"packed_sources/5a1e8e99724e4df7e650.payload","payload_bytes":16644,"payload_sha256":"cb2406f67cb97ad3bce03512adff3fa38ac3dc1eb72eb64207e7da4658abc466","source_bytes":274754,"source_role":"original-publisher-member","source_sha256":"79449bf83adeb891bc1b8170372708895283889ee8a9adff716baac8a80edeee"},{"codec":"XZ6-identity","path":"data/early_holocene/gobekli_ontology_13370343/datacite_record.json","payload":"packed_sources/b5a3081061adc5c80278.payload","payload_bytes":5708,"payload_sha256":"91ce8eec4abfd7aa3e9725c513ee311d517cc76acc754a163c52686101a0c2f6","source_bytes":16297,"source_role":"supporting-record","source_sha256":"8331323aa05f7df6d2f4b76cf0d8c9fa00be34927dbfe7b6abaf76e58605272a"},{"codec":"XZ6-identity","path":"data/early_holocene/gobekli_ontology_13370343/inspect_ontology.py","payload":"packed_sources/de4745723411f250abc3.payload","payload_bytes":2820,"payload_sha256":"fb6c113b4fd528355ba70b3a5124edb27a175bd73581ed82a69d5335113c7bc8","source_bytes":8170,"source_role":"supporting-record","source_sha256":"ba3b2bf29a0b31959842e4a2c5aafda562ee9f9662b63262c41846dfd155f185"},{"codec":"XZ6-identity","path":"data/early_holocene/gobekli_ontology_13370343/manifest.json","payload":"packed_sources/172e274a699eff6cea53.payload","payload_bytes":1012,"payload_sha256":"b04ed11148cae18eacf3413da12eec35578a3f5e8e45c4cdbe22317379dd679e","source_bytes":1902,"source_role":"supporting-record","source_sha256":"ccf0882f9e6079f7150030403848b1ce3573e5f0ee8eb74f88a9ebffc6c87e48"},{"codec":"XZ6-identity","path":"data/early_holocene/gobekli_ontology_13370343/retrieve_ontology.py","payload":"packed_sources/44f464f247206f17a317.payload","payload_bytes":1880,"payload_sha256":"5921909ff744d665afadce4be459137ad045d3d487d7ce10db4634dd9dbb790b","source_bytes":4096,"source_role":"supporting-record","source_sha256":"75aef346d205868984f9f34dc3b319958cc0455e6b0db16c420d8400c1c78895"},{"codec":"XZ6-identity","path":"data/early_holocene/gobekli_ontology_13370343/syntax_inventory.json","payload":"packed_sources/429e6cf67762eb36bd8b.payload","payload_bytes":31108,"payload_sha256":"01032332fda43d69aeaaadff3a32a334808b068833ad975a49f7eacf123f58b9","source_bytes":217685,"source_role":"supporting-record","source_sha256":"7062c11eccb6d5ba60e08993b1c75d7f41a9ebd07d8df397b2c50922c0dba045"},{"codec":"XZ6-identity","path":"data/early_holocene/gobekli_ontology_13370343/zenodo_record.json","payload":"packed_sources/1732e6899162184484db.payload","payload_bytes":2472,"payload_sha256":"892587ce2af2a4341fd25a930e0a083ee8f8af3bb89adc5707d932b586fec32c","source_bytes":9483,"source_role":"supporting-record","source_sha256":"dc26103d0125282d76aa5a95db7fde8bcae560526f38f4fcb5da0dca3941a510"},{"codec":"XZ6-identity","path":"data/early_holocene/manifest.json","payload":"packed_sources/33f1449a0efe5a807679.payload","payload_bytes":5760,"payload_sha256":"2d9797c70700ad252e79cb04b12415c6d9559b2b611b5b52f34ebc8f24cc5811","source_bytes":45605,"source_role":"supporting-record","source_sha256":"248861c3e474045b77bebf0f71f56ffcde152abfe53352c81653d119c2d5d88f"},{"codec":"XZ6-identity","path":"data/early_holocene/retrieve.py","payload":"packed_sources/7a7dfbcd2e78c338b5a1.payload","payload_bytes":4860,"payload_sha256":"8675ef589cbd76780059e4a3ffb5f6b7890b238e757855e9f1b3bee8e2e08788","source_bytes":15363,"source_role":"supporting-record","source_sha256":"c9fb5e71dd9384e1d9ed983a8d445cacfb929d1da2ac37728b0665afdfb80b3a"},{"codec":"XZ6-identity","path":"data/generate_meshes.py","payload":"packed_sources/6c1ce4a4c192275abbc4.payload","payload_bytes":1076,"payload_sha256":"5f83c99b8016dd16af02350c9116b388f6e0860b88a084cb0979ccd2aa77deef","source_bytes":2048,"source_role":"supporting-record","source_sha256":"a1ec8588f629d59e1a5174653181d291b9c4831f25ff9fcc9e4b930c109edbc3"},{"codec":"XZ6-identity","path":"data/geometry_scan/ATTRIBUTION.md","payload":"packed_sources/99bfaefce97a80fe5c5c.payload","payload_bytes":1688,"payload_sha256":"5c79c4611ac62db414a0035b2b234bcaa6ccd353ec5c3a9356f86cc6278374b3","source_bytes":3034,"source_role":"supporting-record","source_sha256":"e1f42e78ed189d7f8cd408a808ff15ba114fef0666262210ba55abac34e758eb"},{"codec":"XZ6-identity","path":"data/geometry_scan/README_SEAMS_WM_56.22.225.txt","payload":"packed_sources/f1a6320c9d997f63c6a0.payload","payload_bytes":2244,"payload_sha256":"ed03179eca3ce4d1c087aca2d5f85b84fda0d255a2fbaf3625075c6287d09432","source_bytes":5396,"source_role":"supporting-record","source_sha256":"650f6694665e80b8497d382b801d624e1d6da66ce1e0f23f61b446f10082fc7c"},{"codec":"JPEGXL-JPEG-v0.11.2","path":"data/geometry_scan/WM_56.22.225.jpg","payload":"packed_sources/cc86c383686e8226da8e.payload","payload_bytes":4789776,"payload_sha256":"029f0991e4da1fa538d99644fe1a4d7378eb85cab1289d1e33164f350ff168f6","source_bytes":5750175,"source_role":"original-publisher-member","source_sha256":"20469ceb77a931edb690a48a818f3e195c64a6c9a442ebc015875d3981888731"},{"codec":"SCENE-LEX3","path":"data/geometry_scan/WM_56.22.225.obj","payload":"packed_sources/b68667c77f57b658072d.payload","payload_bytes":5396929,"payload_sha256":"1a64de290152c48c56f6e41a7197ff956557be242abe9a977147b5ae33687475","source_bytes":30316520,"source_role":"original-publisher-member","source_sha256":"466a150dc230b2b20845f810979df7af1785f0d265192293de808124ad93af52"},{"codec":"XZ6-identity","path":"data/geometry_scan/fetch_source.py","payload":"packed_sources/860375ac7ff7de541069.payload","payload_bytes":684,"payload_sha256":"9acba2be6f654155a90b44c3d1b6ca63bef6b67f3c5f0a5ad652d663ac1edd47","source_bytes":1283,"source_role":"supporting-record","source_sha256":"f8ecd269f17a19662723643bf58c1233cf0c2196d4dbed3543b143ec0616361d"},{"codec":"XZ6-identity","path":"data/geometry_scan/original_files_manifest.json","payload":"packed_sources/0ff9943c45da5c405f14.payload","payload_bytes":628,"payload_sha256":"fe2669dd14ad7ee3c1ab5e0f626eb32e31403e044a73197b6bc3509c3a3532a5","source_bytes":1435,"source_role":"supporting-record","source_sha256":"ed1353f7888c6e34d94e20d974593a23f13c6d65e897ffba387e75156f687982"},{"codec":"XZ6-identity","path":"data/geometry_scan/zenodo_21760633_record.json","payload":"packed_sources/d2696a5e9d1c1e653169.payload","payload_bytes":2064,"payload_sha256":"33740f715ec049e8867ad020f181980059e2f646cd5aadf578256f369abc635f","source_bytes":6286,"source_role":"supporting-record","source_sha256":"e661651ce07d8fd5d7573d2632a799ebddad13970a45895e922b04ca69b80e6f"},{"codec":"XZ6-identity","path":"data/gobekli_grinding/retrieval_manifest.json","payload":"packed_sources/09a12f1c2394c4e51792.payload","payload_bytes":960,"payload_sha256":"90342804ff8b1a41e54acdc67faf6ba11337122a888b81f89758efe051eacbd8","source_bytes":5035,"source_role":"supporting-record","source_sha256":"ced726a49dd8bd72a7c6d1f06d539d080aeed323970e6632814bdc07861adb5d"},{"codec":"XZ6-identity","path":"data/gobekli_grinding/s001.xlsx","payload":"packed_sources/06b958f77d4880d6ee03.payload","payload_bytes":6592,"payload_sha256":"ce92e80b830e8a75f612c729c03606a114efb82f6fe97c9f2280843cab57f344","source_bytes":9608,"source_role":"original-publisher-member","source_sha256":"cf5c5cdd0866b6c97fd96ebfa8e004adfb36b53a09dc817f6afe89c8e223d0c6"},{"codec":"XZ6-identity","path":"data/gobekli_grinding/s002.xlsx","payload":"packed_sources/bb4666593236bccdf0e4.payload","payload_bytes":7540,"payload_sha256":"507c53ffbcf560e2fa796a5c56a37dbf0c85d46545734c8e4010317726f7ee06","source_bytes":10628,"source_role":"original-publisher-member","source_sha256":"5a6d43e9d7d21514092519dbdaa63cf031f0e0bb68c11a110065db202070b763"},{"codec":"XZ6-identity","path":"data/gobekli_grinding/s003.xlsx","payload":"packed_sources/b0d8b9a6cdf7857e7b41.payload","payload_bytes":8320,"payload_sha256":"3db11412efadb14db6574ff76b02762fb18c9f5337917431a2ae464f6a122277","source_bytes":11338,"source_role":"original-publisher-member","source_sha256":"7813d573bb111e24c500ef8176074f70dba1864dce28b90e8cef484901132049"},{"codec":"XZ6-identity","path":"data/gobekli_grinding/s004.xlsx","payload":"packed_sources/c7cc02bb62a09f3841e6.payload","payload_bytes":10340,"payload_sha256":"99425be504e1d33fc91012052613e8134bc944fa38c7d3d02050271d4436c88e","source_bytes":12970,"source_role":"original-publisher-member","source_sha256":"0d5f79a1ece8958e5a17253e4dd9fce3620c1a215b12a87ae7f809d8c2f57568"},{"codec":"XZ6-identity","path":"data/gobekli_grinding/s005.xlsx","payload":"packed_sources/f6aeab9bcf5df2909d55.payload","payload_bytes":7184,"payload_sha256":"60eca29893f1fbafee9463a39b2557e35a0881439d3c9d83252e3e81569ce91a","source_bytes":10206,"source_role":"original-publisher-member","source_sha256":"0fc982d340dfdcf06b779d29528d7cf78b7335418a7a65585c3d60a5dd042a17"},{"codec":"XZ6-identity","path":"data/gobekli_grinding/s006.xlsx","payload":"packed_sources/baad913cbbce295251e3.payload","payload_bytes":6936,"payload_sha256":"775cb0e1c133661926a5dc051eaaea83a161c24a07db1cb3d02402c209b865dd","source_bytes":9956,"source_role":"original-publisher-member","source_sha256":"97af496f65be9b7d393832ac5ea15fe09d8e37af4c3da58d8a86ef98092c86cf"},{"codec":"XZ6-identity","path":"data/gobekli_grinding/s007.xlsx","payload":"packed_sources/1c2c4892ab674d26fd9d.payload","payload_bytes":7124,"payload_sha256":"cad1641a9481d980f20879d8b2220f3276051be3511f526e0965ae68249189b3","source_bytes":10146,"source_role":"original-publisher-member","source_sha256":"3c5e5896800944a09a6de7ea8d5a37c0b7ffd166e3d1c97fb28eff3eda87771e"},{"codec":"XZ6-identity","path":"data/gobekli_grinding/s008.xlsx","payload":"packed_sources/fea9e49f63ab44d471d1.payload","payload_bytes":6912,"payload_sha256":"c9c6dd564a4dc188cab23f208086760aaa8cc3973f9f13b649a46cb277cc371d","source_bytes":9933,"source_role":"original-publisher-member","source_sha256":"453671486408373040e8b02f2cbbb19158b37251b72649cf0c1f6defbab9accf"},{"codec":"XZ6-identity","path":"data/gobekli_grinding/s009.xlsx","payload":"packed_sources/e0507c8d50d03d320a5a.payload","payload_bytes":8576,"payload_sha256":"7d2994f06d2bf30963c3f2cf4af0622f8d1cf4812a81a8cb3f188599060fc79f","source_bytes":11593,"source_role":"original-publisher-member","source_sha256":"ffcb1b6dd8bda799e69fd19acc7d322b2cd24fc9f4675a915f9a625f3bfbe5aa"},{"codec":"XZ6-identity","path":"data/gobekli_grinding/s010.xlsx","payload":"packed_sources/03d8cc21c0feed4ec90f.payload","payload_bytes":11548,"payload_sha256":"e0472ea03b514659c7e1a2aeb67c14946d25153e66f64c3ef844c075a5860b9d","source_bytes":14260,"source_role":"original-publisher-member","source_sha256":"680f49a43584f63f923b329ef85fe0236e3206cb37b73e37a177145ba3a74101"},{"codec":"XZ6-identity","path":"data/gobekli_grinding/s011.xlsx","payload":"packed_sources/f2727a8dc644e80eadf8.payload","payload_bytes":10560,"payload_sha256":"a59e9042a51d87a40c9e9bf05b1979493a6c7d660e60590b7e277acfb6049394","source_bytes":13292,"source_role":"original-publisher-member","source_sha256":"6c5a958a6ae457168ab7cc3648d929c3bf317c73fc902d5007af87c97d515b87"},{"codec":"XZ6-identity","path":"data/gobekli_grinding/s012.xlsx","payload":"packed_sources/e66234b235093be9d4ab.payload","payload_bytes":22892,"payload_sha256":"7672ddd281bde5d8ad3235606187d22e856d0e40178d5aeac0d54280e5aea76d","source_bytes":29486,"source_role":"original-publisher-member","source_sha256":"417d0e29e5db9e448452d4fb1907b192743cff06af98f0e6a14b2f2da03b9f05"},{"codec":"XZ6-identity","path":"data/longitudinal_or_social/README.md","payload":"packed_sources/884baf2b58bc79f16343.payload","payload_bytes":3024,"payload_sha256":"ff57eccb4a967482b9ee9bb1b1ca8f76389266d00039131665e6b5bf835f4daa","source_bytes":6149,"source_role":"supporting-record","source_sha256":"e8a30b3b3d136b2662ae9f3ab71f184675a10ca1d52e537ad80c8349bdc5fe03"},{"codec":"XZ6-identity","path":"data/longitudinal_or_social/cassidy2025_supplementary_tables.xlsx","payload":"packed_sources/7a5f75a0a20f39f2be28.payload","payload_bytes":1228140,"payload_sha256":"49a2345706f0e2daedc5a39bb32bbec6e6661628a4d97cd58e29ff5d26999f9f","source_bytes":1636169,"source_role":"original-publisher-member","source_sha256":"ca37a1b0c668a258263413f6f40aa53905175227f464ee331c1e44a51d89a29c"},{"codec":"XZ6-identity","path":"data/longitudinal_or_social/comparative_samples.csv","payload":"packed_sources/9ce93d780c201b86c8f1.payload","payload_bytes":77728,"payload_sha256":"86cdc36928ac80f529558f4aee25b197b09df34f99ceae5acbde07f1694765c0","source_bytes":532468,"source_role":"derived-source-cell-extract","source_sha256":"b86c3ade7740d0c7ac255fda4db3ee223f3de742045d13ab114cf273fb26bf3b"},{"codec":"XZ6-identity","path":"data/longitudinal_or_social/extract_tables.py","payload":"packed_sources/fa5ee6d9a7dc7e135faa.payload","payload_bytes":2396,"payload_sha256":"ff5add9a836d057089f6151d9d12cbe9877b1502066fcf0d63e3aab99b48cd53","source_bytes":6303,"source_role":"supporting-record","source_sha256":"dd0f4ff935daa5f83a6a6a90ea2a34b089f646b8dc2a30803982f0290ce65e51"},{"codec":"XZ6-identity","path":"data/longitudinal_or_social/new_samples_archaeology.csv","payload":"packed_sources/27512859896b89d1ca39.payload","payload_bytes":3992,"payload_sha256":"21b1f7d1f796dd55bf1d481a8883b2242d6f078ef08c3db78ed4658d30e52fb0","source_bytes":19936,"source_role":"derived-source-cell-extract","source_sha256":"94e7ffbee9bc5fa9ee48d642210c363571aaa0252bd2724c1305065adb5baae8"},{"codec":"XZ6-identity","path":"data/longitudinal_or_social/new_samples_summary.csv","payload":"packed_sources/1edf6bed209c174bb1e7.payload","payload_bytes":3588,"payload_sha256":"3b108e9f5476a5b09bc10acbbc63fbbab45c7fca03128dd5ed075c607cb60c5e","source_bytes":14829,"source_role":"derived-source-cell-extract","source_sha256":"ea1b1e5c47e960192ae0b0952544a11121696d9560525f6cc8b831f310ae5968"},{"codec":"XZ6-identity","path":"data/longitudinal_or_social/site_diversity.csv","payload":"packed_sources/c515406458797ab9c01a.payload","payload_bytes":7900,"payload_sha256":"c9b91bf7377ebc743b27036e1bfab99853f7a3187e00849b1b5102b26f97e8f7","source_bytes":27991,"source_role":"derived-source-cell-extract","source_sha256":"3c64fd95f743fb25461a85ef601238388eb833c6fa23e1ab0b43ef8b48e26ede"},{"codec":"XZ6-identity","path":"data/longitudinal_or_social/source_manifest.json","payload":"packed_sources/21b713741a83816ed09a.payload","payload_bytes":1304,"payload_sha256":"8cfa9fbd70078720d5e2f41146780a6f3009a8f9f9ad054db2601891923cbedd","source_bytes":2364,"source_role":"supporting-record","source_sha256":"68bdaeec85f6f66943c5a48cf350a4cc1092a8ee2c34360cceb28269332d27cd"},{"codec":"XZ6-identity","path":"data/longitudinal_or_social/table_inventory.json","payload":"packed_sources/0eb59bd74891aac8eafb.payload","payload_bytes":3412,"payload_sha256":"0fd232bd32e7187fdbc32663e7feab8e94d80c954e8fbad98d3478ef278d10bc","source_bytes":72169,"source_role":"supporting-record","source_sha256":"a14a0f11441ffcb73716fbbc47308822623cdd0cb1cb2500f240457ac964ec03"},{"codec":"XZ6-identity","path":"data/longitudinal_or_social/wbk_pairwise_relationships.csv","payload":"packed_sources/57c74f1f4742f184effc.payload","payload_bytes":50456,"payload_sha256":"22d23baf3582666d85d1cd133fd709a4c21e7327634fe5c44131c87764b8777e","source_bytes":281236,"source_role":"derived-source-cell-extract","source_sha256":"4db9abd536969d6f53427e5c225e3d1399788ee18ab7387ded0f187422c4a5cc"},{"codec":"XZ6-identity","path":"data/longitudinal_or_social/within_between_relationships.csv","payload":"packed_sources/aed3f9f0a6157bb06a4d.payload","payload_bytes":12948,"payload_sha256":"3cd77627eaa2a44c28e8d3b0567b9b26d92d479e4a4d8819d127dfe199234da7","source_bytes":75466,"source_role":"derived-source-cell-extract","source_sha256":"848d0ae039cb30500a0db5176cb687362525f6dd91cbd6629c0a168fc5b0afe7"},{"codec":"XZ6-identity","path":"data/monuments.json","payload":"packed_sources/b48dea949f86706882e5.payload","payload_bytes":1508,"payload_sha256":"71449ccec689fdf7181513949f5f2e7da021976996519525029f235d222bf09d","source_bytes":4022,"source_role":"supporting-record","source_sha256":"08e9bfa948afeec3fb07cd1e1b067b6aca19dde6641ea1a0bf721f59e1804695"},{"codec":"XZ6-identity","path":"data/nlp/FREEZE.json","payload":"packed_sources/f9a1a9a4881dfbdaa1d1.payload","payload_bytes":1144,"payload_sha256":"c13b046e516f856b6bf1eb7fb03d28fe04dd331f8241f7cfd908167e76113dee","source_bytes":1903,"source_role":"supporting-record","source_sha256":"8368fa9adc0095d18eeb6c388867f4d019b1820595719191b3f250fa510f283c"},{"codec":"XZ6-identity","path":"data/nlp/GUIDELINES.md","payload":"packed_sources/c9d3bbba6e328369d76f.payload","payload_bytes":4284,"payload_sha256":"44de6bb7c3c892a434465ac7c60a9de814d30b55705aac16f6e3e9e4cd392755","source_bytes":9578,"source_role":"supporting-record","source_sha256":"d7384ea595e519ec6d36bc66e998c07402a5ee260ad306355f3f020347e174ad"},{"codec":"XZ6-identity","path":"data/nlp/README.md","payload":"packed_sources/53acd593baf515c713dd.payload","payload_bytes":2776,"payload_sha256":"487092e7906373d508d714fea10dc6b61e9267ee1e95ee86df44ad22277670ce","source_bytes":5700,"source_role":"supporting-record","source_sha256":"0f293d87bad633985c30426bf5684a1cd1036ae70d7c3d35f017aada862132fe"},{"codec":"XZ6-identity","path":"data/nlp/build_corpus.py","payload":"packed_sources/7894895bf9178bf0fbbb.payload","payload_bytes":2568,"payload_sha256":"ff724a9c5ad017bd668f802446fe03568798ed8bbab34f62b9b0d5fe163a4552","source_bytes":6139,"source_role":"supporting-record","source_sha256":"efeab89a96a212a2581e8c67df3be9b36b4c99c933753fb6efad8c24a8f7750d"},{"codec":"XZ6-identity","path":"data/nlp/controlled_revisions.jsonl","payload":"packed_sources/2458fb5451e8f5b32ce6.payload","payload_bytes":2692,"payload_sha256":"6f5c33745ca4aeb83daedf0d8b1faa95b4cf6c8088439bdb287d7ba8e568e608","source_bytes":17718,"source_role":"supporting-record","source_sha256":"8a3b8e0b5287b6d81bdb13bfad3d9a2570095006c146bc1e10acd1b3b08f9825"},{"codec":"XZ6-identity","path":"data/nlp/corpus.jsonl","payload":"packed_sources/4907cfafb6fd2d181645.payload","payload_bytes":26940,"payload_sha256":"491b0eab9ddcd402d68b3d2b99d436b2dafa77005539ef6e8a58f3f5eda1284b","source_bytes":190385,"source_role":"supporting-record","source_sha256":"ac12f75d90a62797f8d1518fa136a578717082863483ee5c035ad2d77c2faefb"},{"codec":"XZ6-identity","path":"data/nlp/dev.jsonl","payload":"packed_sources/74e36d2b31380fd76e36.payload","payload_bytes":20984,"payload_sha256":"c0f9ffce3542d1cdbc0c093ab5b44890060b63a919164a969cc69be3afeafc14","source_bytes":146078,"source_role":"supporting-record","source_sha256":"e2a2a0d9bc8ad4da1ee1db8f96b3771deac3eb787dd362cc8181a7f22a863d3b"},{"codec":"XZ6-identity","path":"data/nlp/reference_annotations.json","payload":"packed_sources/7a4646776d86af0f268e.payload","payload_bytes":3244,"payload_sha256":"f2bc81a8dea4a0d0f1df5774cd6b904e14a983086954def3a2edd92803aa8999","source_bytes":50756,"source_role":"supporting-record","source_sha256":"9938d87a1ec93fc34eef8fc8c9f8f75d29a6d2eea2fe90f2497115ae14f213ae"},{"codec":"XZ6-identity","path":"data/nlp/reference_qa_corrections.json","payload":"packed_sources/f17fe7120ca35c596e5a.payload","payload_bytes":632,"payload_sha256":"f205697d2272f3b08aa4dfbe195899f33f6a17f869b895259a494e37c9297463","source_bytes":1149,"source_role":"supporting-record","source_sha256":"90179016327538ef70a63b21b48836bfe9ddfbab1221b241c6f9831f86fdba86"},{"codec":"XZ6-identity","path":"data/nlp/source_provenance.json","payload":"packed_sources/6db86ed282dd3b75abc7.payload","payload_bytes":3276,"payload_sha256":"14158f4162c8206afc5abc9637ec442a146f77589c557f1eb67b43b76f3ccc0c","source_bytes":26689,"source_role":"supporting-record","source_sha256":"25d55784addd546dddb5b0e7bb03cdf2ae5ddcad991cd9079f0ff4c8e25cdd60"},{"codec":"XZ6-identity","path":"data/nlp/split_manifest.json","payload":"packed_sources/41bc6a25661162d55f34.payload","payload_bytes":4076,"payload_sha256":"62ed0017f2152341eef4ba3b777f1b7301607774909c040ada41577461ebf788","source_bytes":23480,"source_role":"supporting-record","source_sha256":"27ca9e2f992d22bba01069a130f0ee958144f1f4fd48b89eaf2444901078d0c4"},{"codec":"XZ6-identity","path":"data/nlp/test_corpus.py","payload":"packed_sources/3ca1e34450b27c33a1cb.payload","payload_bytes":1472,"payload_sha256":"987ef613b183f3efb012a1b1c7d23d8541129ac2d694baac611fb797254f6392","source_bytes":3231,"source_role":"supporting-record","source_sha256":"24728495dee33d50834acd6e37e1e3b44e0f85e18816cff0dca5ab48ce234b83"},{"codec":"XZ6-identity","path":"data/nlp/test_inputs.jsonl","payload":"packed_sources/840d56bf0b1623347dca.payload","payload_bytes":6500,"payload_sha256":"66ea1239510bd94406b6b1c643c29e4b37bc0b128c90cd217aaa8af83bd04e5e","source_bytes":36779,"source_role":"supporting-record","source_sha256":"fa8e67b652422abe21b380c996512e268a8f51feca1ced1bd6c8ee6a62f5d5d2"},{"codec":"XZ6-identity","path":"data/nlp/test_reference.jsonl","payload":"packed_sources/b14269e1d5e2a5e6ed37.payload","payload_bytes":7152,"payload_sha256":"97f61a3f541fe46095910c9de9faaa4e5ead5f3fc88eba5fd7f9917adcc64b39","source_bytes":44307,"source_role":"supporting-record","source_sha256":"d2a595863232f28ad3ec0c70f3a85f18509151316b6bff25a1da5f1cee4aa37b"},{"codec":"XZ6-identity","path":"data/nlp_external/README.md","payload":"packed_sources/1d9e61f9fb602e30d08b.payload","payload_bytes":2860,"payload_sha256":"6ff16f30825615989ff3bb33cb67c6bf5910335b1ab9818f638101fb6b8c9051","source_bytes":5803,"source_role":"supporting-record","source_sha256":"0cec346880747ce3ea0ab16406c4ef51b6055fc0e22a2ff3e39ff8d95e8b7aed"},{"codec":"XZ6-identity","path":"data/nlp_external/external_results.json","payload":"packed_sources/a28cd94b56f9e481d906.payload","payload_bytes":4156,"payload_sha256":"3b401a5089dffb960700130dd8b32cbac17d33f6cffb05e478de0958649f4dc7","source_bytes":14188,"source_role":"supporting-record","source_sha256":"7081ac21f446cf0dc8fad582d792375b56d1ac718debcc8d01ca3f1909dbccaf"},{"codec":"XZ6-identity","path":"data/regional_zooarch/china/ATTRIBUTION.md","payload":"packed_sources/80f1102e4cbff27a917a.payload","payload_bytes":1292,"payload_sha256":"5863a160d9bc9dd2aa5ad0381e989997190f805797be5e6c5f1263f097ee35bd","source_bytes":2075,"source_role":"supporting-record","source_sha256":"8b82130ed623e21531766ce52c5248c58cabca2d51127238b4ee6e3415e69aab"},{"codec":"XZ6-identity","path":"data/regional_zooarch/china/audit_china.py","payload":"packed_sources/fd2db0de30360ec56b28.payload","payload_bytes":1940,"payload_sha256":"93ac2eb294bc6d87300eca1fd235ce6247f714299e97de7bdf531d84d27ae139","source_bytes":4165,"source_role":"supporting-record","source_sha256":"b26db45bd1290e3809c0b8f340d7420fcc3e2262f97e8307a3f5b85dfa82a617"},{"codec":"XZ6-identity","path":"data/regional_zooarch/china/extract_china.py","payload":"packed_sources/9ce5033f72b8c4cf7d52.payload","payload_bytes":2320,"payload_sha256":"26a124232b3302e38a357ff2f62b9f574bc1eb39cf28fd8266c63d71b912c53c","source_bytes":4630,"source_role":"supporting-record","source_sha256":"237f8947a7279732244d42e2c8a33cd6fc1b45c8f081746fad46a4e3491705e2"},{"codec":"XZ6-identity","path":"data/regional_zooarch/china/join_candidates.csv","payload":"packed_sources/57ee7c8e00f0b1cd5240.payload","payload_bytes":4664,"payload_sha256":"d904b4da609b24f557ac58ea104acfa62656f200071b7f6c447d835aa806dcc8","source_bytes":29224,"source_role":"derived-source-cell-extract","source_sha256":"105051ecae43361258e99f170e5e1d7bc750a7f7f3ad6a529f2629cdbac11728"},{"codec":"XZ6-identity","path":"data/regional_zooarch/china/plos_figshare_16745200.json","payload":"packed_sources/6d748204cdaf2f868e01.payload","payload_bytes":1764,"payload_sha256":"67157189aef65901a95fe43eecba39df2eb90af499186021ca381354446d47f2","source_bytes":5473,"source_role":"supporting-record","source_sha256":"72d51d3f50b2643d12b539edca107ccda6862a500d7ccedff46c4ee1137f65a0"},{"codec":"XZ6-identity","path":"data/regional_zooarch/china/plos_figshare_16745203.json","payload":"packed_sources/c8c7bef2fcc8806ebe45.payload","payload_bytes":1636,"payload_sha256":"0692c2cccf49e7f12985c51642f87b9cba1f03fb9aac21f5745dbfb55ea60dd6","source_bytes":5113,"source_role":"supporting-record","source_sha256":"6bd9e7c43f0891d740958d2f9110902386c86eb41d322f9cb0ea03db2a27c9d8"},{"codec":"XZ6-identity","path":"data/regional_zooarch/china/plos_figshare_16745206.json","payload":"packed_sources/aacabab7651b653bb508.payload","payload_bytes":1656,"payload_sha256":"9ead6cac9291bfb912f7a4c5d14ba674e21a2f59842adbc442fa400a6c32b564","source_bytes":5104,"source_role":"supporting-record","source_sha256":"8d035aa6860aa922ce3f1d5c183a546f8a52d9485b5a4cf692fa34296a7bd0e6"},{"codec":"XZ6-identity","path":"data/regional_zooarch/china/pone.0257524.s001.xlsx","payload":"packed_sources/677d83231ef6ba9114e6.payload","payload_bytes":90624,"payload_sha256":"ee66cb520f5b59466fdd63c8a7527d0000d624c2a50c01c67d705493751d1088","source_bytes":212965,"source_role":"original-publisher-member","source_sha256":"52c51fcc373f35cd4eb56719fafe1ae65f2173a488d222f37796cb4934947600"},{"codec":"XZ6-identity","path":"data/regional_zooarch/china/pone.0257524.s002.xlsx","payload":"packed_sources/6cd6929c448f79d8ddfd.payload","payload_bytes":25960,"payload_sha256":"87ee034a076c43ea79ca319bce3601baed8aea46b8185ef8a1957efc40646725","source_bytes":31696,"source_role":"original-publisher-member","source_sha256":"ce84088a5dc9ac5fbb849c0cd431dec3c061d0ad121c49979e3aaec54a79f4c4"},{"codec":"XZ6-identity","path":"data/regional_zooarch/china/pone.0257524.s003.xlsx","payload":"packed_sources/1ac71d165938b8871623.payload","payload_bytes":46948,"payload_sha256":"1746202e43eb49bf375930f451092c0b2728e4d07e596ac1c3fc803fc001411e","source_bytes":54184,"source_role":"original-publisher-member","source_sha256":"64ac047aee282d57731ea4beeb2d5fe882c875c0437c82b943efba74f571fed9"},{"codec":"XZ6-identity","path":"data/regional_zooarch/china/source_audit.json","payload":"packed_sources/f3134136cff3dee66bb9.payload","payload_bytes":1904,"payload_sha256":"a039ea2bc6eb759198c3fb9b2192987fcf63954fe72c5f0d50e5d43533340acc","source_bytes":20748,"source_role":"supporting-record","source_sha256":"46bbeae85093a69c2fadf7606161c72496de0e0b8e30d52cd7e0c51d4cc7b705"},{"codec":"XZ6-identity","path":"data/regional_zooarch/china/source_manifest.json","payload":"packed_sources/bb9abd3620f62d6abe26.payload","payload_bytes":1976,"payload_sha256":"f324945a14a0ed13414a65c0101354d44d836aceed40e0032c0f0e0c14c8276c","source_bytes":5225,"source_role":"supporting-record","source_sha256":"e84a4b0b054c48f59da42a8cc04b4bc051daf1b05956830fe969275a3e273fce"},{"codec":"XZ6-identity","path":"data/regional_zooarch/china/table_inventory.json","payload":"packed_sources/e3a06718c47359dbd2f3.payload","payload_bytes":1272,"payload_sha256":"cc463d29c6f6d5baf1947e9a9c533d2e6f828b287f7e5774adfa48b3f8fc8baf","source_bytes":2957,"source_role":"supporting-record","source_sha256":"a35255ddacd152b9576d35e836c840e6befd6bfd0273757054a49febb1c3c75e"},{"codec":"XZ6-identity","path":"data/regional_zooarch/china/xipo2021_sample_metadata.csv","payload":"packed_sources/045f7b7528c1b7a72361.payload","payload_bytes":1172,"payload_sha256":"467574e1edd4a4fb34526597bba12995a41e7c830259a4c3ba29972b89aeb120","source_bytes":5139,"source_role":"derived-source-cell-extract","source_sha256":"d302e51fcffef0eff5aeadc42b63de10cc6ac8c8179f39c4254764cef876a73c"},{"codec":"XZ6-identity","path":"data/regional_zooarch/china/zhang2026_animal.csv","payload":"packed_sources/d4a143471340fa84e4f5.payload","payload_bytes":30916,"payload_sha256":"5fd67db2fc197403cb63a3a75d979137580a5576e684af8c1c952fda4b827fc3","source_bytes":461559,"source_role":"derived-source-cell-extract","source_sha256":"957ee3f93e5486bb302ea99ce08c6581d13f1fa01aeb8bc4883a17eabe072dce"},{"codec":"XZ6-identity","path":"data/regional_zooarch/china/zhang2026_crossref.json","payload":"packed_sources/1fd84993a35ff3407992.payload","payload_bytes":16056,"payload_sha256":"9120ccfb1a3cd45a2afeaed87390c5d759d887c5201a224d14ff30b8231460f3","source_bytes":80383,"source_role":"supporting-record","source_sha256":"036e8b2f139e5411ca9a2dfda5c485ba5788733f0abcb3df355fe95bce83721d"},{"codec":"XZ6-identity","path":"data/regional_zooarch/china/zhang2026_human.csv","payload":"packed_sources/8cd6759cc235a87c732f.payload","payload_bytes":38028,"payload_sha256":"6c4b7bc65dcc884640d18056128d667c12ed8c9182bbcae56c77634fa3b31f56","source_bytes":548121,"source_role":"derived-source-cell-extract","source_sha256":"7c11f2caefaa705760150fe61c7773bc70f5f353bd9f17ae9bf1e3f09d83cae8"},{"codec":"XZ6-identity","path":"data/regional_zooarch/china/zhang2026_mmc1.docx","payload":"packed_sources/773f8ac0300785eb3781.payload","payload_bytes":2549956,"payload_sha256":"a2b8279572792dfc8299db3c6533015194b4a61ad8508c8ad8c93d47dbf067be","source_bytes":2774494,"source_role":"original-publisher-member","source_sha256":"1e40496790c84c5f292ec95b32fcc6418b3dba4763320efc3093a534c2a4a5c0"},{"codec":"XZ6-identity","path":"data/regional_zooarch/china/zhang2026_mmc2.xlsx","payload":"packed_sources/67cb670bf422fea522cf.payload","payload_bytes":519612,"payload_sha256":"0ccb95f54ed0987ac11cb73c720514d8ea335569bf24f54a3c9376bab7056edc","source_bytes":542918,"source_role":"original-publisher-member","source_sha256":"642b7b5401f4ae7d1dc9a0b2fc48635e13074f154db49aaa5d291a64fb69584d"},{"codec":"XZ6-identity","path":"data/regional_zooarch/levant_iran/ATTRIBUTION.md","payload":"packed_sources/bf81d322b4b84fbb22f0.payload","payload_bytes":2468,"payload_sha256":"0d6bc130b29f35e4bba10be7f378cd384de00b469db62321cb87b2546179d60a","source_bytes":4740,"source_role":"supporting-record","source_sha256":"657fd79a01f23ba14fcf2a0e41a8875f2e9229e315a9c7113799b64f75a13978"},{"codec":"XZ6-identity","path":"data/regional_zooarch/levant_iran/chogha_mish_context_audit.csv","payload":"packed_sources/d994277ea5e6fb1478a7.payload","payload_bytes":1392,"payload_sha256":"b7c3921a355a71523f4dec669144285dee3b7fa4d136a604323c95338fca240e","source_bytes":4262,"source_role":"original-publisher-member","source_sha256":"770f22132a1bb16bbc6134052dbe82df2594a05f0fe5f185b1dc694af0f51268"},{"codec":"XZ6-identity","path":"data/regional_zooarch/levant_iran/chogha_mish_full.csv","payload":"packed_sources/f133d14dabfea20ad8a9.payload","payload_bytes":548784,"payload_sha256":"4473d1b1a6940d01a948c7dda5a1c501fa0a63485128edc73575c8b651e1294f","source_bytes":16584521,"source_role":"original-publisher-member","source_sha256":"eaaf32ba2150c63cb89f617bca79299f079bcf7f4134f029d2b16bcf0230c1d2"},{"codec":"XZ6-identity","path":"data/regional_zooarch/levant_iran/chogha_mish_project.json","payload":"packed_sources/ca3a2199a0ac9e43cb4e.payload","payload_bytes":3640,"payload_sha256":"91ce737f0630c7ea3766305b3ec19fecad4bdf2784d61583f29ca74810d15953","source_bytes":11816,"source_role":"supporting-record","source_sha256":"7a9af923a178087d9364cdfe5d6438862d7ff4b83629a676959db290984c4bb6"},{"codec":"XZ6-identity","path":"data/regional_zooarch/levant_iran/chogha_mish_protoliterate.csv","payload":"packed_sources/f94d30c7537a769cd0b7.payload","payload_bytes":159788,"payload_sha256":"945ee03a2bfd926c14b29df3976e58e2447da08dd9ae73dccdccd3c5c9edd3ab","source_bytes":4618274,"source_role":"original-publisher-member","source_sha256":"3374dd28d60e4338ce2456b9c4b7399ee841f7caed2427427629c7d6e45d0599"},{"codec":"XZ6-identity","path":"data/regional_zooarch/levant_iran/chogha_mish_source_audit.json","payload":"packed_sources/81e89b0699754d453b0d.payload","payload_bytes":3288,"payload_sha256":"1c779d447f5a7e1de47ef1122adb9a8c9124496aee23e0abb6a04a8877ed8c05","source_bytes":24000,"source_role":"supporting-record","source_sha256":"123d0cad1cd752177ea377bd511746ccc288549a2f9ed8c03b3f7d627ad0c6a1"},{"codec":"XZ6-identity","path":"data/regional_zooarch/levant_iran/chogha_mish_table_de58ca86-8fac-a2c8-7a25-631523879b7f.json","payload":"packed_sources/3a3c5d420a7f528c75b5.payload","payload_bytes":9388,"payload_sha256":"8b020d03a60ee131a6d9ada830fdf6f2f776bc7be2aba435876db943ce311852","source_bytes":282305,"source_role":"supporting-record","source_sha256":"5e6ea553859e28688cfe22568389045b0ffa4f4a357d7bcacea47fe41a9257d1"},{"codec":"XZ6-identity","path":"data/regional_zooarch/levant_iran/chogha_mish_table_f22db305-cfb5-3261-2c8e-b3e4a9422a8f.json","payload":"packed_sources/fd5cf9d01ada9a44ae6e.payload","payload_bytes":7288,"payload_sha256":"5e5af88b17c65c94168acd0485422807720a3cad4bb12ca11dce6f5cd851ece1","source_bytes":272203,"source_role":"supporting-record","source_sha256":"3147e35dd2cfb0b3264d042930a26aab7379a78dc74d27161a6b308e09659417"},{"codec":"XZ6-identity","path":"data/regional_zooarch/levant_iran/chogha_mish_zenodo10742181.json","payload":"packed_sources/fdce33045944d4aa8393.payload","payload_bytes":2644,"payload_sha256":"7f50d294d44cb72a0b4d32d87bd8829d1617d94a693242febe8fdaebc11deb75","source_bytes":7944,"source_role":"supporting-record","source_sha256":"f7f744df8e32a56ed50a97a686e6f673531893ed9bc01660586733ab68b7913b"},{"codec":"XZ6-identity","path":"data/regional_zooarch/levant_iran/inspect_sources.py","payload":"packed_sources/d6478142d8bf710ab76f.payload","payload_bytes":3940,"payload_sha256":"e282edd1dcbab3712f369a2b46dc7d0320bac1f5a64a5861e8ea6d4edbf0f51f","source_bytes":10105,"source_role":"supporting-record","source_sha256":"2ad9ec2229b3fd559ddc9d2c1a2ed96ba956f33833c19002455938c3095981be"},{"codec":"XZ6-identity","path":"data/regional_zooarch/levant_iran/source_manifest.json","payload":"packed_sources/eb6b5083393db1cb092d.payload","payload_bytes":2556,"payload_sha256":"71c76a8c7c59905c46c09c8daf23e02b647ae429187fc6a1ec02897e382c8309","source_bytes":7355,"source_role":"supporting-record","source_sha256":"4d52f6c3bdce57eaef1ae504e8488429af0da58ff7079c3f5bcb001d7179f0d3"},{"codec":"XZ6-identity","path":"data/regional_zooarch/levant_iran/tepe_yahya_0332662_s001.xlsx","payload":"packed_sources/9adcb4d7f21a817b573b.payload","payload_bytes":115956,"payload_sha256":"9c8d9f30cea3498f526377822f3b21979e2803af8445e201d4b7286b89f087cd","source_bytes":132390,"source_role":"original-publisher-member","source_sha256":"d00b532418ded497e3a0ae51f31f8d4979b21f227b82bb77ca1fff6d2f04f2f1"},{"codec":"XZ6-identity","path":"data/regional_zooarch/levant_iran/tepe_yahya_duplicate_source_rows.csv","payload":"packed_sources/e016c0d89ac344286ab1.payload","payload_bytes":2900,"payload_sha256":"9e406084fae0bdf201e68ec3737a8dea27f26d88ffae2a0ce09ab48206a5fc9c","source_bytes":9940,"source_role":"derived-source-cell-extract","source_sha256":"9f06d99486adcde94c3072f34e83a302c374ed2286f12e89763eba371ad12b03"},{"codec":"XZ6-identity","path":"data/regional_zooarch/levant_iran/tepe_yahya_failed_source_rows.csv","payload":"packed_sources/13652c84a15d435b30a2.payload","payload_bytes":1476,"payload_sha256":"daf08631bdf47104ff2b431d93d173d9f118c62d5a1c384a69c922477797bc02","source_bytes":4348,"source_role":"derived-source-cell-extract","source_sha256":"ad3fe6303cee9a472bb15554a7b22cd8fb79b796af695bf86f59e67c5c19bd51"},{"codec":"XZ6-identity","path":"data/regional_zooarch/levant_iran/tepe_yahya_source_inventory.json","payload":"packed_sources/1dbd0a70fc4916763bc3.payload","payload_bytes":1536,"payload_sha256":"5d00bb5dd9e83126642e7cf5121e75a81509cab4da1dce46c804ff1dba25e1f6","source_bytes":6528,"source_role":"supporting-record","source_sha256":"b6072cbc6b7b40bd9eea6f96beff10ba34c1fef67136c123548b49dafb4798ee"},{"codec":"XZ6-identity","path":"data/regional_zooarch/levant_iran/tepe_yahya_successful_source_rows.csv","payload":"packed_sources/0a5b74335fe901cbf1e0.payload","payload_bytes":8448,"payload_sha256":"027f46f2ec2b074b8b01a8e5be7d614d13589e2c4ef7d96b09c4dd456c5514b0","source_bytes":44556,"source_role":"derived-source-cell-extract","source_sha256":"5845c447876dec4f1b1df5c7f4088c921e2093031966a19c08d5983a7de568f5"},{"codec":"XZ6-identity","path":"data/regional_zooarch/levant_iran/transjordan_2026_crossref.json","payload":"packed_sources/7a3007cc330cdf1001c1.payload","payload_bytes":11000,"payload_sha256":"460434d614e588c2596d215572e13dfcfe5fe40c11dc87e7efa71d009f28caf5","source_bytes":45970,"source_role":"supporting-record","source_sha256":"8327aa17237133badc13e31dfbb23dd1f6718a395a545146f87947054ad86a63"},{"codec":"XZ6-identity","path":"data/regional_zooarch/oman_lebanon/README.md","payload":"packed_sources/23f949e05a6b7bde5d4a.payload","payload_bytes":1896,"payload_sha256":"7355b1637b62762431fc1283899653656d6202a5c06b974f2c26ff2eed415d91","source_bytes":3104,"source_role":"supporting-record","source_sha256":"70b5484840938389912a5ab8e6aeeb0a87a6956bcca84ebd09e275318ff38ce9"},{"codec":"XZ6-identity","path":"data/regional_zooarch/oman_lebanon/maini2025/analysis/oman_rounding_summary.json","payload":"packed_sources/cbd4e9883aa76b5352cb.payload","payload_bytes":1284,"payload_sha256":"f3be1c72f2f2048a8334f35fb39406d909f3f6d8496d50b554296b7d3e773274","source_bytes":4652,"source_role":"supporting-record","source_sha256":"6a0bb825de25c9b93467aea2aaca2487c944c56def9dac2dadf061632de1b6c0"},{"codec":"XZ6-identity","path":"data/regional_zooarch/oman_lebanon/maini2025/analysis/oman_s1_source_rows.json","payload":"packed_sources/6d21f4b17d7c0bd985d0.payload","payload_bytes":163200,"payload_sha256":"a48b9659dd9ae5c2b4e91348d841177bf7fd9ecd52cafb86c8e2b9aff3addf04","source_bytes":1006356,"source_role":"supporting-record","source_sha256":"0ec2da2348d01dcc70b6f5f683f90fe6aa3e10a4936db73810845a7a430ba8ee"},{"codec":"XZ6-identity","path":"data/regional_zooarch/oman_lebanon/maini2025/analysis/oman_s2_joint_cases.json","payload":"packed_sources/a519e89f2dab6813c1ab.payload","payload_bytes":22320,"payload_sha256":"8461342a210bb9cd7a4ab9c54b0c556fefc1cd382acb5f70e560df7290db33fe","source_bytes":214059,"source_role":"supporting-record","source_sha256":"e03c0e5202c3dda1d9cf1e8597ee2642eb459ea47b46583135721590e68dd8ee"},{"codec":"XZ6-identity","path":"data/regional_zooarch/oman_lebanon/maini2025/crossref_metadata.json","payload":"packed_sources/d60ed75e41a62932a9a8.payload","payload_bytes":5432,"payload_sha256":"cf605feb15e9b0740518854d0350056719bf90a570e55f081e17b0cfe9f4a1dd","source_bytes":18045,"source_role":"supporting-record","source_sha256":"6cdb49b808a9c022ba532df66fbc6cc622effe435aa333fb1b6b45acd4daf234"},{"codec":"XZ6-identity","path":"data/regional_zooarch/oman_lebanon/maini2025/oq-11-149-s1.xlsx","payload":"packed_sources/84328d402863dd28743f.payload","payload_bytes":30676,"payload_sha256":"ae8c314fdfae489fc9e849259e987b4298f0a1f4206877c05a924cdda7870ecf","source_bytes":33124,"source_role":"original-publisher-member","source_sha256":"cc1adf186bcd0ccf9f0bf9eac9e38fa5e82b92349bb2da2d22d4806dcc7032ff"},{"codec":"XZ6-identity","path":"data/regional_zooarch/oman_lebanon/maini2025/oq-11-149-s2.xlsx","payload":"packed_sources/4297873a8c85ec53364a.payload","payload_bytes":11644,"payload_sha256":"e9752c3ade145ee9023f58847bddbb557e8df1e3b2a2e8a3f1041479d9cec031","source_bytes":14099,"source_role":"original-publisher-member","source_sha256":"1d0e35d7e11f7430d5ec2ef78fd96d3c2ccd333c5936db755b7a461d3ca925a2"},{"codec":"XZ6-identity","path":"data/regional_zooarch/oman_lebanon/russo2026/43247_2026_3926_MOESM2_ESM.pdf","payload":"packed_sources/32e2b4eebd741c263f58.payload","payload_bytes":1331496,"payload_sha256":"779e608a6141a294a039f8f88ca273a13eb41e144c9b98104bbc2ed3020b839b","source_bytes":1580180,"source_role":"original-publisher-member","source_sha256":"2223c720a7087befc0baf9ee5a2ae18c66b4bdceee5349116bf054e426415fd6"},{"codec":"XZ6-identity","path":"data/regional_zooarch/oman_lebanon/russo2026/Age_distribution_naame.xlsx","payload":"packed_sources/b80c3e84e576abbe1b65.payload","payload_bytes":6796,"payload_sha256":"bcbbc2e6a0f2e340a5629cc6df6c8867d13e3f4cfaf76f920b3bbd819b3c0fc3","source_bytes":9232,"source_role":"original-publisher-member","source_sha256":"bff7042096ca85cec4a2cac23b10a6c56a38e9efe92b02f4976c707a60f2a14f"},{"codec":"XZ6-identity","path":"data/regional_zooarch/oman_lebanon/russo2026/Dental_Mesowear_Lebanon_raw_data_final.xlsx","payload":"packed_sources/228c8f53925de3a9b5e1.payload","payload_bytes":11492,"payload_sha256":"d51fbd886b17ae8b11f298149f24f5e9738d0c9971bffa28272be299c7d17615","source_bytes":14310,"source_role":"original-publisher-member","source_sha256":"6020442c4e67c81f36325b665b4f0c709833945acd3904a20709ec764b16b450"},{"codec":"XZ6-identity","path":"data/regional_zooarch/oman_lebanon/russo2026/Microwear.xlsx","payload":"packed_sources/716affc2e7cc2f747bcd.payload","payload_bytes":18028,"payload_sha256":"eac88c37b225fa253e56b3fb9e1df4dbdd9ad8babc6cfb776e622cc858fb5204","source_bytes":20823,"source_role":"original-publisher-member","source_sha256":"e3ca3628675722ded29b6a67cbaa8c95e1af725e9fb97e0b7ef6ff9601688165"},{"codec":"XZ6-identity","path":"data/regional_zooarch/oman_lebanon/russo2026/data_nim.xlsx","payload":"packed_sources/de731db32a192ff52cbf.payload","payload_bytes":6432,"payload_sha256":"9c61e0b8686c215f83571a360099a812160075ad5430f83ab572b18f962eb4da","source_bytes":8871,"source_role":"original-publisher-member","source_sha256":"bdf34420917ce1e42520fd819daf1cab04f1954de772bd88f483117a2995b6a0"},{"codec":"XZ6-identity","path":"data/regional_zooarch/oman_lebanon/russo2026/data_nme.xlsx","payload":"packed_sources/5562c5044aea02ff718d.payload","payload_bytes":7644,"payload_sha256":"5586bf608975b990dd5a2c0b6f024beeecba6f8e5a19262cb29e452a2463c3ab","source_bytes":10063,"source_role":"original-publisher-member","source_sha256":"eb015501e366e04804076ef252a691904565b3b420d5ebee024899ffb2188ae7"},{"codec":"XZ6-identity","path":"data/regional_zooarch/oman_lebanon/russo2026/data_rek.xlsx","payload":"packed_sources/af9a819ef64c21d25db7.payload","payload_bytes":6440,"payload_sha256":"d3ff1ce98f75fae8a4d8352c16d6f0e6a06ca3c453ce0c65b10b97fbc7e56753","source_bytes":8867,"source_role":"original-publisher-member","source_sha256":"0d1d0504464dbf48e5cf0c96608578e5239a50ab122bbd84968ce61f2456d83c"},{"codec":"XZ6-identity","path":"data/regional_zooarch/oman_lebanon/russo2026/df_s.xlsx","payload":"packed_sources/c20b63eacca89dbf4648.payload","payload_bytes":6424,"payload_sha256":"7ac01b6637f8d79cf2a88bf242d79fa1b25cd00c2c1926ef67e3822ab26a727d","source_bytes":8858,"source_role":"original-publisher-member","source_sha256":"bb9b27da49af034ab07682fa43ecd0029e1e1365c797a824e074837b186d63bd"},{"codec":"XZ6-identity","path":"data/regional_zooarch/oman_lebanon/russo2026/github_commit.json","payload":"packed_sources/9083240994e89177836f.payload","payload_bytes":1940,"payload_sha256":"e94a7108ebc00e5a36d11f0d86ac7a614abc1b8db7aa86d1d6df95c2a237aa54","source_bytes":5538,"source_role":"supporting-record","source_sha256":"a38d153b62ca79f101483a4099baace31a6d04a4077d1ea0a8758562e5c6c359"},{"codec":"XZ6-identity","path":"data/regional_zooarch/oman_lebanon/russo2026/github_data_inventory.json","payload":"packed_sources/eb1a3f253d3fa6094512.payload","payload_bytes":1540,"payload_sha256":"e2e34f1c49b417d2cf13cad4b940cf66cbcb021ac49f189cff832587fcf6327b","source_bytes":15820,"source_role":"supporting-record","source_sha256":"a0cea5deb790e672fc797f538e49b0bfdeb55102ed1b057661178a9021c46599"},{"codec":"XZ6-identity","path":"data/regional_zooarch/oman_lebanon/russo2026/leb_ag.xlsx","payload":"packed_sources/4e3124d192985b7dd702.payload","payload_bytes":6264,"payload_sha256":"568d2045171996264d561b177931e5bcc311b0bbb0843c4c40ff83324414d7e4","source_bytes":8703,"source_role":"original-publisher-member","source_sha256":"4a72fb6ebb61888664fbfa805fd4565dc9c2c74aace23e786cc62ff95fdad81f"},{"codec":"XZ6-identity","path":"data/regional_zooarch/oman_lebanon/russo2026/mesowear_species_sites.xlsx","payload":"packed_sources/c91e75fcb1cc78c30a33.payload","payload_bytes":9156,"payload_sha256":"fec64f837153e835d4e59246d60dc5e586dd357200dcda4cf5cd428f2e146d2d","source_bytes":11979,"source_role":"original-publisher-member","source_sha256":"198eeaaabfcfa5439516426cb2d33d527cd857641d0c87d28483163555326431"},{"codec":"XZ6-identity","path":"data/regional_zooarch/oman_lebanon/russo2026/mni_vs_bio.xlsx","payload":"packed_sources/03d74989f87936eee511.payload","payload_bytes":8376,"payload_sha256":"6e541f7e00afb7f514da892ed70b0fc0e72670b91236f33ec9f831eaefeb11ff","source_bytes":10802,"source_role":"original-publisher-member","source_sha256":"9a7757a4ddd6e32e1fb1d74eb6357858638365f76d3539670ea1ee33aa7e6d72"},{"codec":"XZ6-identity","path":"data/regional_zooarch/oman_lebanon/russo2026/retrieval_manifest.json","payload":"packed_sources/c9fe356c4ca2580f707b.payload","payload_bytes":1208,"payload_sha256":"3249da2a06fb7decaec218857628700558c19e14395c60eb2ed859a6b0212ac5","source_bytes":4441,"source_role":"supporting-record","source_sha256":"36a230e3d598303494d2cfbfb8a26c48c9492d6eb10b3bfeda0e08e6b2bb5a0c"},{"codec":"XZ6-identity","path":"data/regional_zooarch/oman_lebanon/russo2026/source_README.md","payload":"packed_sources/53c6bd9bc74da88d39ff.payload","payload_bytes":2800,"payload_sha256":"29fe4accb1175700d557a668c4b16e9495c6442eafae85f185825c282993e5e0","source_bytes":5985,"source_role":"supporting-record","source_sha256":"79a02728ab0b68812bbf26fdddaf82ed947515a0a10b17ca244eb4e9b3990db4"},{"codec":"XZ6-identity","path":"data/regional_zooarch/oman_lebanon/russo2026/table1_cells.csv","payload":"packed_sources/76fedc8de6aa083b64f6.payload","payload_bytes":1464,"payload_sha256":"a10e66866922c6657b1d292412bc3e1490afa37b9ad48cb320782c895708493f","source_bytes":10548,"source_role":"derived-source-cell-extract","source_sha256":"793e9b145296132dfaee0c05f115353bb417bd1e3cca2c8008d4902e402adb02"},{"codec":"XZ6-identity","path":"data/regional_zooarch/oman_lebanon/source_manifest.json","payload":"packed_sources/594794fa0d939ee8afdc.payload","payload_bytes":2844,"payload_sha256":"675856d49a76503d8bd56a78f56446eef6baa826fe488138f048bde81f73bb4a","source_bytes":10299,"source_role":"supporting-record","source_sha256":"48092abc2553560f8ccd2ad89b20cf8f82d32600b65255cb72292a24ca4cde80"},{"codec":"XZ6-identity","path":"data/regional_zooarch/release_manifest.json","payload":"packed_sources/5cdd64f011254f9122b3.payload","payload_bytes":4308,"payload_sha256":"ced240ea525228e9e1607e4ae0ad674898fb95aecd27d22fc1c7b1f2c895674c","source_bytes":12895,"source_role":"supporting-record","source_sha256":"7aca195aeeb345930ca9abbd6d0ae8315da1f71e497e89a113ad8bbca6b884bd"},{"codec":"XZ6-identity","path":"data/regional_zooarch/southwest_asia/gaastra2024_supplement.xlsx","payload":"packed_sources/52eac3e563ac6ac1a5e2.payload","payload_bytes":151116,"payload_sha256":"aa0488d73e7d137d5ed3bb0ae49ee4d4dc1287f4129215e5a906c6de27a6ac7b","source_bytes":153007,"source_role":"original-publisher-member","source_sha256":"32c1f8c46fceb7453efcc69cc4ba979c5841207739c3a8935315a017cb524a6a"},{"codec":"XZ6-identity","path":"data/replication_archaeology/README.md","payload":"packed_sources/0c9e1fb8e0c2552035aa.payload","payload_bytes":2300,"payload_sha256":"325e02e1c57d4f5ba1b70ab1f914fd784e81c0d88034bffff7a0cabdca0d4899","source_bytes":4344,"source_role":"supporting-record","source_sha256":"631602d6bf3484b2ec8ea39b4260b3d1276ea1644d622585a0de0bbb9791c6e2"},{"codec":"XZ6-identity","path":"data/replication_archaeology/americas_russia/README.md","payload":"packed_sources/ab1d97aef67f85bb1448.payload","payload_bytes":2908,"payload_sha256":"f4015a065e09cb4696b7374b1f59d9729e0555d935b11bfe46270abf7a1a23e7","source_bytes":5646,"source_role":"supporting-record","source_sha256":"84ca0b25f86e72100d0d0e0d862ae444fd9c566735da402115f013b616c9c2b7"},{"codec":"XZ6-identity","path":"data/replication_archaeology/americas_russia/acquisition_log.json","payload":"packed_sources/c0fa2c8b8fbc7e2af9e3.payload","payload_bytes":988,"payload_sha256":"fe205734cc08d7c69f03db1573e537d858463e23fb726679ef297fb615e605df","source_bytes":2946,"source_role":"supporting-record","source_sha256":"0efdd7146bc13d33f18a72844efcf9ee10d0e51c87487e03808dedb5120d172c"},{"codec":"XZ6-identity","path":"data/replication_archaeology/americas_russia/daacs/candidate_frame.json","payload":"packed_sources/95b186cb55906a10d7c9.payload","payload_bytes":1544,"payload_sha256":"043794d2d0f73bb49add83c43094be030d7744fd41f726e748f3cd7942d0aa61","source_bytes":6822,"source_role":"supporting-record","source_sha256":"8c6061d3edd302eb036715bef7a456503339f4fd5637cd4d9a99ec23b393d393"},{"codec":"XZ6-identity","path":"data/replication_archaeology/americas_russia/meshoko2016/MeshokoCaveReportJuly2016.pdf","payload":"packed_sources/73ad35661def5b6154f1.payload","payload_bytes":315416,"payload_sha256":"e9a9334d42c9445370a9e68076bba39eebd50358693663f9b03da3c06ab24ab1","source_bytes":353618,"source_role":"original-publisher-member","source_sha256":"23dfa58c24b9024101e29b9567993d16219538ac7da074a975c54e6beb87e05b"},{"codec":"XZ6-identity","path":"data/replication_archaeology/americas_russia/meshoko2016/Meshoko_cave_report_tables.xlsx","payload":"packed_sources/bd52d70ae9acf16f11fa.payload","payload_bytes":71896,"payload_sha256":"9dc892778d5ec45c7fde7cd7ff0b31195fc91f7799784154a21f2d278e53f0e2","source_bytes":88207,"source_role":"original-publisher-member","source_sha256":"0deda1f54d084a184c4f386ed010539ffe8827817760398666f432fa3ec8196e"},{"codec":"XZ6-identity","path":"data/replication_archaeology/americas_russia/rassadnikov2026/candidate_context_frame.json","payload":"packed_sources/78fe8bb958b00ea81c46.payload","payload_bytes":976,"payload_sha256":"a2e2ef521c15137d34b011aff8747c68987b037d56ee4c5c90e374d4f9ba94b0","source_bytes":7117,"source_role":"supporting-record","source_sha256":"687cfb44e0c11dba8cf2e1b4a61db6f166a4d5f604e69afdf68425aa631ffd36"},{"codec":"XZ6-identity","path":"data/replication_archaeology/americas_russia/rassadnikov2026/context_eligibility_audit.json","payload":"packed_sources/600ac2a3f56820197f28.payload","payload_bytes":5456,"payload_sha256":"1e16e698a8cde0728306fd291e99c667c2aa089f471e0defbd417ba84ec190cd","source_bytes":22007,"source_role":"supporting-record","source_sha256":"08a27d37a1df4ffc5c712cf5e257aa5e450d7433ca305e935e594ad9e2b1669d"},{"codec":"XZ6-identity","path":"data/replication_archaeology/americas_russia/rassadnikov2026/context_paper_acquisition.json","payload":"packed_sources/74509d57294d9817f9ea.payload","payload_bytes":752,"payload_sha256":"eb8c612388ff582a97c4ec93aa1bf7f44083abf739c5b5866e5b3e058a0ec6f1","source_bytes":1271,"source_role":"supporting-record","source_sha256":"98dbb90f6068cea86e77c7b1dd95dde25b31db71fa0cf5b7e2ac1307873b3154"},{"codec":"XZ6-identity","path":"data/replication_archaeology/americas_russia/rassadnikov2026/export_console.json","payload":"packed_sources/1ba3a8ff4b27c6b49d41.payload","payload_bytes":940,"payload_sha256":"d7d4f1e53bb12865a8bc360d237771c9cfda5814eab3e86918492ea2c71d8c84","source_bytes":2940,"source_role":"supporting-record","source_sha256":"f225c1d7a017bc3bec67e24a662395e671116db664fb58906cf427e643113666"},{"codec":"XZ6-identity","path":"data/replication_archaeology/americas_russia/rassadnikov2026/export_rassadnikov.py","payload":"packed_sources/35c75ac82c39ea89c841.payload","payload_bytes":3268,"payload_sha256":"6079ea34a5eafe5b2780276fe134600d691616464ad25f3ed842e3d8c441d7f6","source_bytes":9131,"source_role":"supporting-record","source_sha256":"896def9a981a6e13c03c96360a792210cbfd751db02c833d7c3c6274cb35ba7d"},{"codec":"XZ6-identity","path":"data/replication_archaeology/americas_russia/rassadnikov2026/scientific_export_audit.json","payload":"packed_sources/22e8ffe04cab8755dd2c.payload","payload_bytes":3900,"payload_sha256":"2a7884bde51fb3c87237a9d406cd8c560682ab5f59e90d3b11e389e06969e1fb","source_bytes":19136,"source_role":"supporting-record","source_sha256":"8d924b1a76cb954cddc252dd6bbb9b4763f24cc16a7f3829e064b17abc55ff66"},{"codec":"XZ6-identity","path":"data/replication_archaeology/americas_russia/rassadnikov2026/zenodo_record.json","payload":"packed_sources/e1e869815c8b20c347d2.payload","payload_bytes":2588,"payload_sha256":"55487a08f9b38fe7f3e1019c8da4dd5ab080199b08ba93e7a5cf454ea6e2105c","source_bytes":7653,"source_role":"supporting-record","source_sha256":"da8ab97ce7419492238eb8fb99e33701168579bc2273f11e645aa79eb24e9da0"},{"codec":"XZ6-identity","path":"data/replication_archaeology/americas_russia/source_manifest.json","payload":"packed_sources/6551ff41aaeb2aa58ba0.payload","payload_bytes":1516,"payload_sha256":"696913e219cdecdf592192d8cefcd63e3fe2e611c6ae1b4a1d9495bba6b73dec","source_bytes":4734,"source_role":"supporting-record","source_sha256":"bebe1ddff49ae34a45eedffc9fecfd55be005a0edd5b3c24d6a02ba934575691"},{"codec":"XZ6-identity","path":"data/replication_archaeology/candidate_frame_preoutcome.json","payload":"packed_sources/1976c36e94edfb4ffbb4.payload","payload_bytes":1256,"payload_sha256":"c4788329f7009a98bad0adbb0e2c7178b0448d8705d36a5f8d776b5da164d770","source_bytes":2533,"source_role":"supporting-record","source_sha256":"5dee34e9167596fbe6a6dc8460693c92a650f334ff13eb57786bdba0baaf39a6"},{"codec":"XZ6-identity","path":"data/replication_archaeology/chogha_15_sus_source_rows.csv","payload":"packed_sources/76243bbd927e991f06b6.payload","payload_bytes":1288,"payload_sha256":"c2fd9a9f87acd866fba5e93f4963bd3b8bd7f098e32d2ed1d225528ac6e54754","source_bytes":6122,"source_role":"derived-source-cell-extract","source_sha256":"0bc96002d5d4882fcfb48d8d05c2b7ab76106d4249fee00ef6236e9dcaec1ad5"},{"codec":"XZ6-identity","path":"data/replication_archaeology/chogha_primary_limit_evidence.json","payload":"packed_sources/6e864004980d68c66e75.payload","payload_bytes":1908,"payload_sha256":"ac2fef0b26b36fc3e8f68a16d01dbb08611c76c0a3a259ab0cc3e3a26a5d9971","source_bytes":3719,"source_role":"supporting-record","source_sha256":"c13977f1f8f590a3ae07b59eaa0aec8c736e3943f5aab7567d6059a064cf6350"},{"codec":"XZ6-identity","path":"data/replication_archaeology/forcello_first_bone.json","payload":"packed_sources/c2b18910eaf2cab61780.payload","payload_bytes":2008,"payload_sha256":"e657316c61076944d65a94db3ff204c4e833831d0e457114dc6213c230fa3b5e","source_bytes":8400,"source_role":"supporting-record","source_sha256":"582e13268b5c38fcba2706d061bbb5065d1b13853ac7b5b9f81e3263bb38d491"},{"codec":"XZ6-identity","path":"data/replication_archaeology/forcello_first_bone_query.json","payload":"packed_sources/132f535eb753a25cc5bc.payload","payload_bytes":2316,"payload_sha256":"ce861029703befecaf8739a3fd56ceab3aec850bd416d8d8a3a51b68f81c7336","source_bytes":17909,"source_role":"supporting-record","source_sha256":"64a7dcfc12e3b04ba2b9dafc699a5daf240672379d236f5e63ce4019fcf108d7"},{"codec":"XZ6-identity","path":"data/replication_archaeology/forcello_first_context.json","payload":"packed_sources/9355549d75a83cc2e1de.payload","payload_bytes":14452,"payload_sha256":"7cad3364485de304a87e9f6228b7719ccf1ea1cd6d28d6426ad8a26df74d5e67","source_bytes":166067,"source_role":"supporting-record","source_sha256":"fea8211f4e4d523da919c7ef5ed505aa5715998108c8543fd2b8416bf5ecf38e"},{"codec":"XZ6-identity","path":"data/replication_archaeology/forcello_first_subject_query.json","payload":"packed_sources/d9b377b0301539c1a6a7.payload","payload_bytes":1776,"payload_sha256":"b8d178cc8a331791f48c3786b34f1cf70254e00907292c9a9bf399e6d741988e","source_bytes":11720,"source_role":"supporting-record","source_sha256":"9e4e8ecb62e28711ad238440c28e98311d82fef6f27072d446b86f83c0d893d0"},{"codec":"XZ6-identity","path":"data/replication_archaeology/forcello_project.json","payload":"packed_sources/e286d1dd8510d862e2a7.payload","payload_bytes":5124,"payload_sha256":"a9b0e85dc2e4c7bb7a55f36219bccc593f6f4f9650d7b84698544af51907d9dd","source_bytes":13851,"source_role":"supporting-record","source_sha256":"7a5a08dbc0c48fcec86ca6663151a0eafd187780bd4bd2a27ec59335ce3a1764"},{"codec":"XZ6-identity","path":"data/replication_archaeology/forcello_screen_context.json","payload":"packed_sources/89ebab9e2e32a3307d67.payload","payload_bytes":1048,"payload_sha256":"c53b42b0c4ea58532b1403e2cf54242242c08c100e7dbdad35ad9db25b55afd1","source_bytes":9411,"source_role":"supporting-record","source_sha256":"bb91a0ccae7a24074550d940e28983b74d658035325ba9c55bb2fbbcc9367bd9"},{"codec":"XZ6-identity","path":"data/replication_archaeology/forcello_screen_floor.json","payload":"packed_sources/48b3517f93f161c09294.payload","payload_bytes":960,"payload_sha256":"abce5700483989ce4b69793756f47bf7e11af099bd60fcd8b146624d9e7c4f5a","source_bytes":7839,"source_role":"supporting-record","source_sha256":"5457b3477b0f557fa0e0c65437bc54c63014376de8b2dc4e0e0d902c42ede12f"},{"codec":"XZ6-identity","path":"data/replication_archaeology/forcello_screen_midden.json","payload":"packed_sources/8d465586baa7d44e5346.payload","payload_bytes":960,"payload_sha256":"e51724b09e2a0e54af9bb260a9db976f67ea342602e383120bbcb05f44cc1b08","source_bytes":7864,"source_role":"supporting-record","source_sha256":"fafdc974197c6d4bb142e22d57d425e606204da15cc4720ba2618bd192704b37"},{"codec":"XZ6-identity","path":"data/replication_archaeology/forcello_subject_facet.json","payload":"packed_sources/bc62dca278e1f67b6362.payload","payload_bytes":1016,"payload_sha256":"921b162ce162c9080af683fab3e074abbe1e6f8a4d3815ae93ff0c185bc3c1a0","source_bytes":7807,"source_role":"supporting-record","source_sha256":"2bb7d62bb2643860683fcae7c35dff16a1025ba7540930882bea712cac5748e9"},{"codec":"XZ6-identity","path":"data/replication_archaeology/forcello_tables_query.json","payload":"packed_sources/4717e1d502983c3e794c.payload","payload_bytes":928,"payload_sha256":"c3cfe822667dc7b54987f9c15109ed6e87b141ddcb552a62b54f0b377f8b5001","source_bytes":7260,"source_role":"supporting-record","source_sha256":"9aedbf4f58ef0bbf3a4af24107d32a4b9fe646660c3c5659cad71c98cc861301"},{"codec":"XZ6-identity","path":"data/replication_archaeology/oxstad16/OXSTAD16_animal_bone_data_publisher_checksum.csv","payload":"packed_sources/24b01fb1311dce8acdaa.payload","payload_bytes":8812,"payload_sha256":"dc90be5bfcdc5ba2496e1103df86a6e24d281d26e0f9f391cb089dda2d71bd3f","source_bytes":150707,"source_role":"original-publisher-member","source_sha256":"5d23e911ca9697f703bfd7f33db70645e6531d45fd6e7dc1471088cff159ad34"},{"codec":"XZ6-identity","path":"data/replication_archaeology/oxstad16/OXSTAD16_animal_bone_data_web_extraction.csv","payload":"packed_sources/1dc60fa30f84cfa735a2.payload","payload_bytes":8808,"payload_sha256":"1b40b9992c26a77909b8b4912c873d92afa595c5cc3911a0028ba7088a930eab","source_bytes":150102,"source_role":"derived-source-cell-extract","source_sha256":"5d478f002621b757f598c0f806af810dcd4dc61a21832a092134af3be7983032"},{"codec":"XZ6-identity","path":"data/replication_archaeology/oxstad16/OXSTAD16_animal_bone_spreadsheet_metadata_web_extraction.csv","payload":"packed_sources/caeca1c53bd0e78179ac.payload","payload_bytes":2012,"payload_sha256":"b66ac86df093f261fa632055ec9f3a344994faad72ff3745851b445a3dafddc8","source_bytes":8326,"source_role":"derived-source-cell-extract","source_sha256":"013294584f3956053e8eea1ffc74ad1f765b603032fd1a06f24ad54f4e1559f2"},{"codec":"XZ6-identity","path":"data/replication_archaeology/oxstad16/admitted_postcranial_source_rows.csv","payload":"packed_sources/00f40f13d4469b02cb77.payload","payload_bytes":1436,"payload_sha256":"d75e429f9fe3e63af6879f75ef85b90bfffe5bbd670e586c3b0675d08180e1d1","source_bytes":8888,"source_role":"derived-source-cell-extract","source_sha256":"3e1fde639b5685489f57d5d4aacd867f6f61dfdad6dd74a50740ade3d5c904ff"},{"codec":"XZ6-identity","path":"data/replication_archaeology/oxstad16/partial_transfer_policy_frozen.json","payload":"packed_sources/71e2a3db4ed4be848b4e.payload","payload_bytes":1396,"payload_sha256":"689a7f11d0f7ae787fd8e33da8e2f28f3f6edbbfca11ad89c5739d4b79a06122","source_bytes":2705,"source_role":"supporting-record","source_sha256":"9df7a77d3a0762c6cfb1114a4da22a71664a33fce40355d0e1c1ab423edd9fb4"},{"codec":"XZ6-identity","path":"data/replication_archaeology/oxstad16/partial_transfer_results.json","payload":"packed_sources/1d5710adfb3370e2fa3e.payload","payload_bytes":1368,"payload_sha256":"2afead0d673320fa0b618d4164dfeacee02ddf441c043979bc44656ef35daa1e","source_bytes":4853,"source_role":"supporting-record","source_sha256":"76d9310afb4e92c75453aec662add27726c70c41b24e13e842290874845e80a7"},{"codec":"XZ6-identity","path":"data/replication_archaeology/oxstad16/publisher_and_context_evidence.json","payload":"packed_sources/f6c90829a975b9b32030.payload","payload_bytes":1152,"payload_sha256":"0e5f8bdf61afdbcd8e36eb056aee53b7c9ff18ef0b2c61f0a43880afc5676a92","source_bytes":2284,"source_role":"supporting-record","source_sha256":"b36c4aefef277b8a6e8eda3e66659fec6f31b5c6458e62fb3d3dc9c64033e83d"},{"codec":"XZ6-identity","path":"data/replication_archaeology/oxstad16/web_extraction_receipts.json","payload":"packed_sources/bd39ea92b386263ef1c4.payload","payload_bytes":1540,"payload_sha256":"b0531c935a2fd44a43a8f710d6ea3553358c7fb89616b18148cff19f9b97f15a","source_bytes":15767,"source_role":"supporting-record","source_sha256":"b8798d91ce41d0965dc29e4c08b6a7a14f2e4d94200d3bdb128484990192021c"},{"codec":"XZ6-identity","path":"data/replication_archaeology/postcranial_prespecification.json","payload":"packed_sources/5ddc4c8f356564c04d84.payload","payload_bytes":1108,"payload_sha256":"d0f1679194178317908e75316f7310ae564fd6c60b3c2adab1f7e41031edf7c8","source_bytes":1866,"source_role":"supporting-record","source_sha256":"de1010e6644c82f8f4e38bc20f2184ee8e68bf120949827828bb23592323c17d"},{"codec":"XZ6-identity","path":"data/replication_archaeology/read_only_publication_reference_receipts.json","payload":"packed_sources/a3a4634e0a6e0f4816dd.payload","payload_bytes":952,"payload_sha256":"cc0c3a32e178efffcb621a60f54ce0dd3ddac2786d7e8c7c3755a15cb40d4eb0","source_bytes":1595,"source_role":"supporting-record","source_sha256":"7e4b662be6358ca65c9fa5918275ef7a1d5004be1d8beee22540bc06518f2c44"},{"codec":"XZ6-identity","path":"data/replication_archaeology/replication_analysis.py","payload":"packed_sources/5859ada377dedf009fdf.payload","payload_bytes":2936,"payload_sha256":"e276493cc51877e68452a628d90715554beaa9a96869b53caab7f253db8c9c4a","source_bytes":8563,"source_role":"supporting-record","source_sha256":"412c03f8608b44c6914d173f038322d83e15a7b6e1944cd8c8554ef6ffcd0f7c"},{"codec":"XZ6-identity","path":"data/replication_archaeology/source_manifest.json","payload":"packed_sources/be3fc656621934c92a3a.payload","payload_bytes":3748,"payload_sha256":"ca6f2b3404c3a33fea11c592f2ab071cdfcae18a65f6a27eb07a0b83943ebc44","source_bytes":14156,"source_role":"supporting-record","source_sha256":"3d9eebfb2a29811e3385b07f4d2ffaefe796f841e7404afd518495d3d9619f9b"},{"codec":"XZ6-identity","path":"data/replication_archaeology/test_replication_analysis.py","payload":"packed_sources/d6f0090b309a7c0a4fde.payload","payload_bytes":1884,"payload_sha256":"d15ad1bd7bccc945e96dd1e57e32224e5e627395f48756572e61a4e19866b5bb","source_bytes":5474,"source_role":"supporting-record","source_sha256":"96107bc2174252719378efb73b117e91dba1ec2944c4170eed93df8c09eb7577"},{"codec":"XZ6-identity","path":"data/replication_archaeology/zenodo_forcello_search.json","payload":"packed_sources/db3889c0ca209bef8d95.payload","payload_bytes":18212,"payload_sha256":"9da2c9f6f934127fce82975de36aedf82c8ce19281f62d6c23ecbd74bc0cac9f","source_bytes":90069,"source_role":"supporting-record","source_sha256":"c7ad331c2555fae05a14e7e8813a8816cff7219494793f06b63e06ec2f2aba47"},{"codec":"XZ6-identity","path":"data/source_metadata.json","payload":"packed_sources/f764529ddc22319772d2.payload","payload_bytes":1340,"payload_sha256":"48cbd5c5e8680b342e8584f33853f9d4a76d55bdcd7cfdcc22e33a9fa69d5a07","source_bytes":2435,"source_role":"supporting-record","source_sha256":"c82a14a107c15137762201e0093f1e4ced18a7b01cc31b0a48047876e7aa92d2"},{"codec":"XZ6-identity","path":"data/visual/LICENSES.md","payload":"packed_sources/ebb881076e4b0238c77a.payload","payload_bytes":1332,"payload_sha256":"a8142f5e5c51b6b89f813f6daeb2f5a089f90b9ac6a1b57999697242dfe4a03f","source_bytes":2559,"source_role":"supporting-record","source_sha256":"7ecd600944c47a2c5bed49607ad3347eedb89d767c13d518a64a31462142af26"},{"codec":"XZ6-identity","path":"data/visual/README.md","payload":"packed_sources/48d02378c9b00a2fdf22.payload","payload_bytes":2812,"payload_sha256":"033e8c139277924d1ecc68103ec6b68d6acf677d85e2c7fcf89c4d94a1519ce0","source_bytes":5608,"source_role":"supporting-record","source_sha256":"47017092c78aee0c5deceed9f69b0cfc703980ab0a5fe35c676b639836a338d0"},{"codec":"JPEGXL-JPEG-v0.11.2","path":"data/visual/images/cma_101378.jpg","payload":"packed_sources/0b739e2e5a011beac7d0.payload","payload_bytes":53162,"payload_sha256":"1779f03f6cfc4ff06bbe681338db5f8f7c8c43aac6ba6924cc120a8e72b5a6c0","source_bytes":69088,"source_role":"original-publisher-member","source_sha256":"6ea507110e040f7926c2e7207632fb8bac0d5d47f9790ffc6894ed7965bbbd83"},{"codec":"JPEGXL-JPEG-v0.11.2","path":"data/visual/images/cma_101396.jpg","payload":"packed_sources/901aabb14069c3a50b00.payload","payload_bytes":79818,"payload_sha256":"4015a3859c99a4aa0345f77cc31b72548433fa01379a88308743054988348375","source_bytes":117695,"source_role":"original-publisher-member","source_sha256":"669448e0fde8696866be13247651cb30e044ab2c02aff7edb03f88f7e53fd9ed"},{"codec":"JPEGXL-JPEG-v0.11.2","path":"data/visual/images/cma_130133.jpg","payload":"packed_sources/b1c21d56ecd1943730bd.payload","payload_bytes":324393,"payload_sha256":"28480a9650737b8b85cf7a6bfb7a0f84c6a11ac1bcff5445ba8ffc8a8f7db15e","source_bytes":380810,"source_role":"original-publisher-member","source_sha256":"2a9a8d3f761cae2216160a1b6b22038ce0598dbcb01f673f80a3db92650f08ab"},{"codec":"JPEGXL-JPEG-v0.11.2","path":"data/visual/images/cma_135656.jpg","payload":"packed_sources/d27d9997313e5aaaab3c.payload","payload_bytes":672882,"payload_sha256":"bd0624b08370975d000e56cb050696b7dcefc2c57f2039e30b97bc9b460a6a31","source_bytes":730715,"source_role":"original-publisher-member","source_sha256":"882e32bd3b07556a0fb5dca2c8914e9159e523229b341f6847231c19882f54fa"},{"codec":"JPEGXL-JPEG-v0.11.2","path":"data/visual/images/cma_136667.jpg","payload":"packed_sources/fecbc91e45967ceabdc1.payload","payload_bytes":809587,"payload_sha256":"8e612f8515bd42d4995f42831effed99181acec46cd4d400c62f710803e42fad","source_bytes":865702,"source_role":"original-publisher-member","source_sha256":"f6d2c96d43ef6c9c18074e0835e6e7c33dd5c5bc2a7da421a97010e6cf1d5fa6"},{"codec":"JPEGXL-JPEG-v0.11.2","path":"data/visual/images/cma_141478.jpg","payload":"packed_sources/4326ecda61057639f414.payload","payload_bytes":210870,"payload_sha256":"c99cab49826bf8570f0b70e9e6b7e51727d4b41c31e93882b3b5b018040b8ae1","source_bytes":247821,"source_role":"original-publisher-member","source_sha256":"953f2db16c966eacac987dbd0b7d662edfef022a65f673e01575afb7cb510aee"},{"codec":"JPEGXL-JPEG-v0.11.2","path":"data/visual/images/cma_144280.jpg","payload":"packed_sources/99eeff9f97af6e425fed.payload","payload_bytes":91797,"payload_sha256":"2f470f916c4b414d11075f74fdae75c61590d72ec3f532e79c541d3a89252fec","source_bytes":129881,"source_role":"original-publisher-member","source_sha256":"71d37c7560e08cba1e16e0a3e227362b0904e3d120cb501c4898d478aef53a65"},{"codec":"JPEGXL-JPEG-v0.11.2","path":"data/visual/images/cma_145925.jpg","payload":"packed_sources/27e4fdca50c2d81e95c6.payload","payload_bytes":199187,"payload_sha256":"744c7b56ed7a6719ea98cc67f9f6d0db459017933228a0202020cded9fc6d4d3","source_bytes":245597,"source_role":"original-publisher-member","source_sha256":"b9b23f8cbc1703a2552f2b3b2e1163d1fa45537af9000fd5b313e5b98c6d7898"},{"codec":"JPEGXL-JPEG-v0.11.2","path":"data/visual/images/cma_148794.jpg","payload":"packed_sources/877b2f71648512e1da0d.payload","payload_bytes":59867,"payload_sha256":"dcac0d956b3becf09b5327d921bce1ec2afc369de93fe3b156b8527e09e074d3","source_bytes":75579,"source_role":"original-publisher-member","source_sha256":"26691ab6d2ccb2dd1e7ad0ac20b6d0c2e440be969375fd53e4fb4622fcd9b716"},{"codec":"JPEGXL-JPEG-v0.11.2","path":"data/visual/images/cma_148796.jpg","payload":"packed_sources/bcd493cd750992092920.payload","payload_bytes":23838,"payload_sha256":"b97e9f2e1ffb446ed2ff5b07a635b52bbbc1f63ae3f249ef0f7f7cae972fa019","source_bytes":33122,"source_role":"original-publisher-member","source_sha256":"817f2f1f5c9ff28ac9fe9583d19ef1cb133c1ff1b3131d63c8eb660b8c5caba8"},{"codec":"JPEGXL-JPEG-v0.11.2","path":"data/visual/images/cma_149594.jpg","payload":"packed_sources/a66f6e164d21d2fcc63d.payload","payload_bytes":234253,"payload_sha256":"9b95b40b5a54abd6f81acf33c579da0399ee668bbc26b6c0935ad520938b18d4","source_bytes":278586,"source_role":"original-publisher-member","source_sha256":"4f1e5ec30dfb06321b5408a6ff919ed0f846e45182f0f2cce9b8d60d80963df7"},{"codec":"JPEGXL-JPEG-v0.11.2","path":"data/visual/images/cma_151352.jpg","payload":"packed_sources/acb871b7eb6f3c2b96a8.payload","payload_bytes":232832,"payload_sha256":"c586b04dcd73a34d251932ad1ed48b7e02b83c38c214c8fbf1796cdebd558223","source_bytes":268447,"source_role":"original-publisher-member","source_sha256":"f514c9841d1258d4cb6cb993c938ad722eb0d27ecc88afdc552cf518bb6dea41"},{"codec":"JPEGXL-JPEG-v0.11.2","path":"data/visual/images/cma_151556.jpg","payload":"packed_sources/387fd37fa8ff552fdc3f.payload","payload_bytes":201646,"payload_sha256":"2f0b9808103597c31d06c917fd859fb9c64b3ff8902ea7b5a5713609ecc85175","source_bytes":235039,"source_role":"original-publisher-member","source_sha256":"a6ad0dff47130fec577a871b45d9ac9b3a408c2a26e5d91c31ccd027544c6c9b"},{"codec":"JPEGXL-JPEG-v0.11.2","path":"data/visual/images/cma_151963.jpg","payload":"packed_sources/9ff6c8623fca1768e41f.payload","payload_bytes":401847,"payload_sha256":"9b3b00af66035b1cbffc5a41b03db7533d73f29a9276f9be77c747efd973142c","source_bytes":466975,"source_role":"original-publisher-member","source_sha256":"ada853772ffdd11e0480400676be0ed2f6c5992a14616aaaa67dde6cd365f971"},{"codec":"JPEGXL-JPEG-v0.11.2","path":"data/visual/images/cma_153417.jpg","payload":"packed_sources/57644c9b28211a8ece86.payload","payload_bytes":352171,"payload_sha256":"3da3babbee1b1fd7386711aefd5dde22b653bf3e40d9e0f17939684da41786eb","source_bytes":410472,"source_role":"original-publisher-member","source_sha256":"b721b00c0d66f3f6b8ea6572cd8279f221a27349081f5f16ba227364ddf90767"},{"codec":"JPEGXL-JPEG-v0.11.2","path":"data/visual/images/cma_153630.jpg","payload":"packed_sources/66660e0c2117ec947ed5.payload","payload_bytes":389491,"payload_sha256":"56684972577c2b193062be879165d3d39b276101b8c102cb86ab5bffae502d2c","source_bytes":415623,"source_role":"original-publisher-member","source_sha256":"02253f1ee7d80a048bf2bf18dc1643915bae6e94134fa35f4b7efcb3329bd5f2"},{"codec":"JPEGXL-JPEG-v0.11.2","path":"data/visual/images/cma_154738.jpg","payload":"packed_sources/3cffd7630a20dd46329f.payload","payload_bytes":509740,"payload_sha256":"d60137f231c150e90b6c584b282025b51caf36eb2bed4c6cc2b34d00867b7f93","source_bytes":545109,"source_role":"original-publisher-member","source_sha256":"ff9f08c79d01f0000da9b8c2caf493cf97d9feab85bbe5e99e719ab0225f9bf4"},{"codec":"JPEGXL-JPEG-v0.11.2","path":"data/visual/images/cma_154807.jpg","payload":"packed_sources/f125151fec9e676c6e35.payload","payload_bytes":511328,"payload_sha256":"df7ee9e0472fe700489c4a3d31c457a9029d811b5820bd65ba01f85e070172f5","source_bytes":542665,"source_role":"original-publisher-member","source_sha256":"e64ce1669aa402aa7213b2841499f0c1e9b5cd9c7358ea05ccd0514e5f208203"},{"codec":"JPEGXL-JPEG-v0.11.2","path":"data/visual/images/cma_154904.jpg","payload":"packed_sources/b3b885bba89f6e77ba3a.payload","payload_bytes":33440,"payload_sha256":"763b4dec47b452087428251abb867e1d4afa93bc5cfadd56c48782669b727d57","source_bytes":47228,"source_role":"original-publisher-member","source_sha256":"6ff5913d1c437a17dd7425c63efefff4e01825c08bb44b430008cc5f5a1d1b39"},{"codec":"JPEGXL-JPEG-v0.11.2","path":"data/visual/images/cma_156951.jpg","payload":"packed_sources/d8df7f1afd160098f9fe.payload","payload_bytes":201142,"payload_sha256":"4989f64fb543d93d1c4d3f075476d22c2ac1ddcfa0ee2f78a0aae2a7b0298d4b","source_bytes":238424,"source_role":"original-publisher-member","source_sha256":"78ae2bdc293307b28d56d6d579c77f9239a6218324985007f37d6a5bb3053b65"},{"codec":"JPEGXL-JPEG-v0.11.2","path":"data/visual/images/cma_159217.jpg","payload":"packed_sources/71f96d743109fd8bbdd5.payload","payload_bytes":28532,"payload_sha256":"7a92d784096f0f06b71638f48fb32fa4c68ae9d5c9fdeb7853b71def04156aae","source_bytes":41307,"source_role":"original-publisher-member","source_sha256":"94209dd354cf56a2275c349328af430e9ae760afbe37172da8c763b5ec621376"},{"codec":"JPEGXL-JPEG-v0.11.2","path":"data/visual/images/cma_160425.jpg","payload":"packed_sources/7a6c9eca907991aa51e2.payload","payload_bytes":71172,"payload_sha256":"6ffd5a82a8b28c42e9ee971e31c5c4b80ea1431ff28550e82e335a092fea2aed","source_bytes":105779,"source_role":"original-publisher-member","source_sha256":"1a5bd49040cb960357de07df32d3827dcf0fc69e7c190243ef9e6231fea74e1d"},{"codec":"JPEGXL-JPEG-v0.11.2","path":"data/visual/images/cma_160974.jpg","payload":"packed_sources/773ecfb07f7771221544.payload","payload_bytes":135484,"payload_sha256":"0735cd7b39ef4f61c64900ddea6e8b40828f94163b6b45128d8cd4ebdd2a1a5f","source_bytes":181837,"source_role":"original-publisher-member","source_sha256":"b0622ef094a3d59a2b41429f0302af0bd859ec4fa9083231f7b7d712967f4398"},{"codec":"JPEGXL-JPEG-v0.11.2","path":"data/visual/images/cma_161684.jpg","payload":"packed_sources/099fe97b3eff90c56db6.payload","payload_bytes":260279,"payload_sha256":"29ffe6fde25f7d36fd36e5977cba21615382b943bca3ed0537a353e7a8fe200f","source_bytes":290806,"source_role":"original-publisher-member","source_sha256":"3fb31fef97c695f300d586326da8bf1239fd1d5ca91c50f673b11a2be528c923"},{"codec":"JPEGXL-JPEG-v0.11.2","path":"data/visual/images/cma_540823.jpg","payload":"packed_sources/0e8425b6c8d15eb1e70e.payload","payload_bytes":93266,"payload_sha256":"bba0cf07ee99e4d3d3163cd682024313d8b93ab969891c12714c6d49d520e4a6","source_bytes":127995,"source_role":"original-publisher-member","source_sha256":"3e1f2d17a7b44a384fef5be125c5ad2f62511b41857e80589a565653a6dae320"},{"codec":"JPEGXL-JPEG-v0.11.2","path":"data/visual/images/cma_93957.jpg","payload":"packed_sources/6ef8a68e1203a69864ec.payload","payload_bytes":638609,"payload_sha256":"be1e3cd25cea20f78e4da65ab48a4900182a31c73e76987f09b8d14448949628","source_bytes":698420,"source_role":"original-publisher-member","source_sha256":"370351858c252742327ac5f69348234f94c5ff7a7e428e8f6fb99dbfcd885370"},{"codec":"JPEGXL-JPEG-v0.11.2","path":"data/visual/images/cma_93984.jpg","payload":"packed_sources/8162791a75bc89a6cba2.payload","payload_bytes":303192,"payload_sha256":"9566c6fd1943e3da7eaa5a1a35892f98258442efef70e67b356d07f7cec8cd9f","source_bytes":334252,"source_role":"original-publisher-member","source_sha256":"64440253d354a77d2f9ec14a1ec4259aee5089307c26076b92d1a23f6c6cf354"},{"codec":"JPEGXL-JPEG-v0.11.2","path":"data/visual/images/cma_94055.jpg","payload":"packed_sources/95bd6a7d1b0988673afc.payload","payload_bytes":148419,"payload_sha256":"accca0620679147b108f568e2497880da9bc15051279399cc6ec2ec5b403ff75","source_bytes":190220,"source_role":"original-publisher-member","source_sha256":"010bb36e9da125ef6783b84190b5245a0a3e3bdf75d3cdbfa2177f4b31865e6f"},{"codec":"JPEGXL-JPEG-v0.11.2","path":"data/visual/images/cma_94076.jpg","payload":"packed_sources/bded47f1a18ab06ff839.payload","payload_bytes":109247,"payload_sha256":"9fdc78fbb65c291db87c43b058aefbbed1fde1a0915b076decde41aa5daa3060","source_bytes":144374,"source_role":"original-publisher-member","source_sha256":"0983a5e7f8b36d662f4a3989b9e32cf7cfa4320a51dfb52aa2b360d72bffc219"},{"codec":"JPEGXL-JPEG-v0.11.2","path":"data/visual/images/cma_94084.jpg","payload":"packed_sources/d25d97af823e1544f7be.payload","payload_bytes":388271,"payload_sha256":"0919a90e5216167c2269ba7e287256fb4d904117951f9cae67ce33db8750a534","source_bytes":444392,"source_role":"original-publisher-member","source_sha256":"ec3b7a33b98daa9d02456c0d98dfdbba7afc4fb86adad907d2bb5c3ad7be98ba"},{"codec":"JPEGXL-JPEG-v0.11.2","path":"data/visual/images/cma_94122.jpg","payload":"packed_sources/c43f108d26e2d14d2795.payload","payload_bytes":577918,"payload_sha256":"60e61093f38b27f82450613b573f7682d3c852f9272e1c698555ce2106d13020","source_bytes":618848,"source_role":"original-publisher-member","source_sha256":"f81339bbb5bb753e0487f8632d9a5616a34e91db32883278e435d28b1f1f107c"},{"codec":"JPEGXL-JPEG-v0.11.2","path":"data/visual/images/cma_94136.jpg","payload":"packed_sources/326534488677f67313b6.payload","payload_bytes":43147,"payload_sha256":"e5ed5c5e9c43f5b555699006d9e12ec18a234ad32830e8b08470516e237ae8c7","source_bytes":70920,"source_role":"original-publisher-member","source_sha256":"ae1039d101c105806bf728e125901f9aa75d32a4676d5f577d13b9305861e251"},{"codec":"JPEGXL-JPEG-v0.11.2","path":"data/visual/images/cma_97012.jpg","payload":"packed_sources/1720bcabcad8539b6460.payload","payload_bytes":490874,"payload_sha256":"a1e76ac4ba2e35f85f1401737ea987064552f54e6ad0b31663422a83d88006eb","source_bytes":544626,"source_role":"original-publisher-member","source_sha256":"15a984313436681f8dbccbf82849dff96ed8f7b4a1621d64bcb66ad8b283ad98"},{"codec":"JPEGXL-JPEG-v0.11.2","path":"data/visual/images/met_544883.jpg","payload":"packed_sources/bab1187f8b7c45daf67d.payload","payload_bytes":33594,"payload_sha256":"846027a9ffb43b7b45043c9d492898d17615115357222ece40a32ff334c4731b","source_bytes":40623,"source_role":"original-publisher-member","source_sha256":"aed76b93171d3595a6fa15759222df12a66608b601bb8a15c58170271038b2a4"},{"codec":"JPEGXL-JPEG-v0.11.2","path":"data/visual/images/met_545027.jpg","payload":"packed_sources/2cdc4e42b21271977683.payload","payload_bytes":29418,"payload_sha256":"9bf38a1c029898dbd4e3d5b380dbf26e5a1ed32d29e03850e4d5cb7ca3ad60c3","source_bytes":38190,"source_role":"original-publisher-member","source_sha256":"4991541c4b7f63338c4b47bcb5198ae77044e91030678552b2caf8496de7b5c9"},{"codec":"JPEGXL-JPEG-v0.11.2","path":"data/visual/images/met_547771.jpg","payload":"packed_sources/12f04506f8d7e31f8176.payload","payload_bytes":29235,"payload_sha256":"1e067a65feef17996f7e8788cca3cdaba0533ed22545e254d92205ca29078c0d","source_bytes":37233,"source_role":"original-publisher-member","source_sha256":"2609cd36a0f07195bea217c59e1ae063bef2931c721263935ee3ab23aa9d9466"},{"codec":"JPEGXL-JPEG-v0.11.2","path":"data/visual/images/met_548347.jpg","payload":"packed_sources/24489c5513f24d62dfe0.payload","payload_bytes":55768,"payload_sha256":"9052d8825ed81e3eaebb9a6b7e1b39e79446e536091c18e263ffcdc4a3bb75af","source_bytes":66331,"source_role":"original-publisher-member","source_sha256":"03afa0561b0a5782b6ad4ae1cc70654dd467f8f90bbf5e52168600b84ff9f373"},{"codec":"JPEGXL-JPEG-v0.11.2","path":"data/visual/images/met_552295.jpg","payload":"packed_sources/9e90c1d58785241725b3.payload","payload_bytes":62884,"payload_sha256":"c1e6cc30d30d516edc59bdfba0c90cc9e28c1b5675edf20631e7da4556b647a9","source_bytes":75181,"source_role":"original-publisher-member","source_sha256":"52f746a2e95f8c8acc3bca79147507eb6f547215f5cfe8ce210aacfa70b36e9d"},{"codec":"JPEGXL-JPEG-v0.11.2","path":"data/visual/images/met_552296.jpg","payload":"packed_sources/959047703f1d159034c0.payload","payload_bytes":48571,"payload_sha256":"fd7f1155e46e2da5e27bbf5db0939bb5764ad82750e6eeed9faa4173a80d0a19","source_bytes":59588,"source_role":"original-publisher-member","source_sha256":"8fa022db7473929939f8eb08f60dec06a20836bf2e25282999dd36c9354e6d3f"},{"codec":"JPEGXL-JPEG-v0.11.2","path":"data/visual/images/met_552298.jpg","payload":"packed_sources/40f5a0b480d07bfed2ea.payload","payload_bytes":57431,"payload_sha256":"a5b6053b06ac7d47d4f3053ccbc7e296b3d668f6671d83b47708943d5201c6d7","source_bytes":70130,"source_role":"original-publisher-member","source_sha256":"a04a59d47313b3f3ff520fc072ddd4fd5d0fa017b018e87ce8aa97d163f03268"},{"codec":"JPEGXL-JPEG-v0.11.2","path":"data/visual/images/met_552299.jpg","payload":"packed_sources/1184efb0fe00982c7157.payload","payload_bytes":71665,"payload_sha256":"2e821e6adf9be8998ccaf974bd466dd231db2c749cd5688efdae2aa163ab4e42","source_bytes":100348,"source_role":"original-publisher-member","source_sha256":"97b3be9ce6d5d351030de4aece886e226d00944b3d1c5238ec475a249bcb3822"},{"codec":"JPEGXL-JPEG-v0.11.2","path":"data/visual/images/met_552301.jpg","payload":"packed_sources/88ef0be05a79b347201a.payload","payload_bytes":84464,"payload_sha256":"558bd0c92a6e4235dea7de6c4eb6981074e39ce27b36087f2463a64b726713c9","source_bytes":111320,"source_role":"original-publisher-member","source_sha256":"9c50a14740c8c2a58c590aedd9757c809aec78922a5f72e9fb950855734d181a"},{"codec":"JPEGXL-JPEG-v0.11.2","path":"data/visual/images/met_552302.jpg","payload":"packed_sources/e8a3f4ef5e4168f6e394.payload","payload_bytes":70349,"payload_sha256":"0f10d899e24e3204c733f264491c9e03fb44adb3b3aed6bd38ffa7eb4c58e9a3","source_bytes":94781,"source_role":"original-publisher-member","source_sha256":"9ac4b0226b2a60c0ab3471977817ae3d354cf7482375ccda8b3eab6bd3805bdd"},{"codec":"JPEGXL-JPEG-v0.11.2","path":"data/visual/images/met_555871.jpg","payload":"packed_sources/4aff0b8ba260e6121353.payload","payload_bytes":53801,"payload_sha256":"818f30001bec6fa5309447acb171da184100f333697b987d8d14c6510fb05e54","source_bytes":65142,"source_role":"original-publisher-member","source_sha256":"8b2e885d18143b3f3019afe33b3ea12efd77d7575e8e014f104f395d98151f4b"},{"codec":"JPEGXL-JPEG-v0.11.2","path":"data/visual/images/met_560861.jpg","payload":"packed_sources/4799e50b9253a054ae37.payload","payload_bytes":65799,"payload_sha256":"a7f1ad50e4ab98e6c4c504665520ba68466b474ae5069762e08374c60ab771e5","source_bytes":80685,"source_role":"original-publisher-member","source_sha256":"4395e49238115c23ef85a1b1768335e895e63f7a98a54f76287f2e8cb8517a9d"},{"codec":"JPEGXL-JPEG-v0.11.2","path":"data/visual/images/met_561732.jpg","payload":"packed_sources/855e6ecefca85314c5e8.payload","payload_bytes":34776,"payload_sha256":"2e8fc1ecd5c3d17eff8824d1d132681d471fa72ec02e1bb4a3ded875d9862a82","source_bytes":76350,"source_role":"original-publisher-member","source_sha256":"75d952848aaaef7c329d41b401e44c6f19d4b9cdb3e22041b90c8118a82b5876"},{"codec":"JPEGXL-JPEG-v0.11.2","path":"data/visual/images/met_573600.jpg","payload":"packed_sources/c210a92799383c459e9e.payload","payload_bytes":26366,"payload_sha256":"a672e604f14764d6008825002831842ea9e85ccbe3f527119366d45733edb7ea","source_bytes":61935,"source_role":"original-publisher-member","source_sha256":"0db4e4268291aa23ab7b27077bbf95ac28a2a27b91baa7505df849bea76a662f"},{"codec":"JPEGXL-JPEG-v0.11.2","path":"data/visual/images/met_576327.jpg","payload":"packed_sources/aeb26792623614f09e9b.payload","payload_bytes":26941,"payload_sha256":"0ca22306d7cf37de649b97be36ff7e8a699cd6956cb3de638cf235613c3ac4c2","source_bytes":35425,"source_role":"original-publisher-member","source_sha256":"4c147ac4f3fa9196bebf1bb0e81dd9a5559b4c34ab7322d00734baf0eb44e591"},{"codec":"XZ6-identity","path":"data/visual/manifest.json","payload":"packed_sources/d59b057239887f21aa5f.payload","payload_bytes":9764,"payload_sha256":"57e1e7f160f7f471137f574e9bd3e2a547b7cad48eda70c4ac6461add9448192","source_bytes":80808,"source_role":"supporting-record","source_sha256":"074e96f001ed2a73d930fde9024e5436b7737a3aa634fa219edba067f47a1bd7"},{"codec":"XZ6-identity","path":"data/visual/metadata/cma_101378.json","payload":"packed_sources/2bb54444a066f40c9381.payload","payload_bytes":2836,"payload_sha256":"2aeaeacd81a9fa0ff1897f97c373242110f55ac1d9fcfc5f34ca930acfaa1330","source_bytes":8238,"source_role":"supporting-record","source_sha256":"a2b7b3282c6aea396b1d7ef83b8987032a70d5005ff11f1159ac0e967961a7dc"},{"codec":"XZ6-identity","path":"data/visual/metadata/cma_101396.json","payload":"packed_sources/d3873962df3bf7fd5851.payload","payload_bytes":2360,"payload_sha256":"9cfeb80da5da815273521143a50bc460b3d11ba41a5832652897ba4ea156cfe8","source_bytes":10016,"source_role":"supporting-record","source_sha256":"5bc9f628ad2bf975f3c2edcf4d3d34eea5ada53c98a7b1dabe6e845fb22344db"},{"codec":"XZ6-identity","path":"data/visual/metadata/cma_130133.json","payload":"packed_sources/32a00db7b1a777462a65.payload","payload_bytes":4724,"payload_sha256":"c10eda16cba7bd53d58cc7e291e3f18b090fe0c85111ce3862b1859ddfc17014","source_bytes":18130,"source_role":"supporting-record","source_sha256":"fc65ad742446cd3dbb52b507a4c5a5751534bfc9f4d75e66a4f36c61307236db"},{"codec":"XZ6-identity","path":"data/visual/metadata/cma_135656.json","payload":"packed_sources/e4737d6dcc86d4e3d3fe.payload","payload_bytes":2760,"payload_sha256":"ed921591e2800dbd07c44ef2b85f7e361a1339e318ca2de8ffebe36c9a261181","source_bytes":8506,"source_role":"supporting-record","source_sha256":"f719f72660d2b19d975223824af3ca112b29175b1c06b7dc7ab5db43eb1c4f1f"},{"codec":"XZ6-identity","path":"data/visual/metadata/cma_136667.json","payload":"packed_sources/2dc62ae3133474f49177.payload","payload_bytes":4136,"payload_sha256":"13fc7e71dcd6e8a30790befb45b9943cd109a401bf01ddd820e57cdc859c898e","source_bytes":15711,"source_role":"supporting-record","source_sha256":"86ad9936b376e774c52efc263bc1ad122a120e5b27b0484f949cb432ccf9b317"},{"codec":"XZ6-identity","path":"data/visual/metadata/cma_141478.json","payload":"packed_sources/adfa7103b2fb27e4ef2c.payload","payload_bytes":2620,"payload_sha256":"d6a88e94d4ad7e83f9db437e0c1e6091d36900a6c15c491c4f532641cc051b42","source_bytes":9625,"source_role":"supporting-record","source_sha256":"cbde90abdcb899b0f80fe1feb9ba32da9ae2b7d06bc13a96f63699158319b78a"},{"codec":"XZ6-identity","path":"data/visual/metadata/cma_144280.json","payload":"packed_sources/83c9ce33498dfb3c07e5.payload","payload_bytes":3540,"payload_sha256":"02950e693689762fef024c9fc81000960f68e7f02cf6cbdefb384547a56f8121","source_bytes":15721,"source_role":"supporting-record","source_sha256":"4b6bc86523fea02d06e5aa6475c886b044a0f898717778eb695c63fff31bd7e2"},{"codec":"XZ6-identity","path":"data/visual/metadata/cma_145925.json","payload":"packed_sources/95b9d731b0e7d74a11ec.payload","payload_bytes":3372,"payload_sha256":"91bdcbf64f6ef04485d941ca30fd2db463065c6ae2c9a477a1109e7add5149b6","source_bytes":12063,"source_role":"supporting-record","source_sha256":"86e60aaa9caf86fe40a4a87ccec05038492b9a0ca6fc909801c93f2977a99061"},{"codec":"XZ6-identity","path":"data/visual/metadata/cma_148794.json","payload":"packed_sources/87ee9543344023e523b9.payload","payload_bytes":2860,"payload_sha256":"9189fb913f6654fc1a1932e9087a534f08d19aaaa903e73a38a85c46e16bb240","source_bytes":8397,"source_role":"supporting-record","source_sha256":"0add44d5ef84e9a3f3bc6fdd27c951d18cca2ffd00632f10eeb40b7dc01df3cf"},{"codec":"XZ6-identity","path":"data/visual/metadata/cma_148796.json","payload":"packed_sources/2e8835f5fa2e19c63580.payload","payload_bytes":3024,"payload_sha256":"3a2c00443d63af75715cd3d3a7efbe01c5afcf9cb4f10f913cf37ca2bbd8ca4b","source_bytes":11243,"source_role":"supporting-record","source_sha256":"56d4ea47f16fc9fc9f007b21a5d88ec212380ad5afa1a8f5ca23bf92d6b46aa7"},{"codec":"XZ6-identity","path":"data/visual/metadata/cma_149594.json","payload":"packed_sources/405d061d7e4ec6c984aa.payload","payload_bytes":3208,"payload_sha256":"71671bec6b84b1e7fc5b8108b7ebb4b546f7d1cafe7eaee298a3615d7b2eecf0","source_bytes":11437,"source_role":"supporting-record","source_sha256":"190cae57841fe616d1348cdf2d3ad92a188d09a8a4d9dfa97415aeec00230a9e"},{"codec":"XZ6-identity","path":"data/visual/metadata/cma_151352.json","payload":"packed_sources/1912abebe78ccc8dbc74.payload","payload_bytes":3184,"payload_sha256":"f75b8bc54fac8d4e68f39aa68336a0f71e77e3e0ac240b0869b78f0885295c17","source_bytes":12376,"source_role":"supporting-record","source_sha256":"c171e64dd42a54dee3d43334ea60f0159a24679352a679920d0e73c7a32e5e5b"},{"codec":"XZ6-identity","path":"data/visual/metadata/cma_151556.json","payload":"packed_sources/dfaf0c41f5827426f6ae.payload","payload_bytes":2340,"payload_sha256":"367f62f162b8c53f106506ef1cd0c0dcbed9a5b6afced52619a5b4be03f3ff71","source_bytes":6499,"source_role":"supporting-record","source_sha256":"fc1cf7419a07831f53b60c93e470ad28cde02b0d924b698514c52f179b7f5412"},{"codec":"XZ6-identity","path":"data/visual/metadata/cma_151963.json","payload":"packed_sources/bca4d73e1489b668f9c9.payload","payload_bytes":2688,"payload_sha256":"f3ea9e7d09301fa4e93c00250b3a369e99e3ee366437158edd76697c6d787f6d","source_bytes":7847,"source_role":"supporting-record","source_sha256":"39beca81d8226ab29604109b16bc8fe1d5074e590ead2beb665abed72b7c03f6"},{"codec":"XZ6-identity","path":"data/visual/metadata/cma_153417.json","payload":"packed_sources/d8572ba943465a9805eb.payload","payload_bytes":2396,"payload_sha256":"673ee80da57a406bb9229eaf3e3a70ee7aead854032f89d7a6ae3fb286e64c61","source_bytes":7998,"source_role":"supporting-record","source_sha256":"7ef01c25a9e5692313d71ad8eec5d4585443b6e1559c488faad662ce7675e0e3"},{"codec":"XZ6-identity","path":"data/visual/metadata/cma_153630.json","payload":"packed_sources/b881a60b45783f145688.payload","payload_bytes":3368,"payload_sha256":"f3aab166f1d60ecd9957740fed61ff24a79a9210515c0ba0e1a1b2552e9a63b9","source_bytes":10289,"source_role":"supporting-record","source_sha256":"9df4e971235b802a56dc58014843947dc60cdf81c67e416788d34d1fac9ad5f6"},{"codec":"XZ6-identity","path":"data/visual/metadata/cma_154738.json","payload":"packed_sources/745f8e314d04f0f691ec.payload","payload_bytes":2168,"payload_sha256":"e7cb4fdbac4bb4a37aea714922f99a2fa368ee9eb27b8275e45da8c3ec081612","source_bytes":5887,"source_role":"supporting-record","source_sha256":"b97d365a0f7c4416a1f01cf2585dcf2f2c28896c7e781d3845e5af9ef1e918a2"},{"codec":"XZ6-identity","path":"data/visual/metadata/cma_154807.json","payload":"packed_sources/12b51a2988fc355cc81b.payload","payload_bytes":1732,"payload_sha256":"08a08afa4c960922622be0fd099090b510512ce13e28d8142bfc1c29eb6e1667","source_bytes":4431,"source_role":"supporting-record","source_sha256":"26f18eab0d75a819e2c44640895c52b487bda265820b2b251da9d94d8777c812"},{"codec":"XZ6-identity","path":"data/visual/metadata/cma_154904.json","payload":"packed_sources/7523d8d0c0250ae36222.payload","payload_bytes":2008,"payload_sha256":"7ae183039b86dd3c0fe6647014e62d82f181f3ee3b8e031d6146af4fb80707ac","source_bytes":5436,"source_role":"supporting-record","source_sha256":"9e4413f33cd8808e44be4fc931026b951f54b2c6b129f099651f0424df423170"},{"codec":"XZ6-identity","path":"data/visual/metadata/cma_156951.json","payload":"packed_sources/c00919f0be6aafb2f343.payload","payload_bytes":2128,"payload_sha256":"9d3df70a2cb1ab12f2d635c1100572753f43d9605a5e199b4e6a476984445a73","source_bytes":5529,"source_role":"supporting-record","source_sha256":"94ef1cd13f6153703cf329701fd10dec0a1e256af798898ca916653be1cc043b"},{"codec":"XZ6-identity","path":"data/visual/metadata/cma_159217.json","payload":"packed_sources/35b58fe30453bda18c02.payload","payload_bytes":1856,"payload_sha256":"ddeae3323c27c061f1bb7bbc34619eea74db406aa6bcdf0e04c93e2f8630f433","source_bytes":5173,"source_role":"supporting-record","source_sha256":"f05d92dde02f5f083e8305c3b02a1f8f1133695ad701379427b75f4d5a301221"},{"codec":"XZ6-identity","path":"data/visual/metadata/cma_160425.json","payload":"packed_sources/de46ac9154fddb19f194.payload","payload_bytes":2256,"payload_sha256":"1619d8fdb6d1c80a2ee6c10a924c763e65774156a60e3e056be3cca31ef2ea99","source_bytes":9785,"source_role":"supporting-record","source_sha256":"f8ba25064b48f314c997d7fc2e9d38adb99be4096dd734fe99eb0e2d1a0511bd"},{"codec":"XZ6-identity","path":"data/visual/metadata/cma_160974.json","payload":"packed_sources/a7051da3c8990ecc39e1.payload","payload_bytes":2732,"payload_sha256":"471be8e334663dac7081fcb6e3a666be8ab670d53c48ca782bee382e03353171","source_bytes":11982,"source_role":"supporting-record","source_sha256":"306e6524d8ea63a7feae36056f2439584a24b8703187c2484959b7eadce03c88"},{"codec":"XZ6-identity","path":"data/visual/metadata/cma_161684.json","payload":"packed_sources/5973532f5c44f9d18b23.payload","payload_bytes":2692,"payload_sha256":"c94d1ad172bffba7acb6561ad80fa55dc0ccf2acc0b395a44df1aa54847ace83","source_bytes":10673,"source_role":"supporting-record","source_sha256":"25a5aa98cbef12e23fb5345cb32c6a3418823d1040d746139d484c5565ade89f"},{"codec":"XZ6-identity","path":"data/visual/metadata/cma_540823.json","payload":"packed_sources/b1f749899a57b9674d2e.payload","payload_bytes":2696,"payload_sha256":"1e9e2a00426bf46691ca53282e07c826859caa084a418b05eafdc6216199a89e","source_bytes":10414,"source_role":"supporting-record","source_sha256":"7efaef76a87a927f2662ba6ff37722d80de5bb4642a2b6ce2804f8ff5da75dae"},{"codec":"XZ6-identity","path":"data/visual/metadata/cma_93957.json","payload":"packed_sources/2989331d482f893809b6.payload","payload_bytes":2204,"payload_sha256":"d8988ad53f9c78a74b3028dab307924e37f2876a84ce80b51fa978d67617870b","source_bytes":6437,"source_role":"supporting-record","source_sha256":"560b9b9bc59e31cdab0a9ec1bcba9f92def9f600b62a09fdb88966d53fde5892"},{"codec":"XZ6-identity","path":"data/visual/metadata/cma_93984.json","payload":"packed_sources/7b8368f2c988282a5dd9.payload","payload_bytes":4612,"payload_sha256":"5c3fa6f04636fa20ba2ac0f8072f2b819942e793dfab060c9ac256fee2e02ab7","source_bytes":13848,"source_role":"supporting-record","source_sha256":"b5eeb2cd6f2692f06a1c16c6c288aae2a75eed79e0086e79f71ade5c295830e6"},{"codec":"XZ6-identity","path":"data/visual/metadata/cma_94055.json","payload":"packed_sources/4dd03138511ed09c1301.payload","payload_bytes":2284,"payload_sha256":"67ca96abff9c4c852ec659a686077adf085b12e93ca3e39a6c91e7d1c26b66f7","source_bytes":6136,"source_role":"supporting-record","source_sha256":"969369698e6eab9331f5f0dc925d9c60978ca39a165ff240f89f15ccbd08e899"},{"codec":"XZ6-identity","path":"data/visual/metadata/cma_94076.json","payload":"packed_sources/f6fa15fb7258ea7a5837.payload","payload_bytes":3104,"payload_sha256":"71e985f49b5fdb8dc7d0206f98a15b0203938bf50827a3209506e19f851c5b22","source_bytes":10540,"source_role":"supporting-record","source_sha256":"e2bb80657d7dc85110cd4e143ab4be70b6475330685461c0439d246e4bb70d04"},{"codec":"XZ6-identity","path":"data/visual/metadata/cma_94084.json","payload":"packed_sources/9f3a9e1ef161c50c8931.payload","payload_bytes":2716,"payload_sha256":"3f394d30a8137a2b560b8afa52f1cde2b203ba96d4bb24c952409f69746ca662","source_bytes":8683,"source_role":"supporting-record","source_sha256":"7eb7a256c49a06aa0feb4d27d64d72f3f7e757d5f26cc152b4aea46b4b1a7218"},{"codec":"XZ6-identity","path":"data/visual/metadata/cma_94122.json","payload":"packed_sources/e5f38e6033a599d4beb8.payload","payload_bytes":3088,"payload_sha256":"58e5c39ecd022b4b9dc866592a50012e66db4227dadcd12824dd93346e4e0672","source_bytes":9913,"source_role":"supporting-record","source_sha256":"163e0f30e089e46cc756698cedd7278b68258194a19941ca750d4e7384e23d02"},{"codec":"XZ6-identity","path":"data/visual/metadata/cma_94136.json","payload":"packed_sources/e9c26e919963a2d2fabc.payload","payload_bytes":3912,"payload_sha256":"4d708464cf67f7ac9be869b6e1e12f74e02963416b3b797e1be29e7fd801b2bb","source_bytes":14187,"source_role":"supporting-record","source_sha256":"e541666c2a0bf829822a4dfba59ab09e83c8ebb160db217b13d2b3393b87c48b"},{"codec":"XZ6-identity","path":"data/visual/metadata/cma_97012.json","payload":"packed_sources/c3f77094de4bb2c5de96.payload","payload_bytes":2256,"payload_sha256":"1287963f810637b46ee11a771cd15eebb942b38236f0dd79df04bc83b8b6e7b6","source_bytes":6259,"source_role":"supporting-record","source_sha256":"7878fb813ba443c98b991067f113e435592bb8b73c87206fd55323d44fd4f9ef"},{"codec":"XZ6-identity","path":"data/visual/metadata/met_544883.json","payload":"packed_sources/2dc407513bc2914205a3.payload","payload_bytes":1000,"payload_sha256":"0623aa7788214edce885e51bc4dd51cead0f5683313b59aecbea23187ab1ba2c","source_bytes":2174,"source_role":"supporting-record","source_sha256":"eb55668976a23d4b90d31f107272fc8f359e3786d0910751e305c55cbeac0bc6"},{"codec":"XZ6-identity","path":"data/visual/metadata/met_545027.json","payload":"packed_sources/93179e6c5c7b481fd8be.payload","payload_bytes":1096,"payload_sha256":"5180f1d60bb0f55379592edba9d89d0021913fcdccb23f5f408ce90c34a0db35","source_bytes":2927,"source_role":"supporting-record","source_sha256":"c08ccc09790700a1482141bee2af58111144107be292c812f18a700e657b6e44"},{"codec":"XZ6-identity","path":"data/visual/metadata/met_547771.json","payload":"packed_sources/5aa1b5d94fbf6a7b3db0.payload","payload_bytes":1036,"payload_sha256":"a9925428ac4a1510df11bc91f0152dfac45b63c9044074edb61faf380aaf9726","source_bytes":2372,"source_role":"supporting-record","source_sha256":"b159d320317473d05d0f1ed3720238594389d9a98bbd8dbccdc6d6aafd934459"},{"codec":"XZ6-identity","path":"data/visual/metadata/met_548347.json","payload":"packed_sources/98d5dc0a60cb6e41849c.payload","payload_bytes":952,"payload_sha256":"1a959f747dd7c45423645b34c386aa1b26b20899a51ddc6b552b413ccf693ad1","source_bytes":1943,"source_role":"supporting-record","source_sha256":"4f002216ef9e95fd8b2854ea2903dec3b8c227e98a17d920ea358413535e7664"},{"codec":"XZ6-identity","path":"data/visual/metadata/met_552295.json","payload":"packed_sources/84b70c6c816c461bb073.payload","payload_bytes":928,"payload_sha256":"db892bcf3ebc0800e08913d47bdbae96cfefe8b326bc26d459c7f95e5321e955","source_bytes":2151,"source_role":"supporting-record","source_sha256":"c1e4ff366ea7a9af6f3421be82591692f66a3e0f0b6cdc1003d6e85e8e2b1285"},{"codec":"XZ6-identity","path":"data/visual/metadata/met_552296.json","payload":"packed_sources/3a524212b05ea1323334.payload","payload_bytes":992,"payload_sha256":"31fdd4d3dce25814808f83ac70cbf626d807356373a315e6f676b0a186a1090c","source_bytes":2243,"source_role":"supporting-record","source_sha256":"6f7ec6384bfe59830ec80492ef8527bd92f87f7b551eb987fa1ed35d72ff7eb3"},{"codec":"XZ6-identity","path":"data/visual/metadata/met_552298.json","payload":"packed_sources/4ea63c7ddf1f8c34ca88.payload","payload_bytes":980,"payload_sha256":"6b5f738d9466465a7307a6c586ac4d3833e40d89b336feb7752cccd5e2b4adf8","source_bytes":2225,"source_role":"supporting-record","source_sha256":"cf3e28e58efac7fbaeed1c24f47dbf2e2d3022bf0d25be32dafd49c33b7091fb"},{"codec":"XZ6-identity","path":"data/visual/metadata/met_552299.json","payload":"packed_sources/ebd24b2fea2c68ab0a28.payload","payload_bytes":996,"payload_sha256":"a42b762cc97ecb0507db2305debe402082a2db8df76bd49bb5d4644180c9f6e1","source_bytes":2238,"source_role":"supporting-record","source_sha256":"f65cdb197eeb4171d3fc6e535ef6daabfe3589186e6527e692b1c09f4e85141a"},{"codec":"XZ6-identity","path":"data/visual/metadata/met_552301.json","payload":"packed_sources/1af32cd8aa0e955879d1.payload","payload_bytes":984,"payload_sha256":"0e29995458ecd3b736ae4a1dd807b54f8a73454dbeee2d77666059a67c789668","source_bytes":2225,"source_role":"supporting-record","source_sha256":"b661677113b4766d8419e49851c69950d27d2ade025aca4d4020434f15fc1b5a"},{"codec":"XZ6-identity","path":"data/visual/metadata/met_552302.json","payload":"packed_sources/7ee775050e4cd74b2cb7.payload","payload_bytes":988,"payload_sha256":"273eff170f40a982e1efb54e975e99602aea38f2b644aad5a127d63ec3b3be80","source_bytes":2240,"source_role":"supporting-record","source_sha256":"929e898e859fdf7cb1ffb5e6b293f5b3bbc4f98158d3acdc6c0405841baf4ec3"},{"codec":"XZ6-identity","path":"data/visual/metadata/met_555871.json","payload":"packed_sources/a34e58ac8768c4586367.payload","payload_bytes":1012,"payload_sha256":"bde10940e06cba5ca496bc1c0e6d0d0af50c0ae174bfa02d6c11bb978a3a8da7","source_bytes":2423,"source_role":"supporting-record","source_sha256":"f36bff44131f1fa7dcba4eecf98d62be3b085a0511a3bce9aa6d94867e112675"},{"codec":"XZ6-identity","path":"data/visual/metadata/met_560861.json","payload":"packed_sources/d8f5636e6e045171a947.payload","payload_bytes":1004,"payload_sha256":"4105b97a0f4b314ec0db823b7e995dafb8ead31931f27f7aa5920ffee827a545","source_bytes":2420,"source_role":"supporting-record","source_sha256":"14f3fe68ee091447bf5e99d846eb4faa6fdff6bd2b8913f1fd2ea0751b0761fb"},{"codec":"XZ6-identity","path":"data/visual/metadata/met_561732.json","payload":"packed_sources/0f0f7183f6702084a7d4.payload","payload_bytes":972,"payload_sha256":"b0542d59c349fc03efb8f8036b67bea32ba75372bf2f45005bcacc6c3481bb00","source_bytes":1963,"source_role":"supporting-record","source_sha256":"cab51dedc06d9d6ef83cb491616afc53c78a1ce237eeeb5eaecb3dcc86bb620b"},{"codec":"XZ6-identity","path":"data/visual/metadata/met_573600.json","payload":"packed_sources/e94e435ecabe8fd4cfdb.payload","payload_bytes":980,"payload_sha256":"8059a1081a5e789636cf8b1b7e3fe37699938caa789977d0aa3edc84c78703a9","source_bytes":2132,"source_role":"supporting-record","source_sha256":"58714aa653ee24766f64809b373dc70cc953c9de3ce762d4f74574bbb46c6a5d"},{"codec":"XZ6-identity","path":"data/visual/metadata/met_576327.json","payload":"packed_sources/149d68939a54bf4dfcf3.payload","payload_bytes":960,"payload_sha256":"4346811576d57b154a4d8126cd63c788aa291c9b2fc2e1042e192a51522e6cf0","source_bytes":2108,"source_role":"supporting-record","source_sha256":"340e2269821a103384ccbc007f69b9ba64e745ac9efec3d528b64aca1bb976ea"}],"transport_root":"59f96ba1f1942c5cec5957ce4fc1d4b69954f56c05f020f080e5b973fdac5e53","version":"SCENE-source-reconstruction-2"},"checkpoint":{"body":{"decoder_dependencies":[{"bytes":94,"path":"scenecrypt/__init__.py","sha256":"dc1c51617f9fa2e02fac71ebbd49e3af8e496484f0ca1b2999d2715cfd4e1622"},{"bytes":29846,"path":"scenecrypt/core.py","sha256":"68e1fb31118b0762b67a5bc6c3308d31f7d35155ebebcc4a3e080a8c94107a74"},{"bytes":18735,"path":"scenecrypt/lexical_codec.py","sha256":"1aa4468bdacfbb8e863f2d0c2cc458631eec6c5e7b0e85092ac9d398017bb504"},{"bytes":6667,"path":"scenecrypt/normal_codec.py","sha256":"dac11c975c3eab574ced78074b43448579171244db4c47d086c618619be4e74c"},{"bytes":9201,"path":"scenecrypt/jpeg_codec.py","sha256":"f3dba35d23f78aecc7984c713cca41aae4755d579cb05936df6c4a8c261feb9a"},{"bytes":7507,"path":"scenecrypt/source_pack.py","sha256":"3fc837b00f87280ff3cb65a40109ceba82ee92ad12fc7b5bed6b08005afe4716"}],"limits":{"per_source":128000000,"total_source":256000000},"logical_root":"87376331fcbc486c3d1fe9f694e8a41e3205c7bc534e481fc7324ecd6d394473","policy":"fixed-lex3-xz6-jpegxl0112-exact-source-2","recipes":[{"codec":"XZ6-identity","path":"data/README.md","payload":"packed_sources/5b17ec93fc259f65542b.payload","payload_bytes":1900,"payload_sha256":"ed7ac8c6b2bafd001fbba1ac8129345ae720c2b9117fd6301329f22a0f1e3717","source_bytes":3412,"source_role":"supporting-record","source_sha256":"ca414cb3b126678ec21b7bd28f8b415f59ef841b22eae4dbe7da8557bde1323e"},{"codec":"XZ6-identity","path":"data/compression_records/jpeg_reconstruction_measurement.json","payload":"packed_sources/03027b621dbfedcb7318.payload","payload_bytes":8956,"payload_sha256":"a769c703aa1c91471d8b190e178fa9eeab2c4d6cb17c3b43d0296f4cc2136bbd","source_bytes":36559,"source_role":"supporting-record","source_sha256":"0e951388e3e8b66b4f073fd02b2763cc601e5beaf12aac52d03eae673df00c9d"},{"codec":"XZ6-identity","path":"data/compression_records/original_obj_measurement.json","payload":"packed_sources/25c7af114425ac7a3d79.payload","payload_bytes":15260,"payload_sha256":"9fcaeeffd57aa79cb92adf5c9dda61420aa4428577837496e6ccb67e7de4dea0","source_bytes":246646,"source_role":"supporting-record","source_sha256":"23add67b9ee442fdb2a1c9fcde555674f22a09ec684fab5f71e488b9faf0d04f"},{"codec":"XZ6-identity","path":"data/compression_records/original_obj_measurement_files.csv","payload":"packed_sources/1b757f395e050b001920.payload","payload_bytes":1612,"payload_sha256":"a19f568fe01bde061736a4296c3c2512735bc8d6fb60cdd693d3bfe68c5448ea","source_bytes":3839,"source_role":"supporting-record","source_sha256":"da67e0445f39cb2875b8f319282759d9c1c9feb4fa191824fe08bb9552ee7883"},{"codec":"XZ6-identity","path":"data/early_holocene/ATTRIBUTION.md","payload":"packed_sources/5633811cd1f71acb22ca.payload","payload_bytes":1604,"payload_sha256":"6bafab82be1adf45237c2859759dd6eec80efdc42bd3af8a9830b2f37c4bb1f6","source_bytes":2726,"source_role":"supporting-record","source_sha256":"8a26915ead94b0fab5f17c17b21fc86797ab67c48a2d3376185bae18d007e142"},{"codec":"SCENE-LEX3","path":"data/early_holocene/catalhoyuk_3667558/models/catalhoyuk-bone.obj","payload":"packed_sources/7554910a293565d88ab8.payload","payload_bytes":565581,"payload_sha256":"665af0f98f0052fcf1b99ce9cf5c25ad799c0b5a31244b3069982a63c48da616","source_bytes":6386820,"source_role":"original-publisher-member","source_sha256":"3246132f68e425a1fa59008199b89da1437f53e7553b8dc3e811315d052f6a13"},{"codec":"SCENE-LEX3","path":"data/early_holocene/catalhoyuk_3667558/models/catalhoyuk-brick.obj","payload":"packed_sources/6d042cd6d68cbbf869a6.payload","payload_bytes":3510546,"payload_sha256":"9fe72eb0840db9a11adbf0fc039a96f4af1be83fa818f96bd364752f42a52888","source_bytes":28323999,"source_role":"original-publisher-member","source_sha256":"98d5e239d4a53a21399c9e01cf09d5a2079ac497d5c96f9338cd2afabe6ef3b7"},{"codec":"SCENE-LEX3","path":"data/early_holocene/catalhoyuk_3667558/models/catalhoyuk-bull1.obj","payload":"packed_sources/0e810427474b36650668.payload","payload_bytes":76972,"payload_sha256":"5ef85202e84f90eb6453569334a6fe42767bd3c141242b72057a832bb3507f09","source_bytes":635698,"source_role":"original-publisher-member","source_sha256":"ce99359f6e37c3cd83b0636b78a6eafab70930ee71b2f7f4ee458c0d281f0b3e"},{"codec":"SCENE-LEX3","path":"data/early_holocene/catalhoyuk_3667558/models/catalhoyuk-bull2.obj","payload":"packed_sources/ef73e67db920d05e47c2.payload","payload_bytes":70847,"payload_sha256":"f320eb6995a5b1af1519e54619f9fddbbf8d5585d0620b28af049f417b8d5945","source_bytes":621925,"source_role":"original-publisher-member","source_sha256":"944f4c265d9a94e27fc3ae6d698dc643c96e6be8c7eefcc2bc709a14d04900f2"},{"codec":"SCENE-LEX3","path":"data/early_holocene/catalhoyuk_3667558/models/catalhoyuk-clay-ball.obj","payload":"packed_sources/a206f3db0465df7e66c7.payload","payload_bytes":1315083,"payload_sha256":"22ee69f53df09cc76fbc0345866f4ac99c025d7d2c74aac684df1d57a8079a64","source_bytes":15008321,"source_role":"original-publisher-member","source_sha256":"45b133340f6d6807ee05fa9105febf0e946d8b4616c01339035924fd0ad4e1e4"},{"codec":"SCENE-LEX3","path":"data/early_holocene/catalhoyuk_3667558/models/catalhoyuk-figurineface.obj","payload":"packed_sources/8a4c4917222ec5d886d5.payload","payload_bytes":76036,"payload_sha256":"a87276dfd421db6e5bd3ec53826518524b30490bcbbb0312936ce9b78746d43c","source_bytes":682072,"source_role":"original-publisher-member","source_sha256":"c91aa077c162304f97e49317ec5efe586f60151793cb859af7f4d93fad1221aa"},{"codec":"SCENE-LEX3","path":"data/early_holocene/catalhoyuk_3667558/models/catalhoyuk-flint.obj","payload":"packed_sources/c180200f8a6cc816d418.payload","payload_bytes":78097,"payload_sha256":"6baeb17c0864b732b808c8cf5e27fb90c8ea117338167125d0d9b454717c4252","source_bytes":762556,"source_role":"original-publisher-member","source_sha256":"2d6fdf135e4cf633275209a8d9383bb7c042885de703d1312f5b8dac4ce45d15"},{"codec":"SCENE-LEX3","path":"data/early_holocene/catalhoyuk_3667558/models/catalhoyuk-horse.obj","payload":"packed_sources/f36f8714c4598ab42f6c.payload","payload_bytes":77495,"payload_sha256":"7283459e777daaa4eff7516ae086e521ddf57b928b9c38aeafaa2ecb571d6e82","source_bytes":687430,"source_role":"original-publisher-member","source_sha256":"3985dd9a7573150e456a769775ca28d498727f0014e8802e17a1fbb99933ad27"},{"codec":"SCENE-LEX3","path":"data/early_holocene/catalhoyuk_3667558/models/catalhoyuk-leopard-stamp.obj","payload":"packed_sources/eb7f8d60940f40df24c1.payload","payload_bytes":267499,"payload_sha256":"4dbf0d6811628cd5651eb6dc8f530c02fabbebb2e7238365575d8d526aab476f","source_bytes":3318623,"source_role":"original-publisher-member","source_sha256":"a1bbd9b1b26df74d6e9668b761fe99a670054df09caa4b5d54f32b3c6b84485d"},{"codec":"XZ6-identity","path":"data/early_holocene/catalhoyuk_3667558/models/catalhoyuk-mother-goddess.obj","payload":"packed_sources/2e125c1379e7594acb8b.payload","payload_bytes":2537372,"payload_sha256":"88010267d08588a4adeebcd7a31022d8827546e6509873131c3ce0531358213b","source_bytes":12721610,"source_role":"original-publisher-member","source_sha256":"696d140263a97b7a4204f32d54d3e69aa2da8c70f0d2f2df128f81d9a16a5e2a"},{"codec":"SCENE-LEX3","path":"data/early_holocene/catalhoyuk_3667558/models/catalhoyuk-stamp.obj","payload":"packed_sources/97ac6ce8c6252100eb5c.payload","payload_bytes":72424,"payload_sha256":"70a1e46a2715f356315505f61fff81bca8845c810dc431ea16da11e4f1553ff0","source_bytes":624844,"source_role":"original-publisher-member","source_sha256":"2779c78ba72f08187d953a98346495e021692d9428c58b97d39782f92139da10"},{"codec":"SCENE-LEX3","path":"data/early_holocene/catalhoyuk_3667558/models/catalhoyuk-vase.obj","payload":"packed_sources/bdab52dfd50586ca75b9.payload","payload_bytes":2317147,"payload_sha256":"edebdae4f7507c57232913055992d892df3ea618f3863e1769022ab80caf2712","source_bytes":29212997,"source_role":"original-publisher-member","source_sha256":"13f85e39c1b8e5a88ffabc9c4b40aa89525597aca37a39c2e751f60d8fa71087"},{"codec":"JPEGXL-JPEG-v0.11.2","path":"data/early_holocene/catalhoyuk_3667558/reference/bone-bone-1.jpg","payload":"packed_sources/49ac43247e5d1103328e.payload","payload_bytes":34052,"payload_sha256":"e940f25463ac63c2997eb23cb8bafe5dcb98b7d57429dd75ad77fba36dd12839","source_bytes":45076,"source_role":"original-publisher-member","source_sha256":"5d1383fc297e52a2d404b2981e23ec923df85eba2bdd367d9d5e138d94db9c62"},{"codec":"JPEGXL-JPEG-v0.11.2","path":"data/early_holocene/catalhoyuk_3667558/reference/brick-1.jpeg","payload":"packed_sources/8eeb47686c3538614217.payload","payload_bytes":23842,"payload_sha256":"cbe58b81b08150bf1ace33c3532faf57618b397da2dbc95308c115e1a3c43dd0","source_bytes":27488,"source_role":"original-publisher-member","source_sha256":"6883cd41bb78c8b5d2f3c1275fc12bb23310e0be041314c632cdbfe3c25e88ff"},{"codec":"JPEGXL-JPEG-v0.11.2","path":"data/early_holocene/catalhoyuk_3667558/reference/brick-2.jpeg","payload":"packed_sources/7e09998e6c420b2ba97d.payload","payload_bytes":17895,"payload_sha256":"b095f9043c964e4f0c5bc552b1bafc1b246a4b6f1e3ed0b5ae0af0e074117aa1","source_bytes":20629,"source_role":"original-publisher-member","source_sha256":"ec4f1454b27a61ab110c42dbc8447356d8c9d5486682a8c6ec4ce64cad2608a4"},{"codec":"JPEGXL-JPEG-v0.11.2","path":"data/early_holocene/catalhoyuk_3667558/reference/brick-3.jpeg","payload":"packed_sources/069717f994ad4dc3897e.payload","payload_bytes":21536,"payload_sha256":"dddac46f3503207cbd2b39c79d2851985056add52bfdfbe33bd7a98ce4e4dcea","source_bytes":24568,"source_role":"original-publisher-member","source_sha256":"79e9eb69b4cece92d899cd0917e83a3905dbf0614340f26237c68d4dfe4684b6"},{"codec":"JPEGXL-JPEG-v0.11.2","path":"data/early_holocene/catalhoyuk_3667558/reference/brick-4.jpeg","payload":"packed_sources/2361b2d432a646a1e3d6.payload","payload_bytes":20504,"payload_sha256":"9176d882732e3e1f459fa0f2efdcbfa335816b86d995d2db43254ac630852eba","source_bytes":23359,"source_role":"original-publisher-member","source_sha256":"86a4dcb10aea326f2b4152babfb104840745deee68cd1a516bedb529cf05bce5"},{"codec":"JPEGXL-JPEG-v0.11.2","path":"data/early_holocene/catalhoyuk_3667558/reference/brick-5.jpeg","payload":"packed_sources/8b2c77c127cfd2ccab7b.payload","payload_bytes":21853,"payload_sha256":"e34b76bd58aa7254b38946fac5121affccaf508bd2d56dba750ac8c6015fe4f9","source_bytes":25251,"source_role":"original-publisher-member","source_sha256":"bf78c309e062e4d5a9092914143838d608cea140273f7ecaf341c6dc7d395d76"},{"codec":"JPEGXL-JPEG-v0.11.2","path":"data/early_holocene/catalhoyuk_3667558/reference/brick-6.jpeg","payload":"packed_sources/e49faa971036420b6602.payload","payload_bytes":22610,"payload_sha256":"990b32131a272f3f9319376a5ee13e0d0c7fe74e0bea4c86650eaf03ae4d7b7f","source_bytes":25928,"source_role":"original-publisher-member","source_sha256":"7505a166189b240cfc581abb4da8dd1e73f612710ff4b7810c2ad4755140a0c5"},{"codec":"JPEGXL-JPEG-v0.11.2","path":"data/early_holocene/catalhoyuk_3667558/reference/brick-7.jpeg","payload":"packed_sources/320acedae2b0a69ed8c9.payload","payload_bytes":21615,"payload_sha256":"1d3bb91dfec1b4b8732d339461713a60e6c2b7d9cf7766a5b0c002ebaef505ad","source_bytes":24645,"source_role":"original-publisher-member","source_sha256":"e7fede3869ecf708ea96dd8634caa4e62dbf9205a18db508aa08130e95ad666d"},{"codec":"JPEGXL-JPEG-v0.11.2","path":"data/early_holocene/catalhoyuk_3667558/reference/bull1-bull1.jpg","payload":"packed_sources/661fc1f4cee5bfab114f.payload","payload_bytes":173385,"payload_sha256":"8cb9d5e7ca9d644122d90683aea9d2511f3b47cec4c7fe788b13cbf4ae774cec","source_bytes":249098,"source_role":"original-publisher-member","source_sha256":"fc42c13f623864f145c71fcfb88347d5e7342b8e279b7edc9b1d8c433fad1174"},{"codec":"JPEGXL-JPEG-v0.11.2","path":"data/early_holocene/catalhoyuk_3667558/reference/bull2-bull2.jpg","payload":"packed_sources/6a9c921b0baae38bab10.payload","payload_bytes":160703,"payload_sha256":"f8712b8ced021c3639b99d419fbac2be43aec80d4c3d350509e57ac353ea6801","source_bytes":234839,"source_role":"original-publisher-member","source_sha256":"337c15d2e63f65e51c6e7aa416bdcb0c2b7c2b4feaec805635b3dc6190e1af6a"},{"codec":"JPEGXL-JPEG-v0.11.2","path":"data/early_holocene/catalhoyuk_3667558/reference/clay-ball-1.jpeg","payload":"packed_sources/b6203e28f627bfc61ffd.payload","payload_bytes":9398,"payload_sha256":"0b33b9c8650bcea6ec869eb8278232efbcff5e2b4807c20d802ad89549eed3f8","source_bytes":10738,"source_role":"original-publisher-member","source_sha256":"35377c367c02da7e46eae7662c09860c8170c480ed24afdfe590478a25ea871e"},{"codec":"JPEGXL-JPEG-v0.11.2","path":"data/early_holocene/catalhoyuk_3667558/reference/clay-ball-2.jpeg","payload":"packed_sources/09080582828c5e0ba864.payload","payload_bytes":6400,"payload_sha256":"681cb683d189f8492cf65f5319e883156022c8eb1d91530cd79cd1e3c354b956","source_bytes":7751,"source_role":"original-publisher-member","source_sha256":"d7d330d664d35e098136166d88fc860cce524a52d8c36c6c629ee68ebe32d63c"},{"codec":"JPEGXL-JPEG-v0.11.2","path":"data/early_holocene/catalhoyuk_3667558/reference/clay-ball-clayball.jpg","payload":"packed_sources/9e4f88bc019dbb4651c1.payload","payload_bytes":10965,"payload_sha256":"f225dcef6c178920fcffd2415d6fee9a3304f888129b13e11ae0b8d15b609bbc","source_bytes":14938,"source_role":"original-publisher-member","source_sha256":"83df2fe0426b607ea78dcee0636116984d6f9c235ef030be038e6e3a0b35cec1"},{"codec":"JPEGXL-JPEG-v0.11.2","path":"data/early_holocene/catalhoyuk_3667558/reference/figurineface-figurineface.jpg","payload":"packed_sources/71509bd16e9cd9e61a61.payload","payload_bytes":128407,"payload_sha256":"a7df4401b784edd78ba36a2dd3605808c73a8fd20cf457ebf7e5c2f6404b3a35","source_bytes":211633,"source_role":"original-publisher-member","source_sha256":"a2a7e61007e31333a8fb7ed7b3b0dc33a327d6dbc26b28a18fa0d36ee0d62763"},{"codec":"JPEGXL-JPEG-v0.11.2","path":"data/early_holocene/catalhoyuk_3667558/reference/flint-flint.jpg","payload":"packed_sources/31292f5d0071e5dd820e.payload","payload_bytes":132584,"payload_sha256":"78511c9ebc3dfc22a79cdde9fccf39f302e0ebd8f864f3d430256d90121fd76c","source_bytes":208316,"source_role":"original-publisher-member","source_sha256":"0b49433fc1654eb870979cd344bcc16feb2932dedb24b5a4ff93d16a9c68d3ec"},{"codec":"JPEGXL-JPEG-v0.11.2","path":"data/early_holocene/catalhoyuk_3667558/reference/horse-horse.jpg","payload":"packed_sources/01e856c8554a1c8c0599.payload","payload_bytes":159015,"payload_sha256":"7c35013e6bbf9784e124a47b2b670275cd12917d05880c595e185f128164978c","source_bytes":238241,"source_role":"original-publisher-member","source_sha256":"63ee7804ffb8e79d83640b985bc9dceb49744e4c3611a5a28a728b034931d5a9"},{"codec":"JPEGXL-JPEG-v0.11.2","path":"data/early_holocene/catalhoyuk_3667558/reference/skull-figurine-texture-01.jpg","payload":"packed_sources/cef500df9c8bb41a62f5.payload","payload_bytes":648825,"payload_sha256":"72ab1e03446fa4392468dd64e0146080da91dc230cfe6db535cfb0ebf3b9aa1e","source_bytes":1001964,"source_role":"original-publisher-member","source_sha256":"21ef05c89fd8066c62981cff97d133cb725a6d60f6d32a12e20457761cafc76f"},{"codec":"JPEGXL-JPEG-v0.11.2","path":"data/early_holocene/catalhoyuk_3667558/reference/stamp-stamp.jpg","payload":"packed_sources/a823738707672382180d.payload","payload_bytes":152021,"payload_sha256":"70464845abe42d2fa42fb5f5531a45ad2e87cf1944c1c0cf74ec58cb02e3884b","source_bytes":226042,"source_role":"original-publisher-member","source_sha256":"c26d8e6408c37f11ef48af9cbec61d62ba81b283432eb4440ef99163df1fe542"},{"codec":"JPEGXL-JPEG-v0.11.2","path":"data/early_holocene/catalhoyuk_3667558/reference/vase-1.jpeg","payload":"packed_sources/87e50bf2faf73cc9e58f.payload","payload_bytes":11911,"payload_sha256":"c61743d782eb9bc4105cc53c966221b9183aed38f5760c7c799ee2afe95a42ea","source_bytes":13578,"source_role":"original-publisher-member","source_sha256":"295057316ff1663c281efa82f76019dc20174dc210d494d7c1dc8353325cf762"},{"codec":"JPEGXL-JPEG-v0.11.2","path":"data/early_holocene/catalhoyuk_3667558/reference/vase-2.jpeg","payload":"packed_sources/dcff32acd5f13b2e24d4.payload","payload_bytes":12540,"payload_sha256":"370e3b804ecf13a574ecccba35dfd546374c2860fab1107221e77b9a31b85d6b","source_bytes":14207,"source_role":"original-publisher-member","source_sha256":"282929b9f4b8f77f403aaaced829771dd7accfcce66f9ad50810f515c3b99446"},{"codec":"JPEGXL-JPEG-v0.11.2","path":"data/early_holocene/catalhoyuk_3667558/reference/vase-220965367-c243c5f467-o.jpg","payload":"packed_sources/d9c98813a2e5af8cd94a.payload","payload_bytes":2443253,"payload_sha256":"0e96033e609674e1ab8d7323981908bd45ab03a68244c120326f905868373359","source_bytes":3061446,"source_role":"original-publisher-member","source_sha256":"75d63135b3f9bf09203703b0b449c5a4b9361631ad175eb6177873c209d2e636"},{"codec":"JPEGXL-JPEG-v0.11.2","path":"data/early_holocene/catalhoyuk_3667558/reference/vase-3.jpeg","payload":"packed_sources/c499173ec605a383ade6.payload","payload_bytes":11715,"payload_sha256":"f73f53bd042f197c6a8730e8f3db289f653372ac6ea940b90255c733f4b5447d","source_bytes":13402,"source_role":"original-publisher-member","source_sha256":"ab2a611eb66c05da81b12011dd2b5d32d2c7fa163dcf4e734607198930ad1ff0"},{"codec":"JPEGXL-JPEG-v0.11.2","path":"data/early_holocene/catalhoyuk_3667558/reference/vase-4.jpeg","payload":"packed_sources/0c1a43596388cb73ae8b.payload","payload_bytes":11170,"payload_sha256":"1065075c7f73e7759500497aed1ed929fb77071861cac8f5b2e3cfe8d146b372","source_bytes":12870,"source_role":"original-publisher-member","source_sha256":"494e53f0393196ef9e16b1d4af7ad6290d798aae3efae0411ee0c782e310942c"},{"codec":"JPEGXL-JPEG-v0.11.2","path":"data/early_holocene/catalhoyuk_3667558/reference/vase-5.jpeg","payload":"packed_sources/94d04740f16ccbefc01d.payload","payload_bytes":13421,"payload_sha256":"8da735edcee02d8e1873e7636ce909c2d870f6c0391df30e8630f70d9d246c71","source_bytes":15334,"source_role":"original-publisher-member","source_sha256":"638c34b94a95574782ae17850df6ddfa05e662a2f92d3845c972b2f9be2b2354"},{"codec":"JPEGXL-JPEG-v0.11.2","path":"data/early_holocene/catalhoyuk_3667558/reference/vase-6.jpeg","payload":"packed_sources/c11603deca9424b44a0c.payload","payload_bytes":12710,"payload_sha256":"63c01300ac35cd872348a69918a6ec41ff361801404c9e4c23583fc682bed7a8","source_bytes":14512,"source_role":"original-publisher-member","source_sha256":"5093c5cf9a2de6812e5c592c3ab8c43fc6e454bca625f1c5ed26859b8c495a81"},{"codec":"JPEGXL-JPEG-v0.11.2","path":"data/early_holocene/catalhoyuk_3667558/reference/vase-7.jpeg","payload":"packed_sources/b804746bd89e667ba54a.payload","payload_bytes":13039,"payload_sha256":"57f24b0d59754933a9cd451105d45eb7d515ac574af7d2295de37c653dcea0d5","source_bytes":14940,"source_role":"original-publisher-member","source_sha256":"d1737d8c9f25868e96e545e88d0a1926067f839d71a35326c3450595f7b1546f"},{"codec":"JPEGXL-JPEG-v0.11.2","path":"data/early_holocene/catalhoyuk_3667558/reference/vase-8.jpeg","payload":"packed_sources/ae0f70ebb5a9893717ba.payload","payload_bytes":13989,"payload_sha256":"c515e3eb712d0c883a472021b860af48b46b6b89715fd0f685e5ca0209213879","source_bytes":16018,"source_role":"original-publisher-member","source_sha256":"3d7c5e284fd8d2b7c18bbc2231bcc8cb9ff988f7b8e8bb249fce75ac98ce76c5"},{"codec":"JPEGXL-JPEG-v0.11.2","path":"data/early_holocene/catalhoyuk_3667558/reference/vase-pot.jpg","payload":"packed_sources/335b21f6f8ac348dffe0.payload","payload_bytes":21256,"payload_sha256":"fc1346e067f32b3e9aa477f0b97227415e0ef9ebbd643dc668896ebf94aa6da0","source_bytes":26969,"source_role":"original-publisher-member","source_sha256":"d82582bd25bf6f4e71eabf0c899bc4fb1552ce6c9f944fb22a6ab0a730e8d51b"},{"codec":"XZ6-identity","path":"data/early_holocene/catalhoyuk_3667558/zenodo_record.json","payload":"packed_sources/33c03834a71f7103e7d3.payload","payload_bytes":1560,"payload_sha256":"9c794e5eedc82ccca51de491df35b0bfc2f9dae698a2699043e653e355594f07","source_bytes":5088,"source_role":"supporting-record","source_sha256":"2386d7fa832a5fa3144a1cd2a9ccb5bff223a7d4cc40e056e3204c55295b4317"},{"codec":"XZ6-identity","path":"data/early_holocene/gobekli_ontology_13370343/ATTRIBUTION.md","payload":"packed_sources/955164cdeab6c3669f9e.payload","payload_bytes":1608,"payload_sha256":"495673352370ad42fb0599f1521221588ad720cb29db1668aa878b28547d4894","source_bytes":2572,"source_role":"supporting-record","source_sha256":"7b1838ac3d944066f6be00868a816fe1b19be55c8ccfc46997518b6438cab83b"},{"codec":"XZ6-identity","path":"data/early_holocene/gobekli_ontology_13370343/Gobekli_Tepe_v.1.0.rdf","payload":"packed_sources/5a1e8e99724e4df7e650.payload","payload_bytes":16644,"payload_sha256":"cb2406f67cb97ad3bce03512adff3fa38ac3dc1eb72eb64207e7da4658abc466","source_bytes":274754,"source_role":"original-publisher-member","source_sha256":"79449bf83adeb891bc1b8170372708895283889ee8a9adff716baac8a80edeee"},{"codec":"XZ6-identity","path":"data/early_holocene/gobekli_ontology_13370343/datacite_record.json","payload":"packed_sources/b5a3081061adc5c80278.payload","payload_bytes":5708,"payload_sha256":"91ce8eec4abfd7aa3e9725c513ee311d517cc76acc754a163c52686101a0c2f6","source_bytes":16297,"source_role":"supporting-record","source_sha256":"8331323aa05f7df6d2f4b76cf0d8c9fa00be34927dbfe7b6abaf76e58605272a"},{"codec":"XZ6-identity","path":"data/early_holocene/gobekli_ontology_13370343/inspect_ontology.py","payload":"packed_sources/de4745723411f250abc3.payload","payload_bytes":2820,"payload_sha256":"fb6c113b4fd528355ba70b3a5124edb27a175bd73581ed82a69d5335113c7bc8","source_bytes":8170,"source_role":"supporting-record","source_sha256":"ba3b2bf29a0b31959842e4a2c5aafda562ee9f9662b63262c41846dfd155f185"},{"codec":"XZ6-identity","path":"data/early_holocene/gobekli_ontology_13370343/manifest.json","payload":"packed_sources/172e274a699eff6cea53.payload","payload_bytes":1012,"payload_sha256":"b04ed11148cae18eacf3413da12eec35578a3f5e8e45c4cdbe22317379dd679e","source_bytes":1902,"source_role":"supporting-record","source_sha256":"ccf0882f9e6079f7150030403848b1ce3573e5f0ee8eb74f88a9ebffc6c87e48"},{"codec":"XZ6-identity","path":"data/early_holocene/gobekli_ontology_13370343/retrieve_ontology.py","payload":"packed_sources/44f464f247206f17a317.payload","payload_bytes":1880,"payload_sha256":"5921909ff744d665afadce4be459137ad045d3d487d7ce10db4634dd9dbb790b","source_bytes":4096,"source_role":"supporting-record","source_sha256":"75aef346d205868984f9f34dc3b319958cc0455e6b0db16c420d8400c1c78895"},{"codec":"XZ6-identity","path":"data/early_holocene/gobekli_ontology_13370343/syntax_inventory.json","payload":"packed_sources/429e6cf67762eb36bd8b.payload","payload_bytes":31108,"payload_sha256":"01032332fda43d69aeaaadff3a32a334808b068833ad975a49f7eacf123f58b9","source_bytes":217685,"source_role":"supporting-record","source_sha256":"7062c11eccb6d5ba60e08993b1c75d7f41a9ebd07d8df397b2c50922c0dba045"},{"codec":"XZ6-identity","path":"data/early_holocene/gobekli_ontology_13370343/zenodo_record.json","payload":"packed_sources/1732e6899162184484db.payload","payload_bytes":2472,"payload_sha256":"892587ce2af2a4341fd25a930e0a083ee8f8af3bb89adc5707d932b586fec32c","source_bytes":9483,"source_role":"supporting-record","source_sha256":"dc26103d0125282d76aa5a95db7fde8bcae560526f38f4fcb5da0dca3941a510"},{"codec":"XZ6-identity","path":"data/early_holocene/manifest.json","payload":"packed_sources/33f1449a0efe5a807679.payload","payload_bytes":5760,"payload_sha256":"2d9797c70700ad252e79cb04b12415c6d9559b2b611b5b52f34ebc8f24cc5811","source_bytes":45605,"source_role":"supporting-record","source_sha256":"248861c3e474045b77bebf0f71f56ffcde152abfe53352c81653d119c2d5d88f"},{"codec":"XZ6-identity","path":"data/early_holocene/retrieve.py","payload":"packed_sources/7a7dfbcd2e78c338b5a1.payload","payload_bytes":4860,"payload_sha256":"8675ef589cbd76780059e4a3ffb5f6b7890b238e757855e9f1b3bee8e2e08788","source_bytes":15363,"source_role":"supporting-record","source_sha256":"c9fb5e71dd9384e1d9ed983a8d445cacfb929d1da2ac37728b0665afdfb80b3a"},{"codec":"XZ6-identity","path":"data/generate_meshes.py","payload":"packed_sources/6c1ce4a4c192275abbc4.payload","payload_bytes":1076,"payload_sha256":"5f83c99b8016dd16af02350c9116b388f6e0860b88a084cb0979ccd2aa77deef","source_bytes":2048,"source_role":"supporting-record","source_sha256":"a1ec8588f629d59e1a5174653181d291b9c4831f25ff9fcc9e4b930c109edbc3"},{"codec":"XZ6-identity","path":"data/geometry_scan/ATTRIBUTION.md","payload":"packed_sources/99bfaefce97a80fe5c5c.payload","payload_bytes":1688,"payload_sha256":"5c79c4611ac62db414a0035b2b234bcaa6ccd353ec5c3a9356f86cc6278374b3","source_bytes":3034,"source_role":"supporting-record","source_sha256":"e1f42e78ed189d7f8cd408a808ff15ba114fef0666262210ba55abac34e758eb"},{"codec":"XZ6-identity","path":"data/geometry_scan/README_SEAMS_WM_56.22.225.txt","payload":"packed_sources/f1a6320c9d997f63c6a0.payload","payload_bytes":2244,"payload_sha256":"ed03179eca3ce4d1c087aca2d5f85b84fda0d255a2fbaf3625075c6287d09432","source_bytes":5396,"source_role":"supporting-record","source_sha256":"650f6694665e80b8497d382b801d624e1d6da66ce1e0f23f61b446f10082fc7c"},{"codec":"JPEGXL-JPEG-v0.11.2","path":"data/geometry_scan/WM_56.22.225.jpg","payload":"packed_sources/cc86c383686e8226da8e.payload","payload_bytes":4789776,"payload_sha256":"029f0991e4da1fa538d99644fe1a4d7378eb85cab1289d1e33164f350ff168f6","source_bytes":5750175,"source_role":"original-publisher-member","source_sha256":"20469ceb77a931edb690a48a818f3e195c64a6c9a442ebc015875d3981888731"},{"codec":"SCENE-LEX3","path":"data/geometry_scan/WM_56.22.225.obj","payload":"packed_sources/b68667c77f57b658072d.payload","payload_bytes":5396929,"payload_sha256":"1a64de290152c48c56f6e41a7197ff956557be242abe9a977147b5ae33687475","source_bytes":30316520,"source_role":"original-publisher-member","source_sha256":"466a150dc230b2b20845f810979df7af1785f0d265192293de808124ad93af52"},{"codec":"XZ6-identity","path":"data/geometry_scan/fetch_source.py","payload":"packed_sources/860375ac7ff7de541069.payload","payload_bytes":684,"payload_sha256":"9acba2be6f654155a90b44c3d1b6ca63bef6b67f3c5f0a5ad652d663ac1edd47","source_bytes":1283,"source_role":"supporting-record","source_sha256":"f8ecd269f17a19662723643bf58c1233cf0c2196d4dbed3543b143ec0616361d"},{"codec":"XZ6-identity","path":"data/geometry_scan/original_files_manifest.json","payload":"packed_sources/0ff9943c45da5c405f14.payload","payload_bytes":628,"payload_sha256":"fe2669dd14ad7ee3c1ab5e0f626eb32e31403e044a73197b6bc3509c3a3532a5","source_bytes":1435,"source_role":"supporting-record","source_sha256":"ed1353f7888c6e34d94e20d974593a23f13c6d65e897ffba387e75156f687982"},{"codec":"XZ6-identity","path":"data/geometry_scan/zenodo_21760633_record.json","payload":"packed_sources/d2696a5e9d1c1e653169.payload","payload_bytes":2064,"payload_sha256":"33740f715ec049e8867ad020f181980059e2f646cd5aadf578256f369abc635f","source_bytes":6286,"source_role":"supporting-record","source_sha256":"e661651ce07d8fd5d7573d2632a799ebddad13970a45895e922b04ca69b80e6f"},{"codec":"XZ6-identity","path":"data/gobekli_grinding/retrieval_manifest.json","payload":"packed_sources/09a12f1c2394c4e51792.payload","payload_bytes":960,"payload_sha256":"90342804ff8b1a41e54acdc67faf6ba11337122a888b81f89758efe051eacbd8","source_bytes":5035,"source_role":"supporting-record","source_sha256":"ced726a49dd8bd72a7c6d1f06d539d080aeed323970e6632814bdc07861adb5d"},{"codec":"XZ6-identity","path":"data/gobekli_grinding/s001.xlsx","payload":"packed_sources/06b958f77d4880d6ee03.payload","payload_bytes":6592,"payload_sha256":"ce92e80b830e8a75f612c729c03606a114efb82f6fe97c9f2280843cab57f344","source_bytes":9608,"source_role":"original-publisher-member","source_sha256":"cf5c5cdd0866b6c97fd96ebfa8e004adfb36b53a09dc817f6afe89c8e223d0c6"},{"codec":"XZ6-identity","path":"data/gobekli_grinding/s002.xlsx","payload":"packed_sources/bb4666593236bccdf0e4.payload","payload_bytes":7540,"payload_sha256":"507c53ffbcf560e2fa796a5c56a37dbf0c85d46545734c8e4010317726f7ee06","source_bytes":10628,"source_role":"original-publisher-member","source_sha256":"5a6d43e9d7d21514092519dbdaa63cf031f0e0bb68c11a110065db202070b763"},{"codec":"XZ6-identity","path":"data/gobekli_grinding/s003.xlsx","payload":"packed_sources/b0d8b9a6cdf7857e7b41.payload","payload_bytes":8320,"payload_sha256":"3db11412efadb14db6574ff76b02762fb18c9f5337917431a2ae464f6a122277","source_bytes":11338,"source_role":"original-publisher-member","source_sha256":"7813d573bb111e24c500ef8176074f70dba1864dce28b90e8cef484901132049"},{"codec":"XZ6-identity","path":"data/gobekli_grinding/s004.xlsx","payload":"packed_sources/c7cc02bb62a09f3841e6.payload","payload_bytes":10340,"payload_sha256":"99425be504e1d33fc91012052613e8134bc944fa38c7d3d02050271d4436c88e","source_bytes":12970,"source_role":"original-publisher-member","source_sha256":"0d5f79a1ece8958e5a17253e4dd9fce3620c1a215b12a87ae7f809d8c2f57568"},{"codec":"XZ6-identity","path":"data/gobekli_grinding/s005.xlsx","payload":"packed_sources/f6aeab9bcf5df2909d55.payload","payload_bytes":7184,"payload_sha256":"60eca29893f1fbafee9463a39b2557e35a0881439d3c9d83252e3e81569ce91a","source_bytes":10206,"source_role":"original-publisher-member","source_sha256":"0fc982d340dfdcf06b779d29528d7cf78b7335418a7a65585c3d60a5dd042a17"},{"codec":"XZ6-identity","path":"data/gobekli_grinding/s006.xlsx","payload":"packed_sources/baad913cbbce295251e3.payload","payload_bytes":6936,"payload_sha256":"775cb0e1c133661926a5dc051eaaea83a161c24a07db1cb3d02402c209b865dd","source_bytes":9956,"source_role":"original-publisher-member","source_sha256":"97af496f65be9b7d393832ac5ea15fe09d8e37af4c3da58d8a86ef98092c86cf"},{"codec":"XZ6-identity","path":"data/gobekli_grinding/s007.xlsx","payload":"packed_sources/1c2c4892ab674d26fd9d.payload","payload_bytes":7124,"payload_sha256":"cad1641a9481d980f20879d8b2220f3276051be3511f526e0965ae68249189b3","source_bytes":10146,"source_role":"original-publisher-member","source_sha256":"3c5e5896800944a09a6de7ea8d5a37c0b7ffd166e3d1c97fb28eff3eda87771e"},{"codec":"XZ6-identity","path":"data/gobekli_grinding/s008.xlsx","payload":"packed_sources/fea9e49f63ab44d471d1.payload","payload_bytes":6912,"payload_sha256":"c9c6dd564a4dc188cab23f208086760aaa8cc3973f9f13b649a46cb277cc371d","source_bytes":9933,"source_role":"original-publisher-member","source_sha256":"453671486408373040e8b02f2cbbb19158b37251b72649cf0c1f6defbab9accf"},{"codec":"XZ6-identity","path":"data/gobekli_grinding/s009.xlsx","payload":"packed_sources/e0507c8d50d03d320a5a.payload","payload_bytes":8576,"payload_sha256":"7d2994f06d2bf30963c3f2cf4af0622f8d1cf4812a81a8cb3f188599060fc79f","source_bytes":11593,"source_role":"original-publisher-member","source_sha256":"ffcb1b6dd8bda799e69fd19acc7d322b2cd24fc9f4675a915f9a625f3bfbe5aa"},{"codec":"XZ6-identity","path":"data/gobekli_grinding/s010.xlsx","payload":"packed_sources/03d8cc21c0feed4ec90f.payload","payload_bytes":11548,"payload_sha256":"e0472ea03b514659c7e1a2aeb67c14946d25153e66f64c3ef844c075a5860b9d","source_bytes":14260,"source_role":"original-publisher-member","source_sha256":"680f49a43584f63f923b329ef85fe0236e3206cb37b73e37a177145ba3a74101"},{"codec":"XZ6-identity","path":"data/gobekli_grinding/s011.xlsx","payload":"packed_sources/f2727a8dc644e80eadf8.payload","payload_bytes":10560,"payload_sha256":"a59e9042a51d87a40c9e9bf05b1979493a6c7d660e60590b7e277acfb6049394","source_bytes":13292,"source_role":"original-publisher-member","source_sha256":"6c5a958a6ae457168ab7cc3648d929c3bf317c73fc902d5007af87c97d515b87"},{"codec":"XZ6-identity","path":"data/gobekli_grinding/s012.xlsx","payload":"packed_sources/e66234b235093be9d4ab.payload","payload_bytes":22892,"payload_sha256":"7672ddd281bde5d8ad3235606187d22e856d0e40178d5aeac0d54280e5aea76d","source_bytes":29486,"source_role":"original-publisher-member","source_sha256":"417d0e29e5db9e448452d4fb1907b192743cff06af98f0e6a14b2f2da03b9f05"},{"codec":"XZ6-identity","path":"data/longitudinal_or_social/README.md","payload":"packed_sources/884baf2b58bc79f16343.payload","payload_bytes":3024,"payload_sha256":"ff57eccb4a967482b9ee9bb1b1ca8f76389266d00039131665e6b5bf835f4daa","source_bytes":6149,"source_role":"supporting-record","source_sha256":"e8a30b3b3d136b2662ae9f3ab71f184675a10ca1d52e537ad80c8349bdc5fe03"},{"codec":"XZ6-identity","path":"data/longitudinal_or_social/cassidy2025_supplementary_tables.xlsx","payload":"packed_sources/7a5f75a0a20f39f2be28.payload","payload_bytes":1228140,"payload_sha256":"49a2345706f0e2daedc5a39bb32bbec6e6661628a4d97cd58e29ff5d26999f9f","source_bytes":1636169,"source_role":"original-publisher-member","source_sha256":"ca37a1b0c668a258263413f6f40aa53905175227f464ee331c1e44a51d89a29c"},{"codec":"XZ6-identity","path":"data/longitudinal_or_social/comparative_samples.csv","payload":"packed_sources/9ce93d780c201b86c8f1.payload","payload_bytes":77728,"payload_sha256":"86cdc36928ac80f529558f4aee25b197b09df34f99ceae5acbde07f1694765c0","source_bytes":532468,"source_role":"derived-source-cell-extract","source_sha256":"b86c3ade7740d0c7ac255fda4db3ee223f3de742045d13ab114cf273fb26bf3b"},{"codec":"XZ6-identity","path":"data/longitudinal_or_social/extract_tables.py","payload":"packed_sources/fa5ee6d9a7dc7e135faa.payload","payload_bytes":2396,"payload_sha256":"ff5add9a836d057089f6151d9d12cbe9877b1502066fcf0d63e3aab99b48cd53","source_bytes":6303,"source_role":"supporting-record","source_sha256":"dd0f4ff935daa5f83a6a6a90ea2a34b089f646b8dc2a30803982f0290ce65e51"},{"codec":"XZ6-identity","path":"data/longitudinal_or_social/new_samples_archaeology.csv","payload":"packed_sources/27512859896b89d1ca39.payload","payload_bytes":3992,"payload_sha256":"21b1f7d1f796dd55bf1d481a8883b2242d6f078ef08c3db78ed4658d30e52fb0","source_bytes":19936,"source_role":"derived-source-cell-extract","source_sha256":"94e7ffbee9bc5fa9ee48d642210c363571aaa0252bd2724c1305065adb5baae8"},{"codec":"XZ6-identity","path":"data/longitudinal_or_social/new_samples_summary.csv","payload":"packed_sources/1edf6bed209c174bb1e7.payload","payload_bytes":3588,"payload_sha256":"3b108e9f5476a5b09bc10acbbc63fbbab45c7fca03128dd5ed075c607cb60c5e","source_bytes":14829,"source_role":"derived-source-cell-extract","source_sha256":"ea1b1e5c47e960192ae0b0952544a11121696d9560525f6cc8b831f310ae5968"},{"codec":"XZ6-identity","path":"data/longitudinal_or_social/site_diversity.csv","payload":"packed_sources/c515406458797ab9c01a.payload","payload_bytes":7900,"payload_sha256":"c9b91bf7377ebc743b27036e1bfab99853f7a3187e00849b1b5102b26f97e8f7","source_bytes":27991,"source_role":"derived-source-cell-extract","source_sha256":"3c64fd95f743fb25461a85ef601238388eb833c6fa23e1ab0b43ef8b48e26ede"},{"codec":"XZ6-identity","path":"data/longitudinal_or_social/source_manifest.json","payload":"packed_sources/21b713741a83816ed09a.payload","payload_bytes":1304,"payload_sha256":"8cfa9fbd70078720d5e2f41146780a6f3009a8f9f9ad054db2601891923cbedd","source_bytes":2364,"source_role":"supporting-record","source_sha256":"68bdaeec85f6f66943c5a48cf350a4cc1092a8ee2c34360cceb28269332d27cd"},{"codec":"XZ6-identity","path":"data/longitudinal_or_social/table_inventory.json","payload":"packed_sources/0eb59bd74891aac8eafb.payload","payload_bytes":3412,"payload_sha256":"0fd232bd32e7187fdbc32663e7feab8e94d80c954e8fbad98d3478ef278d10bc","source_bytes":72169,"source_role":"supporting-record","source_sha256":"a14a0f11441ffcb73716fbbc47308822623cdd0cb1cb2500f240457ac964ec03"},{"codec":"XZ6-identity","path":"data/longitudinal_or_social/wbk_pairwise_relationships.csv","payload":"packed_sources/57c74f1f4742f184effc.payload","payload_bytes":50456,"payload_sha256":"22d23baf3582666d85d1cd133fd709a4c21e7327634fe5c44131c87764b8777e","source_bytes":281236,"source_role":"derived-source-cell-extract","source_sha256":"4db9abd536969d6f53427e5c225e3d1399788ee18ab7387ded0f187422c4a5cc"},{"codec":"XZ6-identity","path":"data/longitudinal_or_social/within_between_relationships.csv","payload":"packed_sources/aed3f9f0a6157bb06a4d.payload","payload_bytes":12948,"payload_sha256":"3cd77627eaa2a44c28e8d3b0567b9b26d92d479e4a4d8819d127dfe199234da7","source_bytes":75466,"source_role":"derived-source-cell-extract","source_sha256":"848d0ae039cb30500a0db5176cb687362525f6dd91cbd6629c0a168fc5b0afe7"},{"codec":"XZ6-identity","path":"data/monuments.json","payload":"packed_sources/b48dea949f86706882e5.payload","payload_bytes":1508,"payload_sha256":"71449ccec689fdf7181513949f5f2e7da021976996519525029f235d222bf09d","source_bytes":4022,"source_role":"supporting-record","source_sha256":"08e9bfa948afeec3fb07cd1e1b067b6aca19dde6641ea1a0bf721f59e1804695"},{"codec":"XZ6-identity","path":"data/nlp/FREEZE.json","payload":"packed_sources/f9a1a9a4881dfbdaa1d1.payload","payload_bytes":1144,"payload_sha256":"c13b046e516f856b6bf1eb7fb03d28fe04dd331f8241f7cfd908167e76113dee","source_bytes":1903,"source_role":"supporting-record","source_sha256":"8368fa9adc0095d18eeb6c388867f4d019b1820595719191b3f250fa510f283c"},{"codec":"XZ6-identity","path":"data/nlp/GUIDELINES.md","payload":"packed_sources/c9d3bbba6e328369d76f.payload","payload_bytes":4284,"payload_sha256":"44de6bb7c3c892a434465ac7c60a9de814d30b55705aac16f6e3e9e4cd392755","source_bytes":9578,"source_role":"supporting-record","source_sha256":"d7384ea595e519ec6d36bc66e998c07402a5ee260ad306355f3f020347e174ad"},{"codec":"XZ6-identity","path":"data/nlp/README.md","payload":"packed_sources/53acd593baf515c713dd.payload","payload_bytes":2776,"payload_sha256":"487092e7906373d508d714fea10dc6b61e9267ee1e95ee86df44ad22277670ce","source_bytes":5700,"source_role":"supporting-record","source_sha256":"0f293d87bad633985c30426bf5684a1cd1036ae70d7c3d35f017aada862132fe"},{"codec":"XZ6-identity","path":"data/nlp/build_corpus.py","payload":"packed_sources/7894895bf9178bf0fbbb.payload","payload_bytes":2568,"payload_sha256":"ff724a9c5ad017bd668f802446fe03568798ed8bbab34f62b9b0d5fe163a4552","source_bytes":6139,"source_role":"supporting-record","source_sha256":"efeab89a96a212a2581e8c67df3be9b36b4c99c933753fb6efad8c24a8f7750d"},{"codec":"XZ6-identity","path":"data/nlp/controlled_revisions.jsonl","payload":"packed_sources/2458fb5451e8f5b32ce6.payload","payload_bytes":2692,"payload_sha256":"6f5c33745ca4aeb83daedf0d8b1faa95b4cf6c8088439bdb287d7ba8e568e608","source_bytes":17718,"source_role":"supporting-record","source_sha256":"8a3b8e0b5287b6d81bdb13bfad3d9a2570095006c146bc1e10acd1b3b08f9825"},{"codec":"XZ6-identity","path":"data/nlp/corpus.jsonl","payload":"packed_sources/4907cfafb6fd2d181645.payload","payload_bytes":26940,"payload_sha256":"491b0eab9ddcd402d68b3d2b99d436b2dafa77005539ef6e8a58f3f5eda1284b","source_bytes":190385,"source_role":"supporting-record","source_sha256":"ac12f75d90a62797f8d1518fa136a578717082863483ee5c035ad2d77c2faefb"},{"codec":"XZ6-identity","path":"data/nlp/dev.jsonl","payload":"packed_sources/74e36d2b31380fd76e36.payload","payload_bytes":20984,"payload_sha256":"c0f9ffce3542d1cdbc0c093ab5b44890060b63a919164a969cc69be3afeafc14","source_bytes":146078,"source_role":"supporting-record","source_sha256":"e2a2a0d9bc8ad4da1ee1db8f96b3771deac3eb787dd362cc8181a7f22a863d3b"},{"codec":"XZ6-identity","path":"data/nlp/reference_annotations.json","payload":"packed_sources/7a4646776d86af0f268e.payload","payload_bytes":3244,"payload_sha256":"f2bc81a8dea4a0d0f1df5774cd6b904e14a983086954def3a2edd92803aa8999","source_bytes":50756,"source_role":"supporting-record","source_sha256":"9938d87a1ec93fc34eef8fc8c9f8f75d29a6d2eea2fe90f2497115ae14f213ae"},{"codec":"XZ6-identity","path":"data/nlp/reference_qa_corrections.json","payload":"packed_sources/f17fe7120ca35c596e5a.payload","payload_bytes":632,"payload_sha256":"f205697d2272f3b08aa4dfbe195899f33f6a17f869b895259a494e37c9297463","source_bytes":1149,"source_role":"supporting-record","source_sha256":"90179016327538ef70a63b21b48836bfe9ddfbab1221b241c6f9831f86fdba86"},{"codec":"XZ6-identity","path":"data/nlp/source_provenance.json","payload":"packed_sources/6db86ed282dd3b75abc7.payload","payload_bytes":3276,"payload_sha256":"14158f4162c8206afc5abc9637ec442a146f77589c557f1eb67b43b76f3ccc0c","source_bytes":26689,"source_role":"supporting-record","source_sha256":"25d55784addd546dddb5b0e7bb03cdf2ae5ddcad991cd9079f0ff4c8e25cdd60"},{"codec":"XZ6-identity","path":"data/nlp/split_manifest.json","payload":"packed_sources/41bc6a25661162d55f34.payload","payload_bytes":4076,"payload_sha256":"62ed0017f2152341eef4ba3b777f1b7301607774909c040ada41577461ebf788","source_bytes":23480,"source_role":"supporting-record","source_sha256":"27ca9e2f992d22bba01069a130f0ee958144f1f4fd48b89eaf2444901078d0c4"},{"codec":"XZ6-identity","path":"data/nlp/test_corpus.py","payload":"packed_sources/3ca1e34450b27c33a1cb.payload","payload_bytes":1472,"payload_sha256":"987ef613b183f3efb012a1b1c7d23d8541129ac2d694baac611fb797254f6392","source_bytes":3231,"source_role":"supporting-record","source_sha256":"24728495dee33d50834acd6e37e1e3b44e0f85e18816cff0dca5ab48ce234b83"},{"codec":"XZ6-identity","path":"data/nlp/test_inputs.jsonl","payload":"packed_sources/840d56bf0b1623347dca.payload","payload_bytes":6500,"payload_sha256":"66ea1239510bd94406b6b1c643c29e4b37bc0b128c90cd217aaa8af83bd04e5e","source_bytes":36779,"source_role":"supporting-record","source_sha256":"fa8e67b652422abe21b380c996512e268a8f51feca1ced1bd6c8ee6a62f5d5d2"},{"codec":"XZ6-identity","path":"data/nlp/test_reference.jsonl","payload":"packed_sources/b14269e1d5e2a5e6ed37.payload","payload_bytes":7152,"payload_sha256":"97f61a3f541fe46095910c9de9faaa4e5ead5f3fc88eba5fd7f9917adcc64b39","source_bytes":44307,"source_role":"supporting-record","source_sha256":"d2a595863232f28ad3ec0c70f3a85f18509151316b6bff25a1da5f1cee4aa37b"},{"codec":"XZ6-identity","path":"data/nlp_external/README.md","payload":"packed_sources/1d9e61f9fb602e30d08b.payload","payload_bytes":2860,"payload_sha256":"6ff16f30825615989ff3bb33cb67c6bf5910335b1ab9818f638101fb6b8c9051","source_bytes":5803,"source_role":"supporting-record","source_sha256":"0cec346880747ce3ea0ab16406c4ef51b6055fc0e22a2ff3e39ff8d95e8b7aed"},{"codec":"XZ6-identity","path":"data/nlp_external/external_results.json","payload":"packed_sources/a28cd94b56f9e481d906.payload","payload_bytes":4156,"payload_sha256":"3b401a5089dffb960700130dd8b32cbac17d33f6cffb05e478de0958649f4dc7","source_bytes":14188,"source_role":"supporting-record","source_sha256":"7081ac21f446cf0dc8fad582d792375b56d1ac718debcc8d01ca3f1909dbccaf"},{"codec":"XZ6-identity","path":"data/regional_zooarch/china/ATTRIBUTION.md","payload":"packed_sources/80f1102e4cbff27a917a.payload","payload_bytes":1292,"payload_sha256":"5863a160d9bc9dd2aa5ad0381e989997190f805797be5e6c5f1263f097ee35bd","source_bytes":2075,"source_role":"supporting-record","source_sha256":"8b82130ed623e21531766ce52c5248c58cabca2d51127238b4ee6e3415e69aab"},{"codec":"XZ6-identity","path":"data/regional_zooarch/china/audit_china.py","payload":"packed_sources/fd2db0de30360ec56b28.payload","payload_bytes":1940,"payload_sha256":"93ac2eb294bc6d87300eca1fd235ce6247f714299e97de7bdf531d84d27ae139","source_bytes":4165,"source_role":"supporting-record","source_sha256":"b26db45bd1290e3809c0b8f340d7420fcc3e2262f97e8307a3f5b85dfa82a617"},{"codec":"XZ6-identity","path":"data/regional_zooarch/china/extract_china.py","payload":"packed_sources/9ce5033f72b8c4cf7d52.payload","payload_bytes":2320,"payload_sha256":"26a124232b3302e38a357ff2f62b9f574bc1eb39cf28fd8266c63d71b912c53c","source_bytes":4630,"source_role":"supporting-record","source_sha256":"237f8947a7279732244d42e2c8a33cd6fc1b45c8f081746fad46a4e3491705e2"},{"codec":"XZ6-identity","path":"data/regional_zooarch/china/join_candidates.csv","payload":"packed_sources/57ee7c8e00f0b1cd5240.payload","payload_bytes":4664,"payload_sha256":"d904b4da609b24f557ac58ea104acfa62656f200071b7f6c447d835aa806dcc8","source_bytes":29224,"source_role":"derived-source-cell-extract","source_sha256":"105051ecae43361258e99f170e5e1d7bc750a7f7f3ad6a529f2629cdbac11728"},{"codec":"XZ6-identity","path":"data/regional_zooarch/china/plos_figshare_16745200.json","payload":"packed_sources/6d748204cdaf2f868e01.payload","payload_bytes":1764,"payload_sha256":"67157189aef65901a95fe43eecba39df2eb90af499186021ca381354446d47f2","source_bytes":5473,"source_role":"supporting-record","source_sha256":"72d51d3f50b2643d12b539edca107ccda6862a500d7ccedff46c4ee1137f65a0"},{"codec":"XZ6-identity","path":"data/regional_zooarch/china/plos_figshare_16745203.json","payload":"packed_sources/c8c7bef2fcc8806ebe45.payload","payload_bytes":1636,"payload_sha256":"0692c2cccf49e7f12985c51642f87b9cba1f03fb9aac21f5745dbfb55ea60dd6","source_bytes":5113,"source_role":"supporting-record","source_sha256":"6bd9e7c43f0891d740958d2f9110902386c86eb41d322f9cb0ea03db2a27c9d8"},{"codec":"XZ6-identity","path":"data/regional_zooarch/china/plos_figshare_16745206.json","payload":"packed_sources/aacabab7651b653bb508.payload","payload_bytes":1656,"payload_sha256":"9ead6cac9291bfb912f7a4c5d14ba674e21a2f59842adbc442fa400a6c32b564","source_bytes":5104,"source_role":"supporting-record","source_sha256":"8d035aa6860aa922ce3f1d5c183a546f8a52d9485b5a4cf692fa34296a7bd0e6"},{"codec":"XZ6-identity","path":"data/regional_zooarch/china/pone.0257524.s001.xlsx","payload":"packed_sources/677d83231ef6ba9114e6.payload","payload_bytes":90624,"payload_sha256":"ee66cb520f5b59466fdd63c8a7527d0000d624c2a50c01c67d705493751d1088","source_bytes":212965,"source_role":"original-publisher-member","source_sha256":"52c51fcc373f35cd4eb56719fafe1ae65f2173a488d222f37796cb4934947600"},{"codec":"XZ6-identity","path":"data/regional_zooarch/china/pone.0257524.s002.xlsx","payload":"packed_sources/6cd6929c448f79d8ddfd.payload","payload_bytes":25960,"payload_sha256":"87ee034a076c43ea79ca319bce3601baed8aea46b8185ef8a1957efc40646725","source_bytes":31696,"source_role":"original-publisher-member","source_sha256":"ce84088a5dc9ac5fbb849c0cd431dec3c061d0ad121c49979e3aaec54a79f4c4"},{"codec":"XZ6-identity","path":"data/regional_zooarch/china/pone.0257524.s003.xlsx","payload":"packed_sources/1ac71d165938b8871623.payload","payload_bytes":46948,"payload_sha256":"1746202e43eb49bf375930f451092c0b2728e4d07e596ac1c3fc803fc001411e","source_bytes":54184,"source_role":"original-publisher-member","source_sha256":"64ac047aee282d57731ea4beeb2d5fe882c875c0437c82b943efba74f571fed9"},{"codec":"XZ6-identity","path":"data/regional_zooarch/china/source_audit.json","payload":"packed_sources/f3134136cff3dee66bb9.payload","payload_bytes":1904,"payload_sha256":"a039ea2bc6eb759198c3fb9b2192987fcf63954fe72c5f0d50e5d43533340acc","source_bytes":20748,"source_role":"supporting-record","source_sha256":"46bbeae85093a69c2fadf7606161c72496de0e0b8e30d52cd7e0c51d4cc7b705"},{"codec":"XZ6-identity","path":"data/regional_zooarch/china/source_manifest.json","payload":"packed_sources/bb9abd3620f62d6abe26.payload","payload_bytes":1976,"payload_sha256":"f324945a14a0ed13414a65c0101354d44d836aceed40e0032c0f0e0c14c8276c","source_bytes":5225,"source_role":"supporting-record","source_sha256":"e84a4b0b054c48f59da42a8cc04b4bc051daf1b05956830fe969275a3e273fce"},{"codec":"XZ6-identity","path":"data/regional_zooarch/china/table_inventory.json","payload":"packed_sources/e3a06718c47359dbd2f3.payload","payload_bytes":1272,"payload_sha256":"cc463d29c6f6d5baf1947e9a9c533d2e6f828b287f7e5774adfa48b3f8fc8baf","source_bytes":2957,"source_role":"supporting-record","source_sha256":"a35255ddacd152b9576d35e836c840e6befd6bfd0273757054a49febb1c3c75e"},{"codec":"XZ6-identity","path":"data/regional_zooarch/china/xipo2021_sample_metadata.csv","payload":"packed_sources/045f7b7528c1b7a72361.payload","payload_bytes":1172,"payload_sha256":"467574e1edd4a4fb34526597bba12995a41e7c830259a4c3ba29972b89aeb120","source_bytes":5139,"source_role":"derived-source-cell-extract","source_sha256":"d302e51fcffef0eff5aeadc42b63de10cc6ac8c8179f39c4254764cef876a73c"},{"codec":"XZ6-identity","path":"data/regional_zooarch/china/zhang2026_animal.csv","payload":"packed_sources/d4a143471340fa84e4f5.payload","payload_bytes":30916,"payload_sha256":"5fd67db2fc197403cb63a3a75d979137580a5576e684af8c1c952fda4b827fc3","source_bytes":461559,"source_role":"derived-source-cell-extract","source_sha256":"957ee3f93e5486bb302ea99ce08c6581d13f1fa01aeb8bc4883a17eabe072dce"},{"codec":"XZ6-identity","path":"data/regional_zooarch/china/zhang2026_crossref.json","payload":"packed_sources/1fd84993a35ff3407992.payload","payload_bytes":16056,"payload_sha256":"9120ccfb1a3cd45a2afeaed87390c5d759d887c5201a224d14ff30b8231460f3","source_bytes":80383,"source_role":"supporting-record","source_sha256":"036e8b2f139e5411ca9a2dfda5c485ba5788733f0abcb3df355fe95bce83721d"},{"codec":"XZ6-identity","path":"data/regional_zooarch/china/zhang2026_human.csv","payload":"packed_sources/8cd6759cc235a87c732f.payload","payload_bytes":38028,"payload_sha256":"6c4b7bc65dcc884640d18056128d667c12ed8c9182bbcae56c77634fa3b31f56","source_bytes":548121,"source_role":"derived-source-cell-extract","source_sha256":"7c11f2caefaa705760150fe61c7773bc70f5f353bd9f17ae9bf1e3f09d83cae8"},{"codec":"XZ6-identity","path":"data/regional_zooarch/china/zhang2026_mmc1.docx","payload":"packed_sources/773f8ac0300785eb3781.payload","payload_bytes":2549956,"payload_sha256":"a2b8279572792dfc8299db3c6533015194b4a61ad8508c8ad8c93d47dbf067be","source_bytes":2774494,"source_role":"original-publisher-member","source_sha256":"1e40496790c84c5f292ec95b32fcc6418b3dba4763320efc3093a534c2a4a5c0"},{"codec":"XZ6-identity","path":"data/regional_zooarch/china/zhang2026_mmc2.xlsx","payload":"packed_sources/67cb670bf422fea522cf.payload","payload_bytes":519612,"payload_sha256":"0ccb95f54ed0987ac11cb73c720514d8ea335569bf24f54a3c9376bab7056edc","source_bytes":542918,"source_role":"original-publisher-member","source_sha256":"642b7b5401f4ae7d1dc9a0b2fc48635e13074f154db49aaa5d291a64fb69584d"},{"codec":"XZ6-identity","path":"data/regional_zooarch/levant_iran/ATTRIBUTION.md","payload":"packed_sources/bf81d322b4b84fbb22f0.payload","payload_bytes":2468,"payload_sha256":"0d6bc130b29f35e4bba10be7f378cd384de00b469db62321cb87b2546179d60a","source_bytes":4740,"source_role":"supporting-record","source_sha256":"657fd79a01f23ba14fcf2a0e41a8875f2e9229e315a9c7113799b64f75a13978"},{"codec":"XZ6-identity","path":"data/regional_zooarch/levant_iran/chogha_mish_context_audit.csv","payload":"packed_sources/d994277ea5e6fb1478a7.payload","payload_bytes":1392,"payload_sha256":"b7c3921a355a71523f4dec669144285dee3b7fa4d136a604323c95338fca240e","source_bytes":4262,"source_role":"original-publisher-member","source_sha256":"770f22132a1bb16bbc6134052dbe82df2594a05f0fe5f185b1dc694af0f51268"},{"codec":"XZ6-identity","path":"data/regional_zooarch/levant_iran/chogha_mish_full.csv","payload":"packed_sources/f133d14dabfea20ad8a9.payload","payload_bytes":548784,"payload_sha256":"4473d1b1a6940d01a948c7dda5a1c501fa0a63485128edc73575c8b651e1294f","source_bytes":16584521,"source_role":"original-publisher-member","source_sha256":"eaaf32ba2150c63cb89f617bca79299f079bcf7f4134f029d2b16bcf0230c1d2"},{"codec":"XZ6-identity","path":"data/regional_zooarch/levant_iran/chogha_mish_project.json","payload":"packed_sources/ca3a2199a0ac9e43cb4e.payload","payload_bytes":3640,"payload_sha256":"91ce737f0630c7ea3766305b3ec19fecad4bdf2784d61583f29ca74810d15953","source_bytes":11816,"source_role":"supporting-record","source_sha256":"7a9af923a178087d9364cdfe5d6438862d7ff4b83629a676959db290984c4bb6"},{"codec":"XZ6-identity","path":"data/regional_zooarch/levant_iran/chogha_mish_protoliterate.csv","payload":"packed_sources/f94d30c7537a769cd0b7.payload","payload_bytes":159788,"payload_sha256":"945ee03a2bfd926c14b29df3976e58e2447da08dd9ae73dccdccd3c5c9edd3ab","source_bytes":4618274,"source_role":"original-publisher-member","source_sha256":"3374dd28d60e4338ce2456b9c4b7399ee841f7caed2427427629c7d6e45d0599"},{"codec":"XZ6-identity","path":"data/regional_zooarch/levant_iran/chogha_mish_source_audit.json","payload":"packed_sources/81e89b0699754d453b0d.payload","payload_bytes":3288,"payload_sha256":"1c779d447f5a7e1de47ef1122adb9a8c9124496aee23e0abb6a04a8877ed8c05","source_bytes":24000,"source_role":"supporting-record","source_sha256":"123d0cad1cd752177ea377bd511746ccc288549a2f9ed8c03b3f7d627ad0c6a1"},{"codec":"XZ6-identity","path":"data/regional_zooarch/levant_iran/chogha_mish_table_de58ca86-8fac-a2c8-7a25-631523879b7f.json","payload":"packed_sources/3a3c5d420a7f528c75b5.payload","payload_bytes":9388,"payload_sha256":"8b020d03a60ee131a6d9ada830fdf6f2f776bc7be2aba435876db943ce311852","source_bytes":282305,"source_role":"supporting-record","source_sha256":"5e6ea553859e28688cfe22568389045b0ffa4f4a357d7bcacea47fe41a9257d1"},{"codec":"XZ6-identity","path":"data/regional_zooarch/levant_iran/chogha_mish_table_f22db305-cfb5-3261-2c8e-b3e4a9422a8f.json","payload":"packed_sources/fd5cf9d01ada9a44ae6e.payload","payload_bytes":7288,"payload_sha256":"5e5af88b17c65c94168acd0485422807720a3cad4bb12ca11dce6f5cd851ece1","source_bytes":272203,"source_role":"supporting-record","source_sha256":"3147e35dd2cfb0b3264d042930a26aab7379a78dc74d27161a6b308e09659417"},{"codec":"XZ6-identity","path":"data/regional_zooarch/levant_iran/chogha_mish_zenodo10742181.json","payload":"packed_sources/fdce33045944d4aa8393.payload","payload_bytes":2644,"payload_sha256":"7f50d294d44cb72a0b4d32d87bd8829d1617d94a693242febe8fdaebc11deb75","source_bytes":7944,"source_role":"supporting-record","source_sha256":"f7f744df8e32a56ed50a97a686e6f673531893ed9bc01660586733ab68b7913b"},{"codec":"XZ6-identity","path":"data/regional_zooarch/levant_iran/inspect_sources.py","payload":"packed_sources/d6478142d8bf710ab76f.payload","payload_bytes":3940,"payload_sha256":"e282edd1dcbab3712f369a2b46dc7d0320bac1f5a64a5861e8ea6d4edbf0f51f","source_bytes":10105,"source_role":"supporting-record","source_sha256":"2ad9ec2229b3fd559ddc9d2c1a2ed96ba956f33833c19002455938c3095981be"},{"codec":"XZ6-identity","path":"data/regional_zooarch/levant_iran/source_manifest.json","payload":"packed_sources/eb6b5083393db1cb092d.payload","payload_bytes":2556,"payload_sha256":"71c76a8c7c59905c46c09c8daf23e02b647ae429187fc6a1ec02897e382c8309","source_bytes":7355,"source_role":"supporting-record","source_sha256":"4d52f6c3bdce57eaef1ae504e8488429af0da58ff7079c3f5bcb001d7179f0d3"},{"codec":"XZ6-identity","path":"data/regional_zooarch/levant_iran/tepe_yahya_0332662_s001.xlsx","payload":"packed_sources/9adcb4d7f21a817b573b.payload","payload_bytes":115956,"payload_sha256":"9c8d9f30cea3498f526377822f3b21979e2803af8445e201d4b7286b89f087cd","source_bytes":132390,"source_role":"original-publisher-member","source_sha256":"d00b532418ded497e3a0ae51f31f8d4979b21f227b82bb77ca1fff6d2f04f2f1"},{"codec":"XZ6-identity","path":"data/regional_zooarch/levant_iran/tepe_yahya_duplicate_source_rows.csv","payload":"packed_sources/e016c0d89ac344286ab1.payload","payload_bytes":2900,"payload_sha256":"9e406084fae0bdf201e68ec3737a8dea27f26d88ffae2a0ce09ab48206a5fc9c","source_bytes":9940,"source_role":"derived-source-cell-extract","source_sha256":"9f06d99486adcde94c3072f34e83a302c374ed2286f12e89763eba371ad12b03"},{"codec":"XZ6-identity","path":"data/regional_zooarch/levant_iran/tepe_yahya_failed_source_rows.csv","payload":"packed_sources/13652c84a15d435b30a2.payload","payload_bytes":1476,"payload_sha256":"daf08631bdf47104ff2b431d93d173d9f118c62d5a1c384a69c922477797bc02","source_bytes":4348,"source_role":"derived-source-cell-extract","source_sha256":"ad3fe6303cee9a472bb15554a7b22cd8fb79b796af695bf86f59e67c5c19bd51"},{"codec":"XZ6-identity","path":"data/regional_zooarch/levant_iran/tepe_yahya_source_inventory.json","payload":"packed_sources/1dbd0a70fc4916763bc3.payload","payload_bytes":1536,"payload_sha256":"5d00bb5dd9e83126642e7cf5121e75a81509cab4da1dce46c804ff1dba25e1f6","source_bytes":6528,"source_role":"supporting-record","source_sha256":"b6072cbc6b7b40bd9eea6f96beff10ba34c1fef67136c123548b49dafb4798ee"},{"codec":"XZ6-identity","path":"data/regional_zooarch/levant_iran/tepe_yahya_successful_source_rows.csv","payload":"packed_sources/0a5b74335fe901cbf1e0.payload","payload_bytes":8448,"payload_sha256":"027f46f2ec2b074b8b01a8e5be7d614d13589e2c4ef7d96b09c4dd456c5514b0","source_bytes":44556,"source_role":"derived-source-cell-extract","source_sha256":"5845c447876dec4f1b1df5c7f4088c921e2093031966a19c08d5983a7de568f5"},{"codec":"XZ6-identity","path":"data/regional_zooarch/levant_iran/transjordan_2026_crossref.json","payload":"packed_sources/7a3007cc330cdf1001c1.payload","payload_bytes":11000,"payload_sha256":"460434d614e588c2596d215572e13dfcfe5fe40c11dc87e7efa71d009f28caf5","source_bytes":45970,"source_role":"supporting-record","source_sha256":"8327aa17237133badc13e31dfbb23dd1f6718a395a545146f87947054ad86a63"},{"codec":"XZ6-identity","path":"data/regional_zooarch/oman_lebanon/README.md","payload":"packed_sources/23f949e05a6b7bde5d4a.payload","payload_bytes":1896,"payload_sha256":"7355b1637b62762431fc1283899653656d6202a5c06b974f2c26ff2eed415d91","source_bytes":3104,"source_role":"supporting-record","source_sha256":"70b5484840938389912a5ab8e6aeeb0a87a6956bcca84ebd09e275318ff38ce9"},{"codec":"XZ6-identity","path":"data/regional_zooarch/oman_lebanon/maini2025/analysis/oman_rounding_summary.json","payload":"packed_sources/cbd4e9883aa76b5352cb.payload","payload_bytes":1284,"payload_sha256":"f3be1c72f2f2048a8334f35fb39406d909f3f6d8496d50b554296b7d3e773274","source_bytes":4652,"source_role":"supporting-record","source_sha256":"6a0bb825de25c9b93467aea2aaca2487c944c56def9dac2dadf061632de1b6c0"},{"codec":"XZ6-identity","path":"data/regional_zooarch/oman_lebanon/maini2025/analysis/oman_s1_source_rows.json","payload":"packed_sources/6d21f4b17d7c0bd985d0.payload","payload_bytes":163200,"payload_sha256":"a48b9659dd9ae5c2b4e91348d841177bf7fd9ecd52cafb86c8e2b9aff3addf04","source_bytes":1006356,"source_role":"supporting-record","source_sha256":"0ec2da2348d01dcc70b6f5f683f90fe6aa3e10a4936db73810845a7a430ba8ee"},{"codec":"XZ6-identity","path":"data/regional_zooarch/oman_lebanon/maini2025/analysis/oman_s2_joint_cases.json","payload":"packed_sources/a519e89f2dab6813c1ab.payload","payload_bytes":22320,"payload_sha256":"8461342a210bb9cd7a4ab9c54b0c556fefc1cd382acb5f70e560df7290db33fe","source_bytes":214059,"source_role":"supporting-record","source_sha256":"e03c0e5202c3dda1d9cf1e8597ee2642eb459ea47b46583135721590e68dd8ee"},{"codec":"XZ6-identity","path":"data/regional_zooarch/oman_lebanon/maini2025/crossref_metadata.json","payload":"packed_sources/d60ed75e41a62932a9a8.payload","payload_bytes":5432,"payload_sha256":"cf605feb15e9b0740518854d0350056719bf90a570e55f081e17b0cfe9f4a1dd","source_bytes":18045,"source_role":"supporting-record","source_sha256":"6cdb49b808a9c022ba532df66fbc6cc622effe435aa333fb1b6b45acd4daf234"},{"codec":"XZ6-identity","path":"data/regional_zooarch/oman_lebanon/maini2025/oq-11-149-s1.xlsx","payload":"packed_sources/84328d402863dd28743f.payload","payload_bytes":30676,"payload_sha256":"ae8c314fdfae489fc9e849259e987b4298f0a1f4206877c05a924cdda7870ecf","source_bytes":33124,"source_role":"original-publisher-member","source_sha256":"cc1adf186bcd0ccf9f0bf9eac9e38fa5e82b92349bb2da2d22d4806dcc7032ff"},{"codec":"XZ6-identity","path":"data/regional_zooarch/oman_lebanon/maini2025/oq-11-149-s2.xlsx","payload":"packed_sources/4297873a8c85ec53364a.payload","payload_bytes":11644,"payload_sha256":"e9752c3ade145ee9023f58847bddbb557e8df1e3b2a2e8a3f1041479d9cec031","source_bytes":14099,"source_role":"original-publisher-member","source_sha256":"1d0e35d7e11f7430d5ec2ef78fd96d3c2ccd333c5936db755b7a461d3ca925a2"},{"codec":"XZ6-identity","path":"data/regional_zooarch/oman_lebanon/russo2026/43247_2026_3926_MOESM2_ESM.pdf","payload":"packed_sources/32e2b4eebd741c263f58.payload","payload_bytes":1331496,"payload_sha256":"779e608a6141a294a039f8f88ca273a13eb41e144c9b98104bbc2ed3020b839b","source_bytes":1580180,"source_role":"original-publisher-member","source_sha256":"2223c720a7087befc0baf9ee5a2ae18c66b4bdceee5349116bf054e426415fd6"},{"codec":"XZ6-identity","path":"data/regional_zooarch/oman_lebanon/russo2026/Age_distribution_naame.xlsx","payload":"packed_sources/b80c3e84e576abbe1b65.payload","payload_bytes":6796,"payload_sha256":"bcbbc2e6a0f2e340a5629cc6df6c8867d13e3f4cfaf76f920b3bbd819b3c0fc3","source_bytes":9232,"source_role":"original-publisher-member","source_sha256":"bff7042096ca85cec4a2cac23b10a6c56a38e9efe92b02f4976c707a60f2a14f"},{"codec":"XZ6-identity","path":"data/regional_zooarch/oman_lebanon/russo2026/Dental_Mesowear_Lebanon_raw_data_final.xlsx","payload":"packed_sources/228c8f53925de3a9b5e1.payload","payload_bytes":11492,"payload_sha256":"d51fbd886b17ae8b11f298149f24f5e9738d0c9971bffa28272be299c7d17615","source_bytes":14310,"source_role":"original-publisher-member","source_sha256":"6020442c4e67c81f36325b665b4f0c709833945acd3904a20709ec764b16b450"},{"codec":"XZ6-identity","path":"data/regional_zooarch/oman_lebanon/russo2026/Microwear.xlsx","payload":"packed_sources/716affc2e7cc2f747bcd.payload","payload_bytes":18028,"payload_sha256":"eac88c37b225fa253e56b3fb9e1df4dbdd9ad8babc6cfb776e622cc858fb5204","source_bytes":20823,"source_role":"original-publisher-member","source_sha256":"e3ca3628675722ded29b6a67cbaa8c95e1af725e9fb97e0b7ef6ff9601688165"},{"codec":"XZ6-identity","path":"data/regional_zooarch/oman_lebanon/russo2026/data_nim.xlsx","payload":"packed_sources/de731db32a192ff52cbf.payload","payload_bytes":6432,"payload_sha256":"9c61e0b8686c215f83571a360099a812160075ad5430f83ab572b18f962eb4da","source_bytes":8871,"source_role":"original-publisher-member","source_sha256":"bdf34420917ce1e42520fd819daf1cab04f1954de772bd88f483117a2995b6a0"},{"codec":"XZ6-identity","path":"data/regional_zooarch/oman_lebanon/russo2026/data_nme.xlsx","payload":"packed_sources/5562c5044aea02ff718d.payload","payload_bytes":7644,"payload_sha256":"5586bf608975b990dd5a2c0b6f024beeecba6f8e5a19262cb29e452a2463c3ab","source_bytes":10063,"source_role":"original-publisher-member","source_sha256":"eb015501e366e04804076ef252a691904565b3b420d5ebee024899ffb2188ae7"},{"codec":"XZ6-identity","path":"data/regional_zooarch/oman_lebanon/russo2026/data_rek.xlsx","payload":"packed_sources/af9a819ef64c21d25db7.payload","payload_bytes":6440,"payload_sha256":"d3ff1ce98f75fae8a4d8352c16d6f0e6a06ca3c453ce0c65b10b97fbc7e56753","source_bytes":8867,"source_role":"original-publisher-member","source_sha256":"0d1d0504464dbf48e5cf0c96608578e5239a50ab122bbd84968ce61f2456d83c"},{"codec":"XZ6-identity","path":"data/regional_zooarch/oman_lebanon/russo2026/df_s.xlsx","payload":"packed_sources/c20b63eacca89dbf4648.payload","payload_bytes":6424,"payload_sha256":"7ac01b6637f8d79cf2a88bf242d79fa1b25cd00c2c1926ef67e3822ab26a727d","source_bytes":8858,"source_role":"original-publisher-member","source_sha256":"bb9b27da49af034ab07682fa43ecd0029e1e1365c797a824e074837b186d63bd"},{"codec":"XZ6-identity","path":"data/regional_zooarch/oman_lebanon/russo2026/github_commit.json","payload":"packed_sources/9083240994e89177836f.payload","payload_bytes":1940,"payload_sha256":"e94a7108ebc00e5a36d11f0d86ac7a614abc1b8db7aa86d1d6df95c2a237aa54","source_bytes":5538,"source_role":"supporting-record","source_sha256":"a38d153b62ca79f101483a4099baace31a6d04a4077d1ea0a8758562e5c6c359"},{"codec":"XZ6-identity","path":"data/regional_zooarch/oman_lebanon/russo2026/github_data_inventory.json","payload":"packed_sources/eb1a3f253d3fa6094512.payload","payload_bytes":1540,"payload_sha256":"e2e34f1c49b417d2cf13cad4b940cf66cbcb021ac49f189cff832587fcf6327b","source_bytes":15820,"source_role":"supporting-record","source_sha256":"a0cea5deb790e672fc797f538e49b0bfdeb55102ed1b057661178a9021c46599"},{"codec":"XZ6-identity","path":"data/regional_zooarch/oman_lebanon/russo2026/leb_ag.xlsx","payload":"packed_sources/4e3124d192985b7dd702.payload","payload_bytes":6264,"payload_sha256":"568d2045171996264d561b177931e5bcc311b0bbb0843c4c40ff83324414d7e4","source_bytes":8703,"source_role":"original-publisher-member","source_sha256":"4a72fb6ebb61888664fbfa805fd4565dc9c2c74aace23e786cc62ff95fdad81f"},{"codec":"XZ6-identity","path":"data/regional_zooarch/oman_lebanon/russo2026/mesowear_species_sites.xlsx","payload":"packed_sources/c91e75fcb1cc78c30a33.payload","payload_bytes":9156,"payload_sha256":"fec64f837153e835d4e59246d60dc5e586dd357200dcda4cf5cd428f2e146d2d","source_bytes":11979,"source_role":"original-publisher-member","source_sha256":"198eeaaabfcfa5439516426cb2d33d527cd857641d0c87d28483163555326431"},{"codec":"XZ6-identity","path":"data/regional_zooarch/oman_lebanon/russo2026/mni_vs_bio.xlsx","payload":"packed_sources/03d74989f87936eee511.payload","payload_bytes":8376,"payload_sha256":"6e541f7e00afb7f514da892ed70b0fc0e72670b91236f33ec9f831eaefeb11ff","source_bytes":10802,"source_role":"original-publisher-member","source_sha256":"9a7757a4ddd6e32e1fb1d74eb6357858638365f76d3539670ea1ee33aa7e6d72"},{"codec":"XZ6-identity","path":"data/regional_zooarch/oman_lebanon/russo2026/retrieval_manifest.json","payload":"packed_sources/c9fe356c4ca2580f707b.payload","payload_bytes":1208,"payload_sha256":"3249da2a06fb7decaec218857628700558c19e14395c60eb2ed859a6b0212ac5","source_bytes":4441,"source_role":"supporting-record","source_sha256":"36a230e3d598303494d2cfbfb8a26c48c9492d6eb10b3bfeda0e08e6b2bb5a0c"},{"codec":"XZ6-identity","path":"data/regional_zooarch/oman_lebanon/russo2026/source_README.md","payload":"packed_sources/53c6bd9bc74da88d39ff.payload","payload_bytes":2800,"payload_sha256":"29fe4accb1175700d557a668c4b16e9495c6442eafae85f185825c282993e5e0","source_bytes":5985,"source_role":"supporting-record","source_sha256":"79a02728ab0b68812bbf26fdddaf82ed947515a0a10b17ca244eb4e9b3990db4"},{"codec":"XZ6-identity","path":"data/regional_zooarch/oman_lebanon/russo2026/table1_cells.csv","payload":"packed_sources/76fedc8de6aa083b64f6.payload","payload_bytes":1464,"payload_sha256":"a10e66866922c6657b1d292412bc3e1490afa37b9ad48cb320782c895708493f","source_bytes":10548,"source_role":"derived-source-cell-extract","source_sha256":"793e9b145296132dfaee0c05f115353bb417bd1e3cca2c8008d4902e402adb02"},{"codec":"XZ6-identity","path":"data/regional_zooarch/oman_lebanon/source_manifest.json","payload":"packed_sources/594794fa0d939ee8afdc.payload","payload_bytes":2844,"payload_sha256":"675856d49a76503d8bd56a78f56446eef6baa826fe488138f048bde81f73bb4a","source_bytes":10299,"source_role":"supporting-record","source_sha256":"48092abc2553560f8ccd2ad89b20cf8f82d32600b65255cb72292a24ca4cde80"},{"codec":"XZ6-identity","path":"data/regional_zooarch/release_manifest.json","payload":"packed_sources/5cdd64f011254f9122b3.payload","payload_bytes":4308,"payload_sha256":"ced240ea525228e9e1607e4ae0ad674898fb95aecd27d22fc1c7b1f2c895674c","source_bytes":12895,"source_role":"supporting-record","source_sha256":"7aca195aeeb345930ca9abbd6d0ae8315da1f71e497e89a113ad8bbca6b884bd"},{"codec":"XZ6-identity","path":"data/regional_zooarch/southwest_asia/gaastra2024_supplement.xlsx","payload":"packed_sources/52eac3e563ac6ac1a5e2.payload","payload_bytes":151116,"payload_sha256":"aa0488d73e7d137d5ed3bb0ae49ee4d4dc1287f4129215e5a906c6de27a6ac7b","source_bytes":153007,"source_role":"original-publisher-member","source_sha256":"32c1f8c46fceb7453efcc69cc4ba979c5841207739c3a8935315a017cb524a6a"},{"codec":"XZ6-identity","path":"data/replication_archaeology/README.md","payload":"packed_sources/0c9e1fb8e0c2552035aa.payload","payload_bytes":2300,"payload_sha256":"325e02e1c57d4f5ba1b70ab1f914fd784e81c0d88034bffff7a0cabdca0d4899","source_bytes":4344,"source_role":"supporting-record","source_sha256":"631602d6bf3484b2ec8ea39b4260b3d1276ea1644d622585a0de0bbb9791c6e2"},{"codec":"XZ6-identity","path":"data/replication_archaeology/americas_russia/README.md","payload":"packed_sources/ab1d97aef67f85bb1448.payload","payload_bytes":2908,"payload_sha256":"f4015a065e09cb4696b7374b1f59d9729e0555d935b11bfe46270abf7a1a23e7","source_bytes":5646,"source_role":"supporting-record","source_sha256":"84ca0b25f86e72100d0d0e0d862ae444fd9c566735da402115f013b616c9c2b7"},{"codec":"XZ6-identity","path":"data/replication_archaeology/americas_russia/acquisition_log.json","payload":"packed_sources/c0fa2c8b8fbc7e2af9e3.payload","payload_bytes":988,"payload_sha256":"fe205734cc08d7c69f03db1573e537d858463e23fb726679ef297fb615e605df","source_bytes":2946,"source_role":"supporting-record","source_sha256":"0efdd7146bc13d33f18a72844efcf9ee10d0e51c87487e03808dedb5120d172c"},{"codec":"XZ6-identity","path":"data/replication_archaeology/americas_russia/daacs/candidate_frame.json","payload":"packed_sources/95b186cb55906a10d7c9.payload","payload_bytes":1544,"payload_sha256":"043794d2d0f73bb49add83c43094be030d7744fd41f726e748f3cd7942d0aa61","source_bytes":6822,"source_role":"supporting-record","source_sha256":"8c6061d3edd302eb036715bef7a456503339f4fd5637cd4d9a99ec23b393d393"},{"codec":"XZ6-identity","path":"data/replication_archaeology/americas_russia/meshoko2016/MeshokoCaveReportJuly2016.pdf","payload":"packed_sources/73ad35661def5b6154f1.payload","payload_bytes":315416,"payload_sha256":"e9a9334d42c9445370a9e68076bba39eebd50358693663f9b03da3c06ab24ab1","source_bytes":353618,"source_role":"original-publisher-member","source_sha256":"23dfa58c24b9024101e29b9567993d16219538ac7da074a975c54e6beb87e05b"},{"codec":"XZ6-identity","path":"data/replication_archaeology/americas_russia/meshoko2016/Meshoko_cave_report_tables.xlsx","payload":"packed_sources/bd52d70ae9acf16f11fa.payload","payload_bytes":71896,"payload_sha256":"9dc892778d5ec45c7fde7cd7ff0b31195fc91f7799784154a21f2d278e53f0e2","source_bytes":88207,"source_role":"original-publisher-member","source_sha256":"0deda1f54d084a184c4f386ed010539ffe8827817760398666f432fa3ec8196e"},{"codec":"XZ6-identity","path":"data/replication_archaeology/americas_russia/rassadnikov2026/candidate_context_frame.json","payload":"packed_sources/78fe8bb958b00ea81c46.payload","payload_bytes":976,"payload_sha256":"a2e2ef521c15137d34b011aff8747c68987b037d56ee4c5c90e374d4f9ba94b0","source_bytes":7117,"source_role":"supporting-record","source_sha256":"687cfb44e0c11dba8cf2e1b4a61db6f166a4d5f604e69afdf68425aa631ffd36"},{"codec":"XZ6-identity","path":"data/replication_archaeology/americas_russia/rassadnikov2026/context_eligibility_audit.json","payload":"packed_sources/600ac2a3f56820197f28.payload","payload_bytes":5456,"payload_sha256":"1e16e698a8cde0728306fd291e99c667c2aa089f471e0defbd417ba84ec190cd","source_bytes":22007,"source_role":"supporting-record","source_sha256":"08a27d37a1df4ffc5c712cf5e257aa5e450d7433ca305e935e594ad9e2b1669d"},{"codec":"XZ6-identity","path":"data/replication_archaeology/americas_russia/rassadnikov2026/context_paper_acquisition.json","payload":"packed_sources/74509d57294d9817f9ea.payload","payload_bytes":752,"payload_sha256":"eb8c612388ff582a97c4ec93aa1bf7f44083abf739c5b5866e5b3e058a0ec6f1","source_bytes":1271,"source_role":"supporting-record","source_sha256":"98dbb90f6068cea86e77c7b1dd95dde25b31db71fa0cf5b7e2ac1307873b3154"},{"codec":"XZ6-identity","path":"data/replication_archaeology/americas_russia/rassadnikov2026/export_console.json","payload":"packed_sources/1ba3a8ff4b27c6b49d41.payload","payload_bytes":940,"payload_sha256":"d7d4f1e53bb12865a8bc360d237771c9cfda5814eab3e86918492ea2c71d8c84","source_bytes":2940,"source_role":"supporting-record","source_sha256":"f225c1d7a017bc3bec67e24a662395e671116db664fb58906cf427e643113666"},{"codec":"XZ6-identity","path":"data/replication_archaeology/americas_russia/rassadnikov2026/export_rassadnikov.py","payload":"packed_sources/35c75ac82c39ea89c841.payload","payload_bytes":3268,"payload_sha256":"6079ea34a5eafe5b2780276fe134600d691616464ad25f3ed842e3d8c441d7f6","source_bytes":9131,"source_role":"supporting-record","source_sha256":"896def9a981a6e13c03c96360a792210cbfd751db02c833d7c3c6274cb35ba7d"},{"codec":"XZ6-identity","path":"data/replication_archaeology/americas_russia/rassadnikov2026/scientific_export_audit.json","payload":"packed_sources/22e8ffe04cab8755dd2c.payload","payload_bytes":3900,"payload_sha256":"2a7884bde51fb3c87237a9d406cd8c560682ab5f59e90d3b11e389e06969e1fb","source_bytes":19136,"source_role":"supporting-record","source_sha256":"8d924b1a76cb954cddc252dd6bbb9b4763f24cc16a7f3829e064b17abc55ff66"},{"codec":"XZ6-identity","path":"data/replication_archaeology/americas_russia/rassadnikov2026/zenodo_record.json","payload":"packed_sources/e1e869815c8b20c347d2.payload","payload_bytes":2588,"payload_sha256":"55487a08f9b38fe7f3e1019c8da4dd5ab080199b08ba93e7a5cf454ea6e2105c","source_bytes":7653,"source_role":"supporting-record","source_sha256":"da8ab97ce7419492238eb8fb99e33701168579bc2273f11e645aa79eb24e9da0"},{"codec":"XZ6-identity","path":"data/replication_archaeology/americas_russia/source_manifest.json","payload":"packed_sources/6551ff41aaeb2aa58ba0.payload","payload_bytes":1516,"payload_sha256":"696913e219cdecdf592192d8cefcd63e3fe2e611c6ae1b4a1d9495bba6b73dec","source_bytes":4734,"source_role":"supporting-record","source_sha256":"bebe1ddff49ae34a45eedffc9fecfd55be005a0edd5b3c24d6a02ba934575691"},{"codec":"XZ6-identity","path":"data/replication_archaeology/candidate_frame_preoutcome.json","payload":"packed_sources/1976c36e94edfb4ffbb4.payload","payload_bytes":1256,"payload_sha256":"c4788329f7009a98bad0adbb0e2c7178b0448d8705d36a5f8d776b5da164d770","source_bytes":2533,"source_role":"supporting-record","source_sha256":"5dee34e9167596fbe6a6dc8460693c92a650f334ff13eb57786bdba0baaf39a6"},{"codec":"XZ6-identity","path":"data/replication_archaeology/chogha_15_sus_source_rows.csv","payload":"packed_sources/76243bbd927e991f06b6.payload","payload_bytes":1288,"payload_sha256":"c2fd9a9f87acd866fba5e93f4963bd3b8bd7f098e32d2ed1d225528ac6e54754","source_bytes":6122,"source_role":"derived-source-cell-extract","source_sha256":"0bc96002d5d4882fcfb48d8d05c2b7ab76106d4249fee00ef6236e9dcaec1ad5"},{"codec":"XZ6-identity","path":"data/replication_archaeology/chogha_primary_limit_evidence.json","payload":"packed_sources/6e864004980d68c66e75.payload","payload_bytes":1908,"payload_sha256":"ac2fef0b26b36fc3e8f68a16d01dbb08611c76c0a3a259ab0cc3e3a26a5d9971","source_bytes":3719,"source_role":"supporting-record","source_sha256":"c13977f1f8f590a3ae07b59eaa0aec8c736e3943f5aab7567d6059a064cf6350"},{"codec":"XZ6-identity","path":"data/replication_archaeology/forcello_first_bone.json","payload":"packed_sources/c2b18910eaf2cab61780.payload","payload_bytes":2008,"payload_sha256":"e657316c61076944d65a94db3ff204c4e833831d0e457114dc6213c230fa3b5e","source_bytes":8400,"source_role":"supporting-record","source_sha256":"582e13268b5c38fcba2706d061bbb5065d1b13853ac7b5b9f81e3263bb38d491"},{"codec":"XZ6-identity","path":"data/replication_archaeology/forcello_first_bone_query.json","payload":"packed_sources/132f535eb753a25cc5bc.payload","payload_bytes":2316,"payload_sha256":"ce861029703befecaf8739a3fd56ceab3aec850bd416d8d8a3a51b68f81c7336","source_bytes":17909,"source_role":"supporting-record","source_sha256":"64a7dcfc12e3b04ba2b9dafc699a5daf240672379d236f5e63ce4019fcf108d7"},{"codec":"XZ6-identity","path":"data/replication_archaeology/forcello_first_context.json","payload":"packed_sources/9355549d75a83cc2e1de.payload","payload_bytes":14452,"payload_sha256":"7cad3364485de304a87e9f6228b7719ccf1ea1cd6d28d6426ad8a26df74d5e67","source_bytes":166067,"source_role":"supporting-record","source_sha256":"fea8211f4e4d523da919c7ef5ed505aa5715998108c8543fd2b8416bf5ecf38e"},{"codec":"XZ6-identity","path":"data/replication_archaeology/forcello_first_subject_query.json","payload":"packed_sources/d9b377b0301539c1a6a7.payload","payload_bytes":1776,"payload_sha256":"b8d178cc8a331791f48c3786b34f1cf70254e00907292c9a9bf399e6d741988e","source_bytes":11720,"source_role":"supporting-record","source_sha256":"9e4e8ecb62e28711ad238440c28e98311d82fef6f27072d446b86f83c0d893d0"},{"codec":"XZ6-identity","path":"data/replication_archaeology/forcello_project.json","payload":"packed_sources/e286d1dd8510d862e2a7.payload","payload_bytes":5124,"payload_sha256":"a9b0e85dc2e4c7bb7a55f36219bccc593f6f4f9650d7b84698544af51907d9dd","source_bytes":13851,"source_role":"supporting-record","source_sha256":"7a5a08dbc0c48fcec86ca6663151a0eafd187780bd4bd2a27ec59335ce3a1764"},{"codec":"XZ6-identity","path":"data/replication_archaeology/forcello_screen_context.json","payload":"packed_sources/89ebab9e2e32a3307d67.payload","payload_bytes":1048,"payload_sha256":"c53b42b0c4ea58532b1403e2cf54242242c08c100e7dbdad35ad9db25b55afd1","source_bytes":9411,"source_role":"supporting-record","source_sha256":"bb91a0ccae7a24074550d940e28983b74d658035325ba9c55bb2fbbcc9367bd9"},{"codec":"XZ6-identity","path":"data/replication_archaeology/forcello_screen_floor.json","payload":"packed_sources/48b3517f93f161c09294.payload","payload_bytes":960,"payload_sha256":"abce5700483989ce4b69793756f47bf7e11af099bd60fcd8b146624d9e7c4f5a","source_bytes":7839,"source_role":"supporting-record","source_sha256":"5457b3477b0f557fa0e0c65437bc54c63014376de8b2dc4e0e0d902c42ede12f"},{"codec":"XZ6-identity","path":"data/replication_archaeology/forcello_screen_midden.json","payload":"packed_sources/8d465586baa7d44e5346.payload","payload_bytes":960,"payload_sha256":"e51724b09e2a0e54af9bb260a9db976f67ea342602e383120bbcb05f44cc1b08","source_bytes":7864,"source_role":"supporting-record","source_sha256":"fafdc974197c6d4bb142e22d57d425e606204da15cc4720ba2618bd192704b37"},{"codec":"XZ6-identity","path":"data/replication_archaeology/forcello_subject_facet.json","payload":"packed_sources/bc62dca278e1f67b6362.payload","payload_bytes":1016,"payload_sha256":"921b162ce162c9080af683fab3e074abbe1e6f8a4d3815ae93ff0c185bc3c1a0","source_bytes":7807,"source_role":"supporting-record","source_sha256":"2bb7d62bb2643860683fcae7c35dff16a1025ba7540930882bea712cac5748e9"},{"codec":"XZ6-identity","path":"data/replication_archaeology/forcello_tables_query.json","payload":"packed_sources/4717e1d502983c3e794c.payload","payload_bytes":928,"payload_sha256":"c3cfe822667dc7b54987f9c15109ed6e87b141ddcb552a62b54f0b377f8b5001","source_bytes":7260,"source_role":"supporting-record","source_sha256":"9aedbf4f58ef0bbf3a4af24107d32a4b9fe646660c3c5659cad71c98cc861301"},{"codec":"XZ6-identity","path":"data/replication_archaeology/oxstad16/OXSTAD16_animal_bone_data_publisher_checksum.csv","payload":"packed_sources/24b01fb1311dce8acdaa.payload","payload_bytes":8812,"payload_sha256":"dc90be5bfcdc5ba2496e1103df86a6e24d281d26e0f9f391cb089dda2d71bd3f","source_bytes":150707,"source_role":"original-publisher-member","source_sha256":"5d23e911ca9697f703bfd7f33db70645e6531d45fd6e7dc1471088cff159ad34"},{"codec":"XZ6-identity","path":"data/replication_archaeology/oxstad16/OXSTAD16_animal_bone_data_web_extraction.csv","payload":"packed_sources/1dc60fa30f84cfa735a2.payload","payload_bytes":8808,"payload_sha256":"1b40b9992c26a77909b8b4912c873d92afa595c5cc3911a0028ba7088a930eab","source_bytes":150102,"source_role":"derived-source-cell-extract","source_sha256":"5d478f002621b757f598c0f806af810dcd4dc61a21832a092134af3be7983032"},{"codec":"XZ6-identity","path":"data/replication_archaeology/oxstad16/OXSTAD16_animal_bone_spreadsheet_metadata_web_extraction.csv","payload":"packed_sources/caeca1c53bd0e78179ac.payload","payload_bytes":2012,"payload_sha256":"b66ac86df093f261fa632055ec9f3a344994faad72ff3745851b445a3dafddc8","source_bytes":8326,"source_role":"derived-source-cell-extract","source_sha256":"013294584f3956053e8eea1ffc74ad1f765b603032fd1a06f24ad54f4e1559f2"},{"codec":"XZ6-identity","path":"data/replication_archaeology/oxstad16/admitted_postcranial_source_rows.csv","payload":"packed_sources/00f40f13d4469b02cb77.payload","payload_bytes":1436,"payload_sha256":"d75e429f9fe3e63af6879f75ef85b90bfffe5bbd670e586c3b0675d08180e1d1","source_bytes":8888,"source_role":"derived-source-cell-extract","source_sha256":"3e1fde639b5685489f57d5d4aacd867f6f61dfdad6dd74a50740ade3d5c904ff"},{"codec":"XZ6-identity","path":"data/replication_archaeology/oxstad16/partial_transfer_policy_frozen.json","payload":"packed_sources/71e2a3db4ed4be848b4e.payload","payload_bytes":1396,"payload_sha256":"689a7f11d0f7ae787fd8e33da8e2f28f3f6edbbfca11ad89c5739d4b79a06122","source_bytes":2705,"source_role":"supporting-record","source_sha256":"9df7a77d3a0762c6cfb1114a4da22a71664a33fce40355d0e1c1ab423edd9fb4"},{"codec":"XZ6-identity","path":"data/replication_archaeology/oxstad16/partial_transfer_results.json","payload":"packed_sources/1d5710adfb3370e2fa3e.payload","payload_bytes":1368,"payload_sha256":"2afead0d673320fa0b618d4164dfeacee02ddf441c043979bc44656ef35daa1e","source_bytes":4853,"source_role":"supporting-record","source_sha256":"76d9310afb4e92c75453aec662add27726c70c41b24e13e842290874845e80a7"},{"codec":"XZ6-identity","path":"data/replication_archaeology/oxstad16/publisher_and_context_evidence.json","payload":"packed_sources/f6c90829a975b9b32030.payload","payload_bytes":1152,"payload_sha256":"0e5f8bdf61afdbcd8e36eb056aee53b7c9ff18ef0b2c61f0a43880afc5676a92","source_bytes":2284,"source_role":"supporting-record","source_sha256":"b36c4aefef277b8a6e8eda3e66659fec6f31b5c6458e62fb3d3dc9c64033e83d"},{"codec":"XZ6-identity","path":"data/replication_archaeology/oxstad16/web_extraction_receipts.json","payload":"packed_sources/bd39ea92b386263ef1c4.payload","payload_bytes":1540,"payload_sha256":"b0531c935a2fd44a43a8f710d6ea3553358c7fb89616b18148cff19f9b97f15a","source_bytes":15767,"source_role":"supporting-record","source_sha256":"b8798d91ce41d0965dc29e4c08b6a7a14f2e4d94200d3bdb128484990192021c"},{"codec":"XZ6-identity","path":"data/replication_archaeology/postcranial_prespecification.json","payload":"packed_sources/5ddc4c8f356564c04d84.payload","payload_bytes":1108,"payload_sha256":"d0f1679194178317908e75316f7310ae564fd6c60b3c2adab1f7e41031edf7c8","source_bytes":1866,"source_role":"supporting-record","source_sha256":"de1010e6644c82f8f4e38bc20f2184ee8e68bf120949827828bb23592323c17d"},{"codec":"XZ6-identity","path":"data/replication_archaeology/read_only_publication_reference_receipts.json","payload":"packed_sources/a3a4634e0a6e0f4816dd.payload","payload_bytes":952,"payload_sha256":"cc0c3a32e178efffcb621a60f54ce0dd3ddac2786d7e8c7c3755a15cb40d4eb0","source_bytes":1595,"source_role":"supporting-record","source_sha256":"7e4b662be6358ca65c9fa5918275ef7a1d5004be1d8beee22540bc06518f2c44"},{"codec":"XZ6-identity","path":"data/replication_archaeology/replication_analysis.py","payload":"packed_sources/5859ada377dedf009fdf.payload","payload_bytes":2936,"payload_sha256":"e276493cc51877e68452a628d90715554beaa9a96869b53caab7f253db8c9c4a","source_bytes":8563,"source_role":"supporting-record","source_sha256":"412c03f8608b44c6914d173f038322d83e15a7b6e1944cd8c8554ef6ffcd0f7c"},{"codec":"XZ6-identity","path":"data/replication_archaeology/source_manifest.json","payload":"packed_sources/be3fc656621934c92a3a.payload","payload_bytes":3748,"payload_sha256":"ca6f2b3404c3a33fea11c592f2ab071cdfcae18a65f6a27eb07a0b83943ebc44","source_bytes":14156,"source_role":"supporting-record","source_sha256":"3d9eebfb2a29811e3385b07f4d2ffaefe796f841e7404afd518495d3d9619f9b"},{"codec":"XZ6-identity","path":"data/replication_archaeology/test_replication_analysis.py","payload":"packed_sources/d6f0090b309a7c0a4fde.payload","payload_bytes":1884,"payload_sha256":"d15ad1bd7bccc945e96dd1e57e32224e5e627395f48756572e61a4e19866b5bb","source_bytes":5474,"source_role":"supporting-record","source_sha256":"96107bc2174252719378efb73b117e91dba1ec2944c4170eed93df8c09eb7577"},{"codec":"XZ6-identity","path":"data/replication_archaeology/zenodo_forcello_search.json","payload":"packed_sources/db3889c0ca209bef8d95.payload","payload_bytes":18212,"payload_sha256":"9da2c9f6f934127fce82975de36aedf82c8ce19281f62d6c23ecbd74bc0cac9f","source_bytes":90069,"source_role":"supporting-record","source_sha256":"c7ad331c2555fae05a14e7e8813a8816cff7219494793f06b63e06ec2f2aba47"},{"codec":"XZ6-identity","path":"data/source_metadata.json","payload":"packed_sources/f764529ddc22319772d2.payload","payload_bytes":1340,"payload_sha256":"48cbd5c5e8680b342e8584f33853f9d4a76d55bdcd7cfdcc22e33a9fa69d5a07","source_bytes":2435,"source_role":"supporting-record","source_sha256":"c82a14a107c15137762201e0093f1e4ced18a7b01cc31b0a48047876e7aa92d2"},{"codec":"XZ6-identity","path":"data/visual/LICENSES.md","payload":"packed_sources/ebb881076e4b0238c77a.payload","payload_bytes":1332,"payload_sha256":"a8142f5e5c51b6b89f813f6daeb2f5a089f90b9ac6a1b57999697242dfe4a03f","source_bytes":2559,"source_role":"supporting-record","source_sha256":"7ecd600944c47a2c5bed49607ad3347eedb89d767c13d518a64a31462142af26"},{"codec":"XZ6-identity","path":"data/visual/README.md","payload":"packed_sources/48d02378c9b00a2fdf22.payload","payload_bytes":2812,"payload_sha256":"033e8c139277924d1ecc68103ec6b68d6acf677d85e2c7fcf89c4d94a1519ce0","source_bytes":5608,"source_role":"supporting-record","source_sha256":"47017092c78aee0c5deceed9f69b0cfc703980ab0a5fe35c676b639836a338d0"},{"codec":"JPEGXL-JPEG-v0.11.2","path":"data/visual/images/cma_101378.jpg","payload":"packed_sources/0b739e2e5a011beac7d0.payload","payload_bytes":53162,"payload_sha256":"1779f03f6cfc4ff06bbe681338db5f8f7c8c43aac6ba6924cc120a8e72b5a6c0","source_bytes":69088,"source_role":"original-publisher-member","source_sha256":"6ea507110e040f7926c2e7207632fb8bac0d5d47f9790ffc6894ed7965bbbd83"},{"codec":"JPEGXL-JPEG-v0.11.2","path":"data/visual/images/cma_101396.jpg","payload":"packed_sources/901aabb14069c3a50b00.payload","payload_bytes":79818,"payload_sha256":"4015a3859c99a4aa0345f77cc31b72548433fa01379a88308743054988348375","source_bytes":117695,"source_role":"original-publisher-member","source_sha256":"669448e0fde8696866be13247651cb30e044ab2c02aff7edb03f88f7e53fd9ed"},{"codec":"JPEGXL-JPEG-v0.11.2","path":"data/visual/images/cma_130133.jpg","payload":"packed_sources/b1c21d56ecd1943730bd.payload","payload_bytes":324393,"payload_sha256":"28480a9650737b8b85cf7a6bfb7a0f84c6a11ac1bcff5445ba8ffc8a8f7db15e","source_bytes":380810,"source_role":"original-publisher-member","source_sha256":"2a9a8d3f761cae2216160a1b6b22038ce0598dbcb01f673f80a3db92650f08ab"},{"codec":"JPEGXL-JPEG-v0.11.2","path":"data/visual/images/cma_135656.jpg","payload":"packed_sources/d27d9997313e5aaaab3c.payload","payload_bytes":672882,"payload_sha256":"bd0624b08370975d000e56cb050696b7dcefc2c57f2039e30b97bc9b460a6a31","source_bytes":730715,"source_role":"original-publisher-member","source_sha256":"882e32bd3b07556a0fb5dca2c8914e9159e523229b341f6847231c19882f54fa"},{"codec":"JPEGXL-JPEG-v0.11.2","path":"data/visual/images/cma_136667.jpg","payload":"packed_sources/fecbc91e45967ceabdc1.payload","payload_bytes":809587,"payload_sha256":"8e612f8515bd42d4995f42831effed99181acec46cd4d400c62f710803e42fad","source_bytes":865702,"source_role":"original-publisher-member","source_sha256":"f6d2c96d43ef6c9c18074e0835e6e7c33dd5c5bc2a7da421a97010e6cf1d5fa6"},{"codec":"JPEGXL-JPEG-v0.11.2","path":"data/visual/images/cma_141478.jpg","payload":"packed_sources/4326ecda61057639f414.payload","payload_bytes":210870,"payload_sha256":"c99cab49826bf8570f0b70e9e6b7e51727d4b41c31e93882b3b5b018040b8ae1","source_bytes":247821,"source_role":"original-publisher-member","source_sha256":"953f2db16c966eacac987dbd0b7d662edfef022a65f673e01575afb7cb510aee"},{"codec":"JPEGXL-JPEG-v0.11.2","path":"data/visual/images/cma_144280.jpg","payload":"packed_sources/99eeff9f97af6e425fed.payload","payload_bytes":91797,"payload_sha256":"2f470f916c4b414d11075f74fdae75c61590d72ec3f532e79c541d3a89252fec","source_bytes":129881,"source_role":"original-publisher-member","source_sha256":"71d37c7560e08cba1e16e0a3e227362b0904e3d120cb501c4898d478aef53a65"},{"codec":"JPEGXL-JPEG-v0.11.2","path":"data/visual/images/cma_145925.jpg","payload":"packed_sources/27e4fdca50c2d81e95c6.payload","payload_bytes":199187,"payload_sha256":"744c7b56ed7a6719ea98cc67f9f6d0db459017933228a0202020cded9fc6d4d3","source_bytes":245597,"source_role":"original-publisher-member","source_sha256":"b9b23f8cbc1703a2552f2b3b2e1163d1fa45537af9000fd5b313e5b98c6d7898"},{"codec":"JPEGXL-JPEG-v0.11.2","path":"data/visual/images/cma_148794.jpg","payload":"packed_sources/877b2f71648512e1da0d.payload","payload_bytes":59867,"payload_sha256":"dcac0d956b3becf09b5327d921bce1ec2afc369de93fe3b156b8527e09e074d3","source_bytes":75579,"source_role":"original-publisher-member","source_sha256":"26691ab6d2ccb2dd1e7ad0ac20b6d0c2e440be969375fd53e4fb4622fcd9b716"},{"codec":"JPEGXL-JPEG-v0.11.2","path":"data/visual/images/cma_148796.jpg","payload":"packed_sources/bcd493cd750992092920.payload","payload_bytes":23838,"payload_sha256":"b97e9f2e1ffb446ed2ff5b07a635b52bbbc1f63ae3f249ef0f7f7cae972fa019","source_bytes":33122,"source_role":"original-publisher-member","source_sha256":"817f2f1f5c9ff28ac9fe9583d19ef1cb133c1ff1b3131d63c8eb660b8c5caba8"},{"codec":"JPEGXL-JPEG-v0.11.2","path":"data/visual/images/cma_149594.jpg","payload":"packed_sources/a66f6e164d21d2fcc63d.payload","payload_bytes":234253,"payload_sha256":"9b95b40b5a54abd6f81acf33c579da0399ee668bbc26b6c0935ad520938b18d4","source_bytes":278586,"source_role":"original-publisher-member","source_sha256":"4f1e5ec30dfb06321b5408a6ff919ed0f846e45182f0f2cce9b8d60d80963df7"},{"codec":"JPEGXL-JPEG-v0.11.2","path":"data/visual/images/cma_151352.jpg","payload":"packed_sources/acb871b7eb6f3c2b96a8.payload","payload_bytes":232832,"payload_sha256":"c586b04dcd73a34d251932ad1ed48b7e02b83c38c214c8fbf1796cdebd558223","source_bytes":268447,"source_role":"original-publisher-member","source_sha256":"f514c9841d1258d4cb6cb993c938ad722eb0d27ecc88afdc552cf518bb6dea41"},{"codec":"JPEGXL-JPEG-v0.11.2","path":"data/visual/images/cma_151556.jpg","payload":"packed_sources/387fd37fa8ff552fdc3f.payload","payload_bytes":201646,"payload_sha256":"2f0b9808103597c31d06c917fd859fb9c64b3ff8902ea7b5a5713609ecc85175","source_bytes":235039,"source_role":"original-publisher-member","source_sha256":"a6ad0dff47130fec577a871b45d9ac9b3a408c2a26e5d91c31ccd027544c6c9b"},{"codec":"JPEGXL-JPEG-v0.11.2","path":"data/visual/images/cma_151963.jpg","payload":"packed_sources/9ff6c8623fca1768e41f.payload","payload_bytes":401847,"payload_sha256":"9b3b00af66035b1cbffc5a41b03db7533d73f29a9276f9be77c747efd973142c","source_bytes":466975,"source_role":"original-publisher-member","source_sha256":"ada853772ffdd11e0480400676be0ed2f6c5992a14616aaaa67dde6cd365f971"},{"codec":"JPEGXL-JPEG-v0.11.2","path":"data/visual/images/cma_153417.jpg","payload":"packed_sources/57644c9b28211a8ece86.payload","payload_bytes":352171,"payload_sha256":"3da3babbee1b1fd7386711aefd5dde22b653bf3e40d9e0f17939684da41786eb","source_bytes":410472,"source_role":"original-publisher-member","source_sha256":"b721b00c0d66f3f6b8ea6572cd8279f221a27349081f5f16ba227364ddf90767"},{"codec":"JPEGXL-JPEG-v0.11.2","path":"data/visual/images/cma_153630.jpg","payload":"packed_sources/66660e0c2117ec947ed5.payload","payload_bytes":389491,"payload_sha256":"56684972577c2b193062be879165d3d39b276101b8c102cb86ab5bffae502d2c","source_bytes":415623,"source_role":"original-publisher-member","source_sha256":"02253f1ee7d80a048bf2bf18dc1643915bae6e94134fa35f4b7efcb3329bd5f2"},{"codec":"JPEGXL-JPEG-v0.11.2","path":"data/visual/images/cma_154738.jpg","payload":"packed_sources/3cffd7630a20dd46329f.payload","payload_bytes":509740,"payload_sha256":"d60137f231c150e90b6c584b282025b51caf36eb2bed4c6cc2b34d00867b7f93","source_bytes":545109,"source_role":"original-publisher-member","source_sha256":"ff9f08c79d01f0000da9b8c2caf493cf97d9feab85bbe5e99e719ab0225f9bf4"},{"codec":"JPEGXL-JPEG-v0.11.2","path":"data/visual/images/cma_154807.jpg","payload":"packed_sources/f125151fec9e676c6e35.payload","payload_bytes":511328,"payload_sha256":"df7ee9e0472fe700489c4a3d31c457a9029d811b5820bd65ba01f85e070172f5","source_bytes":542665,"source_role":"original-publisher-member","source_sha256":"e64ce1669aa402aa7213b2841499f0c1e9b5cd9c7358ea05ccd0514e5f208203"},{"codec":"JPEGXL-JPEG-v0.11.2","path":"data/visual/images/cma_154904.jpg","payload":"packed_sources/b3b885bba89f6e77ba3a.payload","payload_bytes":33440,"payload_sha256":"763b4dec47b452087428251abb867e1d4afa93bc5cfadd56c48782669b727d57","source_bytes":47228,"source_role":"original-publisher-member","source_sha256":"6ff5913d1c437a17dd7425c63efefff4e01825c08bb44b430008cc5f5a1d1b39"},{"codec":"JPEGXL-JPEG-v0.11.2","path":"data/visual/images/cma_156951.jpg","payload":"packed_sources/d8df7f1afd160098f9fe.payload","payload_bytes":201142,"payload_sha256":"4989f64fb543d93d1c4d3f075476d22c2ac1ddcfa0ee2f78a0aae2a7b0298d4b","source_bytes":238424,"source_role":"original-publisher-member","source_sha256":"78ae2bdc293307b28d56d6d579c77f9239a6218324985007f37d6a5bb3053b65"},{"codec":"JPEGXL-JPEG-v0.11.2","path":"data/visual/images/cma_159217.jpg","payload":"packed_sources/71f96d743109fd8bbdd5.payload","payload_bytes":28532,"payload_sha256":"7a92d784096f0f06b71638f48fb32fa4c68ae9d5c9fdeb7853b71def04156aae","source_bytes":41307,"source_role":"original-publisher-member","source_sha256":"94209dd354cf56a2275c349328af430e9ae760afbe37172da8c763b5ec621376"},{"codec":"JPEGXL-JPEG-v0.11.2","path":"data/visual/images/cma_160425.jpg","payload":"packed_sources/7a6c9eca907991aa51e2.payload","payload_bytes":71172,"payload_sha256":"6ffd5a82a8b28c42e9ee971e31c5c4b80ea1431ff28550e82e335a092fea2aed","source_bytes":105779,"source_role":"original-publisher-member","source_sha256":"1a5bd49040cb960357de07df32d3827dcf0fc69e7c190243ef9e6231fea74e1d"},{"codec":"JPEGXL-JPEG-v0.11.2","path":"data/visual/images/cma_160974.jpg","payload":"packed_sources/773ecfb07f7771221544.payload","payload_bytes":135484,"payload_sha256":"0735cd7b39ef4f61c64900ddea6e8b40828f94163b6b45128d8cd4ebdd2a1a5f","source_bytes":181837,"source_role":"original-publisher-member","source_sha256":"b0622ef094a3d59a2b41429f0302af0bd859ec4fa9083231f7b7d712967f4398"},{"codec":"JPEGXL-JPEG-v0.11.2","path":"data/visual/images/cma_161684.jpg","payload":"packed_sources/099fe97b3eff90c56db6.payload","payload_bytes":260279,"payload_sha256":"29ffe6fde25f7d36fd36e5977cba21615382b943bca3ed0537a353e7a8fe200f","source_bytes":290806,"source_role":"original-publisher-member","source_sha256":"3fb31fef97c695f300d586326da8bf1239fd1d5ca91c50f673b11a2be528c923"},{"codec":"JPEGXL-JPEG-v0.11.2","path":"data/visual/images/cma_540823.jpg","payload":"packed_sources/0e8425b6c8d15eb1e70e.payload","payload_bytes":93266,"payload_sha256":"bba0cf07ee99e4d3d3163cd682024313d8b93ab969891c12714c6d49d520e4a6","source_bytes":127995,"source_role":"original-publisher-member","source_sha256":"3e1f2d17a7b44a384fef5be125c5ad2f62511b41857e80589a565653a6dae320"},{"codec":"JPEGXL-JPEG-v0.11.2","path":"data/visual/images/cma_93957.jpg","payload":"packed_sources/6ef8a68e1203a69864ec.payload","payload_bytes":638609,"payload_sha256":"be1e3cd25cea20f78e4da65ab48a4900182a31c73e76987f09b8d14448949628","source_bytes":698420,"source_role":"original-publisher-member","source_sha256":"370351858c252742327ac5f69348234f94c5ff7a7e428e8f6fb99dbfcd885370"},{"codec":"JPEGXL-JPEG-v0.11.2","path":"data/visual/images/cma_93984.jpg","payload":"packed_sources/8162791a75bc89a6cba2.payload","payload_bytes":303192,"payload_sha256":"9566c6fd1943e3da7eaa5a1a35892f98258442efef70e67b356d07f7cec8cd9f","source_bytes":334252,"source_role":"original-publisher-member","source_sha256":"64440253d354a77d2f9ec14a1ec4259aee5089307c26076b92d1a23f6c6cf354"},{"codec":"JPEGXL-JPEG-v0.11.2","path":"data/visual/images/cma_94055.jpg","payload":"packed_sources/95bd6a7d1b0988673afc.payload","payload_bytes":148419,"payload_sha256":"accca0620679147b108f568e2497880da9bc15051279399cc6ec2ec5b403ff75","source_bytes":190220,"source_role":"original-publisher-member","source_sha256":"010bb36e9da125ef6783b84190b5245a0a3e3bdf75d3cdbfa2177f4b31865e6f"},{"codec":"JPEGXL-JPEG-v0.11.2","path":"data/visual/images/cma_94076.jpg","payload":"packed_sources/bded47f1a18ab06ff839.payload","payload_bytes":109247,"payload_sha256":"9fdc78fbb65c291db87c43b058aefbbed1fde1a0915b076decde41aa5daa3060","source_bytes":144374,"source_role":"original-publisher-member","source_sha256":"0983a5e7f8b36d662f4a3989b9e32cf7cfa4320a51dfb52aa2b360d72bffc219"},{"codec":"JPEGXL-JPEG-v0.11.2","path":"data/visual/images/cma_94084.jpg","payload":"packed_sources/d25d97af823e1544f7be.payload","payload_bytes":388271,"payload_sha256":"0919a90e5216167c2269ba7e287256fb4d904117951f9cae67ce33db8750a534","source_bytes":444392,"source_role":"original-publisher-member","source_sha256":"ec3b7a33b98daa9d02456c0d98dfdbba7afc4fb86adad907d2bb5c3ad7be98ba"},{"codec":"JPEGXL-JPEG-v0.11.2","path":"data/visual/images/cma_94122.jpg","payload":"packed_sources/c43f108d26e2d14d2795.payload","payload_bytes":577918,"payload_sha256":"60e61093f38b27f82450613b573f7682d3c852f9272e1c698555ce2106d13020","source_bytes":618848,"source_role":"original-publisher-member","source_sha256":"f81339bbb5bb753e0487f8632d9a5616a34e91db32883278e435d28b1f1f107c"},{"codec":"JPEGXL-JPEG-v0.11.2","path":"data/visual/images/cma_94136.jpg","payload":"packed_sources/326534488677f67313b6.payload","payload_bytes":43147,"payload_sha256":"e5ed5c5e9c43f5b555699006d9e12ec18a234ad32830e8b08470516e237ae8c7","source_bytes":70920,"source_role":"original-publisher-member","source_sha256":"ae1039d101c105806bf728e125901f9aa75d32a4676d5f577d13b9305861e251"},{"codec":"JPEGXL-JPEG-v0.11.2","path":"data/visual/images/cma_97012.jpg","payload":"packed_sources/1720bcabcad8539b6460.payload","payload_bytes":490874,"payload_sha256":"a1e76ac4ba2e35f85f1401737ea987064552f54e6ad0b31663422a83d88006eb","source_bytes":544626,"source_role":"original-publisher-member","source_sha256":"15a984313436681f8dbccbf82849dff96ed8f7b4a1621d64bcb66ad8b283ad98"},{"codec":"JPEGXL-JPEG-v0.11.2","path":"data/visual/images/met_544883.jpg","payload":"packed_sources/bab1187f8b7c45daf67d.payload","payload_bytes":33594,"payload_sha256":"846027a9ffb43b7b45043c9d492898d17615115357222ece40a32ff334c4731b","source_bytes":40623,"source_role":"original-publisher-member","source_sha256":"aed76b93171d3595a6fa15759222df12a66608b601bb8a15c58170271038b2a4"},{"codec":"JPEGXL-JPEG-v0.11.2","path":"data/visual/images/met_545027.jpg","payload":"packed_sources/2cdc4e42b21271977683.payload","payload_bytes":29418,"payload_sha256":"9bf38a1c029898dbd4e3d5b380dbf26e5a1ed32d29e03850e4d5cb7ca3ad60c3","source_bytes":38190,"source_role":"original-publisher-member","source_sha256":"4991541c4b7f63338c4b47bcb5198ae77044e91030678552b2caf8496de7b5c9"},{"codec":"JPEGXL-JPEG-v0.11.2","path":"data/visual/images/met_547771.jpg","payload":"packed_sources/12f04506f8d7e31f8176.payload","payload_bytes":29235,"payload_sha256":"1e067a65feef17996f7e8788cca3cdaba0533ed22545e254d92205ca29078c0d","source_bytes":37233,"source_role":"original-publisher-member","source_sha256":"2609cd36a0f07195bea217c59e1ae063bef2931c721263935ee3ab23aa9d9466"},{"codec":"JPEGXL-JPEG-v0.11.2","path":"data/visual/images/met_548347.jpg","payload":"packed_sources/24489c5513f24d62dfe0.payload","payload_bytes":55768,"payload_sha256":"9052d8825ed81e3eaebb9a6b7e1b39e79446e536091c18e263ffcdc4a3bb75af","source_bytes":66331,"source_role":"original-publisher-member","source_sha256":"03afa0561b0a5782b6ad4ae1cc70654dd467f8f90bbf5e52168600b84ff9f373"},{"codec":"JPEGXL-JPEG-v0.11.2","path":"data/visual/images/met_552295.jpg","payload":"packed_sources/9e90c1d58785241725b3.payload","payload_bytes":62884,"payload_sha256":"c1e6cc30d30d516edc59bdfba0c90cc9e28c1b5675edf20631e7da4556b647a9","source_bytes":75181,"source_role":"original-publisher-member","source_sha256":"52f746a2e95f8c8acc3bca79147507eb6f547215f5cfe8ce210aacfa70b36e9d"},{"codec":"JPEGXL-JPEG-v0.11.2","path":"data/visual/images/met_552296.jpg","payload":"packed_sources/959047703f1d159034c0.payload","payload_bytes":48571,"payload_sha256":"fd7f1155e46e2da5e27bbf5db0939bb5764ad82750e6eeed9faa4173a80d0a19","source_bytes":59588,"source_role":"original-publisher-member","source_sha256":"8fa022db7473929939f8eb08f60dec06a20836bf2e25282999dd36c9354e6d3f"},{"codec":"JPEGXL-JPEG-v0.11.2","path":"data/visual/images/met_552298.jpg","payload":"packed_sources/40f5a0b480d07bfed2ea.payload","payload_bytes":57431,"payload_sha256":"a5b6053b06ac7d47d4f3053ccbc7e296b3d668f6671d83b47708943d5201c6d7","source_bytes":70130,"source_role":"original-publisher-member","source_sha256":"a04a59d47313b3f3ff520fc072ddd4fd5d0fa017b018e87ce8aa97d163f03268"},{"codec":"JPEGXL-JPEG-v0.11.2","path":"data/visual/images/met_552299.jpg","payload":"packed_sources/1184efb0fe00982c7157.payload","payload_bytes":71665,"payload_sha256":"2e821e6adf9be8998ccaf974bd466dd231db2c749cd5688efdae2aa163ab4e42","source_bytes":100348,"source_role":"original-publisher-member","source_sha256":"97b3be9ce6d5d351030de4aece886e226d00944b3d1c5238ec475a249bcb3822"},{"codec":"JPEGXL-JPEG-v0.11.2","path":"data/visual/images/met_552301.jpg","payload":"packed_sources/88ef0be05a79b347201a.payload","payload_bytes":84464,"payload_sha256":"558bd0c92a6e4235dea7de6c4eb6981074e39ce27b36087f2463a64b726713c9","source_bytes":111320,"source_role":"original-publisher-member","source_sha256":"9c50a14740c8c2a58c590aedd9757c809aec78922a5f72e9fb950855734d181a"},{"codec":"JPEGXL-JPEG-v0.11.2","path":"data/visual/images/met_552302.jpg","payload":"packed_sources/e8a3f4ef5e4168f6e394.payload","payload_bytes":70349,"payload_sha256":"0f10d899e24e3204c733f264491c9e03fb44adb3b3aed6bd38ffa7eb4c58e9a3","source_bytes":94781,"source_role":"original-publisher-member","source_sha256":"9ac4b0226b2a60c0ab3471977817ae3d354cf7482375ccda8b3eab6bd3805bdd"},{"codec":"JPEGXL-JPEG-v0.11.2","path":"data/visual/images/met_555871.jpg","payload":"packed_sources/4aff0b8ba260e6121353.payload","payload_bytes":53801,"payload_sha256":"818f30001bec6fa5309447acb171da184100f333697b987d8d14c6510fb05e54","source_bytes":65142,"source_role":"original-publisher-member","source_sha256":"8b2e885d18143b3f3019afe33b3ea12efd77d7575e8e014f104f395d98151f4b"},{"codec":"JPEGXL-JPEG-v0.11.2","path":"data/visual/images/met_560861.jpg","payload":"packed_sources/4799e50b9253a054ae37.payload","payload_bytes":65799,"payload_sha256":"a7f1ad50e4ab98e6c4c504665520ba68466b474ae5069762e08374c60ab771e5","source_bytes":80685,"source_role":"original-publisher-member","source_sha256":"4395e49238115c23ef85a1b1768335e895e63f7a98a54f76287f2e8cb8517a9d"},{"codec":"JPEGXL-JPEG-v0.11.2","path":"data/visual/images/met_561732.jpg","payload":"packed_sources/855e6ecefca85314c5e8.payload","payload_bytes":34776,"payload_sha256":"2e8fc1ecd5c3d17eff8824d1d132681d471fa72ec02e1bb4a3ded875d9862a82","source_bytes":76350,"source_role":"original-publisher-member","source_sha256":"75d952848aaaef7c329d41b401e44c6f19d4b9cdb3e22041b90c8118a82b5876"},{"codec":"JPEGXL-JPEG-v0.11.2","path":"data/visual/images/met_573600.jpg","payload":"packed_sources/c210a92799383c459e9e.payload","payload_bytes":26366,"payload_sha256":"a672e604f14764d6008825002831842ea9e85ccbe3f527119366d45733edb7ea","source_bytes":61935,"source_role":"original-publisher-member","source_sha256":"0db4e4268291aa23ab7b27077bbf95ac28a2a27b91baa7505df849bea76a662f"},{"codec":"JPEGXL-JPEG-v0.11.2","path":"data/visual/images/met_576327.jpg","payload":"packed_sources/aeb26792623614f09e9b.payload","payload_bytes":26941,"payload_sha256":"0ca22306d7cf37de649b97be36ff7e8a699cd6956cb3de638cf235613c3ac4c2","source_bytes":35425,"source_role":"original-publisher-member","source_sha256":"4c147ac4f3fa9196bebf1bb0e81dd9a5559b4c34ab7322d00734baf0eb44e591"},{"codec":"XZ6-identity","path":"data/visual/manifest.json","payload":"packed_sources/d59b057239887f21aa5f.payload","payload_bytes":9764,"payload_sha256":"57e1e7f160f7f471137f574e9bd3e2a547b7cad48eda70c4ac6461add9448192","source_bytes":80808,"source_role":"supporting-record","source_sha256":"074e96f001ed2a73d930fde9024e5436b7737a3aa634fa219edba067f47a1bd7"},{"codec":"XZ6-identity","path":"data/visual/metadata/cma_101378.json","payload":"packed_sources/2bb54444a066f40c9381.payload","payload_bytes":2836,"payload_sha256":"2aeaeacd81a9fa0ff1897f97c373242110f55ac1d9fcfc5f34ca930acfaa1330","source_bytes":8238,"source_role":"supporting-record","source_sha256":"a2b7b3282c6aea396b1d7ef83b8987032a70d5005ff11f1159ac0e967961a7dc"},{"codec":"XZ6-identity","path":"data/visual/metadata/cma_101396.json","payload":"packed_sources/d3873962df3bf7fd5851.payload","payload_bytes":2360,"payload_sha256":"9cfeb80da5da815273521143a50bc460b3d11ba41a5832652897ba4ea156cfe8","source_bytes":10016,"source_role":"supporting-record","source_sha256":"5bc9f628ad2bf975f3c2edcf4d3d34eea5ada53c98a7b1dabe6e845fb22344db"},{"codec":"XZ6-identity","path":"data/visual/metadata/cma_130133.json","payload":"packed_sources/32a00db7b1a777462a65.payload","payload_bytes":4724,"payload_sha256":"c10eda16cba7bd53d58cc7e291e3f18b090fe0c85111ce3862b1859ddfc17014","source_bytes":18130,"source_role":"supporting-record","source_sha256":"fc65ad742446cd3dbb52b507a4c5a5751534bfc9f4d75e66a4f36c61307236db"},{"codec":"XZ6-identity","path":"data/visual/metadata/cma_135656.json","payload":"packed_sources/e4737d6dcc86d4e3d3fe.payload","payload_bytes":2760,"payload_sha256":"ed921591e2800dbd07c44ef2b85f7e361a1339e318ca2de8ffebe36c9a261181","source_bytes":8506,"source_role":"supporting-record","source_sha256":"f719f72660d2b19d975223824af3ca112b29175b1c06b7dc7ab5db43eb1c4f1f"},{"codec":"XZ6-identity","path":"data/visual/metadata/cma_136667.json","payload":"packed_sources/2dc62ae3133474f49177.payload","payload_bytes":4136,"payload_sha256":"13fc7e71dcd6e8a30790befb45b9943cd109a401bf01ddd820e57cdc859c898e","source_bytes":15711,"source_role":"supporting-record","source_sha256":"86ad9936b376e774c52efc263bc1ad122a120e5b27b0484f949cb432ccf9b317"},{"codec":"XZ6-identity","path":"data/visual/metadata/cma_141478.json","payload":"packed_sources/adfa7103b2fb27e4ef2c.payload","payload_bytes":2620,"payload_sha256":"d6a88e94d4ad7e83f9db437e0c1e6091d36900a6c15c491c4f532641cc051b42","source_bytes":9625,"source_role":"supporting-record","source_sha256":"cbde90abdcb899b0f80fe1feb9ba32da9ae2b7d06bc13a96f63699158319b78a"},{"codec":"XZ6-identity","path":"data/visual/metadata/cma_144280.json","payload":"packed_sources/83c9ce33498dfb3c07e5.payload","payload_bytes":3540,"payload_sha256":"02950e693689762fef024c9fc81000960f68e7f02cf6cbdefb384547a56f8121","source_bytes":15721,"source_role":"supporting-record","source_sha256":"4b6bc86523fea02d06e5aa6475c886b044a0f898717778eb695c63fff31bd7e2"},{"codec":"XZ6-identity","path":"data/visual/metadata/cma_145925.json","payload":"packed_sources/95b9d731b0e7d74a11ec.payload","payload_bytes":3372,"payload_sha256":"91bdcbf64f6ef04485d941ca30fd2db463065c6ae2c9a477a1109e7add5149b6","source_bytes":12063,"source_role":"supporting-record","source_sha256":"86e60aaa9caf86fe40a4a87ccec05038492b9a0ca6fc909801c93f2977a99061"},{"codec":"XZ6-identity","path":"data/visual/metadata/cma_148794.json","payload":"packed_sources/87ee9543344023e523b9.payload","payload_bytes":2860,"payload_sha256":"9189fb913f6654fc1a1932e9087a534f08d19aaaa903e73a38a85c46e16bb240","source_bytes":8397,"source_role":"supporting-record","source_sha256":"0add44d5ef84e9a3f3bc6fdd27c951d18cca2ffd00632f10eeb40b7dc01df3cf"},{"codec":"XZ6-identity","path":"data/visual/metadata/cma_148796.json","payload":"packed_sources/2e8835f5fa2e19c63580.payload","payload_bytes":3024,"payload_sha256":"3a2c00443d63af75715cd3d3a7efbe01c5afcf9cb4f10f913cf37ca2bbd8ca4b","source_bytes":11243,"source_role":"supporting-record","source_sha256":"56d4ea47f16fc9fc9f007b21a5d88ec212380ad5afa1a8f5ca23bf92d6b46aa7"},{"codec":"XZ6-identity","path":"data/visual/metadata/cma_149594.json","payload":"packed_sources/405d061d7e4ec6c984aa.payload","payload_bytes":3208,"payload_sha256":"71671bec6b84b1e7fc5b8108b7ebb4b546f7d1cafe7eaee298a3615d7b2eecf0","source_bytes":11437,"source_role":"supporting-record","source_sha256":"190cae57841fe616d1348cdf2d3ad92a188d09a8a4d9dfa97415aeec00230a9e"},{"codec":"XZ6-identity","path":"data/visual/metadata/cma_151352.json","payload":"packed_sources/1912abebe78ccc8dbc74.payload","payload_bytes":3184,"payload_sha256":"f75b8bc54fac8d4e68f39aa68336a0f71e77e3e0ac240b0869b78f0885295c17","source_bytes":12376,"source_role":"supporting-record","source_sha256":"c171e64dd42a54dee3d43334ea60f0159a24679352a679920d0e73c7a32e5e5b"},{"codec":"XZ6-identity","path":"data/visual/metadata/cma_151556.json","payload":"packed_sources/dfaf0c41f5827426f6ae.payload","payload_bytes":2340,"payload_sha256":"367f62f162b8c53f106506ef1cd0c0dcbed9a5b6afced52619a5b4be03f3ff71","source_bytes":6499,"source_role":"supporting-record","source_sha256":"fc1cf7419a07831f53b60c93e470ad28cde02b0d924b698514c52f179b7f5412"},{"codec":"XZ6-identity","path":"data/visual/metadata/cma_151963.json","payload":"packed_sources/bca4d73e1489b668f9c9.payload","payload_bytes":2688,"payload_sha256":"f3ea9e7d09301fa4e93c00250b3a369e99e3ee366437158edd76697c6d787f6d","source_bytes":7847,"source_role":"supporting-record","source_sha256":"39beca81d8226ab29604109b16bc8fe1d5074e590ead2beb665abed72b7c03f6"},{"codec":"XZ6-identity","path":"data/visual/metadata/cma_153417.json","payload":"packed_sources/d8572ba943465a9805eb.payload","payload_bytes":2396,"payload_sha256":"673ee80da57a406bb9229eaf3e3a70ee7aead854032f89d7a6ae3fb286e64c61","source_bytes":7998,"source_role":"supporting-record","source_sha256":"7ef01c25a9e5692313d71ad8eec5d4585443b6e1559c488faad662ce7675e0e3"},{"codec":"XZ6-identity","path":"data/visual/metadata/cma_153630.json","payload":"packed_sources/b881a60b45783f145688.payload","payload_bytes":3368,"payload_sha256":"f3aab166f1d60ecd9957740fed61ff24a79a9210515c0ba0e1a1b2552e9a63b9","source_bytes":10289,"source_role":"supporting-record","source_sha256":"9df4e971235b802a56dc58014843947dc60cdf81c67e416788d34d1fac9ad5f6"},{"codec":"XZ6-identity","path":"data/visual/metadata/cma_154738.json","payload":"packed_sources/745f8e314d04f0f691ec.payload","payload_bytes":2168,"payload_sha256":"e7cb4fdbac4bb4a37aea714922f99a2fa368ee9eb27b8275e45da8c3ec081612","source_bytes":5887,"source_role":"supporting-record","source_sha256":"b97d365a0f7c4416a1f01cf2585dcf2f2c28896c7e781d3845e5af9ef1e918a2"},{"codec":"XZ6-identity","path":"data/visual/metadata/cma_154807.json","payload":"packed_sources/12b51a2988fc355cc81b.payload","payload_bytes":1732,"payload_sha256":"08a08afa4c960922622be0fd099090b510512ce13e28d8142bfc1c29eb6e1667","source_bytes":4431,"source_role":"supporting-record","source_sha256":"26f18eab0d75a819e2c44640895c52b487bda265820b2b251da9d94d8777c812"},{"codec":"XZ6-identity","path":"data/visual/metadata/cma_154904.json","payload":"packed_sources/7523d8d0c0250ae36222.payload","payload_bytes":2008,"payload_sha256":"7ae183039b86dd3c0fe6647014e62d82f181f3ee3b8e031d6146af4fb80707ac","source_bytes":5436,"source_role":"supporting-record","source_sha256":"9e4413f33cd8808e44be4fc931026b951f54b2c6b129f099651f0424df423170"},{"codec":"XZ6-identity","path":"data/visual/metadata/cma_156951.json","payload":"packed_sources/c00919f0be6aafb2f343.payload","payload_bytes":2128,"payload_sha256":"9d3df70a2cb1ab12f2d635c1100572753f43d9605a5e199b4e6a476984445a73","source_bytes":5529,"source_role":"supporting-record","source_sha256":"94ef1cd13f6153703cf329701fd10dec0a1e256af798898ca916653be1cc043b"},{"codec":"XZ6-identity","path":"data/visual/metadata/cma_159217.json","payload":"packed_sources/35b58fe30453bda18c02.payload","payload_bytes":1856,"payload_sha256":"ddeae3323c27c061f1bb7bbc34619eea74db406aa6bcdf0e04c93e2f8630f433","source_bytes":5173,"source_role":"supporting-record","source_sha256":"f05d92dde02f5f083e8305c3b02a1f8f1133695ad701379427b75f4d5a301221"},{"codec":"XZ6-identity","path":"data/visual/metadata/cma_160425.json","payload":"packed_sources/de46ac9154fddb19f194.payload","payload_bytes":2256,"payload_sha256":"1619d8fdb6d1c80a2ee6c10a924c763e65774156a60e3e056be3cca31ef2ea99","source_bytes":9785,"source_role":"supporting-record","source_sha256":"f8ba25064b48f314c997d7fc2e9d38adb99be4096dd734fe99eb0e2d1a0511bd"},{"codec":"XZ6-identity","path":"data/visual/metadata/cma_160974.json","payload":"packed_sources/a7051da3c8990ecc39e1.payload","payload_bytes":2732,"payload_sha256":"471be8e334663dac7081fcb6e3a666be8ab670d53c48ca782bee382e03353171","source_bytes":11982,"source_role":"supporting-record","source_sha256":"306e6524d8ea63a7feae36056f2439584a24b8703187c2484959b7eadce03c88"},{"codec":"XZ6-identity","path":"data/visual/metadata/cma_161684.json","payload":"packed_sources/5973532f5c44f9d18b23.payload","payload_bytes":2692,"payload_sha256":"c94d1ad172bffba7acb6561ad80fa55dc0ccf2acc0b395a44df1aa54847ace83","source_bytes":10673,"source_role":"supporting-record","source_sha256":"25a5aa98cbef12e23fb5345cb32c6a3418823d1040d746139d484c5565ade89f"},{"codec":"XZ6-identity","path":"data/visual/metadata/cma_540823.json","payload":"packed_sources/b1f749899a57b9674d2e.payload","payload_bytes":2696,"payload_sha256":"1e9e2a00426bf46691ca53282e07c826859caa084a418b05eafdc6216199a89e","source_bytes":10414,"source_role":"supporting-record","source_sha256":"7efaef76a87a927f2662ba6ff37722d80de5bb4642a2b6ce2804f8ff5da75dae"},{"codec":"XZ6-identity","path":"data/visual/metadata/cma_93957.json","payload":"packed_sources/2989331d482f893809b6.payload","payload_bytes":2204,"payload_sha256":"d8988ad53f9c78a74b3028dab307924e37f2876a84ce80b51fa978d67617870b","source_bytes":6437,"source_role":"supporting-record","source_sha256":"560b9b9bc59e31cdab0a9ec1bcba9f92def9f600b62a09fdb88966d53fde5892"},{"codec":"XZ6-identity","path":"data/visual/metadata/cma_93984.json","payload":"packed_sources/7b8368f2c988282a5dd9.payload","payload_bytes":4612,"payload_sha256":"5c3fa6f04636fa20ba2ac0f8072f2b819942e793dfab060c9ac256fee2e02ab7","source_bytes":13848,"source_role":"supporting-record","source_sha256":"b5eeb2cd6f2692f06a1c16c6c288aae2a75eed79e0086e79f71ade5c295830e6"},{"codec":"XZ6-identity","path":"data/visual/metadata/cma_94055.json","payload":"packed_sources/4dd03138511ed09c1301.payload","payload_bytes":2284,"payload_sha256":"67ca96abff9c4c852ec659a686077adf085b12e93ca3e39a6c91e7d1c26b66f7","source_bytes":6136,"source_role":"supporting-record","source_sha256":"969369698e6eab9331f5f0dc925d9c60978ca39a165ff240f89f15ccbd08e899"},{"codec":"XZ6-identity","path":"data/visual/metadata/cma_94076.json","payload":"packed_sources/f6fa15fb7258ea7a5837.payload","payload_bytes":3104,"payload_sha256":"71e985f49b5fdb8dc7d0206f98a15b0203938bf50827a3209506e19f851c5b22","source_bytes":10540,"source_role":"supporting-record","source_sha256":"e2bb80657d7dc85110cd4e143ab4be70b6475330685461c0439d246e4bb70d04"},{"codec":"XZ6-identity","path":"data/visual/metadata/cma_94084.json","payload":"packed_sources/9f3a9e1ef161c50c8931.payload","payload_bytes":2716,"payload_sha256":"3f394d30a8137a2b560b8afa52f1cde2b203ba96d4bb24c952409f69746ca662","source_bytes":8683,"source_role":"supporting-record","source_sha256":"7eb7a256c49a06aa0feb4d27d64d72f3f7e757d5f26cc152b4aea46b4b1a7218"},{"codec":"XZ6-identity","path":"data/visual/metadata/cma_94122.json","payload":"packed_sources/e5f38e6033a599d4beb8.payload","payload_bytes":3088,"payload_sha256":"58e5c39ecd022b4b9dc866592a50012e66db4227dadcd12824dd93346e4e0672","source_bytes":9913,"source_role":"supporting-record","source_sha256":"163e0f30e089e46cc756698cedd7278b68258194a19941ca750d4e7384e23d02"},{"codec":"XZ6-identity","path":"data/visual/metadata/cma_94136.json","payload":"packed_sources/e9c26e919963a2d2fabc.payload","payload_bytes":3912,"payload_sha256":"4d708464cf67f7ac9be869b6e1e12f74e02963416b3b797e1be29e7fd801b2bb","source_bytes":14187,"source_role":"supporting-record","source_sha256":"e541666c2a0bf829822a4dfba59ab09e83c8ebb160db217b13d2b3393b87c48b"},{"codec":"XZ6-identity","path":"data/visual/metadata/cma_97012.json","payload":"packed_sources/c3f77094de4bb2c5de96.payload","payload_bytes":2256,"payload_sha256":"1287963f810637b46ee11a771cd15eebb942b38236f0dd79df04bc83b8b6e7b6","source_bytes":6259,"source_role":"supporting-record","source_sha256":"7878fb813ba443c98b991067f113e435592bb8b73c87206fd55323d44fd4f9ef"},{"codec":"XZ6-identity","path":"data/visual/metadata/met_544883.json","payload":"packed_sources/2dc407513bc2914205a3.payload","payload_bytes":1000,"payload_sha256":"0623aa7788214edce885e51bc4dd51cead0f5683313b59aecbea23187ab1ba2c","source_bytes":2174,"source_role":"supporting-record","source_sha256":"eb55668976a23d4b90d31f107272fc8f359e3786d0910751e305c55cbeac0bc6"},{"codec":"XZ6-identity","path":"data/visual/metadata/met_545027.json","payload":"packed_sources/93179e6c5c7b481fd8be.payload","payload_bytes":1096,"payload_sha256":"5180f1d60bb0f55379592edba9d89d0021913fcdccb23f5f408ce90c34a0db35","source_bytes":2927,"source_role":"supporting-record","source_sha256":"c08ccc09790700a1482141bee2af58111144107be292c812f18a700e657b6e44"},{"codec":"XZ6-identity","path":"data/visual/metadata/met_547771.json","payload":"packed_sources/5aa1b5d94fbf6a7b3db0.payload","payload_bytes":1036,"payload_sha256":"a9925428ac4a1510df11bc91f0152dfac45b63c9044074edb61faf380aaf9726","source_bytes":2372,"source_role":"supporting-record","source_sha256":"b159d320317473d05d0f1ed3720238594389d9a98bbd8dbccdc6d6aafd934459"},{"codec":"XZ6-identity","path":"data/visual/metadata/met_548347.json","payload":"packed_sources/98d5dc0a60cb6e41849c.payload","payload_bytes":952,"payload_sha256":"1a959f747dd7c45423645b34c386aa1b26b20899a51ddc6b552b413ccf693ad1","source_bytes":1943,"source_role":"supporting-record","source_sha256":"4f002216ef9e95fd8b2854ea2903dec3b8c227e98a17d920ea358413535e7664"},{"codec":"XZ6-identity","path":"data/visual/metadata/met_552295.json","payload":"packed_sources/84b70c6c816c461bb073.payload","payload_bytes":928,"payload_sha256":"db892bcf3ebc0800e08913d47bdbae96cfefe8b326bc26d459c7f95e5321e955","source_bytes":2151,"source_role":"supporting-record","source_sha256":"c1e4ff366ea7a9af6f3421be82591692f66a3e0f0b6cdc1003d6e85e8e2b1285"},{"codec":"XZ6-identity","path":"data/visual/metadata/met_552296.json","payload":"packed_sources/3a524212b05ea1323334.payload","payload_bytes":992,"payload_sha256":"31fdd4d3dce25814808f83ac70cbf626d807356373a315e6f676b0a186a1090c","source_bytes":2243,"source_role":"supporting-record","source_sha256":"6f7ec6384bfe59830ec80492ef8527bd92f87f7b551eb987fa1ed35d72ff7eb3"},{"codec":"XZ6-identity","path":"data/visual/metadata/met_552298.json","payload":"packed_sources/4ea63c7ddf1f8c34ca88.payload","payload_bytes":980,"payload_sha256":"6b5f738d9466465a7307a6c586ac4d3833e40d89b336feb7752cccd5e2b4adf8","source_bytes":2225,"source_role":"supporting-record","source_sha256":"cf3e28e58efac7fbaeed1c24f47dbf2e2d3022bf0d25be32dafd49c33b7091fb"},{"codec":"XZ6-identity","path":"data/visual/metadata/met_552299.json","payload":"packed_sources/ebd24b2fea2c68ab0a28.payload","payload_bytes":996,"payload_sha256":"a42b762cc97ecb0507db2305debe402082a2db8df76bd49bb5d4644180c9f6e1","source_bytes":2238,"source_role":"supporting-record","source_sha256":"f65cdb197eeb4171d3fc6e535ef6daabfe3589186e6527e692b1c09f4e85141a"},{"codec":"XZ6-identity","path":"data/visual/metadata/met_552301.json","payload":"packed_sources/1af32cd8aa0e955879d1.payload","payload_bytes":984,"payload_sha256":"0e29995458ecd3b736ae4a1dd807b54f8a73454dbeee2d77666059a67c789668","source_bytes":2225,"source_role":"supporting-record","source_sha256":"b661677113b4766d8419e49851c69950d27d2ade025aca4d4020434f15fc1b5a"},{"codec":"XZ6-identity","path":"data/visual/metadata/met_552302.json","payload":"packed_sources/7ee775050e4cd74b2cb7.payload","payload_bytes":988,"payload_sha256":"273eff170f40a982e1efb54e975e99602aea38f2b644aad5a127d63ec3b3be80","source_bytes":2240,"source_role":"supporting-record","source_sha256":"929e898e859fdf7cb1ffb5e6b293f5b3bbc4f98158d3acdc6c0405841baf4ec3"},{"codec":"XZ6-identity","path":"data/visual/metadata/met_555871.json","payload":"packed_sources/a34e58ac8768c4586367.payload","payload_bytes":1012,"payload_sha256":"bde10940e06cba5ca496bc1c0e6d0d0af50c0ae174bfa02d6c11bb978a3a8da7","source_bytes":2423,"source_role":"supporting-record","source_sha256":"f36bff44131f1fa7dcba4eecf98d62be3b085a0511a3bce9aa6d94867e112675"},{"codec":"XZ6-identity","path":"data/visual/metadata/met_560861.json","payload":"packed_sources/d8f5636e6e045171a947.payload","payload_bytes":1004,"payload_sha256":"4105b97a0f4b314ec0db823b7e995dafb8ead31931f27f7aa5920ffee827a545","source_bytes":2420,"source_role":"supporting-record","source_sha256":"14f3fe68ee091447bf5e99d846eb4faa6fdff6bd2b8913f1fd2ea0751b0761fb"},{"codec":"XZ6-identity","path":"data/visual/metadata/met_561732.json","payload":"packed_sources/0f0f7183f6702084a7d4.payload","payload_bytes":972,"payload_sha256":"b0542d59c349fc03efb8f8036b67bea32ba75372bf2f45005bcacc6c3481bb00","source_bytes":1963,"source_role":"supporting-record","source_sha256":"cab51dedc06d9d6ef83cb491616afc53c78a1ce237eeeb5eaecb3dcc86bb620b"},{"codec":"XZ6-identity","path":"data/visual/metadata/met_573600.json","payload":"packed_sources/e94e435ecabe8fd4cfdb.payload","payload_bytes":980,"payload_sha256":"8059a1081a5e789636cf8b1b7e3fe37699938caa789977d0aa3edc84c78703a9","source_bytes":2132,"source_role":"supporting-record","source_sha256":"58714aa653ee24766f64809b373dc70cc953c9de3ce762d4f74574bbb46c6a5d"},{"codec":"XZ6-identity","path":"data/visual/metadata/met_576327.json","payload":"packed_sources/149d68939a54bf4dfcf3.payload","payload_bytes":960,"payload_sha256":"4346811576d57b154a4d8126cd63c788aa291c9b2fc2e1042e192a51522e6cf0","source_bytes":2108,"source_role":"supporting-record","source_sha256":"340e2269821a103384ccbc007f69b9ba64e745ac9efec3d528b64aca1bb976ea"}],"transport_root":"59f96ba1f1942c5cec5957ce4fc1d4b69954f56c05f020f080e5b973fdac5e53","version":"SCENE-source-reconstruction-2"},"signature":"954c6c4352be0e194e23155634e585ab01890ec59b74be806c6a88a8a7ac320be78bbe610daaa18481fffbe93f42043203d405bfc0a5119bf7803d3ba5db220a"}}


==> anc/packed_sources/release_pins.json <==
{
  "expected_logical_root": "87376331fcbc486c3d1fe9f694e8a41e3205c7bc534e481fc7324ecd6d394473",
  "expected_transport_root": "59f96ba1f1942c5cec5957ce4fc1d4b69954f56c05f020f080e5b973fdac5e53",
  "public_key": "91de764ee2140c23f0c44f6817a7a706ed89878d91260dd516945acfdc05a36e",
  "trust_scope": "Public experiment key; archive pins check consistency. Active-adversary use independently pins key/roots and trusts bootstrap/Python/liblzma/cryptography/libjxl v0.11.2 runtime."
}


==> anc/requirements-lock.txt <==
# Exact relevant package versions from the measured Apple M4 Pro environment.
# Python 3.14.2 was used; these pinned NumPy/SciPy versions require Python >=3.11.
# This is an environment snapshot, not a cross-platform binary/hash lock.
cryptography==46.0.4
numpy==2.4.1
scipy==1.17.0
matplotlib==3.10.8
pytest==9.0.2
cffi==2.0.0
pycparser==3.0
contourpy==1.3.3
cycler==0.12.1
fonttools==4.61.1
kiwisolver==1.4.9
packaging==25.0
pillow==12.1.0
pyparsing==3.3.2
python-dateutil==2.9.0.post0
six==1.17.0
iniconfig==2.3.0
pluggy==1.6.0
Pygments==2.19.2

# External trusted POSIX runtime for exact JPEG reconstruction: djxl/cjxl0.11.2.
# Install separately as jpeg-xl/libjxl-tools; this is not a Python package.


==> anc/requirements.txt <==
# Python >=3.11 recommended. The reference measurements used Python 3.14.2.
cryptography>=46,<47
numpy>=2.2,<3
scipy>=1.14,<2
matplotlib>=3.9,<4
pytest>=8,<10
Pillow>=11,<13


==> anc/research/chogha_certificate_v2.md <==
# SCENE v2: Chogha Mish full-source bridge

Frozen implementation note, 27 October 2026. Code ownership: `anc/scenecrypt/scope_contrasts.py`, `anc/scenecrypt/chogha_certificate.py`, and their two tests. This note does not change the manuscript or original datasets.

## Source and inferential target

The admitted original CSV has 16,824 distinct source URIs, 59 columns, 16,584,521 bytes, and SHA-256 `eaaf32ba2150c63cb89f617bca79299f079bcf7f4134f029d2b16bcf0230c1d2`. Its three flat `Number of fragments` aliases are populated in 16,681, 114 and 29 records, respectively. Every record must populate exactly one alias; the count must be a nonnegative integer-valued decimal. Their sum is 16,825. The publisher predicate-URI equivalence of these flattened aliases remains unresolved; the exact-one rule is a declared source-specific analysis rule.

The primary chapter reports **no sieving on p.446**, and **one-line-per-tooth jaw repetition on p.451, footnote 4**. The adapter never guesses a jaw merge from consecutive identifiers. Its unit is `recorded-fragment-field-total`, inference unit `source-record-weight`; physical-fragment uniqueness, biological independence, domestic status of `Sus sp.` and contemporaneity are unestablished. Head is excluded from the default comparison. The reviewed source-caveat profile is a scientific input, not a publisher signature or a property inferable from the CSV alone.

## Protocol

All scope packets now use `SCENE-SCOPE-CONTRAST-2`, signed checkpoint domain `SCENE/scope-contrast-checkpoint/2` and source-root domain `SCENE/scope-contrast-source-root/2`. Legacy NISP callers retain their APIs, but v1 packets must be regenerated. NISP, MNI and recorded-field weights are not interchangeable.

A checkpoint commits to ten derived rows: both registered contexts for five body-part strata. A Chogha packet carries the complete original CSV in bounded gzip/base64 form, or requires an independently supplied original source file. The verifier checks the original byte length/hash, reparses all 16,824 records, checks exact ordered headers, project URI, URI uniqueness, all count aliases and count lexemes, and the Protoliterate source date window. It recomputes the complete ten-row registry, signed root, selected body-part mask, source coordinates and count-field provenance. Thus an honestly signed fabricated aggregate, even with its own newly pinned aggregate root, fails against the source-derived registry. The protocol is full-source verification, neither succinct nor zero-knowledge.

The external query pins the source snapshot root, complete eligible IDs, exact `Protoliterate` phase, Room floor/Occupational Debris cohorts, five exact denominator taxon labels, `Sus sp.` numerator, source-field count rule, explicit body-part set, source qualifications and weighting mode. `shared-stratum-fixed` accepts one complete nonnegative rational weight vector summing to one, shared by both cohorts. `shared-stratum-simplex` certifies the full common-vector envelope. Empty, missing-stratum or cohort-specific vectors fail. Pooled recorded-field comparisons are a separate mode. Immutable result claims cannot be promoted to independent animals, unique physical fragments, MNI, same-year observations or domestic pigs.

For paired rates \(a_k,b_k\), a shared nonnegative vector with \(\sum_k w_k=1\) yields \(\Delta(w)=\sum_k w_k(a_k-b_k)\). Its exact envelope is \([\min_k(a_k-b_k),\max_k(a_k-b_k)]\), the elementary convex-hull result. Independently chosen cohort vectors instead yield \([\min a-\max b,\max a-\min b]\). Equality of the two cohorts' weight vectors is therefore an operative source-comparison condition. These are established mathematical facts; their source-bound enforcement is the composition implemented here.

The Gaastra equal-source-row deletion radius is deliberately not reported for these derived anatomical strata. Deleting a derived stratum and omitting an original source record are different interventions.

## APIs and regeneration

```python
snapshot = make_chogha_snapshot(source, key, embed_source=True)
query = make_chogha_query(snapshot)  # postcranial shared simplex
packet = scope_contrasts.certify(snapshot, query)
ok = scope_contrasts.verify_certificate(packet, public_key_hex,
                                       snapshot['root'], query)
```

`body_parts`, `weighting`, and `stratum_weights` are explicit query options. `certify` and `verify_certificate` accept `source_path=` for external witnesses. Source reading accepts original CSV bytes or exact lossless `.gz`/`.xz` physical wrappers. Inline witness gzip bytes are not a canonical source identity: alternate valid gzip representations of the identical original CSV remain acceptable. The original CSV hash is the scientific-source identity; a release transport manifest must authenticate stored wrappers separately.

From `scene-paper/anc`:

```text
python -m scenecrypt.chogha_certificate --output results/chogha_certificate
```

The default writes source conditions, attack log and summary, not a redundant 1.2 MB witness packet. `--write-packet` makes the packet reviewable when desired. The laboratory key is deterministic and publicly disclosed; it provides reproducibility, not institutional endorsement.

## Measured frozen run

The staged run at `/tmp/chogha-full-source-stage-ready` passed six controls and rejected all 27 unauthorized cases. Default postcranial recorded weights are 5/61 versus 2/164; the pooled contrast is `349/5002`. The common-weight envelope is `[0,1/11]`; common quarters give `1147/25300`. Including Head is an explicitly different raw-record audit: 12/95 versus 3/271, pooled contrast `2967/25745`, common-weight envelope `[0,715/3638]`. Fifteen Sus URIs in that audit establish fifteen distinct source records only.

The canonical inline-source packet is 1,242,100 bytes, SHA-256 `36837717711a4b17314c2d5b89f3bde0732ffc3a4ab59b1ce225ff86ca26e944`. One Apple M4 Pro run measured snapshot construction 0.612 s, certification 0.624 s and verification 0.605 s. These are single observations with full-source parsing; they are not asymptotic or cross-device benchmarks. Tests: 103 passed at freeze.

Root integration: regenerate Gaastra scope outputs under v2; add this CLI stage to the fresh extracted-source reproduction script; retain exact original CSV bytes behind any physical wrapper; update protocol domains and manuscript terminology; consume verified typed claims in rendered figures/captions. The certificate authenticates the checked data and claim object. Arbitrary captions or unverified downstream rendering remain outside that guarantee.

## Regional analysis and display integration

`regional_zooarch.chogha` now uses the same full-source parser before analysis. Its `measurement_unit` is `recorded-fragment-field-total`, its `claims` preserve the registered scientific caveats, and its `preferred_comparison` selects the four postcranial strata. `raw_head_included_audit` is optional and explicitly qualified. Existing `fragment_count` and `unique_specimen_uris` are retained as documented legacy aliases for a source-field sum and source identifiers; they establish no physical or biological uniqueness. Top-level five-stratum comparison aliases are also explicitly scoped to the raw Head-included audit. The admitted-record export marks every row's eligibility for the preferred postcranial comparison and preserves the actual count field and lexeme.

The regional atlas defaults to the four postcranial strata with common quarter weights. Its dropdown makes the Head-included raw audit an explicit alternative; the latter is never the starting view. The unsigned display recipe includes source conditions, counted/inference units, repetition/recovery and unestablished uniqueness/independence/contemporaneity flags. It remains a display recipe rather than a verified signature. Regional plots use the preferred four strata and label their axis as source-record weights; `--include-head` writes a separately named raw-audit figure. Root regeneration of the actual archived reports, atlas and figures is still required after these source changes.

The eleven regional regressions preserve the prior Gaastra estimand check and verify the actual source-weight totals, primary versus raw-audit masks, typed scientific limits, 225 postcranial versus 366 all-part source rows, provenance fields and strict source-count grammar. The generated figure was visually inspected in a temporary directory and the atlas script passed Node syntax checking.


==> anc/research/compression_2026.md <==
> Historical literature-screening note written before implementation. The final
> SCENE-LEX3 and actual 2026 prefix-skip experiment are documented in
> ../data/compression_records/original_obj_measurement.json and compression_benchmark_note.md; earlier statements
> saying the mechanism had not been implemented describe that earlier stage.

# Lossless source packaging: 2026 primary research and SCENE connection

Research date: 2026-10-27. Scope: primary papers, official specifications and
maintainer releases; no model downloads, no Hugging Face, no untrusted executable
installation. This note changes no manuscript, source data, manifests or archive.
The archive observations below describe the pre-compression baseline, not the
eventual release. Parent implements and measures the actual profiles separately.

## Decision supported by the research

Apply reversible, format-aware transformations only when the decoder restores
the **original publisher member bytes**, checked against the previously acquired
SHA-256 and byte count. Count payloads, exception streams, dictionaries, selectors,
recipe metadata and decoder overhead together. A smaller rendering-equivalent
mesh is a different target and cannot replace this equality check. Recent work
provides a strong reason to state the reconstruction target explicitly.

The promising local route is CPU-only XZ/LZMA2 storage of original text members,
with source-byte and stored-byte hashes separated, plus shared reconstruction of
deterministic derived views. XZ is established prior art; a 2026 experiment using
it is not a 2026 invention of XZ. Compression measurements, decoder-closure
integrity and end-to-end exact-source recovery can be the paper's actual
engineering result.

## Verified 2026 work

1. **Žalik, Mongus, Repnik and Podgorelec (23 May 2026), Applied Sciences
   16(11):5231**, [DOI 10.3390/app16115231](https://doi.org/10.3390/app16115231).
   This nonlearned study compares gzip, OpenCTM, Draco and CoToS/CoToS+ removal of
   reconstructable triangles. Section 3.3 explicitly distinguishes equivalent
   reconstructed geometry from identical triangle serialization; its experiments
   omit OBJ/PLY attributes. Consequently its reported gains cannot establish
   preservation of our original source-file hashes. It motivates retaining and
   counting every order/lexical/attribute residual. Direct full-page opening
   returned HTTP 429; the publisher's indexed full text supplied the inspected
   sections. No code was installed.

2. **Chen, Yan, Jung and Zhao (11 February 2026), Dolphin**, Journal of King Saud
   University Computer and Information Sciences 38:218,
   [DOI 10.1007/s44443-026-00553-5](https://link.springer.com/article/10.1007/s44443-026-00553-5).
   Nonlearned adaptive XOR/prefix-skip encoding targets oscillating floating-point
   time series. The evaluation uses 18 datasets; the publisher states code
   availability is not applicable. The mechanism is relevant to reversible
   scientific-array transforms, but an IEEE-754 stream does not preserve an OBJ's
   original decimal spelling, whitespace or record order. We did not implement or
   benchmark Dolphin and make no claim its gains transfer to this corpus.

3. **Apache Parquet, ALP integration (22 September 2026)**,
   [official announcement](https://parquet.apache.org/blog/2026/09/22/alp-adaptive-lossless-floating-point-encoding-in-apache-parquet/).
   ALP was added to parquet-format 2.14.0 in September 2026; the announcement
   explicitly credits Afroozeh, Kuffó and Boncz's **SIGMOD 2024** algorithm,
   [DOI 10.1145/3626717](https://doi.org/10.1145/3626717). Thus 2026 is an integration
   date, not its invention date. Reversible integer encoding plus exact exception
   payloads is the useful precedent. Installing a new Parquet stack is unnecessary
   for the present archive.

   The [normative ALP layout](https://parquet.apache.org/docs/file-format/data-pages/alpencoding/)
   separates encoder heuristics from decoder requirements and preserves exception
   IEEE-754 bits, including NaN payloads. This supports the methodological choice
   to allow compression-profile selection freedom while fixing and verifying the
   decoder and output target. It still does not preserve the lexical source file.

4. **Feng et al., OctMesh (submitted 3 October 2026)**,
   [arXiv:2610.04281v1](https://arxiv.org/abs/2610.04281v1).
   A learned octree-hierarchical method reconstructs coordinate, edge and
   unoriented-face sets, with progressive refinement. It is a genuine 2026
   lossless-mesh study, but its neural predictors violate the user's nonlearned
   requirement and its stated reconstruction target is not original OBJ bytes.
   It is related work rather than a dependency or claimed baseline experiment.

5. **Jia, Fixed-Capacity Causal Models with Parallel Recovery for GPU Lossless
   Compression**, [arXiv:2610.02236v3](https://arxiv.org/abs/2610.02236v3), submitted
   28 September, revised 12 October 2026. The search result retained its earlier
   title, *An Adaptive Heterogeneous Architecture...*; the inspected v3 title and
   evidence are authoritative for this note. Its fixed model budget, complete
   frame accounting and checked recovery are useful evaluation precedents. Its
   GPU-centric, reused-input experiment is not an M4 CPU baseline and establishes
   no general optimum. No implementation was downloaded.

6. **meshoptimizer v1.3 (25 September 2026)**,
   [official release](https://github.com/zeux/meshoptimizer/releases/tag/v1.3).
   Maintainer GitHub API metadata gives `published_at=2026-09-25T15:36:13Z`.
   The [official README](https://github.com/zeux/meshoptimizer#mesh-compression)
   states that the triangle index codec may rotate a triangle even while
   retaining triangle order; exact index-sequence preservation requires the
   sequence codec. Raw-buffer codecs are useful precedents, whereas remeshing,
   quantization and simplification cannot substitute for exact source recovery.
   The library began in 2016; the 2026 release does not make its older compression
   machinery new. No binary or library was installed.

7. **XZ Utils 5.8.3 (31 March 2026)**,
   [maintainer release page](https://tukaani.org/xz/). Official releases provide
   detached signatures. This is an implementation maintenance date. The
   [.xz format specification](https://tukaani.org/xz/xz-file-format.txt) is version
   1.2.1 dated 8 April 2024, and LZMA predates it. A paper should name the actual
   runtime/liblzma used for measurements, not imply that using XZ applies a newly
   invented 2026 codec. No new XZ build was installed here.

Additional screened 2026 papers were excluded from the implementation route:
[BOA Constrictor](https://doi.org/10.1088/2632-2153/ae64a9), published 12 May 2026,
uses a Mamba neural compressor; [OmniZip, CVPR 2026](https://openaccess.thecvf.com/content/CVPR2026/html/Zhao_OmniZip_Learning_a_Unified_and_Lightweight_Lossless_Compressor_for_Multi-Modal_CVPR_2026_paper.html)
is learned even though its abstract reports MacBook CPU deployment. Their model
overheads and inference requirements are not silently imported into this study.

## Prior art for conditional decoding and archival fixity

- [VCDIFF, RFC 3284 (June 2002)](https://www.rfc-editor.org/rfc/rfc3284.html)
  already formalizes reconstruction using source data and delta instructions.
  A short conditional payload is not self-contained when its source dependency
  is missing. For this release, all required source bytes must be in the archive;
  an external download is not a zero-byte dictionary.
- [Zstandard, RFC 8878 (February 2021)](https://www.rfc-editor.org/rfc/rfc8878.html)
  specifies frames and dictionary-based decoding. A dictionary identifier is
  not a substitute for a cryptographic digest of the actual dictionary bytes.
- [BagIt, RFC 8493 (October 2018)](https://www.rfc-editor.org/rfc/rfc8493.html)
  supplies payload manifests, completeness and checksum validation. Its optional
  fetch mechanism is deliberately unnecessary for our offline reconstruction.
- [OCFL 1.1 specification](https://ocfl.io/1.1/spec/), dated 7 October 2022 and
  updated 7 November 2024, already separates logical paths from content paths and
  uses content digests for fixity and storage reuse. Deduplication, shared content
  identity and ordinary checksummed preservation are established ideas.

These precedents prevent claiming novelty for dictionaries, DAGs, deduplication,
round-trip testing or cryptographic hashes separately. The defensible additional
work is the **specific** admitted reconstruction policy, exact closure/cost
semantics, adversarial verification and measured archaeological artifact.

## Exact target and reversible profile equations

The following is a proposed derivation for the paper, not an externally sourced
new theorem. It connects existing SCENE closure semantics with the archive task.

For each mandatory original source member let `b_i` be its exact bytes and fix
`(|b_i|, h_i=SHA256(b_i))` before profile selection. A candidate profile `a`
produces payload `p_ia`, reconstruction metadata `m_ia`, and named shared
dependencies `S_ia`. It is admissible only if the fixed decoder satisfies

\[
D_a(p_{ia},m_{ia},S_{ia})=b_i.
\]

The operational check compares decoded length and the previously pinned hash;
tests should additionally compare actual decoded bytes with the local original.
The codec ID/version, parameters, dependency IDs/hashes and output bounds belong
to the admitted recipe. Arithmetic transforms may have exceptions; text parsing
may have unparsed-record residuals. Those are payloads, not free metadata.

This distinction matters for the existing `.obj.gz` files. Their manifest says
`role=source_geometry_losslessly_wrapped` and separately names `source_sha256`
and `stored_sha256`. Replacing the *generated* gzip wrapper with XZ can preserve
the publisher's OBJ `source_member` bytes while changing the storage hash. It
does **not** alone preserve the old gzip-wrapper bytes. If every previous ZIP
member is promised byte-identical as well, store the old stream or a proven exact
wrapper residual; recompressing with gzip across arbitrary versions/settings is
not sufficient. State the chosen source identity domain explicitly.

Let the finite acyclic reconstruction graph have nodes `v`, nonnegative stored
costs `c_v`, and mandatory-dependency closure `cl`. For selected recipes `A`, use

\[
 F(A)=\sum_{v\in\operatorname{cl}(A)}c_v.
\]

A common payload or dictionary is charged once to the archive, even if multiple
outputs use it. This differs from SCENE's endorsement-budget rule, which charges
each displayed occurrence. Do not reuse that occurrence cost unchanged here.

For candidates `a` for target `i`, binary selectors `x_ia` and payload-presence
variables `z_v` give a finite joint optimization:

\[
\begin{aligned}
\min\quad&\sum_v c_v z_v+\sum_{i,a}q_{ia}x_{ia},\\
\sum_a x_{ia}&=1 &&\text{for every mandatory target }i,\\
z_v&\ge x_{ia} &&\text{for every }v\in\operatorname{cl}(i,a),\\
x_{ia},z_v&\in\{0,1\}.
\end{aligned}
\]

Here `q_ia` counts exact per-recipe serialization/selector cost. This objective is
exact only for an additive measured container layout: solid-stream compression,
alignment, central-directory names or layout-dependent costs require accounting
for those terms too, or direct measurement of complete candidates. For ZIP, the
final full-file byte count is the authoritative cap check.

For fixed closures and nonnegative costs, `F` is monotone submodular: adding a
recipe to a larger set can only remove already-present dependencies from its
incremental cost. This is ordinary weighted coverage, not a new theorem. Shared
dependencies can therefore make independent per-file selection globally wrong.
For example, two targets each have an independent six-byte representation or a
one-byte conditional representation requiring the same eight-byte dictionary.
Independent complete-cost selection chooses 12 bytes; joint sharing chooses
10 bytes. This is an explanatory example, not a corpus measurement.

If a proposed recipe is generated by an untrusted party, inclusion alone does
not establish that the expected source was reconstructed. Pin source hashes and
decoder policy externally; check recipe/dependency closure, decode in topological
order with bounds, and verify every mandatory output. A substituted dictionary,
omitted lexical residual or same-geometry/different-source file must fail. A DAG
induction gives reconstruction correctness when each node's admitted decoder
and complete inputs are correct. Cryptographic integrity additionally depends
on the fixed manifest and hash assumptions; compression itself provides no
confidentiality, fresh entropy or institutional endorsement.

## Baseline archive observations (read-only)

Inspected `output/arxiv/scene_csCR_source.zip` before the new compression work:

- SHA-256: `21388ece7847edfd9db40dd43ae6a7da9281e7a510145f6ddc1c560d702f295a`.
- File bytes: **67,875,742**; 534 members; member uncompressed bytes: 120,790,500;
  member compressed bytes: 67,784,846. The difference includes ZIP structure.
- Original photogrammetric OBJ: 30,316,520 member bytes and 10,720,765 compressed
  bytes. Original texture JPEG: 5,750,175 and 5,720,114 bytes respectively.
- Fourteen generated source-mesh gzip wrappers: 22,899,126 stored bytes and
  21,875,268 outer-ZIP compressed bytes; decoding them restores **99,673,279**
  publisher source bytes.
- Four exact duplicate-member groups could save **225,622** existing compressed
  payload bytes before selector/container overhead. Three groups duplicate Oman
  analysis views under `data` and `results`; one duplicates two revision example
  packets. This cannot alone bridge the 17,875,742-byte gap.

The last gap is relative to a 50,000,000-byte bound, not evidence that the cap is
reachable. No new compression profile was measured by this note's author, so it
must not be cited for a projected final size or performance improvement.

Minimum experimental record: baseline and full candidate ZIP byte counts;
payload/recipe/decoder bytes separately; profile-by-file table; all source output
lengths and SHA-256 checks; encoder/decoder version and parameters; measured
encode/decode wall time and peak memory; full-source reconstruction from the
final ZIP in a fresh directory without network access; adversarial missing or
substituted dependency tests. Report the fixed corpus result, not a universal
compression bound. There is no need to use a learned 2026 codec to make this a
2026 reproducible engineering study.

## arXiv size and ancillary guidance, checked 2026-10-27

The [official 2020 annual report, p.21](https://info.arxiv.org/about/reports/2020_arXiv_annual_report.pdf)
records that the submission size limit became 50 MB without an oversize request.
The currently retrieved [Oversized Submissions](https://info.arxiv.org/help/sizes.html)
page discusses efficient figures and exceptional oversize requests but does not
state a numeric limit. Therefore use **strictly below 50,000,000 bytes** as the
user's conservative hard constraint; do not claim a verified contemporary
server-side numeric acceptance rule or upload acceptance.

[Ancillary guidance](https://info.arxiv.org/help/ancillary_files.html) places
supporting data/code in root `anc/` of a TeX-source submission, excludes ancillary
TeX, and warns against JavaScript embedded in PDF. [Upload-container guidance](https://info.arxiv.org/help/tar.html)
documents ZIP and tar.gz. Keep the outer package ZIP. These pages do not promise
automatic reconstruction of a nested XZ file or execution of ancillary decoders;
the bundled offline instructions and decoder must handle that for readers.
All manuscript figure PDFs must remain immediately compilable; no source-asset
compression should require arXiv's TeX processor to run the decoder.

## Exact search queries executed

The following are the literal web search queries used in this task. Repeated
opening/find operations inspected the primary pages linked above. Search results
were screened; appearance here is not endorsement or evidence of an implemented
method. The misleading meshoptimizer releases search snippet was checked against
the official v1.3 release API rather than treating a crawl date as a release date.

```text
site:arxiv.org 2026 lossless mesh compression connectivity reversible transform
site:arxiv.org 2026 lossless point cloud compression non learned
site:info.arxiv.org help submit size 50 MB ancillary files
lossless mesh compression "2026"
lossless compression reversible scientific data "2026" floating point
"2026" "compression" "meshoptimizer"
site:info.arxiv.org/help "50MB"
"2026" "lossless" "compression" "connectivity" mesh -learning -learned -neural -OctMesh
"2026" "lossless compression" "reversible" "point cloud" -learning -learned -neural
"2026" "compression" "byte shuffle" scientific
site:github.com/zeux/meshoptimizer/releases 2026
site:facebook.github.io/zstd "2026"
site:mdpi.com/2076-3417/16/11/5231 "reconstructable" "data"
site:mdpi.com/2076-3417/16/11/5231 "Published" "2026"
site:github.com/facebook/zstd/releases "2026" "v1.5"
site:tukaani.org/xz/ "2026"
"The Contribution of Removing Reconstructable Triangles" "Published"
site:mdpi.com/2076-3417/16/11/5231 "CoToS" "STL" "order"
site:mdpi.com/2076-3417/16/11/5231 "Data Availability" "reconstruct"
site:mdpi.com/2076-3417/16/11/5231 "Abstract" "32"
"2026" lossless compression scientific data non-neural reversible delta CPU
site:usenix.org 2026 compression dictionary lossless
site:arxiv.org/abs/26 "lossless" "compression" "dictionary" -language -LLM -neural -transformer
"2026" "floating-point" "lossless" "compression" "byte" -BOA -Mamba -GenAI
```

Official metadata read directly, without installation:
`https://api.github.com/repos/zeux/meshoptimizer/releases/tags/v1.3`.
The SIGMOD DOI endpoint returned HTTP 403; the official Parquet attribution
supports the 2024 date used here. A guessed Software Heritage PDF endpoint and
two guessed arXiv help URLs were inaccessible; they are not cited as evidence.


==> anc/research/compression_2026_review.md <==
# Independent internal review of the compression architecture

27 October 2026. Read-only review of `research/compression_2026.md`, `anc/scenecrypt/source_pack.py` and `anc/scenecrypt/lexical_codec.py`; no implementation edits. This is an internal second-agent review, not an external audit.

The proposed logical-source root / stored-transport root separation is sound. `logical_root` binds ordered paths, original lengths and original hashes; `transport_root` binds payload identities, codecs and the registered decoder files. The signed body binds the complete source-to-payload recipe mapping. Exact decoded length and externally pinned original hash are checked after bounded decoding. This preserves original source bytes rather than merely equivalent geometry. Alternate transport encoding should change the transport root while leaving the logical root unchanged.

Three qualifications are required before making strong implementation claims:

1. **Trusted bootstrap and runtime.** `source_pack.py:16,65–68,101–104` registers three Python source files, and checks their hashes after imports have already executed. This authenticates packaged decoder-file identities under a trusted running verifier; it cannot authenticate its own initial execution. Package `__init__.py`, Python, standard-library implementations, liblzma, and cryptography remain trusted runtime dependencies. Pins loaded from the same archive provide consistency unless the caller independently pins the expected roots/key through the API. Do not call this a self-authenticating complete runtime closure. A public deterministic experiment key is not an institutional attestation.

2. **Encoder domain mismatch: concrete roundtrip failure.** A local read-only test of 400 OBJ vertex lines with decimal tokens `0.%019d` for consecutive integers caused `encode` to select a profile that `decode` rejects with `ValueError: integer-bound`. Consecutive integer tokens starting at `2**63` likewise fail. The decoder admits decimal precision at most 18, signed 64-bit values and plane widths at most 8, but the encoder candidate builders do not consistently restrict that domain. Keep raw channels eligible and filter unsupported numeric candidates, or validate each full chosen candidate before release. This does not invalidate a fixed corpus already independently roundtrip-checked, but it precludes claiming arbitrary-OBJ losslessness for the current encoder. A fixture containing CRLF, exponent tokens, leading plus signs, `.5`, `00.5`, negative zero, face slash patterns and unknown OBJ records did roundtrip exactly through raw channels.

3. **Bound scope and implemented scope.** The 64 MiB limit is for each liblzma decompressor, not total Python-process memory; token lists, integers, templates and reconstructed output incur additional memory. Also, the note's general shared-dependency DAG and joint binary optimization are a model, whereas the current source-pack index has fixed codecs and distinct payload paths rather than a general dictionary/recipe optimizer. Claim measured selected-profile performance, not a globally optimal solution or a solver that has not been implemented. A final offline roundtrip of every mandatory source, from the actual final ZIP, remains necessary.

The weighted-union cost derivation is correct for a fixed common node universe, fixed dependency closures and nonnegative costs: adding a recipe to a larger selected set cannot increase its marginal dependency cost. This is classical weighted coverage. Selector overhead and container layout are accounted separately; full ZIP bytes decide the size constraint. Shared storage cost must be paid once, while SCENE endorsement tariffs intentionally retain per-occurrence multiplicity. These are different cost objects and cannot be substituted for one another. Zero-cost unused presence variables do not change the optimization value, though they need not identify a unique minimal closure.

Primary sources were rechecked during this review. [Dolphin, published 11 February 2026](https://link.springer.com/article/10.1007/s44443-026-00553-5), describes the leading-two-bit / following-seven-zero skip mechanism. The local `dolphin-prefix` branch is appropriately described as an independently framed adaptation, not a complete replication of the article or its performance. [VCDIFF, RFC 3284](https://www.rfc-editor.org/rfc/rfc3284.html), already separates reconstructable targets from source dependencies. [BagIt, RFC 8493](https://www.rfc-editor.org/rfc/rfc8493.html), supplies checksum-based preservation but explicitly limits protection against active attackers. Conditional decoding, hashes, deduplication, dictionary closure and exact roundtrip checks are prior art. The defensible contribution is their particular archaeological source policy, lexical residual handling, authenticated reconstruction boundary and measured artifact; none of those creates secrecy or fresh entropy from public archaeological data.

The compression research note still says Dolphin was not implemented or benchmarked. That accurately describes its author's original literature-only task, but any manuscript citing the now-measured branch must distinguish that historical note from the root agent's subsequent implementation and measurements.

## Implementation follow-up

The root agent subsequently added numeric-domain filters and literal fallback for oversized recognized tokens. The new `tests/test_lexical_codec.py` exercises every minimum/previous and bit/byte plane path, signed and delta residuals, negative zero, all four Dolphin flags, lexical float exactness, within-face and prior-column prediction, unsupported numeric forms, whitespace/attributes/order, duplicate JSON fields, canonical varints, corruption, output caps and complete single-XZ-frame decoding. A further signed-64 boundary regression exposed a reference-candidate guard that incorrectly skipped the entire component; the root agent corrected that guard, and the regression remains in the suite. Package `__init__.py` has also been added to the registered decoder-file set. These original findings are retained as an audit trail, not a claim that the reported implementation defects remain unfixed.


==> anc/research/compression_benchmark_note.md <==
# Reproducing the complete original-OBJ compression benchmark

From `scene-paper/anc`, run:

```sh
python -m scenecrypt.compression_experiments --output /absolute/fresh/output
```

The output must be absent or empty and outside `anc/`. The command uses only
standard-library Python and existing local sources; it makes no network request
and changes no source or manifest. It admits all twelve original identity OBJ
files in `data/early_holocene/manifest.json` plus the original SEAMS OBJ in
`data/geometry_scan/original_files_manifest.json`. Every input byte count and
SHA-256 is checked against that independently acquired source record. A missing,
changed, duplicated or incomplete fixed corpus fails rather than silently
reducing the benchmark. `--data-root` may point to another complete materialized
data directory with the same manifest layout.

Outputs are `compression_summary.json` (all per-file measurements, complete
lexical candidate probes, runtime, code/source identities and totals) and
`compression_files.csv` (compact comparison). By default compressed payloads are
not retained. Add `--write-payloads` to retain them in `payloads/`:

```sh
python -m scenecrypt.compression_experiments --output /absolute/another/fresh/output --write-payloads
```

Three representations are measured on each identical original byte string:

- DEFLATE level9 uses the complete **raw RFC1951 payload**, matching ZIP's raw
  DEFLATE payload convention; it excludes zlib/gzip/ZIP headers.
- XZ preset6 counts the complete frame, including its headers, index, CRC64 and
  footer.
- SCENE-LEX3 counts the complete frame: seventeen fixed bytes, its complete JSON
  header, XZ skeleton and all XZ channels. The component sizes must reconcile
  exactly with the measured full-frame size.

Every decoder must reproduce both the identical original byte string and the
pinned external digest. Geometry equivalence, attribute loss, record reordering,
decimal normalization and whitespace changes therefore cannot pass. These
thirteen OBJ comparisons do not delete or replace the archive's other inputs;
binary FBX, textures, materials, code/report bytes and outer ZIP metadata are
outside this particular table and must be counted in the final measured package.

Candidate cost records are returned verbatim by `lexical_codec.encode`. They
count each XZ channel plus compact codec metadata; they are not hypothetical
complete OBJ frames. The reports count Dolphin-inspired prefix-submechanism
candidates, selected channels, all four transition branches, and prefix-skip
branch uses. The implementation is **not** the complete published Dolphin codec
or a reproduction of that paper's benchmark. Ordinary fixed-decimal, plane,
residual, integer-square-root and LZMA2 methods are established techniques.

Timing uses a single sequential local run with `perf_counter_ns`, no warmups and
no repeated-trial confidence intervals. Encoding/decoding calls are timed;
input IO and a common extra byte/hash comparison are excluded. The lexical
decoder's native validation and internal source-hash work remain inside its
decoder timing. Per-file/process `ru_maxrss` snapshots are cumulative process
peaks: bytes on macOS, KiB on Linux, never independent per-codec allocation or
live-memory measurements. Peak snapshots must not be summed. The 64MiB limit
applies only to each XZ decoder's liblzma workspace; it is not a bound on total
Python or lexical-decoder memory. Actual codec source hashes are recorded and
checked again at the end so concurrent edits invalidate the run.

The report's descriptive JSON permits ordinary timing/ratio floats. It is not a
SCENE canonical signed core record or an institutional attestation. A local
fixed-corpus result supports only the reported operating point; the final
submission ZIP's strict `<50,000,000` byte constraint is verified separately.


==> anc/research/database_measurement.json <==
{
  "COUNT_rows": 16824,
  "Python_version": "3.14.2",
  "SQLite_threadsafety": 3,
  "SQLite_version": "3.53.3",
  "SUM_recorded_field_weights": 16825,
  "complete_database_source_value_verification_ns": 909565000,
  "contract_digest": "76e1ca4891a894f31025c5a3c19ad35e695bd998fde1b9deff050191332e405f",
  "database_import_ns": 752750625,
  "performance_scope": "One sequential local run. Aggregate SQL timings exclude coverage retrieval, preparation and full-source certificate verification. No latency superiority or universal optimizer bound is claimed.",
  "postcranial_contrast": "349/5002",
  "public_experiment_key": "272cd92c76ff23349b46bf0216b17120a54d1b85c78a494a1ab5d62ec17528c2",
  "query_plan_scope": "EXPLAIN QUERY PLAN is retained diagnostic output, not parsed into a security decision; its format can change between SQLite versions.",
  "rejected_attacks": 8,
  "scientific_scope": {
    "Sus_domestic_status": "unresolved",
    "biological_independence": "unestablished",
    "contemporaneity_status": "unestablished",
    "inference_unit": "source-record-weight",
    "known_tooth_row_repetition": "publisher-documented-unmerged",
    "physical_fragment_uniqueness": "unestablished",
    "qualification_profile": "Lev-Tov-et-al-2017-p446-recovery-p451-footnote4-repetition-1",
    "recovery_status": "not-sieved;sample-volumes-and-recovery-detail-unreported"
  },
  "scope_certificate_build_ns": 627454416,
  "scope_certificate_bytes": 111388,
  "scope_certificate_sha256": "51313f2b9671e64707b0cdb1a57fd06ff4a80508e2d46d9259305cb9cad7b943",
  "scope_root": "223faf3d427a4ae3e9792d7e299b08ff70c47c0ef707ffda74748300dbe606f2",
  "security_scope": "Existing SCENE full-source scope certificate plus externally pinned fixed SQL contract. No succinct execution proof, SQL optimizer invention, or source-institution endorsement.",
  "snapshot_build_ns": 557600167,
  "source_counts": {
    "A": {
      "Sus_recorded_field_weight_total": "5",
      "Sus_source_URI_records": 5,
      "recorded_field_weight_total": "61",
      "selected_source_URI_records": 61
    },
    "B": {
      "Sus_recorded_field_weight_total": "2",
      "Sus_source_URI_records": 2,
      "recorded_field_weight_total": "164",
      "selected_source_URI_records": 164
    }
  },
  "source_csv_sha256": "eaaf32ba2150c63cb89f617bca79299f079bcf7f4134f029d2b16bcf0230c1d2",
  "source_fields": 59,
  "source_records": 16824,
  "source_registry_hash": "d3d63579a08c1a7ce6f544ce371d6aff8319135ef838944d71b793ae9c43c399",
  "storage_scope": "The generated SQLite database is an inspectable fresh-run output, not a replacement for original CSV bytes or a required submission payload.",
  "strategies": [
    {
      "SQLite_database_bytes": 24399872,
      "accepted": true,
      "aggregate_SQL_ns": 4215417,
      "aggregate_groups": 8,
      "answer_verification_ns": 569775583,
      "covered_source_records": 225,
      "preparation_ns": 0,
      "query_plan": [
        [
          7,
          0,
          216,
          "SCAN source_rows"
        ],
        [
          57,
          0,
          0,
          "USE TEMP B-TREE FOR GROUP BY"
        ],
        [
          111,
          0,
          0,
          "USE TEMP B-TREE FOR ORDER BY"
        ]
      ],
      "strategy": "table-scan"
    },
    {
      "SQLite_database_bytes": 27901952,
      "accepted": true,
      "aggregate_SQL_ns": 126791,
      "aggregate_groups": 8,
      "answer_verification_ns": 571969041,
      "covered_source_records": 225,
      "preparation_ns": 19538375,
      "query_plan": [
        [
          7,
          0,
          54,
          "SEARCH source_rows USING COVERING INDEX scope_idx (v024=? AND v025=? AND v028=? AND v027=?)"
        ],
        [
          74,
          0,
          0,
          "USE TEMP B-TREE FOR GROUP BY"
        ],
        [
          134,
          0,
          0,
          "USE TEMP B-TREE FOR ORDER BY"
        ]
      ],
      "strategy": "covering-index"
    },
    {
      "SQLite_database_bytes": 27975680,
      "accepted": true,
      "aggregate_SQL_ns": 78959,
      "aggregate_groups": 8,
      "answer_verification_ns": 574824041,
      "covered_source_records": 225,
      "preparation_ns": 1915708,
      "query_plan": [
        [
          7,
          0,
          216,
          "SCAN eligible_cache"
        ],
        [
          9,
          0,
          0,
          "USE TEMP B-TREE FOR GROUP BY"
        ]
      ],
      "strategy": "covered-materialized-view"
    }
  ],
  "unique_URIs": 16824,
  "valid_controls": 3,
  "version": "SCENE-SQL-CONTRACT-1"
}


==> anc/research/independent_americas_russia.md <==
# Independent Americas/Russia replication search

Started 2026-10-27. This eligibility frame was recorded **before inspecting
taxon-specific outcomes**. Scope is the newly assigned Americas/Russia search;
Forcello and Oxford are being investigated separately by another researcher.

## Fixed candidate frame and eligibility

Primary target: an archaeological, independently excavated household assemblage
with original specimen records; taxon, skeletal element and specimen count;
stable context IDs; a context table/report supplying deposit interpretation and
phase; and an explicit recovery method. At least one comparable phase must have
both an occupation-floor/use deposit and a secondary refuse/midden deposit.
Feature fills, general occupation layers, burial pits, destruction debris and
sunken-building fills are **not** silently treated as floor-use deposits.

Primary discovery families, in order:

1. DAACS colonial-American faunal catalogs and context/phasing/recovery schema,
   including Monticello and Mount Vernon households, with all returned eligible
   faunal sites considered before outcome inspection.
2. Russian institutional/repository archaeological faunal specimen deposits,
   using original Russian and English terms; cave/settlement data retained as
   candidates but not automatically equated to households.
3. Spanish/English open-data repositories for American archaeological faunal
   assemblages, retaining the same context criteria.

Acquisition does not imply inclusion. A usable independent raw dataset can still
fail the exact floor-versus-refuse replication target; record that explicitly.
Never select a site by the observed direction or size of the pig contrast.

Additional rules: preserve the source's taxon names and domestic/wild ambiguity;
do not turn unreported taxa into measured zero; do not pool NISP, MNI, MNE and
isotope counts; retain bone fragmentation/recovery qualifications; require an
explicit reuse license and archive the original download with URL, size and
SHA-256. Context and phase joins must be auditable, rather than inferred from
sample names or from overlapping broad dates. No external contacts or access
challenge bypasses.

## Search and acquisition log

Initial literal queries executed:

```text
site:daacs.org faunal data download copyright license context
site:daacs.org query fauna database downloads csv taxon context
археозоология свинья кости полы ямы данные таблицы csv археология
zooarqueología datos abiertos Sus scrofa piso basurero csv
```

No taxon outcomes have been inspected at this initial-frame stage.

## Completed acquisition and eligibility result

**A real independent source-value dataset was acquired; the strict target
replication remains unidentified.** Rassadnikov's September2026 source workbook,
[Zenodo22714190](https://doi.org/10.5281/zenodo.22714190), is CC BY4.0.
The [data paper](https://doi.org/10.5334/joad.217) describes its primary/secondary
data. All123,937 PRIMARY DATA observations and exact source row coordinates are
preserved in the bundled `primary_data.csv.xz` (862,420bytes), with original42
field labels and blank cells. The paired GENERAL INFO export is3,820bytes.
These are derived scientific cell-value exports, not a byte-identical workbook.

The acquired original31,656,930-byte XLSX has SHA-256
`be422bb0f2ff3246096a151a97170f3d2b5b71ad0d52bf9fb9ab501da1d59f2a`;
repositoryMD5matches. It is kept outside `anc/` under
`tmp/independent_archaeology_cache/` per the50MB packaging constraint. Its62 ZIP
members occupy196,910,834 uncompressed/31,647,027 compressed bytes. PRIMARY DATA
XML is177,175,449→25,044,451 bytes using DEFLATE;4,105,175 bytes are ZIP_STORED,
mostly a3,611,902-byte JPEG. There is no large uncompressed-XML packaging mistake
to fix. Reproduction from the original uses the bundled hash-checking extraction
script and explicit retrieval flag. The source XLSX cannot be reconstructed
offline from the CSVs, and that claim is not made.

The metadata has65 site records at GENERAL INFO rows2–66 plus an original
explanatory note row69, retained. PRIMARY DATA has58 distinct site labels;
some metadata sites appear only in other measurement/pathology sheets. The
export preserves all rows, including source-labelled modern rodents, human
material and coprolites, and does not call the complete row count harmonized NISP.

### Candidate interpretation checked before pig counts

Source context fields identified Zvyagino-4's house1/house2 floors and Alakul
cultural assignment. GENERAL INFO!J4 reports collection of all bones without
sifting. A context-only candidate frame was saved before its taxon-specific
summary. The strict dark-brown house floors contain1,969 observations; yellow-ash
records number9,203. The [primary Russian contextual paper](https://ipdn.ru/_private/a69/42-57.pdf)
(Alaeva and Rassadnikov2025, DOI10.20874/2071-0437-2025-69-2-4) interprets the ash
as roof material; pig domestication remains provisional. It therefore cannot
establish a domestic-pig floor/refuse replication. Full PDF is cached outside anc;
its SHA/page fact locators remain bundled. Same cultural attribution does not
supply identical deposition dates. Interbuilding “throw-out” interpretation is
unresolved; other source “throw” labels explicitly mean unprovenienced bones.

After these decisions, source-genus matching yielded five `Pig (Sus scrofa)`
records on the strict house floors and fourteen in yellow ash. Full anatomical
counts are available in the audit; a genus-boundary check excludes `Ursus` from
`Sus`. There are36 source-labelled pig records at Zvyagino overall. The full
2026 site export has23,951 records while the2025 paper reports23,935 bones;
the difference is not automatically corrected. All candidate contexts are retained,
including hybrid/unassigned records and the310 interbuilding “throw-out” records.
No direction-selected comparison or confirmatory historical result is claimed.

### Americas and additional Russian candidates

| Candidate | Actual access/data | Strict-test decision |
|---|---|---|
| DAACS, Monticello/Mount Vernon and broader86-site query-form frame | Original public AQ3/context2 UI forms obtained, fields include NISP, TaxonLatin, BodyPart, Element and context attributes. Subsequent legitimate session GET returned403 before any POST or faunal export. | No specimen dataset acquired. Stop, no access bypass; no replication claim. |
| [Mesoamerican Cattle Project](https://opencontext.org/projects/90e4c62f-5b51-4891-a7af-dd77c1e1a00f), Haiti/Mexico/Guatemala | Public record explicitly in preparation, no indexed records. | No downloadable specimen/context table established. |
| [Mikt’sqaq Angayuk, Alaska](https://opencontext.org/projects/cf6e1364-d6ef-4042-b726-82cfb73f7c9d) | House/midden recovery described, faunal analysis still underway in published record. | Artifact records are not substituted for a faunal catalog. |
| [Ceibal, Guatemala](https://opencontext.org/projects/d69293e8-c8a7-4fc0-b3e3-4c2ff23486e6) | Faunal/isotopic project describes context and recovery fields. | Precolonial assemblage is not an introduced domestic-pig replication. No outcome-based substitute acquired. |
| [Meshoko Cave, Russia](https://eprints.bournemouth.ac.uk/24860/) | Original88,207-byte XLSX and353,618-byte report actually acquired, CC BY-NC-ND4.0, unmodified. | Public tables are layer/recovery aggregates; individual Access records described in report are not supplied. Cave layer is not a household-floor/refuse join. |
| Zvyagino-4 standalone [Mendeley2024 deposit](https://data.mendeley.com/datasets/sycpmp6jph/1) | Public landing metadata accessible; ordinary direct request returned403. | No download bypass. The separate2026 original was already acquired legitimately and is the actual source used. |

DAACS [published guidelines](https://www.daacs.org/about-the-database/guidelines/)
name CC BY-ND3.0US plus additional publication wording. No blanket redistribution
or relicensing permission is inferred. UI originals were moved outside ancillary
data; candidate/schema facts and acquisition hashes remain.

### Verification and stable artifacts

- Every source observation row2–123938 is retained exactly once in the primary
  export;123,937 unique source coordinates, source header retained, all taxon
  fields present. Empty values are never imputed to zero.
- Primary extraction preserves cached numeric lexemes as strings, does not
  evaluate formulas, and rejects nonempty fields outside selected scientific
  columns. Formula metadata and original field labels are included in the audit.
- Original acquisition MD5/SHA checks pass; compressed export digests are pinned.
  The data source is licensed independently of the paper.
- No existing manuscript, code outside this new data directory, or ZIP was changed.
  Full details are in
  `scene-paper/anc/data/replication_archaeology/americas_russia/README.md`.

Additional literal queries executed:

```text
DAACS faunal download data query CSV license
"археозоологические" "данные" "xlsx"
"zooarchaeological" "Russia" "dataset" bones context
"faunal" "Monticello" "csv"
"zooarqueología" "datos" "csv"
"Archaeozoology of the Bronze Age Herders" dataset repository
"Rassadnikov" "археозоологические" "данные" 2026
site:zenodo.org Rassadnikov archaeozoological Bronze Age dataset
site:data.mendeley.com Rassadnikov Bronze Age bones primary data
"faunal" "floor" "midden" "dataset"
"zooarchaeological" "United States" "dataset" csv
"Sus scrofa" "basurero" "datos" "xlsx"
"DAACS" "faunal" "github"
"faunal" "St. Augustine" "data" download
"zooarchaeological" "colonial" "dataset" "csv"
"La Isabela" "faunal" "dataset"
"zooarqueológicos" "colonial" "datos" "repositorio"
"Novgorod" "animal bones" "xlsx"
"Новгород" "кости" "xls"
"Animals and Archaeology in Northern Medieval Russia" "data"
"zooarchaeological" "Monticello" data supplementary
"Звягино-4" "пол" "зольник" 2025
"10.20874/2071-0437-2025-69-2-4"
"Звягино-4" "выброс"
site:gbif.org/dataset "zooarchaeological" "Augustine"
site:gbif.org/dataset "zooarchaeological" "colonial"
site:opencontext.org/projects "faunal" "colonial"
"faunal" "Puerto Real" dataset
```

Primary pages were used for substantive eligibility decisions. Unlicensed book
mirrors and secondary summaries surfaced in searches but were not acquired or
used as raw data. No contacts were sent and no challenge/access block bypassed.


==> anc/research/independent_replication.md <==
# Independent archaeological transfer audit and Chogha Mish source correction

Research date: 27 October 2026. The original manuscript, existing analyses and ZIP were not edited by this subtask. New reproducible files are confined to `scene-paper/anc/data/replication_archaeology/`.

## Result that can presently be defended

**An exact independent replication of floor-use deposits versus occupational refuse has not been identified.** A real independent English catalogue has been acquired and checked against its publisher's original checksum. Its narrower, explicitly partial occupation-label/dump comparison has the opposite recorded direction to Chogha Mish. Neither result establishes a universal archaeological mechanism or an origin of pig avoidance.

The investigation also located a material source problem in the Chogha comparison: some of the 15 selected Sus rows have the documented repeated tooth-row structure. They must not be described as 15 independent fragments, jaws, animals, or contemporary deaths.

## Chogha Mish: what the primary source establishes

The primary chapter is Lev-Tov, Kansa, Atici and Wheeler (2017), [New Light on Faunal Remains from Chogha Mish, Iran](https://doi.org/10.5913/2017956.ch19), pp.443–475. The [author-uploaded full text](https://www.researchgate.net/publication/322886530_New_Light_on_Faunal_Remains_from_Chogha_Mish) identifies Justin Lev-Tov as uploader. Page446 reports Wheeler's recollection that sieving was not practiced, and explains why the study omitted specific spatial analysis. Page451, footnote4, states that “the specimen was recorded multiple times”: tooth rows could receive separate spreadsheet lines, which the authors' cleaning merged at jaw level. Page444 reports the loss of most physical specimens and some original information during migration; this is the authors' historical account, not a current museum inventory.

Only seven words of that chapter are quoted here. No chapter PDF or complete chapter text is distributed. Exact locators, retrieval details and the factual summary are in `chogha_primary_limit_evidence.json`.

Our own audit of the already acquired original CSV finds 12 Room floor and3 Occupational Debris Sus rows. All15 have the same phase-level Context URI, `34050A02-CEF3-40AF-81BC-AB2FF5506878`, and the same editor-assigned date interval,3600–3200BCE. Those fields are not identifiers for15 original excavation deposits or direct dates of15 specimens. No specimen-to-animal mapping, refitting result or evidence of simultaneous deposition was located in that export.

The source-labelled maxilla records CGM12288–12293 are particularly consequential. CGM12289–12293 carry successive upper-right P3, P4, M1, M2 andM3 tooth descriptions. Their generic Complete fragmentation labels cannot be counted as five independently established complete right maxillae. This pattern is consistent with the tooth-row exception documented in the chapter. A proposed lower bound of five animals based solely on those labels would be invalid. We have not silently merged these records or assigned them a validated common-jaw identity.

The preferred source-record sensitivity comparison removes **all Head rows from numerator and denominator**, leaving5/61 against2/164. Even these seven Sus records do not establish seven animals. The floor records are a right ulna, right radius, left femur, left tibia and left astragalus; the debris records are a right femur and right calcaneus. Their anatomical identities do not supply seven independent individuals. Absence of a refit is also not evidence that a refit test was performed.

The defensible next hypothesis remains conditional: in independently dated coeval deposits with comparable recovery and depositional histories, postcranial Sus representation might be higher in floor-use material than in occupational refuse. The current record contrast generates that test; it does not confirm it. Direct or independently associated dating, original room/locus attribution, specimen/jaw linkage, refitting and recovery records are needed. A shared400-year phase does not establish contemporaneity. Recovery is now qualified by the primary no-sieving report; variation in hand collection, visibility and preservation is still unresolved.

## Candidate frame, exclusions and acquisition history

The initial candidate list and eligibility rules were saved before an independent contrast was examined in `candidate_frame_preoutcome.json`. Discovery then added Forcello, Vagnari and OXSTAD16; the later candidates and their eligibility reasons are recorded separately. Following the primary tooth-row discovery, `postcranial_prespecification.json` made postcranial material the target before the independent OXSTAD16 contrast was calculated. The final partial mapping was frozen in `oxstad16/partial_transfer_policy_frozen.json`. This is a locally timestamped research record, not an externally registered preregistration or a claim that no source examples had been viewed.

* **Poggio Civitate, Italy:** original linked faunal data and excavation documentation exist, and the primary2022 article distinguishes residence and workshop distributions. That is a different comparison. It was not relabelled floor versus debris. A legacy HTML table displayed an access challenge; it was not bypassed. The study is also prior work on spatially structured animal remains, so a generic spatial-pattern claim would not be novel. [Primary article and associated-data link](https://escholarship.org/uc/item/9tc453s5).
* **Forcello, Italy:** [Trentacoste's primary Open Context project](https://opencontext.org/projects/bdc6cb19-e739-404b-8b4f-eeeaae3b8aae), DOI10.6078/M7DR2SDB, is CC BY4. Published metadata and original example JSON records were acquired through its documented JSON API. The animal-bone query reports18,573 records; this is a query result total, **not a claim that all those records were downloaded**. The [2014 dissertation](https://etheses.whiterose.ac.uk/id/eprint/6553/) describes the phase/context join as the BSV Contexts Access table on AppendixC's CD. The retrieved Context876 example has no phase/type observations. The dissertation distinguishes primary use surfaces, anthropic accretion, canal dumping and fire destruction (Table3.3.2, p.261); broader fill dates need not date all incorporated bones (pp.72–73). Its p.94 already compares taxon frequencies by context. The missing original join prevents the specified independent test here. The research-only dissertation PDF/text were removed from ancillary files after preserving URL, hash, rights and page receipts.
* **EUROEVOL, central/northwestern Europe:** the [primary data paper](https://doi.org/10.5334/joad.41) and [UCL repository](https://discovery.ucl.ac.uk/id/eprint/1469811/) describe CC0 faunal tables, recovery information and over3million NISP. Published data aggregate cultural phases after context-level collection. Original context-specific spreadsheets are therefore not interchangeable with the published phase totals. Direct UCL file requests returned403; no protected source was bypassed. No EUROEVOL raw table was acquired or entered into this comparison.
* **North Midden, Florida:** [primary Open Context project](https://opencontext.org/projects/48c1b136-6dd7-4e09-98d5-21150263d2cd), DOI10.6078/M7CF9N67, describes a single Archaic midden feature. It does not furnish the required domestic-pig floor/refuse contrast and was not scored as a negative archaeological replication.
* **Vagnari, Italy:** [primary Oxford repository record](https://ora.ox.ac.uk/objects/uuid%3A2b2dd337-8596-4339-aaa8-5fa16d849197), DOI10.5287/bodleian:PmpvNJQoQ, describes a complete faunal CSV with context details. Access returned403, and the requested contrast was not evaluated. No complete dataset or reusable file license was asserted from its catalogue description alone.
* **Russia:** original-language searches located relevant institutional and scholarly assemblage reports but no acquired, licensed specimen/deposit/phase join fitting this exact test. For example, the2025 Staraya Ladoga report concerns28,000+ bones across the11th–17th centuries; this aggregate description is not a raw floor/refuse comparison. The2026 NEENA dataset is an isotope compilation, so its measurements cannot be substituted for taxon-abundance denominators. No Russian outcome was manufactured from those different units.

Representative exact queries used include `site.opencontext.org zooarchaeology "floor" "Italy"`, `"Forcello" "opencontext.org/tables"`, `"Forcello" "Access" "database"`, `"EUROEVOL" "faunal" "csv"`, `site.archaeologydataservice.ac.uk "animal bone" "floor" "csv"`, `site.daacs.org "floor" "faunal" "midden"`, `археозоология данные кости свиньи пол жилища мусор dataset`, `"Фауна" "свинья" "пол" "xlsx" археология`, and `"археозоологические" "набор данных"`. These record original-language searching; they do not imply a professional translation, an exhaustive Russian-language review, or acquisition of every returned source.

## Acquired independent catalogue: OXSTAD16, England

The primary source is Broderick, L. (2021), [OXSTAD16 animal bone data, ADS object1969741](https://archaeologydataservice.ac.uk/archives/collections/view/object.cfm?object_id=1969741), in Oxford Archaeology's collection, DOI[10.5284/1088114](https://doi.org/10.5284/1088114). The object explicitly carries CC BY4.0. Its [original field metadata](https://archaeologydataservice.ac.uk/catalogue/adsdata/arch-4099-1/dissemination/csv/documentation/OXSTAD16_animal_bone_spreadsheet_metadata.csv) specifies605 catalogue records and defines Quantity as the number of specimens within a record. It separately identifies context, phase, anatomy, side, recovery flag and sieve fraction.

The acquisition preserved all606 lines of the original CSV through ordinary public web-reader access after local direct HTTP requests returned403. Restoring CRLF with one final newline and no BOM produced the **exact published source checksum**, `779fab3221ec3063b2d620ab22506e8f` (matched MD5). The resulting file has150,707bytes and SHA256`5d23e911ca9697f703bfd7f33db70645e6531d45fd6e7dc1471088cff159ad34`. Both the line-extraction receipts and the byte-verified reconstruction are retained. The legacy publisher checksum is a provenance cross-check; it is not a publisher signature, a freshness proof or a claim that MD5 supplies modern collision resistance.

Measured inventory:605 unique Ref No values,88fields,879 summed source Quantity units,532 unsieved and73 sieved records. These are separate units:605 catalogue rows are not879 animals. Two original Phase values,3059 and4004, resemble context numbers; they remain unchanged and are excluded by the exact Phase2 rule. No repair is inferred.

The [original excavation report](https://archaeologydataservice.ac.uk/catalogue/adsdata/arch-841-1/dissemination/pdf/oxfordar1-425870_1.pdf), pp.12–13, distinguishes the actual floor sequence of Structure1.1 from dismantling/backfill of Structure1.2 and the later cellar. Candidate floor-sequence contexts5027/5031 are absent from the605bone records, and the CSV has no explicit floor-use feature label. More decisively, the occupation-layer label4014 refers to a later latrine fill (report pp.37–38; also its Phase7 context discussion), so a blanket occupation→floor mapping is demonstrably unsafe. Exact floor/refuse replication is therefore not identified.

## Frozen partial comparison and its negative result

The admissible **partial** question compares source-labelled occupation deposits with source-labelled dumps in literal Phase2, described in the primary chronology as early–late11th century. It admits `Sieved=FALSE`, certain source taxon labels pig/cattle/sheep/sheep-goat after casefolding, and explicit postcranial anatomy. Question-mark identifications, head/dental records, unknown anatomy and source misspellings are excluded without repair. Occupation labels are `occupation layer` or `occupation layers`; reference labels are `dump`, `organic dump` or `dump fill`. Gravel dumps, demolition, cesspits, pit fills and bedding layers are not imported as equivalents. These rules were frozen before this contrast was computed.

The29 admitted source records yield occupation0/9 and dump3/20, a difference of−3/20, or−15percentage points. The groups comprise2 and8 original context IDs. Forelimb proportions are0/2 versus1/12; hindlimb0/5 versus2/7; distal extremity0/2 versus0/1. Axial representation lacks support in both groups and remains missing, not a manufactured zero stratum.

For common nonnegative weights on the three supported strata, the exact comparison interval is[−2/7,0]. Equal weights give−31/252≈−0.123016. Thus the positive Chogha direction **does not transfer to this declared source-label comparison**, and no supported common weighting makes its recorded contrast positive. This neither confirms nor refutes the stricter floor-use hypothesis, since exact deposition semantics and contemporaneity remain unresolved. It is a substantive negative transfer result with a documented eligibility limit, not a successful replication.

No independent-animal confidence interval or p-value is calculated. Small support, time averaging, differential hand collection, source context classification, transport/disposal and possible multiple records per animal remain rival explanations. New dated, context-matched material could test these alternatives; the current calculation cannot attribute them to ethnicity, religion or pig utility.

## Reproduction and scientific/security implication

Run `python3 scene-paper/anc/data/replication_archaeology/replication_analysis.py`, then `python3 -m unittest discover -s scene-paper/anc/data/replication_archaeology -p test_replication_analysis.py -v`. Both use only the standard library. The12 tests cover original source/checksum/shape, policy mutation, source-bit mutation, full admission coverage, uncorrected phase anomalies, the misleading latrine label, exact negative contrast, attained anatomical endpoints, missing support, empty cohorts, invalid counts, overlapping anatomy and recovery/taxon/head exclusions.

The source verifier pins SHA256 and the local interpretation policy; its pure calculation function does not claim to authenticate arbitrary caller rows. This is local research custody, not an excavation authority's signature. Authentic source bytes can still support a false interpretation if a valid occupation label is transplanted into a floor-use claim. The concrete protocol obligation is therefore to bind the **claim's transfer role**, the source-supported context crosswalk, phase/recovery admission, counting unit and supported weighting domain alongside the rows and result. A signed number alone cannot establish those archaeological premises.


==> anc/research/nlp_corpus.md <==
# Real-source NLP corpus: selection, reference status and frozen evaluation

Prepared27 October2026 for the SCENE source/interpretation experiment. This note
records corpus construction, not an external human-validation claim or measured
parser results. Performance is reported by the independent parser/evaluation
module after its own freeze.

## Actual language data

The inventory is all48 museum API objects already present under
`anc/data/visual/metadata`:33 Cleveland Museum of Art records with descriptions,
and15 Metropolitan Museum of Art records with titles/date metadata but no prose
description field. The actual source text is CC0 metadata, not a synthetic
prompt, reconstructed historical dialogue, invented scene caption or unlicensed
publication excerpt. AllCMA descriptions were selected in full before evaluation.
There are180 prose sentences after a fixed punctuation/optional closing-quote/
HTML boundary split,48 literal date phrases and15 actual title fragments:
**243 records,21,243 source characters and3,602 whitespace-delimited words**.
Descriptions with unsupported relations and contextual modern fashion prose
were retained rather than filtered by target keywords or expected success.

Every record carries its original source-file SHA-256, JSON string-field path,
Unicode-codepoint [start,end) coordinates, exact substring and text SHA-256.
The segmented text retains original HTML, capitalization, punctuation and Unicode.
Separate catalogue structured begin/end dates are weak metadata, not textual
reference labels. This matters where Met literal ranges disagree with their
structured single-year or approximate interval fields.

Rights primary sources checked by the source-QA agent:
[the CMA API documentation](https://openaccess-api.clevelandart.org/) explicitly
places dataset metadata underCC0; the33 selected CMA records also sayCC0.
[The Met Open Access licence](https://github.com/metmuseum/openaccess/blob/master/LICENSE)
is CC0, and all15 selected records mark their objects public domain. The corpus
uses their metadata fields and does not extract third-party citation texts.

## Source grouping and split

The split was fixed before parser TEST evaluation, not balanced after outcomes.
Any pair of prose segments of at least12 normalized words with word-trigram
Jaccard≥0.65 joins their object groups; transitive closure is used. This joined
only the Nefertiti135656/148794 and palette154738/154904 pairs. Short repeated
titles such asPendant do not merge unrelated objects. Source text itself is never
normalized for quotation or annotations.

For each singleton ID or sorted multi-object cluster ID, the integer SHA-256
modulo10 assigns0,1,2 toTEST. Realized counts:

| Split | Records | Source objects | Group components | Prose | Date phrases | Titles |
|---|---:|---:|---:|---:|---:|---:|
| DEV |188|38|38|136|38|14|
| TEST |55|10|8|44|10|1|

The source/split freeze precedes parser-rule freeze. DEV references were supplied
to the parser agent; TEST labels were withheld from it until the recorded hash
freeze. All records and labels are public in the final artifact for reproducibility.
This development procedure is not an externally registered preregistration or
permanent blind test service.

## Provisional reference production

An AI-assisted investigator workflow inspected the source text and specified
explicit per-record relations, argument classes, clause-scoped polarity/modality,
lexical cues and literal calendar bounds. Programmatic string indexing produced
spans. No evaluated-parser predictions were used to produce the labels. These
are **provisional AI-assisted reference annotations, not independent human gold**.
The labels are not derived wholesale from the same regex parser being evaluated;
structured catalogue dates are separately identified weak labels. A second AI
agent checked every source hash/span and reviewed consistency; this is not human
inter-annotator agreement or peer review.

Concrete uses ofdepict/show/represent form the narrow relation task. Abstract
tradition/sensitivity/embrace uses are negative cases, and unsupported paraphrases
remain empty. Explicit appositive role labels can ground a class; museum metadata
or historical background cannot supply an absent sentence-level entity. A
represented woman is an image-description claim, not evidence of biological sex,
social gender or political authority in an ancient community.

Final provisional support:

| Split | Relations | Calendar-date frames | Negation cues | Uncertainty cues |
|---|---:|---:|---:|---:|
| DEV |6|37|6|49|
| TEST |1|10|1|11|
| Total |7|47|7|60|

This positive support is small. Report task-/genre-specific precision, recall,
F1, coverage and abstention rather than claiming243 successful relation extractions.
No actual source representation frame here is negative/uncertain; those variants
are controlled diagnostics only. Sparse held-out relation support precludes broad
relation-generalization claims even if its single frame is correctly extracted.

Dates are literal numeric mentions with explicitera, nominal c./ca. values and
separate approximation cues. A.D. ordinal centuries use1st=1–100,3rd=201–300.
Unmarked centuries/year blocks, relative dates, reign years and dynasty numbers
are retained for abstention instead of receiving an inferred era. Historical
narrative dates are not silently made manufacturing dates. Alternative OR ranges
remain distinct; source/catalogue inconsistencies are disclosed without repair.

## QA amendment without parser tuning

The initial source/reference freeze was20:35:18UTC; parser rules froze at
20:38:15UTC. Before the first TEST score, blind source QA found two DEV-only
omittedor cues (agency and geographic provenance alternatives). Referencev2 at
20:40:45UTC corrects them, retains v1 hashes and exact patches, leaves TEST
reference bytes unchanged, and keeps the parser hash fixed. No parser output
was used. A v1 perfect DEV fit must not be misreported as perfect v2 performance.

The unchanged TEST reference SHA-256 is
`d2a595863232f28ad3ec0c70f3a85f18509151316b6bff25a1da5f1cee4aa37b`.
The frozen parser-rule SHA-256 is
`a7f184f6eb8578f54d383acc07c046655b5883e7807b7a09e166127c027b777d`.

## Controlled changes and future use

Fourteen explicit edits of DEV records cover three qualifier drops, two negation
insertions, two date edits, two entity edits, one modality insertion and four
irrelevant whitespace edits. Their original source IDs, edit spans, exact revised
text and expected semantic effect are stored. They are investigator-constructed
mutations, **not actual publisher revisions** or extra natural-language observations.
They can test semantic-field sensitivity and byte/source-binding boundaries;
they do not establish how often real museums revise text or how readers respond.

The complete source dataset, fixed selection/split code, provisional references,
blind-QA changes, parser freeze and controlled edits are now reproducible. Human
reference validation and a larger external-domain test remain limitations, not
completed work.


==> anc/research/nlp_reference_review.md <==
# Museum-claim reference audit (source and annotation QA)

Audit date: 27 October 2026. Reviewer: the project's AI-assisted source-QA
workflow, separate from parser-rule development. This is not independent human
gold annotation, museum approval, inter-annotator agreement or a historical-truth
assessment. The parser implementation/predictions have not been inspected for
this audit. TEST-specific observations are communicated only to the reference
annotator and parent before parser freeze.

## Source and rights checks

The fixed source folder contains33 Cleveland Museum of Art JSONs and15
Metropolitan Museum of Art JSONs. All33 CMA snapshots declare
`share_license_status=CC0` and `copyright=null`; all15 Met snapshots carry
`isPublicDomain=true`. The CMA official API documentation independently states
that its dataset metadata are CC0, separately from per-image rights. The Met's
official open-access repository carries CC0.

Primary rights references, checked on the audit date:

- [CMA API documentation](https://openaccess-api.clevelandart.org/): dataset
  licence, daily updates and the distinction between metadata and image rights.
- [Met open-access licence](https://github.com/metmuseum/openaccess/blob/master/LICENSE).

Source snapshots, rather than a later live API response, must anchor corpus
text. These services can revise their records. No third-party citation prose or
attached copyrighted publication is included by the stated selection rule.

## Reviewed protocol

`data/nlp/GUIDELINES.md` makes the coordinate domain explicit: character spans
refer to Unicode codepoints in the original decoded JSON string field. The
record text must be an exact field substring, not a silently normalized
rendering. Original HTML and Unicode are retained; normalization is used only
for near-duplicate grouping.

Whole source objects and near-duplicate prose components form DEV/TEST units.
The documented lowercased word-trigram Jaccard threshold0.65, minimum12-word
segments and transitive components are source-based choices made before labels.
Outcome balancing or parser-success filtering is disallowed. CMA135656/148794
(Nefertiti) and CMA154738/154904 (palettes) are important potential shared-prose
pairs to test in that grouping. Common short titles such as Pendant do not by
themselves identify the same source object or prose cluster.

Full descriptions, title fragments and literal date phrases are distinct genres.
They need separate realized counts and task denominators. Empty relation frames
must not inflate relation F1 through true negatives. Catalogue structured date
bounds are weak metadata and must not silently repair the manually interpreted
textual reference.

## Interpretation boundaries checked before annotation freeze

- CMA94076's description opens with Dior/Galliano fashion discussion. Those
  clauses are not automatically attributes of the canopic jar simply because
  they occur in its catalogue record. The protocol retains nonrepresentational
 /background text without assigning an object-depiction frame.
- Relation arguments require explicit text, not merely a nearby king/queen word
  or background knowledge of a named ancient person. Children are not promoted
  to adult man/woman; sovereign lexical roles do not establish biological sex.
- Relation polarity/modality is clause-scoped. A neighbouring phrase such as
  no central government does not negate a depicted figure. A source-level
  lexical cue is distinct from a relation operator.
- Ability/purpose and epistemic uncertainty are distinct: could incarnate is
  not automatically an uncertain identification; so that ... may breathe is
  not necessarily source uncertainty. Source beliefs/traditions are reported
  attribution, not automatic factual endorsement or numeric confidence.
- Date conversion must state BCE-negative/CE-positive arithmetic and preserve
  unmarked calendar status, approximations and alternatives. Early/late qualifiers
  do not justify invented precise windows. Historical discussion dates are not
  automatically the object's manufacturing dates.
- Reference annotations are provisional investigator annotations. The word
  curator must not imply that museum staff supplied or validated our labels.

## Completed record-level audit (before evaluation)

The v1 corpus freezes243 records from48 source objects, grouped into46
near-duplicate/source components:180 prose sentences,48 date phrases and15 title
fragments. DEV contains188 records and TEST55. All243 source-file SHA-256 values,
UTF-8 text SHA-256 values, decoded-JSON field paths and original-field Unicode
substring coordinates passed independent checks. No malformed annotation span
or inverted normalized date range was found.

All7 relation frames,47 textual date annotations,7 lexical negation cues and58
uncertainty cues were reviewed against the source, without looking at parser
predictions. Reference roles/polarity/modality are supported under the restricted
target-family and local-record conventions. In particular unresolved pronouns
stay unresolved, explicit appositive sovereign roles are not sex determinations,
and dates in historical discussion do not become manufacturing dates.

The realized held-out reference contains only1 positive relation,1 negation cue,
11 uncertainty cues and10 date annotations. All7 actual relation frames are
positive/asserted. Thus neither the relation operator classes nor role-level
accuracy has substantial held-out support. Do not resplit on outcomes, infer
general language performance, or call constant operator accuracy strong evidence.
Controlled revision tests are a separate investigator-constructed task.

Two DEV-only disjunction omissions were identified blind to parser output:
agency alternatives (the woman or her family) and geographical alternatives
(western Asia or Cyprus). Both belong to identity/provenance uncertainty under
the stated contextual rubric, unlike aliases or generic category lists. A
reference correction before test evaluation should retain the v1 hashes, record
v2 hashes and the reason, leave the frozen parser unchanged, and not describe
this as independent human adjudication. TEST references are unaffected.

Approximate date endpoints are nominal values from the text, not calibrated
confidence bounds or proven exact chronology. Unmarked centuries/year blocks
retain unknown calendar status/weak metadata; they do not get invented accepted
era assignments. The source-qualified extraction must preserve these boundaries.

This audit validates internal source grounding and a provisional interpretation
protocol. It does not establish museum approval, annotation truth, population
representativeness or scientific generalization.

## Applied blind reference correction

The reference annotator applied both DEV-only disjunction corrections before
first held-out evaluation. The parser-rule hash stayed
`a7f184f6eb8578f54d383acc07c046655b5883e7807b7a09e166127c027b777d`.
`FREEZE_v1.json` and `reference_qa_corrections.json` preserve old hashes/reasons;
reference v2 is timestamped20:40:45.81UTC. Uncertainty cues total60 after the
two additions; TEST reference bytes and its11 uncertainty cues are unchanged.
The original TEST reference SHA-256 remains
`d2a595863232f28ad3ec0c70f3a85f18509151316b6bff25a1da5f1cee4aa37b`.
The textual guideline ambiguities about unmarked eras and nominal approximate
endpoints were clarified without changing accepted date labels.


==> anc/research/regional_china.md <==
# Chinese archaeology, husbandry and an auditable comparison substrate

Research cut-off: **27 October 2026**. Original-language searches were actually run; the records below distinguish source observations, our extraction/audit and proposed unrun hypotheses. No language model or learned classifier enters the method.

## 1. Acquired original primary data

### A. Zhang, Lawrence and Millard, Quaternary Science Reviews 2026

Meng Zhang, Dan Lawrence and Andrew R. Millard, *Isotopic evidence for changing diet and agriculture in China from the Neolithic to the Early Han period (10–2 ka BP)*, **QSR373,109725**, DOI [10.1016/j.quascirev.2025.109725](https://doi.org/10.1016/j.quascirev.2025.109725). Print publication **1 February2026**; online **8 December2025**, per the primary [Durham deposit](https://durham-repository.worktribe.com/output/4918670). The original XLSX and DOCX were retrieved successfully from the official Elsevier supplement CDN; the public Crossref metadata explicitly records a version-of-record **CC BY4.0** license. Metadata is retained, including the distinct text-mining license entries; the CC license is not guessed from public accessibility.

Files in `scene-paper/anc/data/regional_zooarch/china/`:

- `zhang2026_mmc2.xlsx`: **542,918bytes**, SHA256 **642b7b5401f4ae7d1dc9a0b2fc48635e13074f154db49aaa5d291a64fb69584d**. [Original publisher spreadsheet](https://ars.els-cdn.com/content/image/1-s2.0-S0277379125005451-mmc2.xlsx).
- `zhang2026_mmc1.docx`: **2,774,494bytes**, original supplementary background/figures/references. [Original supplement](https://ars.els-cdn.com/content/image/1-s2.0-S0277379125005451-mmc1.docx).
- `zhang2026_crossref.json`: unmodified primary DOI-license metadata.
- `zhang2026_human.csv`: **3,492 real source rows**, original sheet `human`, header row1, records rows2–3493; formatted/whitespace tail rows excluded by a nonempty source Site field, not treated as people.
- `zhang2026_animal.csv`: **2,919 real source rows**, original sheet `animal`, header row1, records rows2–2920.

The workbook has **110,084 nonempty original cells** in the generic source-cell reader. Rows have original sample/reference/context, species, isotopes, coordinates and date bounds. Animal specimen IDs are generally unavailable: original worksheet coordinates identify database rows, not unique independent animals. The authors assembled literature available to May2024; their stated quality criteria and original sample selection cannot be independently reconstructed from this compact workbook alone. This is an isotope compilation, **not an NISP assemblage-count dataset**. Taxon proportions among its selected isotope specimens cannot estimate meat consumption or a taboo.

Raw inventory: **109 animal site strings**, **161 human site strings**, eight named animal regions plus19 animal rows with unreported region. Exact `Pig` labels number824; explicit case/whitespace grouping (`Pig`, `pig`, `Pig `, `pig `) gives841 rows. This declared lexical operation does not establish domestic/wild status. Four `Boar` records remain separate. All original strings remain in the CSV.

### B. Zhang etal., Xipo 2021

Quan Zhang, Yanfeng Hou, Xinwei Li, Amy Styring and Julia Lee-Thorp, *Stable isotopes reveal intensive pig husbandry practices in the middle Yellow River region by the Yangshao period (7000–5000BP)*, **PLOS ONE16(10),e0257524**, **5 October2021**, DOI [10.1371/journal.pone.0257524](https://journals.plos.org/plosone/article?id=10.1371/journal.pone.0257524).

All **three original supplementary XLSX** were acquired from the journal's own PLOS Figshare deposit, with the repository's **CC BY4.0** licenses and publisher MD5s independently verified:

- S1, [official dataset16745200](https://api.figshare.com/v2/articles/16745200), original `pone.0257524.s001.xlsx`, **212,965bytes**. Includes two laboratory sessions, calibration, uncertainty worksheets and `Sample Info` metadata. The88k/formatting/calibration cells are not independent specimens.
- S2, [16745203](https://api.figshare.com/v2/articles/16745203), **31,696bytes**, published burial classification.
- S3, [16745206](https://api.figshare.com/v2/articles/16745206), **54,184bytes**, published regression outputs.

`xipo2021_sample_metadata.csv` retains **87 selected faunal sample rows**:70`Sus`,6`Cervus`,1`Ovis/Capra`,1`Ursus`,1`Avis`,2`Canis`,6`Bos`. The79 Middle-Yangshao rows and later six West-Zhou plus two uncertain West-Zhou rows must remain distinct. The later cattle/dogs are **not contemporaneous ecological baselines** for the Neolithic pigs. The isotope analysis selected mostly adult pig mandibles; it does not reproduce the site's age profile or all excavated remains. Paper-reported84%pig NISP is from a cited excavation study, not recomputed as70/87.

Original files total **3,616,257bytes** across the two papers. No source bytes were modified. The five files' hashes, URLs and source licenses are in `source_manifest.json`; all were verified with `python retrieve.py --verify`. Standard-library `extract_china.py` regenerates exact XML-lexeme CSVs; `table_inventory.json` carries original header/column maps and derived hashes.

## 2. Actual unresolved data obligations

1. **Same site name, incompatible coordinates.** In the 2026 workbook, `human` Xingyi rows begin3487, with102.8°E,24.2°N, Yunnan/Tonghai. Animal Xingyi rows begin2902, with105.58°E,34.88°N and missing province/region. The underlying primary Ma etal2024 paper identifies Xingyi in Tonghai at24.2°N102.8°E: [Science Bulletin primary PDF](https://cdn.sciengine.com/doi/pdf/BDF85F829A6B4C849732EB10A7F12F98), DOI [10.1016/j.scib.2023.10.015](https://doi.org/10.1016/j.scib.2023.10.015). The original [Yunnan archaeological institute excavation report](https://www.ynkgs.cn/view/ynkgPC/1/6/view/772.html), **4 November2016**, also places it in Tonghai. This flags a compilation inconsistency; it is not permission to overwrite the source or merge on its Latin string. A correction/alias must be a separately sourced derived decision.
2. **Two shifted-schema candidates.** Animal rows1256–1257 (`Dongkalaxilikebiete`) record Species=`EBA`, Scientific name=`Sheep/goat`, carbon isotope blank, nitrogen values−18.7/−20.1, Country=4.6/4.7, Reference=`China`, Note=`Dong etal,2022a`. These are structurally incompatible with the declared fields. A typed ingestion policy should quarantine them. The files preserve them rather than silently shift columns.
3. **Chronology units/signs.** Source BP-labelled fields store negative numbers (e.g.Cishan−7400 to−7100). We preserve those numbers and names; any transformation to increasing BP or BCE requires a named rule and explicit basis. Site phase ranges are not individual direct radiocarbon dates.
4. **Multilingual summary discrepancy.** The primary [PKU institutional summary,6 June2024](https://rbhrc.pku.edu.cn/info/1127/1928.htm), reproduces an English abstract saying millet arrives4900aBP, while its Chinese translation uses`公元前4900年`(4900BCE). Its cited primary paper is Ma etal2024. This is a concrete translation/unit inconsistency, not evidence of intent. Merely preserving the numeric token4900 or signing the translation would miss the chronological change.
5. **Compilation scope and provenance overlap.** The 2026 workbook's Xipo entries contain two pigs and one dog cited to Pechenkina2005; this is not the70-pig2021 dataset. We do not assert why that later study is absent or that the compilation promised exhaustive inclusion. The two data families cannot simply be summed as independent animals without an overlap review.

The provided `audit_china.py` writes `source_audit.json` and `join_candidates.csv`: **88** unique human/animal site-coordinate-phase candidate combinations under an explicit trimmed-Latin-site rule, only**24** with numerically identical coordinates and exact phase bounds. Even these24 remain **candidates**, pending context and sample-selection review; geographic/phase equality alone does not prove commensurability. Unequal broad phase bounds can overlap, so the other64 are not proved to be different historical populations. No cross-table isotope contrast is currently certified.

## 3. What the Chinese evidence does and does not test

A claim that pigs were economically useless because they were not milked fails as a general account. In the Xipo primary study, measured pig diets and archaeological context support substantial pig rearing within a cereal economy. Pigs can transform fodder and household scraps into animal food; their economic role must be evaluated relative to ecology and management rather than a dairy-only criterion. This does not by itself explain why a later group prohibited pork. Both exploitation and avoidance can have different local causes.

The native-language [Jilin University laboratory report](https://jlub.jlu.edu.cn/info/1058/1053.htm), **6 September2022**, links an empirical study of Changshan pigs and other fauna, DOI [10.3389/feart.2022.883481](https://www.frontiersin.org/journals/earth-science/articles/10.3389/feart.2022.883481/full). Its mostly C3/free-range interpretation differs from intensive millet provisioning at some central Chinese sites. The institutional post's publication-date wording differs from the publisher's May2022 date, so cite the DOI/publisher for bibliography. This is useful comparative prior work, not a newly discovered regional difference. Native Chinese Qugou research likewise warns that C3 diets alone cannot distinguish wild, domestic and hybrid pigs.

The 2026 synthesis already studies regional crop/livestock heterogeneity. Household/institutional divergence and sacrifice-specific pig selection also have prior art (including Price2026, identified by root). Neither broad observation should be relabelled our historical discovery.

## 4. Narrow falsifiable candidate, not an established result

**H-CN-01: locally persistent pig provisioning after a cereal transition.** In independently dated Hexi Corridor site phases undergoing a shift toward C3 crops, the pig-minus-local-wild-herbivore carbon-isotope offset may persist for one phase after the human-minus-herbivore offset falls. This predicts a lag in animal provisioning relative to human crop consumption, rather than a simple synchronous withdrawal of pigs. It could be tested with source-compatible site/phase comparisons plus independent archaeobotanical transition evidence. A joint decline, phase overlaps too wide to order events, insufficient local baselines, or unresolved specimen identities would refute or leave the proposed lag unidentified. No threshold, lag length or sample size should be selected after viewing outcomes; no result is claimed from the current audit. Literature priority remains unestablished.

Rivals include natural C4 resources, crop-raiding deer, manuring/aridity effects on nitrogen, distinct depositional contexts, specimen survival/selection, trade and animal mobility, and different primary-study calibration. Carbon-isotope values alone cannot establish penning, domestic status, a religious prohibition or an institutional policy. Source-ready pairs, source units and exact selection decisions are prerequisites to testing this archaeological hypothesis.

For the broader project, the concrete mathematical problem is **which comparisons remain identified across admissible source mappings, date/measurement conventions, recovery denominators and source-selection rules?** Signatures can bind these rules and source rows; they cannot choose the historically correct rule without archaeological evidence.

## 5. Original-language search log

These queries were actually submitted, not retrospectively advertised as translations:

- `中国 新石器时代 猪 饲养 稳定同位素 数据 表 遗址` — Chinese Neolithic pig husbandry/isotope data tables.
- `中国考古网 家猪 杂食 粟 黍 稳定同位素` — pig omnivory and millet/isotope evidence.
- `site:kaogu.cssn.cn 西坡 家猪 同位素` — CASS archaeology/Xipo queries; no separate licensed raw table acquired from that domain.
- `site:ivpp.cas.cn 猪 饲养 同位素 粟 黍` — CAS primary institutional articles/PDFs; led to the N iedian social-diet caution and referenced work. These pages were not redistributed as licensed data.
- `"兴义遗址" "同位素"` and `"通海" "兴义" 碳氮 同位素` — resolved the primary Xingyi site context and exposed the unit discrepancy in the institutional translation.
- English companion searches: `China Neolithic pigs stable isotope supplementary data PLOS domestication`, `"Isotopic evidence for changing diet and agriculture in China" data supplementary Zhang Lawrence Millard`, `"Stable isotopes reveal intensive pig husbandry" 0257524 S1 Table`.

Access limitations are recorded in the manifest. No account, private database, CAPTCHA bypass, external contact, or Hugging Face model/dataset was used.


==> anc/research/regional_levant_iran.md <==
> Superseded scope note: the 2017 primary chapter reports no sieving (p.446)
> and repeated one-row-per-tooth jaw records (p.451,fn4). Therefore the field
> total16,825 is not established unique physical pieces. The current preferred
> comparison excludes Head; see chogha_certificate_v2.md and the primary evidence
> file under data/replication_archaeology/. Earlier acquisition observations below
> are retained as a research trail, not a contrary current claim.

# Regional primary-data audit: Iran and Transjordan

Research cut-off: 27 October 2026. This note records multilingual search, actually acquired original data, exploratory source audits and a falsifiable next hypothesis. It does not claim an ancient taboo's cause has been discovered.

## Acquired primary sources

### 1. Chogha Mish, southwestern Iran: actual specimen export

Primary project: [Open Context Chogha Mish Fauna](https://opencontext.org/projects/497adead-0c2a-4c62-feef-9079fb09b1a5), Atici, Sarah W. Kansa and Justin SE. Lev-Tov (2010), DOI [10.6078/M7M906K5](https://doi.org/10.6078/M7M906K5). Original identifications are attributed to Jane Wheeler Pires-Ferreira. Records were digitized from the legacy excavation dataset and include editor-assigned phase ranges. Their archaeological interpretation already has a 2017 study, so reanalysis of this collection is not globally unprecedented.

The project says its historical source contained over 30,000 specimens. **Our actually acquired complete named table contains 16,824 unique specimen URIs, 59 flat CSV fields and 16,825 fragment-count units.** The project-overview figure is not our measured sample size. The full CSV is 16,584,521 bytes, SHA256 `eaaf32ba2150c63cb89f617bca79299f079bcf7f4134f029d2b16bcf0230c1d2`, MD5 `a11735ca287d0b8a66fc0d10df862de9`. This matches the checksum in the primary [Zenodo archive 10742181](https://zenodo.org/records/10742181). The archive and Open Context both specify **CC BY 4.0**.

Original export acquired: [complete table CSV](https://opencontext.org/tables/de58ca86-8fac-a2c8-7a25-631523879b7f.csv). Original structured metadata: [table JSON](https://opencontext.org/tables/de58ca86-8fac-a2c8-7a25-631523879b7f.json). Local path: `scene-paper/anc/data/regional_zooarch/levant_iran/chogha_mish_full.csv`.

The source has eleven period bins and 82 observed period/context combinations. Its source taxonomy includes 535 `Sus sp.`, 1,174 `Bos taurus`, 4,257 `Ovis/Capra`, 188 `Capra sp.` and 70 `Ovis sp.` rows. There are 7,333 `Medium Mammal` rows, 1,741 `Large Mammal` rows and 321 `Nonidentified` rows. **Sus genus identification does not establish wild/domestic status, pork consumption, pig husbandry or taboo.** Skeletal records are not independent animals. Fragmentation, burning, body-part representation, unidentified fractions and recovery history matter.

Two concrete, independently checked coverage problems:

1. Three different source predicate IDs share the displayed label `Number of fragments`. Flat CSV columns are `Number of fragments`, `.1` and `.2`; they are populated for 16,681, 114 and 29 rows respectively. Exactly one has a value for every row. The main column sums to 16,682, while all three sum to 16,825. Dropping duplicated-looking columns omits 143 actual records. CSVW metadata has 54 semantic entries expanding into 59 flat columns; positional zipping is incorrect. Preserve predicate IDs and make alias/measurement-unit admission explicit.
2. The separately published [Protoliterate CSV](https://opencontext.org/tables/f22db305-cfb5-3261-2c8e-b3e4a9422a8f.csv) has 4,705 unique URIs, all included in the full table. The full table contains 4,819 Protoliterate rows, so 114 phase rows are absent from that separate export, including one `Sus sp.` row. They must neither be summed as independent datasets nor silently declared equivalent.

Exploratory source proportions, for the explicitly selected denominator `Sus sp. + Bos taurus + Ovis/Capra + Ovis sp. + Capra sp.`: Middle Susiana is 268/1,641 (16.33%), Protoliterate 58/1,824 (3.18%), and Achaemenid 78/590 (13.22%). These are source-record composition, not animal/population diet shares. The Protoliterate phase spans −3600 to −3200; the Achaemenid phase spans −550 to −330. The intervening chronology has a large gap. A monolithic monotonic prohibition model is not established by these observations. Do not combine broad `Middle Susiana` with its finer phase labels into a precise continuous time series: source date bands overlap and temporal resolution differs.

### 2. Tepe Yahya, southeastern Iran: original isotope workbook

[Seabrook, Wolfhagen and Pilaar Birch (2025), PLOS ONE 20(9), e0332662](https://journals.plos.org/plosone/article?id=10.1371/journal.pone.0332662), DOI10.1371/journal.pone.0332662, CC BY 4.0. This is a caprine management study over Neolithic–Bronze Age periods, not a pig-taboo experiment. [Original S1 XLSX](https://journals.plos.org/plosone/article/file?id=10.1371/journal.pone.0332662.s001&type=supplementary) was acquired unchanged after a transient publisher error: **132,390 bytes**, SHA256 `d00b532418ded497e3a0ae51f31f8d4979b21f227b82bb77ca1fff6d2f04f2f1`.

Read-only XML audit finds five original sheets. The successful table has **254 unique numeric IDs** (179 Goat, 75 Sheep); failed table has **30 IDs**; the duplicate-runs sheet has **76 rows from 36 IDs**. A separate 254-row mixing-model sheet is derived estimates of the same samples, not 254 additional animals. Source categories and raw XML lexical values are preserved with original row/column coordinates. The author's R mixing-model code is retained as part of the original workbook; we have not executed or independently validated that Bayesian model.

The article's described Atomic C:N admission window is 2.9–3.6. A literal filter on its successful table retains **251**, not 254, rows. Source ID141 is D30=3.61; ID292 is D158=5.51; ID299 is D165=3.64. For ID292, the workbook's %C K158 and %N L158 imply approximately 3.5161 under the conventional approximate atomic conversion `(mass C / mass N) × 14/12`. This is an **unresolved source/recalculation difference**, not an authorized correction. The independent isotope values must not be overwritten.

A second source-label discrepancy is ID313: H177 (`Gen_period`) says `Bronze Age`, whereas I177 (`Period`) says `VII`. Other VII rows are `Early`; a phase crosswalk must expose this disagreement. Literal `Gen_period` counts are Early21/Proto-Elamite18/BronzeAge215; phase-defined VII–V instead includes 22 rows. No automatic chronological relabeling is admitted.

This provides a direct opportunity for a **quality- and age-conditioned sensitivity hypothesis**: the sheep-minus-goat carbon-isotope difference should retain its direction under predeclared alternative C:N admission windows and exclusion of juveniles, if the source's diet interpretation is robust to those choices. This is exploratory hypothesis generation on known data; a confirmation requires a frozen policy and an independent collection. The stricter literal 2.9–3.28 window retains 70 samples; excluding juveniles retains52. Selection can greatly change period/species composition, so estimates need disclosed support and denominators.

### 3. Transjordan, published 2026: small original table transcription

Vermeersch, Ahrens, Bonatz, Kallas, Schmidt and Stroud, [*New insights into the diet and economy of the central and northern Transjordan during the Iron Age*](https://doi.org/10.1016/j.jasrep.2026.105990), JAS Reports74:105990 (October2026; online4August2026). The primary publisher text describes four newly excavated sites and points to SI2 for NISP/MNI by site/period/area. Crossref's publisher-registered rights specify **CC BY-NC4.0**, distinct from CC BY; metadata is saved locally.

We transcribed only the visible original **Table2** into eight site/period columns, with original `−` strings retained. The eight reported totals sum to654 source NISP; this is not a specimen-level dataset and the supplementary SI2 was **not acquired**. Pig entries occur as 2 (AmmanIAII), 3/2/1 (Ushayer successive bins); other displayed cells are `−`, whose meaning must be qualified before numeric zero substitution. Tell Ushayer's Persian bin has67 wild fragments in71NISP because a mostly intact single mole-rat contributes many elements. This is an explicit NISP-versus-MNI/individuals warning, not a dietary collapse. Acquisition/recovery and small sample sizes prevent a causal taboo comparison. Full source totals differ from this paper's historical comparison assemblages; do not sum the latter into the new654NISP.

## Original-language search and what it actually contributed

Exact query strings used include:

- Persian: `خوک باستان جانور باستان شناسی ایران داده NISP`; `جانورباستان شناسی خوک ایران`; `خوک اهلی نوسنگی گنج دره زاگرس داده`; `"جانورباستان" سایت ایران`; `"گوهر تپه" "خوک" باستان شناسی`; `"تپه یحیی" "جانور" "استخوان"`.
- Arabic: `الأردن علم الآثار عظام الخنزير الأغنام الماعز بيانات`; `"تل زراعا" "الخنزير"`; `"الأردن" "بقايا عظمية" آثار`; `"تل" "الخنزير" "آثار" الأردن`.

The Persian searches found an original **National Museum of Iran journal** article: [*مطالعه بقایای استخوانی جانوری مکشوفه از کاوش های تپه قصردشت- فارس؛ گزارش پنجم*](https://jinm.irannationalmuseum.ir/article_244095.html), DOI10.6084/m9.figshare.14754114.v1, pp27–44,1399/2020. Its Persian abstract reports1,865fragments and13**wild-boar** bones, alongside cattle/caprines. This is important precisely because it does not establish domesticated pigs. The actual PDF and a downloadable primary numeric table were not acquired; the linked Figshare API returned404 and direct journal retrieval403. It is a literature lead, not our raw dataset.

A verified Persian research paper, Khosravi et al.(2020), [*چشم‌انداز باستان‌شناختی درۀ رازآور در دورۀ نوسنگی: بررسی استقرارهای هزاره‌های هشتم تا ششم پیش‌ازمیلاد شمال استان کرمانشاه*](https://joeroe.io/pdf/Khosravi_et_al_2020.pdf), DOI10.22084/nbsh.2020.21133.2094, addresses six surveyed Neolithic sites and explicitly distinguishes an apparent empty landscape from insufficiently surveyed areas. It supports an **observation-coverage obligation**, not an inferred pig count. Only linked, not redistributed under an unverified license.

Arabic queries located [Yarmouk University's Arabic excavation account of Tell Damiyah](https://www.yu.edu.jo/index.php/newarcat/3298-2018), describing its Jordan Valley site and IronAge/Babylonian/Persian sequence, and its archaeology faculty's [2023 thesis abstracts](https://archaeology.yu.edu.jo/images/docs/2023.pdf). The latter contains a small strontium study with eleven human teeth/four animal baseline samples, not a large zooarchaeological count dataset. Broad queries also returned modern livestock statistics and news; those were excluded. **Searching in Arabic/Persian did not magically produce unpublished specimen files**, and none of those news/modern counts enters the acquired corpus.

## Falsifiable next-stage archaeological hypothesis

**Context-conditioned utilization hypothesis:** within an excavation collection, apparent between-phase decline in Sus representation partly reflects the proportions of depositional contexts and taxonomic resolvability. If that explanation is adequate, the phase contrast should shrink when comparisons use common context types, body-part/recovery rules and an explicitly fixed taxonomic denominator. If a residual contrast remains in comparable contexts under credible recovery conditions, context mixture alone is inadequate; competing household economy, ecological/foraging and cultural-identity explanations remain.

This can be tested first within ChoghaMish, then against independently acquired Jordan/Anatolian collections. It cannot be tested by putting 6th-millennium Iranian, IronAge Jordanian and Neolithic Chinese counts into one unqualified contingency table. The null and rivals must be frozen before using a second collection. New isotope work, mortality profiles and direct consumption/management evidence would be needed to distinguish environmental from managerial change. A few pig bones or their absence cannot identify a religious prohibition's origin. Pigs' economic role is not exhausted by milk: meat production, reproduction, flexible feeding and household waste use are candidate benefits, while water/heat constraints, feed competition, mobility and exchange organization are candidate costs; the data here do not identify their causal coefficients.

## Mathematics/security actually motivated by these sources

The concrete obstacle is **cohort/measurement-coverage integrity**: the same source labels can hide different predicate identities, different subsets and different counting units. A verification request should commit the exact unit, cohort predicate, denominator, source release and original specimen IDs. Completeness must certify omitted eligible records as well as integrity of present records. A mathematical comparison can define an admissible set of source/quality/phase mappings and produce a range of effects across it, rather than silently choosing the most dramatic mapping. These are derived design requirements, not archaeological evidence for a new hash assumption. Original-catalogue membership, source-consistent totals, qualified inference and issuer approval remain separate.

## Reproduction and rights

All actually downloaded inputs, hashes and license evidence are in `scene-paper/anc/data/regional_zooarch/levant_iran/source_manifest.json` and `ATTRIBUTION.md`. Run `inspect_sources.py` with the bundled Python or Python3.11+; it uses only the standard library, checks fixed original hashes, extracts original workbook cell lexemes and regenerates audits. Original files are never repaired. No full copyrighted publication PDF, gated file, challenge response, credential or private narrative is distributed.

## Independent review of the focused Protoliterate floor/debris contrast

Independently recomputed from the full original CSV, using exact period/context/taxon labels and the single populated fragment-count value in each row:

| Body-part source stratum | Room floor Sus / selected taxa | Occupational Debris Sus / selected taxa |
|---|---:|---:|
| Axial | 0 / 1 | 0 / 2 |
| Distal extremity | 0 / 15 | 0 / 60 |
| Forelimb | 2 / 22 | 0 / 52 |
| Head | 7 / 34 | 1 / 107 |
| Hindlimb | 3 / 23 | 2 / 50 |

Totals are **12/95 versus3/271**. Excluding Head leaves **5/61 versus2/164**. The equal-five-stratum contrast is exactly `8695161/115051750 = 0.07557608641328793`. Every stratum difference is nonnegative, so every common nonnegative weighting preserves a weakly nonnegative difference; strict positivity requires positive weight on at least one of Head, Forelimb or Hindlimb. This is elementary convex averaging on these exact recorded cells, not an archaeological population theorem.

Method critique: equal weighting gives the Axial strata with1and2 records20% of the estimand. Those weights are an explicit analytical choice, not a known past carcass distribution. Fragments may be correlated or come from the same animal. Broad Protoliterate dating does not establish exact contemporaneity. `Room floor` and `Occupational Debris` are pooled legacy source context types, not demonstrated independent households or individual buildings. Recovery/sieving conditions are unreported in this export. Taxonomic resolution, depositional pathways, disposal/transport, fragmentation and time averaging can all produce or enlarge this pattern. Thus a record-level Fisher test or confidence interval assuming independent animals would be misleading.

A defensible next-stage hypothesis is: **Sus enrichment of floor-context assemblages persists within matched, independently dated coeval contexts after controlled sieving/recovery and postcranial restriction.** Its failure would falsify this proposed robust pattern; persistence would still not identify household husbandry or taboo without additional evidence.

Priority check: the original2017 chapter, DOI[10.5913/2017956.ch19](https://doi.org/10.5913/2017956.ch19), pp443–475, was checked through its [author-posted full text](https://www.researchgate.net/publication/322886530_New_Light_on_Faunal_Remains_from_Chogha_Mish), attributed to Justin Lev-Tov's public upload. Its method explicitly restricts analysis to broad time periods and omits more specific spatial analysis. Text search found no floor/debris contrast. Its already-published results do include the broad Middle Susiana→Protoliterate pig decline; that trend is **not new here**. The focused context/body-part comparison is a plausible new exploratory reanalysis, not an exhaustive worldwide-priority finding. The chapter also cautions that, absent osteometrics, some or all Sus remains might be wild boar. No copyrighted chapter PDF or full text is bundled. The publisher's free26-page preview contains frontmatter only; no purchase was made.


==> anc/research/regional_oman_lebanon.md <==
# Regional archaeology: Oman, UAE and Lebanon

Research cut-off: **27 October 2026**. This phase acquired primary scientific data, not a model from a model repository. Raw source bytes were retained, with licenses and hashes, and source observations were kept separate from a proposed cross-regional interpretation. No archaeological site was accessed, no person contacted, and no access challenge bypassed.

## Acquired source 1: Oman/UAE caprine osteometry

**Maini, E., Strolin, L. & Cianfoni, M. (2025).** *Sheep and Goat Variability along the Edges of the Al-Hajar Mountains in the Prehistory of South-east Arabia*. Open Quaternary 11, 7. DOI [10.5334/oq.149](https://doi.org/10.5334/oq.149). [Primary publisher](https://reference-global.com/article/10.5334/oq.149?tab=article), published **4 April 2025**, explicitly **CC BY 4.0**. The two original supplementary workbooks were downloaded through their published DOIs:

- [S1](https://doi.org/10.5334/oq.149.s1), original publisher filename `oq-11-149-s1.xlsx`, 33,124 bytes, SHA256 `cc1adf186bcd0ccf9f0bf9eac9e38fa5e82b92349bb2da2d22d4806dcc7032ff`.
- [S2](https://doi.org/10.5334/oq.149.s2), original publisher filename `oq-11-149-s2.xlsx`, 14,099 bytes, SHA256 `1d0e35d7e11f7430d5ec2ef78fd96d3c2ccd333c5936db755b7a461d3ca925a2`.

These are caprine measurements, not an all-fauna inventory. Their failure to contain pig measurements cannot establish pig absence. The study contrasts inland Salut with coastal Daba and includes further contexts; Daba's funerary assemblage and settlement/ceremonial Salut samples have different selection processes. The article reports a few pig fragments at Daba and juvenile domestic-pig remains at the Siniya settlement. These are attributed source descriptions, not newly computed pig frequencies. Chronology spans several periods; the broad labels do not provide per-bone calendar dates. Claims about milk production depend on age/sex profiles and lipid evidence; they cannot be read directly from bone size.

### Independent inspection of original workbook rows

The source's S1 `Supplementary_S1` has **354 body rows**: Daba 98, Salut Iron 225, Salut Bronze 26, Bimmah 5. Of these, **349 have at least one published LSI value**. All five Bimmah records have no LSI values. Excluding those five gives the paper's 81 sheep, 228 goats and 40 ambiguous caprine records, totaling 349. The complete source sheet instead contains 81 sheep, 232 goats and 41 `Caprini` rows. This is an eligible-population distinction, not evidence of an author error.

Only 130/267/119 known-species records have Length/Width/Depth LSI respectively. Those denominators match the three analysis variables. They must not be replaced by 349 or summed as separate animals. Bare `ID` has 346 distinct values among 354 rows. The `(site,ID)` pair still repeats Daba `1548`: original Excel **rows 62 and 328**, with identical values in all 31 source columns. Both original rows are retained. It remains unestablished whether these are accidental duplicate entries or intended repeated observations. A source/analysis policy must state what it does with them.

S2 `Supplementary_S2` has **71 rows**, including **six modern reference specimens** and **65 archaeological rows**. The modern reference `CP9` has country `Iran`, chronology `modern`; it must not be described as an archaeological Iranian specimen. Source ID repetitions within Daba include `1548` three times and eight other repeated keys. A repeated local label is not proof of an independent animal or permission to merge records. The extraction preserves exact source coordinates, lexical decimal strings and cell hashes.

### Exact source-induced shared-variable audit

S2 records breadth `Bd`, lateral depth `Dl`, greatest length `GLl`, and two indices `100 Bd/Dl` and `100 Dl/GLl`. The two indices share **one depth variable**. A method that checks each ratio independently can accept incompatible assignments to that variable.

For declared positive boxes `B∈[B-,B+]`, `D∈[D-,D+]`, `L∈[L-,L+]`, `X∈[X-,X+]`, `Y∈[Y-,Y+]`, joint arithmetic compatibility is equivalent to

\[
[D_-,D_+]\cap[100B_-/X_+,100B_+/X_-]\cap[L_-Y_-/100,L_+Y_+/100]\ne\varnothing.
\]

The new executable case study uses exact `Fraction` arithmetic. A feasible result includes an actual shared `(B,D,L)` witness; every resulting ratio can be independently checked. It does not infer historical meaning, source truth, taxon or specimen independence.

With displayed measurements taken as exact and the two printed ratio indices admitted within closed `±0.005` index-point boxes, two rows fail joint compatibility: S2 Excel **row 54 (Salut 2403)** and **row 56 (Salut 2582)**. This is **not an error finding**. Under an explicitly hypothetical nearest-tenth measurement model, closed `±0.05 mm` input boxes make **all 71 rows jointly feasible**. The article reports caliper accuracy of 0.1 mm, but that does not itself prove this exact rounding model or a metrological uncertainty bound. Original values are not corrected or overwritten.

A useful exact diagnostic is the least common measurement halfwidth. Each projected lower bound is `a_i e+b_i`, and each upper bound is `c_j e+d_j`, with `c_j-a_i>0`. Hence

\[
e_* = \max\left(0,\max_{i,j}\frac{b_i-d_j}{c_j-a_i}\right).
\]

A tight pair of inequalities certifies the required radius. Under the above ratio boxes, row 54 requires `24090194/3236717615 mm` (about 0.00744 mm), and row 56 `17441/439890 mm` (about 0.03965 mm). This is elementary interval projection applied to a real archaeological source, **not a claim to have invented interval arithmetic**. It demonstrates why a verification packet must bind the declared precision model and the shared witness, rather than authenticate two mutually independent ratio claims.

The implemented counterexample `B=L=D=10`, measurement halfwidth 1, and exact indices `X=Y=120` passes both separate checks but fails the shared-depth check. Its least common halfwidth is exactly `110/61`; the boundary is feasible and every smaller value is infeasible under this model. This case is labeled constructed, unlike the original 71 source rows.

Code: `scenecrypt/oman_rounding.py`; six focused tests passed. Read-only command from `anc/`:

```sh
python -m scenecrypt.oman_rounding --output /tmp/oman-source-audit
python -m pytest tests/test_oman_rounding.py -q
```

## Acquired source 2: Lebanon's much earlier wild-fauna collections

**Russo, G. et al. (2026).** *Lebanese faunal legacy collections uncover 400,000 years of woodland resilience and distinct hominin ecological strategies*. Communications Earth & Environment 7, 706, **14 September 2026**, DOI [10.1038/s43247-026-03926-w](https://doi.org/10.1038/s43247-026-03926-w). The publisher specifies **CC BY 4.0**. Its data-availability statement links the authors' [Paleoecology-Lebanon repository](https://github.com/gabrieleru91-coder/Paleoecology-Lebanon), which declares MIT; the original license is retained. The retrieved commit is pinned to `d39f6eb5f5927fe1ec313e55d056e4e86124ffad`.

Ten original author-repository XLSX files total **112,508 bytes**. The unchanged publisher supplementary PDF is **1,580,180 bytes**, with Tables S1–S14. The original publisher Table 1 HTML is also losslessly retained, with a 433-cell coordinate/span-preserving CSV extract. Main text, supplements and analysis files cover wild ungulates, skeletal profiles, age distributions and dental wear at Naame, Nahr Ibrahim and Ras el-Kelb. The published temporal interpretation is roughly **400–100 ka**. Legacy collection practices, uncertain original provenience and dating choices remain necessary qualifiers. These are **wild Pleistocene animals, not domesticated livestock or evidence about later religious food rules**.

The author repository's README still uses an earlier in-review title and mentions a nonexistent `mydata.xlsx`; the published paper's exact title and actual pinned file inventory are retained without pretending that file exists. Several workbooks contain comparative/derived series. For example, `data_nme.xlsx`, `data_nim.xlsx` and `data_rek.xlsx` contain a generic `num` field whose values correspond to MNI percentages, not raw NISP or individual specimen rows. Their totals must not be mixed with the raw counts in the publisher table.

### New source-table extraction, with units retained

Publisher Table 1 gives named-taxon NISP totals **77, 61 and 65** for pooled Naame, Nahr Ibrahim and Ras el-Kelb respectively. The broader `Grand Total` counts are **559, 63 and 99**; they include indeterminate material and size-class fragments and answer a different question. Naame also has internal stratigraphic subsets whose totals cannot be added again to the already pooled Naame total. Its poorly provenienced `Bloc du 75` contributes indeterminate material rather than another independent dated population.

The original wild-boar row records `Sus scrofa` counts **2** for Naame and **2** for Nahr Ibrahim. The Ras el-Kelb count cell is **blank in Table 1**, whereas supplementary Table S1 prints **0.0%** for that combination. The CSV preserves the HTML blank rather than silently converting it. A downstream analysis wanting numeric zero must explicitly admit the supplementary source and its meaning. Even a genuinely measured zero would not establish a social prohibition.

A useful negative control is an attempted claim that a Pleistocene wild-boar row measures domestic pork consumption or religious identity. Its taxonomic scope, chronology and accumulation context fail that claim before computing a cultural comparison. The physical species name alone is insufficient to join these cohorts.

## Actual original-language discovery

Arabic searches were performed as written, alongside English queries. Their outcomes are distinguished from the English-language datasets ultimately acquired:

1. `لبنان دراسة آثار عظام الحيوانات خنزير ماعز موقع`
2. `عمان علم الآثار عظام الحيوانات الماعز الخنازير`
3. `"خنزير" "صيدا" "آثار" عظام`
4. `site:usj.edu.lb "حيوانية" "ما قبل التاريخ"`
5. `site:usj.edu.lb "عظام" آثار`
6. `site:mht.gov.om "العظام" "الدلافين"`
7. `"دبا" "عظام" "الماعز" آثار`
8. `"نهر إبراهيم" "رأس الكلب" آثار عظام`
9. `"لبنان" "آثار" "الخنزير" "جامعة"`
10. `"عمان" "دبا" "القرابين" "ماعز"`
11. `"تحليل" "عظام الحيوانات" "صيدا"`

The strongest Arabic primary result was the **Omani Ministry of Heritage and Tourism's 30 December 2025 DExPO announcement**, titled *وزارة التراث والسياحة تنفذ مشروع الدلافين في عمان ما قبل التاريخ*. It describes systematic mammalian-bone research at رأس الحد and رأس الجنز, combining osteometry, environment and reference collections. [Official source](https://mht.gov.om/ar/المركز-الإعلامي/الأخبار/وزارة-التراث-والسياحة-تنفذ-مشروع-الدلافين-في-عمان-ما-قبل-التاريخ/). It supplies institutional context, **not a downloaded specimen dataset or permission to reuse images**.

The official [Archéorient institutional profile for Jwana Chahoud](https://www.archeorient.mom.fr/annuaire/chahoud-jwana) includes an Arabic thesis summary describing caprine, cattle and suine exploitation at Bronze Age Sidon, Tell Arqa and Tell Kazel and the distinction between mortuary offerings and food economy. It is a useful primary research locator; no thesis specimen database was obtained from that page. Arabic search results also included popular/religious pages, which are not used as quantitative archaeological evidence. No claim is made that an Arabic search uncovered a hidden dataset unavailable to other scholars.

English searches actually run included `Oman archaeology zooarchaeology supplementary data pigs cattle sheep goats NISP`, `"Oman" "zooarchaeology" "dataset"`, `"Oman" "faunal" "Zenodo"`, `"Lebanon" "faunal" "supplementary" "NISP"`, `"Sidon" "faunal" data table Chahoud`, `"Tell Arqa" "zooarchaeology" data`, `"Chahoud" "données" "csv"`, and the exact article/DOI searches reflected in the source manifests.

## Other primary leads, and actual acquisition limits

- **Hilbert et al. 2026, Laheem, southern Oman**, JAS Reports 72:105728, [DOI10.1016/j.jasrep.2026.105728](https://doi.org/10.1016/j.jasrep.2026.105728). The primary publisher abstract/full indexed text identifies a 332-specimen lower-unit assemblage, NISP/MNE/MNI, strong fragmentation and taxonomic size classes. Its displayed data-availability statement says all data are in the manuscript. Direct publisher retrieval returned **403**. No original faunal table file was acquired, no missing exact Table 5 values were invented, and no speculative supplementary URL was used as evidence.
- **Maini et al. 2023**, osteometric dolphin determination in Oman, [DOI10.1080/15564894.2023.2244913](https://doi.org/10.1080/15564894.2023.2244913): useful documented 5 mm dry-sieving and partial ongoing faunal analyses. A selected osteometric subset is different from the estimated several-thousand-fragment collection. No redistribution license for an original dataset was established here, so none is bundled.
- **Stantis's IsoArcH dataset**, [DOI10.48530/isoarch.2022.005](https://doi.org/10.48530/isoarch.2022.005?version=1.0), explicitly CC BY 4.0, covers Lebanese/Egyptian/Sudanese human and non-human isotope data. The site exposes download controls and versioned metadata; no workbook was acquired during this run. It remains a candidate, not part of the executed evidence.
- **Bökönyi 1990, Kamid el-Loz fauna**, institutional [AMAR record](https://commons.library.stonybrook.edu/amar/247/): noncommercial reuse restriction and approximately 488 MB scan. It was not downloaded, not relabeled CC BY, and no secondhand count is presented as a reproduced original analysis.

## Falsifiable hypotheses and design requirements

**Prospective caprine hypothesis:** within contemporaneous, taxon- and anatomical-element-matched adult specimens, part of the apparent coast/interior difference in robustness is associated with **funerary versus domestic selection**, rather than a regional ecological effect alone. Predict that matching context will attenuate the unadjusted difference; the rival hypothesis predicts a persistent site/ecological contrast across both context types. The presently acquired Daba/Salut comparison does **not** identify those two effects independently when funerary context and site coincide. A within-region crossed sample—domestic and funerary Daba, and separately sampled domestic and ceremonial Salut—is necessary. Body size does not diagnose dairying without mortality/sex and lipid evidence.

**Prospective livestock-avoidance hypothesis:** lower suid representation may track settlement permanence, water and food availability, mobility, carcass processing and institutional/ritual selection. A religious or group-boundary explanation must make additional spatial/temporal predictions after these alternatives are assessed. None of the current caprine-preselected or Pleistocene datasets tests a universal pig prohibition. A country label or modern religious label is not a treatment variable for a prehistoric assemblage.

A scientifically defensible cross-regional design must retain source-defined taxon resolution, wild/domestic status, counted unit, excavated context, recovery method, coverage of fauna, dating evidence, phase uncertainty and whether a zero is recorded or reconstructed. These are genuine mathematical and security obligations: they determine the eligible contrast population and its denominator, the independence of rows, admissible joins and the shared precision constraints. Authentication can preserve those admissions and expose omissions; it cannot create missing data or discover a religious cause by itself.


==> anc/scenecrypt/__init__.py <==
"""SCENE: a research prototype for context-bound scene endorsement."""

__version__ = "0.1.0"


==> anc/scenecrypt/__main__.py <==
from .demo import main

main()


==> anc/scenecrypt/asset_experiments.py <==
"""Real museum-image region proof benchmark, with inspectable case-level output."""
from __future__ import annotations

import argparse
import base64
import copy
import csv
import hashlib
import json
import time
from pathlib import Path

from cryptography.hazmat.primitives.asymmetric.ed25519 import Ed25519PrivateKey

from .asset_security import (build_asset_manifest, make_region_proof, region_policy,
                             sign_asset_manifest, verify_region_proof)
from .core import canonical, digest, public_hex, save_json, sha256_file
from .demo import ROOT


def flip_base64(encoded):
    raw = bytearray(base64.b64decode(encoded, validate=True))
    raw[len(raw) // 2] ^= 1
    return base64.b64encode(raw).decode("ascii")


def corpus_scene(records):
    """Image-panel manifest, separate from the pyramid-only geometry renderer."""
    body = {"version": "SCENE-image-panels-1", "renderer": "offline-image-panel-workbench-1",
            "context": {"purpose": "archaeological-source-comparison", "audience": "artifact-reviewers",
                        "caption": "Museum source records and selected image regions; no institutional endorsement implied."},
            "objects": [{"id": r["id"], "source_sha256": r["image_sha256"],
                         "metadata_sha256": r["metadata_sha256"], "record_url": r["record_url"],
                         "caption": r["title"], "qualifier": "Museum attribution retained; archaeological claims require source review.",
                         "position_px": [(i % 4) * 300, (i // 4) * 300], "display_width_px": 240}
                        for i, r in enumerate(sorted(records, key=lambda r: r["id"]))]}
    return body, digest("SCENE/image-panel-scene/1", body)


def run(output, visual_root=ROOT / "data" / "visual"):
    dataset = json.loads((visual_root / "manifest.json").read_text())
    records = sorted(dataset["records"], key=lambda r: r["id"])
    output.mkdir(parents=True, exist_ok=True)
    scene, root = corpus_scene(records)
    save_json(output / "visual_scene.json", scene)
    key = Ed25519PrivateKey.from_private_bytes(hashlib.sha256(b"PUBLIC SCENE ASSET EXPERIMENT KEY ONLY").digest())
    public = public_hex(key)
    rows, manifest_index = [], []
    attacks = ["region-pixel-bit", "tile-pixel-bit", "tile-coordinate", "source-transplant",
               "crop-policy-transplant", "evidence-erasure", "tile-omission", "context-transplant", "issuer-key-substitution"]
    wrong_key = Ed25519PrivateKey.from_private_bytes(hashlib.sha256(b"OTHER PUBLIC SCENE EXPERIMENT KEY").digest())
    other_public = public_hex(wrong_key)
    for asset_number, record in enumerate(records):
        path = visual_root / record["image_file"]
        if sha256_file(path) != record["image_sha256"]:
            raise ValueError("Image byte mismatch: " + record["id"])
        evidence = [
            {"id": "museum-record", "source_id": record["id"], "claim_class": "documented",
             "statement": record["title"] + " / " + record["record_url"],
             "qualifier": "CC0 museum catalogue snapshot; institution has not signed this study's scene.", "supports": []},
            {"id": "scope-qualifier", "source_id": record["id"], "claim_class": "documented",
             "statement": "Region is a crop in decoded image coordinates, not a measured physical surface.",
             "qualifier": "No metric depth or physical pixel size is available from this photograph alone.", "supports": []},
            {"id": "selected-region", "source_id": record["id"], "claim_class": "assumed",
             "statement": "Investigator chooses this region for integrity and context testing.",
             "qualifier": "A selected crop is not the entire object, inscription or archaeological context.",
             "supports": ["museum-record", "scope-qualifier"]}]
        manifest = build_asset_manifest(path, record["id"], tile_size=64, source_id="local-study-issuer",
                 scene_root=root, context=scene["context"], levels=3,
                 evidence=evidence, required_evidence_ids=["selected-region"])
        signed = sign_asset_manifest(key, manifest)
        save_json(output / "asset_manifests" / (record["id"] + ".json"), signed)
        manifest_index.append({"asset_id": record["id"], "manifest": "asset_manifests/" + record["id"] + ".json",
                               "tile_count": manifest["tile_count"], "region_group": record["region_group"]})
        for level, info in enumerate(manifest["levels"]):
            w, h = info["width"], info["height"]
            size_x, size_y = min(96, w), min(96, h)
            positions = [(0, 0), (max(0, w - size_x), 0),
                         (0, max(0, h - size_y)), (max(0, (w - size_x) // 2), max(0, (h - size_y) // 2))]
            for region, (x, y) in enumerate(positions):
                bbox = [x, y, x + size_x, y + size_y]
                # A mandatory context corner remains required even if outside crop.
                mandatory = ["L%d:R0:C0" % level]
                # Use module's exact identifier convention from its public policy
                # rather than inventing a coordinate label.
                corner_policy = region_policy(manifest, [0, 0, min(8, w), min(8, h)], level)
                mandatory = corner_policy["mandatory_tile_ids"]
                policy = region_policy(manifest, bbox, level, mandatory)
                packet = make_region_proof(path, manifest, bbox, level, mandatory)
                start = time.perf_counter_ns()
                accepted = verify_region_proof(packet, signed, public, policy, path=path)
                verify_ns = time.perf_counter_ns() - start
                if not accepted:
                    raise AssertionError("Valid real image region rejected")
                row_base = {"asset_id": record["id"], "region_group": record["region_group"], "level": level,
                            "region": region, "tiles": len(packet["tiles"]), "proof_bytes": len(canonical(packet))}
                rows.append(dict(row_base, attack="positive-control", expected=True, accepted=accepted, verify_ns=verify_ns))
                if asset_number == 0 and level == 0 and region == 3:
                    save_json(output / "example_region_proof.json", packet)
                    save_json(output / "example_region_policy.json", policy)
                for family in attacks:
                    changed, claim, expected, pin = copy.deepcopy(packet), copy.deepcopy(signed), copy.deepcopy(policy), public
                    if family == "region-pixel-bit":
                        changed["region_rgb_base64"] = flip_base64(changed["region_rgb_base64"])
                    elif family == "tile-pixel-bit":
                        changed["tiles"][0]["rgb_base64"] = flip_base64(changed["tiles"][0]["rgb_base64"])
                    elif family == "tile-coordinate":
                        changed["tiles"][0]["record"]["row"] += 1
                    elif family == "source-transplant":
                        changed["policy"]["source_id"] = "different-source"
                    elif family == "crop-policy-transplant":
                        changed["policy"]["bbox"] = [0, 0, 1, 1]
                        if bbox == [0, 0, 1, 1]:
                            changed["policy"]["bbox"][2] = 2
                    elif family == "evidence-erasure":
                        changed["evidence"] = [e for e in changed["evidence"] if e["id"] != "scope-qualifier"]
                    elif family == "tile-omission":
                        changed["tiles"].pop()
                    elif family == "context-transplant":
                        claim["body"]["context"]["purpose"] = "political-endorsement"
                    elif family == "issuer-key-substitution":
                        pin = other_public
                    start = time.perf_counter_ns()
                    result = verify_region_proof(changed, claim, pin, expected)
                    elapsed = time.perf_counter_ns() - start
                    rows.append(dict(row_base, attack=family, expected=False, accepted=result, verify_ns=elapsed))
        print("checked " + record["id"], flush=True)
    with (output / "asset_attacks.csv").open("w", newline="") as f:
        writer = csv.DictWriter(f, fieldnames=list(rows[0]))
        writer.writeheader()
        writer.writerows(rows)
    positive = [r for r in rows if r["expected"]]
    negative = [r for r in rows if not r["expected"]]
    summary = {"scene_root": root, "real_distinct_assets": len(records), "authenticated_image_tiles": sum(m["tile_count"] for m in manifest_index),
               "pyramid_levels": 3, "regions_per_level_per_asset": 4, "positive_cases": len(positive),
               "positive_accepted": sum(r["accepted"] for r in positive), "negative_cases": len(negative),
               "negative_accepted": sum(r["accepted"] for r in negative),
               "attack_families": attacks, "public_experiment_key": public,
               "authority": "Local experimenter test key only; no museum signed this manifest.",
               "scope": "Integrity of selected actual pixels, mandatory context tiles and admitted evidence; no confidentiality, capture authenticity or archaeological truth guarantee."}
    save_json(output / "asset_security_summary.json", summary)
    save_json(output / "asset_manifest_index.json", manifest_index)
    return summary


if __name__ == "__main__":
    parser = argparse.ArgumentParser()
    parser.add_argument("--output", type=Path, default=ROOT / "results" / "assets")
    parser.add_argument("--visual-root", type=Path, default=ROOT / "data" / "visual")
    args = parser.parse_args()
    print(json.dumps(run(args.output, args.visual_root), indent=2))


==> anc/scenecrypt/asset_security.py <==
"""Signed, multiresolution RGB assets and context-bound region disclosures.

This is a composition of signatures, hash commitments and inclusion proofs.
It authenticates actual decoded pixel buffers, not historical truth. A verifier
must obtain its expected region policy and issuer key outside the packet.
"""
from __future__ import annotations

import base64
import binascii
import hashlib
import io
from copy import deepcopy
from pathlib import Path

import PIL
from PIL import Image, ImageOps

from . import core as c

VERSION = "SCENE-ASSET-1"
SIGN_DOMAIN = "SCENE/asset-signature/1"
DECODER = {"library": "Pillow", "version": PIL.__version__, "frames": "single-frame-only",
           "orientation": "EXIF-transpose", "color": "RGB-convert-no-ICC-transform",
           "pyramid": "sequential-BOX-ceil-half"}
DEFAULT_CALIBRATION = {"units": "pixels", "physical_scale": "unavailable",
                       "projection": "image-plane", "orientation": "EXIF-transposed"}
MAX_PIXELS = 40000000


def _raw_hash(raw):
    return hashlib.sha256(raw).hexdigest()


def _b64(raw):
    return base64.b64encode(raw).decode("ascii")


def _unb64(value, length):
    c.require(type(value) is str and len(value) <= 4 * ((length + 2) // 3), "asset-buffer-length")
    raw = base64.b64decode(value, validate=True)
    c.require(len(raw) == length and _b64(raw) == value, "asset-buffer-encoding")
    return raw


def _decode(raw):
    with Image.open(io.BytesIO(raw)) as image:
        c.require(getattr(image, "n_frames", 1) == 1, "asset-multiframe")
        c.require(0 < image.width * image.height <= MAX_PIXELS, "asset-pixel-limit")
        return ImageOps.exif_transpose(image).convert("RGB")


def _pyramid(image, levels):
    out = [image]
    for _ in range(1, levels):
        prior = out[-1]
        if prior.size == (1, 1):
            break
        out.append(prior.resize(((prior.width + 1) // 2, (prior.height + 1) // 2), Image.Resampling.BOX))
    return out


def _evidence(records, roots):
    evidence = c.indexed(records)
    c.require(bool(evidence) and type(roots) is list and bool(roots), "asset-evidence-roots")
    c.require(all(type(x) is str for x in roots) and len(roots) == len(set(roots)), "asset-evidence-root-ids")
    for e in evidence.values():
        c.fields(e, {"id", "source_id", "claim_class", "statement", "qualifier", "supports"}, "asset-evidence")
        c.identifier(e["source_id"])
        c.require(e["claim_class"] in {"documented", "reconstructed", "assumed"}, "asset-evidence-class")
        c.text_field(e["statement"])
        c.text_field(e["qualifier"])
        c.require(type(e["supports"]) is list and all(type(x) is str for x in e["supports"]), "asset-evidence-supports")
        c.require(len(e["supports"]) == len(set(e["supports"])) and all(x in evidence for x in e["supports"]), "asset-evidence-support-ids")
    # Validate all records, including components unreachable from the roots.
    pending = {k: set(e["supports"]) for k, e in evidence.items()}
    while pending:
        ready = {k for k, support in pending.items() if not support}
        c.require(bool(ready), "asset-evidence-cycle")
        pending = {k: support - ready for k, support in pending.items() if k not in ready}
    return evidence, c.evidence_closure(evidence, roots)


def _tile_id(level, row, col):
    return "L%d:R%d:C%d" % (level, row, col)


def _tile_bbox(manifest, level, row, col):
    info, size = manifest["levels"][level], manifest["tile_size"]
    c.integer(row, 0, info["rows"] - 1)
    c.integer(col, 0, info["columns"] - 1)
    return [col * size, row * size, min((col + 1) * size, info["width"]), min((row + 1) * size, info["height"])]


def _manifest_digest(manifest):
    return c.digest("SCENE/asset-manifest/1", manifest)


def _tile_record(manifest, image, level, row, col):
    bbox = _tile_bbox(manifest, level, row, col)
    raw = image.crop(bbox).tobytes()
    return {"id": _tile_id(level, row, col), "asset_id": manifest["asset_id"],
            "source_id": manifest["source_id"], "source_sha256": manifest["source_sha256"],
            "decoded_rgb_sha256": manifest["decoded_rgb_sha256"],
            "calibration_hash": manifest["calibration_hash"], "level": level,
            "row": row, "column": col, "bbox": bbox, "rgb_sha256": _raw_hash(raw),
            "evidence_ids": manifest["required_evidence_ids"]}, raw


def _all_tiles(manifest, images):
    records, pixels = [], {}
    for level, image in enumerate(images):
        info = manifest["levels"][level]
        for row in range(info["rows"]):
            for col in range(info["columns"]):
                record, raw = _tile_record(manifest, image, level, row, col)
                records.append(record)
                pixels[record["id"]] = raw
    return records, pixels


def build_asset_manifest(path, asset_id, tile_size=64, *, source_id=None, scene_root="0" * 64,
                         context=None, levels=3, calibration=None, evidence=None,
                         required_evidence_ids=None):
    """Commit original file bytes and deterministic RGB/pyramid tile buffers.

    Supply an actual final scene root in research experiments. The all-zero
    default is a labelled standalone asset scope, not an institutional scene.
    Store the ORIGINAL FILE hash in scene evidence before deriving that root;
    storing this whole manifest's hash there would create a dependency cycle.
    """
    c.identifier(asset_id)
    source_id = asset_id if source_id is None else source_id
    c.identifier(source_id)
    c.hex_digest(scene_root)
    c.integer(tile_size, 8, 512)
    c.integer(levels, 1, 8)
    original_bytes = Path(path).read_bytes()
    image = _decode(original_bytes)
    images = _pyramid(image, levels)
    evidence = deepcopy(evidence) if evidence is not None else [{
        "id": "asset-description", "source_id": source_id, "claim_class": "documented",
        "statement": "The archived image file and its decoded pixels are the committed evidence.",
        "qualifier": "Image provenance does not establish archaeological truth, physical scale, or institutional endorsement.",
        "supports": []}]
    c.require(type(evidence) is list and bool(evidence), "asset-evidence")
    roots = list(required_evidence_ids) if required_evidence_ids is not None else [evidence[0]["id"]]
    _evidence(evidence, roots)
    calibration = deepcopy(calibration) if calibration is not None else deepcopy(DEFAULT_CALIBRATION)
    c.require(type(calibration) is dict and bool(calibration), "asset-calibration")
    context = deepcopy(context) if context is not None else {"purpose": "asset-integrity-research", "audience": "artifact-reviewers"}
    c.require(type(context) is dict and bool(context), "asset-context")
    manifest = {"version": VERSION, "asset_id": asset_id, "source_id": source_id,
        "source_sha256": _raw_hash(original_bytes), "decoded_rgb_sha256": _raw_hash(image.tobytes()),
        "width": image.width, "height": image.height, "mode": "RGB", "decoder": deepcopy(DECODER),
        "calibration": calibration, "calibration_hash": c.digest("SCENE/asset-calibration/1", calibration),
        "scene_root": scene_root, "context": context, "context_hash": c.digest("SCENE/asset-context/1", context),
        "tile_size": tile_size, "levels": [], "evidence": sorted(evidence, key=lambda e: e["id"]),
        "required_evidence_ids": sorted(roots)}
    offset = 0
    for level, current in enumerate(images):
        rows, columns = (current.height + tile_size - 1) // tile_size, (current.width + tile_size - 1) // tile_size
        manifest["levels"].append({"level": level, "width": current.width, "height": current.height,
            "rows": rows, "columns": columns, "offset": offset, "tile_count": rows * columns,
            "scale_x": [image.width, current.width], "scale_y": [image.height, current.height]})
        offset += rows * columns
    records, _ = _all_tiles(manifest, images)
    manifest["tile_count"] = len(records)
    manifest["tile_tree_root"] = c.merkle_root(records).hex()
    manifest["tile_root"] = c.digest("SCENE/asset-tiles/1", {"tree_root": manifest["tile_tree_root"], "size": len(records)})
    validate_asset_manifest(manifest)
    return manifest


def validate_asset_manifest(m):
    c.canonical(m)
    c.fields(m, {"version", "asset_id", "source_id", "source_sha256", "decoded_rgb_sha256", "width", "height", "mode", "decoder",
        "calibration", "calibration_hash", "scene_root", "context", "context_hash", "tile_size", "levels", "evidence",
        "required_evidence_ids", "tile_count", "tile_tree_root", "tile_root"}, "asset-manifest")
    c.require(m["version"] == VERSION and m["mode"] == "RGB", "asset-version-mode")
    c.identifier(m["asset_id"])
    c.identifier(m["source_id"])
    for name in ("source_sha256", "decoded_rgb_sha256", "calibration_hash", "scene_root", "context_hash", "tile_tree_root", "tile_root"):
        c.hex_digest(m[name])
    c.integer(m["width"], 1, MAX_PIXELS)
    c.integer(m["height"], 1, MAX_PIXELS)
    c.require(m["width"] * m["height"] <= MAX_PIXELS, "asset-pixel-limit")
    c.integer(m["tile_size"], 8, 512)
    c.require(type(m["decoder"]) is dict and m["decoder"].get("library") == "Pillow", "asset-decoder")
    c.require(type(m["calibration"]) is dict and bool(m["calibration"]), "asset-calibration")
    c.require(type(m["context"]) is dict and bool(m["context"]), "asset-context")
    c.require(m["calibration_hash"] == c.digest("SCENE/asset-calibration/1", m["calibration"]), "asset-calibration-hash")
    c.require(m["context_hash"] == c.digest("SCENE/asset-context/1", m["context"]), "asset-context-hash")
    _evidence(m["evidence"], m["required_evidence_ids"])
    c.require(type(m["levels"]) is list and 1 <= len(m["levels"]) <= 8, "asset-levels")
    width, height, offset = m["width"], m["height"], 0
    for level, info in enumerate(m["levels"]):
        c.fields(info, {"level", "width", "height", "rows", "columns", "offset", "tile_count", "scale_x", "scale_y"}, "asset-level")
        rows, columns = (height + m["tile_size"] - 1) // m["tile_size"], (width + m["tile_size"] - 1) // m["tile_size"]
        expected = {"level": level, "width": width, "height": height, "rows": rows, "columns": columns,
            "offset": offset, "tile_count": rows * columns, "scale_x": [m["width"], width], "scale_y": [m["height"], height]}
        # Canonical comparison distinguishes booleans from integers.
        c.require(c.canonical(info) == c.canonical(expected), "asset-grid")
        c.require(level == 0 or (m["levels"][level - 1]["width"], m["levels"][level - 1]["height"]) != (1, 1), "asset-redundant-level")
        offset += rows * columns
        width, height = (width + 1) // 2, (height + 1) // 2
    c.integer(m["tile_count"], 1)
    c.require(m["tile_count"] == offset, "asset-tile-count")
    c.require(m["tile_root"] == c.digest("SCENE/asset-tiles/1", {"tree_root": m["tile_tree_root"], "size": offset}), "asset-tile-wrapper")


def sign_asset_manifest(key, manifest):
    validate_asset_manifest(manifest)
    return c.sign(key, SIGN_DOMAIN, deepcopy(manifest))


def verify_asset_bytes(path, manifest):
    """Check original encoded bytes and base RGB buffer, raising Reject on mismatch."""
    validate_asset_manifest(manifest)
    original_bytes = Path(path).read_bytes()
    c.require(_raw_hash(original_bytes) == manifest["source_sha256"], "asset-source-bytes")
    image = _decode(original_bytes)
    c.require(image.size == (manifest["width"], manifest["height"]) and _raw_hash(image.tobytes()) == manifest["decoded_rgb_sha256"], "asset-decoded-bytes")
    return image


def _bbox(manifest, bbox, level):
    c.integer(level, 0, len(manifest["levels"]) - 1)
    c.require(type(bbox) is list and len(bbox) == 4, "asset-region-bbox")
    for v in bbox:
        c.integer(v)
    info = manifest["levels"][level]
    c.require(0 <= bbox[0] < bbox[2] <= info["width"] and 0 <= bbox[1] < bbox[3] <= info["height"], "asset-region-bounds")


def region_policy(manifest, bbox, level=0, mandatory_tile_ids=None):
    """Build the OUT-OF-BAND expected policy; never derive it from a received proof."""
    validate_asset_manifest(manifest)
    _bbox(manifest, bbox, level)
    info, size = manifest["levels"][level], manifest["tile_size"]
    required = {_tile_id(level, row, col)
                for row in range(bbox[1] // size, (bbox[3] - 1) // size + 1)
                for col in range(bbox[0] // size, (bbox[2] - 1) // size + 1)}
    if mandatory_tile_ids is not None:
        c.require(type(mandatory_tile_ids) is list and all(type(x) is str for x in mandatory_tile_ids), "asset-mandatory-tiles")
        valid = {_tile_id(level, r, col) for r in range(info["rows"]) for col in range(info["columns"])}
        c.require(set(mandatory_tile_ids) <= valid, "asset-mandatory-tile-id")
        required.update(mandatory_tile_ids)
    return {"version": VERSION, "manifest_hash": _manifest_digest(manifest), "asset_id": manifest["asset_id"],
        "source_id": manifest["source_id"], "source_sha256": manifest["source_sha256"],
        "scene_root": manifest["scene_root"], "context_hash": manifest["context_hash"],
        "calibration_hash": manifest["calibration_hash"], "bbox": list(bbox), "level": level,
        "mandatory_tile_ids": sorted(required), "required_evidence_ids": list(manifest["required_evidence_ids"])}


def make_region_proof(path, manifest, bbox, level=0, mandatory_tile_ids=None):
    image = verify_asset_bytes(path, manifest)
    c.require(manifest["decoder"] == DECODER, "asset-decoder-version-for-construction")
    policy = region_policy(manifest, bbox, level, mandatory_tile_ids)
    images = _pyramid(image, len(manifest["levels"]))
    records, pixels = _all_tiles(manifest, images)
    c.require(c.merkle_root(records).hex() == manifest["tile_tree_root"], "asset-pyramid-root")
    wanted = set(policy["mandatory_tile_ids"])
    evidence, closed = _evidence(manifest["evidence"], manifest["required_evidence_ids"])
    return {"version": VERSION, "policy": policy, "tiles": [
        {"record": record, "index": index, "proof": c.merkle_proof(records, index), "rgb_base64": _b64(pixels[record["id"]])}
        for index, record in enumerate(records) if record["id"] in wanted],
        "evidence": [evidence[k] for k in sorted(closed)],
        "region_rgb_base64": _b64(images[level].crop(bbox).tobytes())}


def _verify_region(packet, signed_manifest, public_key, expected_policy, path=None):
    c.fields(signed_manifest, {"body", "signature"}, "asset-signed-manifest")
    manifest = signed_manifest["body"]
    validate_asset_manifest(manifest)
    c.require(c.verify_signature(public_key, SIGN_DOMAIN, signed_manifest), "asset-signature")
    c.fields(packet, {"version", "policy", "tiles", "evidence", "region_rgb_base64"}, "asset-region-proof")
    c.require(packet["version"] == VERSION, "asset-region-version")
    # Expected policy comes from the authenticated application selection. Rebuild
    # it to reject self-inconsistent expected fields as well as packet changes.
    c.require(type(expected_policy) is dict, "asset-expected-policy")
    computed = region_policy(manifest, expected_policy["bbox"], expected_policy["level"], expected_policy["mandatory_tile_ids"])
    c.require(c.canonical(computed) == c.canonical(expected_policy) == c.canonical(packet["policy"]), "asset-region-policy-binding")
    evidence, closed = _evidence(manifest["evidence"], expected_policy["required_evidence_ids"])
    c.require(c.canonical(packet["evidence"]) == c.canonical([evidence[k] for k in sorted(closed)]), "asset-region-evidence-closure")
    c.require(type(packet["tiles"]) is list and len(packet["tiles"]) == len(expected_policy["mandatory_tile_ids"]), "asset-region-tile-count")
    level, bbox = expected_policy["level"], expected_policy["bbox"]
    image = Image.new("RGB", (bbox[2] - bbox[0], bbox[3] - bbox[1]))
    opened = set()
    info = manifest["levels"][level]
    for opening in packet["tiles"]:
        c.fields(opening, {"record", "index", "proof", "rgb_base64"}, "asset-tile-opening")
        record = opening["record"]
        c.fields(record, {"id", "asset_id", "source_id", "source_sha256", "decoded_rgb_sha256", "calibration_hash",
            "level", "row", "column", "bbox", "rgb_sha256", "evidence_ids"}, "asset-tile-record")
        c.require(record["id"] in expected_policy["mandatory_tile_ids"] and record["id"] not in opened, "asset-tile-selection")
        c.integer(record["level"], level, level)
        tile_bbox = _tile_bbox(manifest, level, record["row"], record["column"])
        c.require(record["id"] == _tile_id(level, record["row"], record["column"]) and record["bbox"] == tile_bbox, "asset-tile-coordinates")
        for field in ("asset_id", "source_id", "source_sha256", "decoded_rgb_sha256", "calibration_hash"):
            c.require(record[field] == manifest[field], "asset-tile-source-binding")
        c.require(record["evidence_ids"] == manifest["required_evidence_ids"], "asset-tile-evidence-binding")
        index = info["offset"] + record["row"] * info["columns"] + record["column"]
        c.require(type(opening["index"]) is int and opening["index"] == index, "asset-tile-index")
        c.require(c.verify_merkle(record, index, manifest["tile_count"], opening["proof"], manifest["tile_tree_root"]), "asset-tile-membership")
        width, height = tile_bbox[2] - tile_bbox[0], tile_bbox[3] - tile_bbox[1]
        raw = _unb64(opening["rgb_base64"], width * height * 3)
        c.require(_raw_hash(raw) == record["rgb_sha256"], "asset-tile-pixels")
        tile = Image.frombytes("RGB", (width, height), raw)
        # Clipping is performed by the destination image; supplemental mandatory
        # context tiles outside the bbox are checked but do not change the crop.
        image.paste(tile, (tile_bbox[0] - bbox[0], tile_bbox[1] - bbox[1]))
        opened.add(record["id"])
    c.require(opened == set(expected_policy["mandatory_tile_ids"]), "asset-missing-region-tile")
    region_raw = _unb64(packet["region_rgb_base64"], image.width * image.height * 3)
    c.require(region_raw == image.tobytes(), "asset-region-pixel-substitution")
    if path is not None:
        original = verify_asset_bytes(path, manifest)
        c.require(manifest["decoder"] == DECODER, "asset-decoder-version-for-source-check")
        actual_level = _pyramid(original, len(manifest["levels"]))[level]
        c.require(actual_level.crop(bbox).tobytes() == region_raw, "asset-region-source-pixels")
        for opening in packet["tiles"]:
            actual = actual_level.crop(opening["record"]["bbox"]).tobytes()
            c.require(_unb64(opening["rgb_base64"], len(actual)) == actual, "asset-tile-source-pixels")
    return image


def verify_region_proof(packet, signed_manifest, public_key, expected_policy, *, path=None):
    """Validate actual RGB buffers, exact region policy, signature and closure."""
    try:
        _verify_region(packet, signed_manifest, public_key, expected_policy, path)
        return True
    except (c.Reject, KeyError, TypeError, ValueError, IndexError, binascii.Error, OSError):
        return False


def verified_region_image(packet, signed_manifest, public_key, expected_policy, *, path=None):
    """Return only pixels reconstructed after successful complete verification."""
    return _verify_region(packet, signed_manifest, public_key, expected_policy, path)


==> anc/scenecrypt/asset_supplemental.py <==
"""Stronger real-asset substitutions and histogram-preserving patch attacks.

This separate postpass preserves the first nine-family benchmark's outputs.
It never replaces the verifier's original expected policy or original key pin.
"""
from __future__ import annotations

import argparse
import base64
import copy
import csv
import hashlib
import time
from pathlib import Path

import numpy as np
from PIL import Image
from cryptography.hazmat.primitives.asymmetric.ed25519 import Ed25519PrivateKey

from . import asset_security as a
from .asset_experiments import corpus_scene
from .core import canonical, digest, load_json, public_hex, save_json, sha256_file
from .demo import ROOT


def joint_histogram_hash(raw):
    pixels = np.frombuffer(raw, dtype=np.uint8).reshape(-1, 3).astype(np.uint32)
    codes = (pixels[:, 0] << 16) | (pixels[:, 1] << 8) | pixels[:, 2]
    return hashlib.sha256(np.sort(codes).astype("<u4").tobytes()).hexdigest()


def permute_distinct_patches(raw, width, height, patch_size=8):
    """Swap distinct disjoint actual RGB blocks; return None for a flat grid."""
    pixels = np.frombuffer(raw, dtype=np.uint8).reshape(height, width, 3).copy()
    size = min(patch_size, width, height)
    locations = [(y, x) for y in range(0, height - size + 1, size) for x in range(0, width - size + 1, size)]
    if len(locations) < 2:
        return None
    y0, x0 = locations[0]
    first = pixels[y0:y0 + size, x0:x0 + size].copy()
    for y1, x1 in locations[1:]:
        second = pixels[y1:y1 + size, x1:x1 + size].copy()
        if not np.array_equal(first, second):
            pixels[y0:y0 + size, x0:x0 + size] = second
            pixels[y1:y1 + size, x1:x1 + size] = first
            changed = pixels.tobytes()
            assert changed != raw and joint_histogram_hash(changed) == joint_histogram_hash(raw)
            return changed, {"patch_size": size, "first_xy": [x0, y0], "second_xy": [x1, y1]}
    return None


def run(output, visual_root=ROOT / "data" / "visual"):
    output.mkdir(parents=True, exist_ok=True)
    records = sorted(load_json(visual_root / "manifest.json")["records"], key=lambda r: r["id"])
    assert len(records) >= 2
    scene, root = corpus_scene(records)
    key = Ed25519PrivateKey.from_private_bytes(hashlib.sha256(b"PUBLIC SCENE SUPPLEMENTAL EXPERIMENT KEY ONLY").digest())
    public = public_hex(key)
    wrong = Ed25519PrivateKey.from_private_bytes(hashlib.sha256(b"PUBLIC FOREIGN SUPPLEMENTAL EXPERIMENT KEY").digest())
    fixtures = []
    for record in records:
        path = visual_root / record["image_file"]
        assert sha256_file(path) == record["image_sha256"]
        manifest = a.build_asset_manifest(path, record["id"], tile_size=64, source_id="local-supplemental-attester",
            scene_root=root, context=scene["context"], levels=3, evidence=[
                {"id": "catalog", "source_id": record["id"], "claim_class": "documented",
                 "statement": record["title"] + " / " + record["record_url"],
                 "qualifier": "Museum catalogue snapshot, not a museum-signed endorsement.", "supports": []},
                {"id": "interpretation", "source_id": record["id"], "claim_class": "assumed",
                 "statement": "A chosen image-plane crop for integrity testing.",
                 "qualifier": "No metric calibration or archaeological truth follows from selecting this crop.", "supports": ["catalog"]}],
            required_evidence_ids=["interpretation"])
        signed = a.sign_asset_manifest(key, manifest)
        selected = []
        for level, info in enumerate(manifest["levels"]):
            w, h = info["width"], info["height"]
            dx, dy = min(96, w), min(96, h)
            x, y = [(max(0, (w - dx) // 2), max(0, (h - dy) // 2)), (0, 0), (w - dx, h - dy)][level]
            bbox = [x, y, x + dx, y + dy]
            extra = a.region_policy(manifest, [0, 0, min(8, w), min(8, h)], level)["mandatory_tile_ids"]
            policy = a.region_policy(manifest, bbox, level, extra)
            packet = a.make_region_proof(path, manifest, bbox, level, extra)
            selected.append({"packet": packet, "policy": policy})
        fixtures.append({"record": record, "path": path, "manifest": manifest, "signed": signed, "regions": selected})
        print("prepared supplemental " + record["id"], flush=True)
    rows, skipped, examples_saved = [], [], False
    alternative_controls = 0
    def check(fixture, selected, family, packet, signed, path, expected):
        start = time.perf_counter_ns()
        result = a.verify_region_proof(packet, signed, public, selected["policy"], path=path)
        rows.append({"asset_id": fixture["record"]["id"], "region_group": fixture["record"]["region_group"],
            "level": selected["policy"]["level"], "family": family, "expected": expected,
            "accepted": result, "verify_ns": time.perf_counter_ns() - start})
        assert result == expected, "Unexpected supplemental result: " + family
    for number, fixture in enumerate(fixtures):
        other = fixtures[(number + 1) % len(fixtures)]
        for region, selected in enumerate(fixture["regions"]):
            packet, policy = selected["packet"], selected["policy"]
            check(fixture, selected, "positive-control", packet, fixture["signed"], fixture["path"], True)
            check(fixture, selected, "genuine-other-asset-proof", other["regions"][region]["packet"], other["signed"], other["path"], False)
            other_level = fixture["regions"][(region + 1) % len(fixture["regions"])]
            check(fixture, selected, "genuine-other-level-proof", other_level["packet"], fixture["signed"], fixture["path"], False)
            check(fixture, selected, "actual-other-source-file", packet, fixture["signed"], other["path"], False)
            foreign = a.sign_asset_manifest(wrong, fixture["manifest"])
            check(fixture, selected, "foreign-key-signed-manifest", packet, foreign, fixture["path"], False)
            alternate = copy.deepcopy(fixture["manifest"])
            alternate["context"]["purpose"] = "different-reviewed-purpose"
            alternate["context_hash"] = digest("SCENE/asset-context/1", alternate["context"])
            alternate_scene = copy.deepcopy(scene)
            alternate_scene["context"] = alternate["context"]
            alternate["scene_root"] = digest("SCENE/image-panel-scene/1", alternate_scene)
            alternate_signed = a.sign_asset_manifest(key, alternate)
            alternate_packet = copy.deepcopy(packet)
            alternate_packet["policy"] = a.region_policy(alternate, policy["bbox"], policy["level"], policy["mandatory_tile_ids"])
            assert a.verify_region_proof(alternate_packet, alternate_signed, public, alternate_packet["policy"], path=fixture["path"])
            alternative_controls += 1
            check(fixture, selected, "genuine-other-scene-context", alternate_packet, alternate_signed, fixture["path"], False)
            raw = base64.b64decode(packet["region_rgb_base64"], validate=True)
            width, height = policy["bbox"][2] - policy["bbox"][0], policy["bbox"][3] - policy["bbox"][1]
            permutation = permute_distinct_patches(raw, width, height)
            if permutation is None:
                skipped.append({"asset_id": fixture["record"]["id"], "level": policy["level"], "reason": "all selected disjoint grid patches identical"})
            else:
                changed, patch_info = permutation
                attack = copy.deepcopy(packet)
                attack["region_rgb_base64"] = base64.b64encode(changed).decode("ascii")
                check(fixture, selected, "joint-histogram-preserving-patch-swap", attack, fixture["signed"], fixture["path"], False)
                if not examples_saved:
                    Image.frombytes("RGB", (width, height), raw).save(output / "example_original_crop.png")
                    Image.frombytes("RGB", (width, height), changed).save(output / "example_permuted_crop.png")
                    save_json(output / "example_patch_swap.json", {"asset_id": fixture["record"]["id"], "record_url": fixture["record"]["record_url"],
                        "policy": policy, "patches": patch_info, "original_rgb_sha256": hashlib.sha256(raw).hexdigest(),
                        "permuted_rgb_sha256": hashlib.sha256(changed).hexdigest(), "identical_joint_histogram_sha256": joint_histogram_hash(raw),
                        "note": "Identical joint RGB histogram does not assert perceptual equivalence."})
                    examples_saved = True
    with (output / "supplemental_attacks.csv").open("w", newline="") as handle:
        writer = csv.DictWriter(handle, fieldnames=list(rows[0]))
        writer.writeheader()
        writer.writerows(rows)
    positive = [row for row in rows if row["expected"]]
    negative = [row for row in rows if not row["expected"]]
    summary = {"actual_assets": len(fixtures), "positive_controls": len(positive), "positive_accepted": sum(row["accepted"] for row in positive),
        "genuine_alternate_context_controls": alternative_controls, "negative_cases": len(negative), "negative_accepted": sum(row["accepted"] for row in negative),
        "histogram_patch_attacks": sum(row["family"] == "joint-histogram-preserving-patch-swap" for row in negative),
        "histogram_skips": skipped, "public_key": public, "scene_root": root,
        "pins": "Original expected policy and original issuer key remain fixed for every negative test.",
        "scope": "Exact pixel and declared-policy integrity. Histogram equality is not perceptual or semantic equivalence; no scarce-spend state is implemented by these asset proofs."}
    save_json(output / "supplemental_summary.json", summary)
    return summary


if __name__ == "__main__":
    parser = argparse.ArgumentParser()
    parser.add_argument("--output", type=Path, default=ROOT / "results" / "asset_supplemental")
    parser.add_argument("--visual-root", type=Path, default=ROOT / "data" / "visual")
    args = parser.parse_args()
    import json
    print(json.dumps(run(args.output, args.visual_root), indent=2))


==> anc/scenecrypt/capacity.py <==
"""Contextual witness capacity: exact finite search and LP dual certificates.

This planner does not issue endorsement. Witness alternatives are declared
policy inputs; an instantiated scene still needs exact-root signed permits.
The LP formula is derived by standard duality, not a new duality theorem.
"""
from __future__ import annotations

import argparse
import csv
import itertools
import json
import math
import random
from fractions import Fraction
from functools import lru_cache
from pathlib import Path

import numpy as np
from scipy.optimize import linprog, milp, Bounds, LinearConstraint

from .core import Reject, canonical, evidence_closure, indexed, require, save_json, scene_root
from .demo import ROOT, build_scene, environment


def validate_instance(instance):
    require(type(instance) is dict and set(instance) == {"context", "budgets", "objects"}, "capacity-schema")
    require(type(instance["context"]) is str and bool(instance["context"]), "capacity-context")
    sources = instance["budgets"]
    require(type(sources) is dict and bool(sources), "capacity-budgets")
    require(all(type(k) is str and type(v) is int and 0 <= v <= 1000000 for k, v in sources.items()), "capacity-budget")
    objects = instance["objects"]
    require(type(objects) is list and bool(objects), "capacity-objects")
    ids = set()
    for obj in objects:
        require(type(obj) is dict and set(obj) == {"id", "multiplicity", "witnesses"}, "capacity-object")
        require(type(obj["id"]) is str and obj["id"] not in ids, "capacity-duplicate")
        ids.add(obj["id"])
        require(type(obj["multiplicity"]) is int and 1 <= obj["multiplicity"] <= 10000, "capacity-multiplicity")
        require(type(obj["witnesses"]) is list and bool(obj["witnesses"]), "capacity-witnesses")
        choices = set()
        for witness in obj["witnesses"]:
            require(type(witness) is list and bool(witness), "capacity-empty-witness")
            require(all(type(s) is str and s in sources for s in witness), "capacity-source")
            require(len(witness) == len(set(witness)), "capacity-repeated-source")
            key = tuple(sorted(witness))
            require(key not in choices, "capacity-repeated-witness")
            choices.add(key)
    canonical(instance)


def matrices(instance):
    validate_instance(instance)
    sources = sorted(instance["budgets"])
    objects = instance["objects"]
    variables = [(i, w) for i, obj in enumerate(objects) for w in obj["witnesses"]]
    A = np.array([[int(s in w) for i, w in variables] for s in sources], dtype=float)
    E = np.array([[int(i == j) for i, w in variables] for j in range(len(objects))], dtype=float)
    q = np.array([instance["budgets"][s] for s in sources], dtype=float)
    d = np.array([obj["multiplicity"] for obj in objects], dtype=float)
    return sources, variables, A, E, q, d


def fractional_capacity(instance):
    sources, variables, A, E, q, d = matrices(instance)
    count = len(variables)
    # x>=0, k>=0; E*x - d*k = 0, A*x <= q.
    objective = np.r_[np.zeros(count), -1.0]
    result = linprog(objective, A_ub=np.c_[A, np.zeros(len(q))], b_ub=q,
                     A_eq=np.c_[E, -d], b_eq=np.zeros(len(d)), bounds=(0, None), method="highs")
    require(result.success, "capacity-LP-failed")
    # Independent homogeneous-price dual: min q*y, y>=0, z>=0;
    # z_i <= cost(w,y) for each witness; sum_i d_i*z_i >= 1.
    price_A = np.array([np.r_[-A[:, j], E[:, j]] for j in range(count)])
    price_A = np.vstack([price_A, np.r_[np.zeros(len(q)), -d]])
    price_b = np.r_[np.zeros(count), -1.0]
    dual = linprog(np.r_[q, np.zeros(len(d))], A_ub=price_A, b_ub=price_b,
                   bounds=(0, None), method="highs")
    require(dual.success and abs(dual.fun + result.fun) <= 1e-7 * max(1, abs(result.fun)), "capacity-duality-mismatch")
    # Recover rational prices, then certify the ratio exactly with Fraction.
    prices = [Fraction(float(v)).limit_denominator(1000000) for v in dual.x[:len(q)]]
    price_map = dict(zip(sources, prices))
    denominator = sum(obj["multiplicity"] * min(sum(price_map[s] for s in w) for w in obj["witnesses"])
                      for obj in instance["objects"])
    require(denominator > 0, "capacity-price-degenerate")
    numerator = sum(instance["budgets"][s] * price_map[s] for s in sources)
    bound = numerator / denominator
    require(abs(float(bound) + result.fun) <= 1e-6 * max(1, float(bound)), "capacity-rational-certificate-mismatch")
    return {"fractional": str(Fraction(float(-result.fun)).limit_denominator(1000000)),
            "dual_bound": str(bound), "prices": {s: str(price_map[s]) for s in sources},
            "price_denominator": str(denominator),
            "allocation": {"%s:%d" % (instance["objects"][i]["id"], j): str(Fraction(float(result.x[j])).limit_denominator(1000000))
                           for j, (i, w) in enumerate(variables)}}


def integer_capacity(instance):
    sources, variables, A, E, q, d = matrices(instance)
    count = len(variables)
    constraint = np.vstack([np.c_[A, np.zeros(len(q))], np.c_[E, -d]])
    lower = np.r_[np.full(len(q), -np.inf), np.zeros(len(d))]
    upper = np.r_[q, np.zeros(len(d))]
    result = milp(np.r_[np.zeros(count), -1.0], integrality=np.ones(count + 1),
                  bounds=Bounds(0, np.inf), constraints=LinearConstraint(constraint, lower, upper),
                  options={"mip_rel_gap": 0.0})
    require(result.success, "capacity-MILP-failed")
    rounded = np.rint(result.x).astype(int)
    require(np.all(np.abs(result.x - rounded) < 1e-5), "capacity-nonintegral-solver-output")
    require(np.all(A @ rounded[:-1] <= q) and np.all(E @ rounded[:-1] == d * rounded[-1]), "capacity-infeasible-solver-output")
    return int(rounded[-1]), rounded[:-1].tolist()


def exhaustive_capacity(instance, state_limit=1000000):
    """Independent exact finite integer search (small research fixtures only)."""
    sources, variables, A, E, q, d = matrices(instance)
    budgets = tuple(instance["budgets"][s] for s in sources)
    batch = []
    for obj in instance["objects"]:
        choices = [tuple(int(s in w) for s in sources) for w in obj["witnesses"]]
        batch.extend([choices] * obj["multiplicity"])
    # Fewest choices first is only a search heuristic, not a relaxation.
    batch.sort(key=len)
    upper = sum(budgets) // len(batch)
    count = 0
    def feasible(k):
        obligations = batch * k
        @lru_cache(None)
        def search(position, remaining):
            nonlocal count
            count += 1
            require(count <= state_limit, "capacity-exhaustive-state-limit")
            if position == len(obligations):
                return True
            for cost in obligations[position]:
                next_remaining = tuple(b - c for b, c in zip(remaining, cost))
                if min(next_remaining) >= 0 and search(position + 1, next_remaining):
                    return True
            return False
        return search(0, budgets)
    for k in range(upper, -1, -1):
        if feasible(k):
            return k
    raise AssertionError("zero rendition must be feasible")


def hall_capacity(instance):
    """Capacitated Hall is exact ONLY for singleton witness alternatives."""
    validate_instance(instance)
    objects, q = instance["objects"], instance["budgets"]
    require(all(len(w) == 1 for obj in objects for w in obj["witnesses"]), "Hall-needs-singleton-witnesses")
    bounds = []
    for mask in range(1, 1 << len(objects)):
        subset = [obj for i, obj in enumerate(objects) if mask & (1 << i)]
        union = {w[0] for obj in subset for w in obj["witnesses"]}
        bound = Fraction(sum(q[s] for s in union), sum(obj["multiplicity"] for obj in subset))
        bounds.append(bound)
    return math.floor(min(bounds))


def erase_conjunctions(instance):
    relaxed = json.loads(json.dumps(instance))
    for obj in relaxed["objects"]:
        obj["witnesses"] = [[s] for s in sorted({s for w in obj["witnesses"] for s in w})]
    return relaxed


def instance_from_scene(scene, budgets):
    ev = indexed(scene["evidence"])
    instance = {"context": "exact-scene:" + scene_root(scene), "budgets": budgets, "objects": []}
    for obj in sorted(scene["objects"], key=lambda o: o["id"]):
        closed = evidence_closure(ev, obj["evidence_ids"])
        sources = sorted({ev[k]["source_id"] for k in closed})
        instance["objects"].append({"id": obj["id"], "multiplicity": 1, "witnesses": [sources]})
    validate_instance(instance)
    return instance


def star_instance(n):
    require(type(n) is int and n >= 1, "star-size")
    return {"context": "synthetic-shared-prerequisite", "budgets": {"shared": 1, **{"s%d" % i: 1 for i in range(n)}},
            "objects": [{"id": "composite", "multiplicity": 1, "witnesses": [["shared", "s%d" % i] for i in range(n)]}]}


def fano_instance():
    lines = [[0, 1, 2], [0, 3, 4], [0, 5, 6], [1, 3, 5], [1, 4, 6], [2, 3, 6], [2, 4, 5]]
    return {"context": "synthetic-Fano-integrality-obstruction", "budgets": {"s%d" % i: 1 for i in range(7)},
            "objects": [{"id": "composite", "multiplicity": 1, "witnesses": [["s%d" % j for j in line] for line in lines]}]}


def run_capacity_experiments(output):
    output.mkdir(parents=True, exist_ok=True)
    cases = []
    scene = build_scene()
    for qa in range(1, 9):
        for qb in range(1, 9):
            cases.append(("archaeology-fixed-closure", instance_from_scene(scene, {"petrie1883": qa, "emberling2015": qb})))
    for n in range(1, 9):
        cases.append(("shared-prerequisite-star", star_instance(n)))
    cases.append(("Fano-obstruction", fano_instance()))
    rng = random.Random(261026)
    for number in range(60):
        q = {"s%d" % s: rng.randint(1, 3) for s in range(4)}
        obs = []
        for i in range(rng.randint(1, 3)):
            all_witnesses = [list(w) for size in (1, 2, 3) for w in itertools.combinations(q, size)]
            choices = rng.sample(all_witnesses, rng.randint(1, 4))
            obs.append({"id": "o%d" % i, "multiplicity": 1, "witnesses": choices})
        cases.append(("seeded-small-hypergraph", {"context": "synthetic-%d" % number, "budgets": q, "objects": obs}))
    rows, inputs = [], []
    for idx, (family, instance) in enumerate(cases):
        integer_result, allocation = integer_capacity(instance)
        exact = exhaustive_capacity(instance)
        require(integer_result == exact, "capacity-MILP-exhaustive-mismatch")
        fractional = fractional_capacity(instance)
        upper = Fraction(fractional["dual_bound"])
        require(integer_result <= upper, "capacity-dual-violated")
        erased = erase_conjunctions(instance)
        erased_result = hall_capacity(erased)
        if all(len(w) == 1 for obj in instance["objects"] for w in obj["witnesses"]):
            require(integer_result == hall_capacity(instance), "capacity-Hall-mismatch")
        rows.append({"case": idx, "family": family, "integer_capacity": exact, "fractional_bound": str(upper),
                     "erased_capacity": erased_result, "amplification": str(Fraction(erased_result, exact)) if exact else "undefined-at-zero"})
        inputs.append({"case": idx, "family": family, "instance": instance, "allocation": allocation, "dual": fractional})
    with (output / "capacity.csv").open("w", newline="") as f:
        writer = csv.DictWriter(f, fieldnames=list(rows[0]))
        writer.writeheader()
        writer.writerows(rows)
    save_json(output / "capacity_instances.json", inputs)
    summary = {"cases": len(cases), "MILP_matches_exact_enumeration": True,
               "strict_integer_below_floored_fractional_cases": sum(x["integer_capacity"] < math.floor(Fraction(x["fractional_bound"])) for x in rows),
               "Fano": next(x for x in rows if x["family"] == "Fano-obstruction"),
               "largest_star": [x for x in rows if x["family"] == "shared-prerequisite-star"][-1],
               "environment": environment(), "note": "Constructed mathematical fixtures; no human or historical inference."}
    save_json(output / "capacity_summary.json", summary)
    return summary


if __name__ == "__main__":
    parser = argparse.ArgumentParser()
    parser.add_argument("--output", type=Path, default=ROOT / "results")
    args = parser.parse_args()
    print(json.dumps(run_capacity_experiments(args.output), indent=2))


==> anc/scenecrypt/chogha_certificate.py <==
"""Full-source Chogha Mish adapter for the same SCENE scope-certificate verifier.

The original flat export includes publisher-documented tooth-row repetition.
Its count-field SUM is a recorded source weight, not necessarily unique physical
fragments or independent animals. The default comparison excludes Head.

A bounded complete original CSV witness (or an independently supplied original
file) is hash-checked and reparsed. Exact source predicates, every count alias,
source URI uniqueness, membership, body-part pairing and shared weights are
checked before the standard v2 scope certificate is accepted. This is deliberately
full-source verification, not a succinct proof or newly invented hash primitive.
"""
from __future__ import annotations
import argparse,base64,binascii,csv,gzip,hashlib,io,json,lzma,re
from copy import deepcopy
from collections import Counter,defaultdict
from pathlib import Path
from . import core as c

SOURCE_VERSION='CHOGHA-FULL-CSV-1'
CONDITION_VERSION='CHOGHA-SOURCE-CONDITIONS-1'
UNIT='recorded-fragment-field-total'
PROJECT_URI='http://opencontext.org/projects/497ADEAD-0C2A-4C62-FEEF-9079FB09B1A5'
HEADERS=['URI', 'Label', 'Project', 'Project URI', 'Item Category', 'Last Updated', 'Authorship', 'Latitude (WGS-84)', 'Longitude (WGS-84)', 'Geospatial note', 'Early Date (BCE/CE)', 'Late Date (BCE/CE)', 'Context URI', 'Context (1)', 'Context (2)', 'Context (3)', 'Has anatomical identification [URI]', 'Has anatomical identification [Label]', 'Has Biological Taxonomy [URI]', 'Has Biological Taxonomy [Label]', 'Has fusion character [Proximal URI]', 'Has fusion character [Proximal Label]', 'Has fusion character [Distal URI]', 'Has fusion character [Distal Label]', 'Period Name', 'Context', 'Osteo Id', 'Body Part Id', 'Taxonomic Id', 'Number of fragments', 'Symmetry', 'Pathology', 'Fragmentation', 'Proximal / distal', 'Lateral / medial', 'Anterior / posterior', 'Dorsal / ventral', 'Fusion (proximal)', 'Fusion (distal)', 'Burning', 'Modification 1', 'Butchered', 'Toothtype', 'Tooth position', 'Tooth class', 'Tooth number', 'Root', 'Toothwear', 'Age', 'Horn Core', 'Has note', 'Principle Author / Analyst', 'Secondary Analyst and Editor', 'Number of elements', 'Skull Part', 'Number of fragments.1', 'Number of elements.1', 'Number of fragments.2', 'Number of elements.2']
FRAGMENT_COLUMNS=['Number of fragments','Number of fragments.1','Number of fragments.2']
TAXA=['Bos taurus','Capra sp.','Ovis sp.','Ovis/Capra','Sus sp.']
ALL_PARTS=['Axial','Distal extremity','Forelimb','Head','Hindlimb']
POSTCRANIAL=[p for p in ALL_PARTS if p!='Head']
CONTEXTS={'A':'Room floor','B':'Occupational Debris'}
QUESTION='Recorded Sus source-weight contrast; physical uniqueness, animal independence and coevality unestablished.'
TAXON_DESCRIPTION='Exact source Sus sp. over the five registered taxon labels; domestic status unresolved.'
PHASE_DESCRIPTION='Exact Protoliterate source label and -3600/-3200 source window; contemporaneity unestablished.'
RECOVERY_DESCRIPTION='No sieving; source-record weight, documented unmerged tooth repetition, no physical-uniqueness claim.'
MAX_SOURCE_BYTES=32_000_000
MAX_WITNESS_BYTES=8_000_000
EPISTEMIC={
 'inference_unit':'source-record-weight','physical_fragment_uniqueness':'unestablished',
 'biological_independence':'unestablished','contemporaneity_status':'unestablished',
 'Sus_domestic_status':'unresolved','known_tooth_row_repetition':'publisher-documented-unmerged',
 'recovery_status':'not-sieved;sample-volumes-and-recovery-detail-unreported',
 'qualification_profile':'Lev-Tov-et-al-2017-p446-recovery-p451-footnote4-repetition-1'}
QUALIFIERS=[
 'Counted values are source-record fragment-field weights, not validated unique physical fragments or independent animals.',
 'Publisher-documented tooth-row repetition is retained without a guessed jaw or tooth deduplication; Head is excluded by default.',
 'Sus sp. is a genus-coded source identification; domestic versus wild status is unresolved.',
 'Source phase Protoliterate and source date window -3600 to -3200 BCE/CE do not establish contemporaneity or one year.',
 'The source collection was not sieved; sampled sediment volumes and detailed recovery comparability remain unreported.',
 'Three flat fragment-count aliases are coalesced only by the declared exact-one-populated rule; their publisher predicate-URI mapping remains unresolved.']


def _bounded_read(stream,limit):
    raw=stream.read(limit+1)
    c.require(len(raw)<=limit,'chogha-source-size-limit')
    return raw


def read_source(source):
    """Original bytes, or lossless physical .gz/.xz wrappers of those bytes."""
    if type(source) is bytes:
        c.require(len(source)<=MAX_SOURCE_BYTES,'chogha-source-size-limit');return source
    path=Path(source)
    if not path.exists():
        for suffix in ('.gz','.xz'):
            candidate=Path(str(path)+suffix)
            if candidate.exists():path=candidate;break
    with path.open('rb') as f:magic=f.read(6)
    if magic.startswith(b'\x1f\x8b'):
        with gzip.open(path,'rb') as f:return _bounded_read(f,MAX_SOURCE_BYTES)
    if magic==b'\xfd7zXZ\x00':
        with lzma.open(path,'rb') as f:return _bounded_read(f,MAX_SOURCE_BYTES)
    with path.open('rb') as f:return _bounded_read(f,MAX_SOURCE_BYTES)


def _source_witness(raw,embed):
    if not embed:return {'kind':SOURCE_VERSION,'transport':'external-source-required'}
    zipped=gzip.compress(raw,compresslevel=9,mtime=0)
    c.require(len(zipped)<=MAX_WITNESS_BYTES,'chogha-witness-size-limit')
    return {'kind':SOURCE_VERSION,'transport':'gzip-base64','payload':base64.b64encode(zipped).decode('ascii')}


def _witness_bytes(witness,source_path):
    c.require(type(witness) is dict,'chogha-source-witness')
    c.require(witness.get('kind')==SOURCE_VERSION,'chogha-source-witness-kind')
    if witness.get('transport')=='external-source-required':
        c.fields(witness,{'kind','transport'},'chogha-external-source')
        c.require(source_path is not None,'chogha-original-source-required')
        return read_source(source_path)
    c.fields(witness,{'kind','transport','payload'},'chogha-inline-source')
    c.require(witness['transport']=='gzip-base64' and type(witness['payload']) is str,'chogha-source-transport')
    encoded=witness['payload'];c.require(len(encoded)<=4*((MAX_WITNESS_BYTES+2)//3),'chogha-witness-size-limit')
    try:
        zipped=base64.b64decode(encoded,validate=True)
        c.require(base64.b64encode(zipped).decode('ascii')==encoded,'chogha-base64-canonical')
        c.require(len(zipped)<=MAX_WITNESS_BYTES,'chogha-witness-size-limit')
        with gzip.GzipFile(fileobj=io.BytesIO(zipped),mode='rb') as f:raw=_bounded_read(f,MAX_SOURCE_BYTES)
    except (OSError,EOFError,binascii.Error):raise c.Reject('chogha-source-compression')
    if source_path is not None:c.require(read_source(source_path)==raw,'chogha-external-source-equality')
    return raw


def _integer_lexeme(value):
    c.require(type(value) is str and re.fullmatch(r'(?:0|[1-9][0-9]{0,15})(?:\.0+)?',value) is not None,
              'chogha-integer-valued-decimal-count')
    integer=int(value.split('.')[0]);c.integer(integer)
    return integer


def _conditions(raw,records,parts):
    return {'version':CONDITION_VERSION,'source_csv_sha256':hashlib.sha256(raw).hexdigest(),
      'source_csv_bytes':len(raw),'source_records':records,'headers_hash':c.digest('SCENE/chogha-headers/1',HEADERS),
      'identifier':{'field':'URI','unique':True},
      'phase':{'field':'Period Name','op':'eq','value':'Protoliterate'},
      'cohorts':{'field':'Context',**CONTEXTS},
      'denominator':{'field':'Taxonomic Id','op':'in','values':list(TAXA)},
      'numerator':{'field':'Taxonomic Id','op':'eq','value':'Sus sp.'},
      'body_parts':{'field':'Body Part Id','op':'in','values':list(parts)},
      'date_window':{'fields':['Early Date (BCE/CE)','Late Date (BCE/CE)'],'values':['-3600','-3200'],
                     'interpretation':'source-phase-window-only'},
      'fragment_fields':{'columns':list(FRAGMENT_COLUMNS),'presence':'exactly-one-populated-per-record',
                         'value_type':'nonnegative-integer-valued-decimal','predicate_mapping':'unresolved-flat-aliases'},
      'epistemic':deepcopy(EPISTEMIC)}


def validate_source_conditions(conditions):
    c.fields(conditions,{'version','source_csv_sha256','source_csv_bytes','source_records','headers_hash','identifier',
         'phase','cohorts','denominator','numerator','body_parts','date_window','fragment_fields','epistemic'},'chogha-source-conditions')
    c.canonical(conditions);c.hex_digest(conditions['source_csv_sha256'])
    c.integer(conditions['source_csv_bytes'],1,MAX_SOURCE_BYTES);c.integer(conditions['source_records'],1,100000)
    # Only the exact supported source-specific predicate language is admitted.
    expected=_conditions(b'x',1,conditions['body_parts'].get('values',[]) if type(conditions['body_parts']) is dict else [])
    for key in expected:
        if key not in {'source_csv_sha256','source_csv_bytes','source_records','body_parts'}:
            c.require(conditions[key]==expected[key],'chogha-source-condition:'+key)
    c.fields(conditions['body_parts'],{'field','op','values'},'chogha-body-selection')
    parts=conditions['body_parts']['values']
    c.require(conditions['body_parts']['field']=='Body Part Id' and conditions['body_parts']['op']=='in','chogha-body-field')
    c.require(type(parts) is list and bool(parts) and parts==sorted(set(parts)) and set(parts)<=set(ALL_PARTS),
              'chogha-explicit-body-part-set')


def _parse_source(raw,conditions=None):
    c.require(type(raw) is bytes and 0<len(raw)<=MAX_SOURCE_BYTES,'chogha-source-bytes')
    if conditions is not None:
        validate_source_conditions(conditions)
        c.require(len(raw)==conditions['source_csv_bytes'] and hashlib.sha256(raw).hexdigest()==conditions['source_csv_sha256'],
                  'chogha-original-source-hash')
    try:reader=csv.reader(io.StringIO(raw.decode('utf-8-sig'),newline=''));headers=next(reader)
    except (UnicodeError,StopIteration,csv.Error):raise c.Reject('chogha-CSV')
    c.require(headers==HEADERS and len(set(headers))==len(headers),'chogha-exact-source-headers')
    records=[];seen=set();aliases=Counter();registry=[]
    try:
        for number,values in enumerate(reader,2):
            c.require(len(values)==len(headers),'chogha-source-record-width')
            row=dict(zip(headers,values));uri=row['URI']
            c.require(bool(uri) and uri not in seen,'chogha-source-URI-unique');seen.add(uri)
            c.require(row['Project URI']==PROJECT_URI,'chogha-source-project')
            populated=[k for k in FRAGMENT_COLUMNS if row[k]!='']
            c.require(len(populated)==1,'chogha-exactly-one-count-alias')
            field=populated[0];count=_integer_lexeme(row[field]);aliases[field]+=1
            # The parsed-value hash is separate from the exact original CSV hash.
            record_hash=hashlib.sha256(b'SCENE/chogha-parsed-source-record/1\x00'+
                json.dumps(row,ensure_ascii=False,sort_keys=True,separators=(',',':')).encode('utf-8')).hexdigest()
            record={'csv_record':number,'uri':uri,'record_hash':record_hash,'count_field':field,
                    'count_lexeme':row[field],'recorded_weight':count,'taxon':row['Taxonomic Id'],
                    'body_part':row['Body Part Id'],'context':row['Context'],'phase':row['Period Name']}
            records.append(record);registry.append({'csv_record':number,'uri':uri,'record_hash':record_hash})
            if row['Period Name']=='Protoliterate':
                c.require([row[k] for k in ['Early Date (BCE/CE)','Late Date (BCE/CE)']]==['-3600','-3200'],
                          'chogha-source-phase-window-disagreement')
    except csv.Error:raise c.Reject('chogha-CSV')
    c.require(bool(records) and len(records)<=100000,'chogha-source-record-count')
    if conditions is not None:c.require(len(records)==conditions['source_records'],'chogha-complete-source-record-count')
    profile=_conditions(raw,len(records),ALL_PARTS)
    audit={'source_records':len(records),'unique_source_URIs':len(seen),'source_field_total':sum(r['recorded_weight'] for r in records),
           'fragment_alias_record_counts':{k:aliases[k] for k in FRAGMENT_COLUMNS},
           'source_registry_hash':c.digest('SCENE/chogha-complete-parsed-registry/1',registry)}
    return records,profile,audit


def _derived_registry(records,profile,audit):
    from .scope_contrasts import prepare_rows
    groups=defaultdict(list)
    for record in records:
        if record['phase']=='Protoliterate' and record['context'] in CONTEXTS.values() and record['taxon'] in TAXA:
            c.require(record['body_part'] in ALL_PARTS,'chogha-unregistered-selected-body-part')
            cohort='A' if record['context']==CONTEXTS['A'] else 'B'
            groups[cohort,record['body_part']].append(record)
    rows=[]
    for cohort,context in CONTEXTS.items():
        for part in ALL_PARTS:
            selected=groups[cohort,part];denominator=sum(r['recorded_weight'] for r in selected)
            c.require(denominator>0,'chogha-missing-or-empty-paired-stratum')
            numerator=sum(r['recorded_weight'] for r in selected if r['taxon']=='Sus sp.')
            rows.append({'id':'chogha-'+cohort+'-'+part.lower().replace(' ','-'),
                 'source_hash':profile['source_csv_sha256'],'source_coordinate':'Entire CSV predicate; '+context+' / '+part,
                 'numerator':numerator,'denominator':denominator,'cohort':cohort,'unit':UNIT,
                 'qualifiers':QUALIFIERS,'metadata':{'stratum':part,'context':context,'source_profile':profile,
                    'complete_source_audit':audit,'selected_source_records':selected}})
    return prepare_rows(rows)


def make_chogha_snapshot(source,key,*,embed_source=True):
    from .scope_contrasts import make_snapshot
    raw=read_source(source);records,profile,audit=_parse_source(raw)
    rows=_derived_registry(records,profile,audit)
    return make_snapshot(rows,key,source_evidence=_source_witness(raw,embed_source))


def make_chogha_query(snapshot,*,body_parts=None,weighting='shared-stratum-simplex',stratum_weights=None):
    from .scope_contrasts import make_query
    parts=POSTCRANIAL if body_parts is None else body_parts
    c.require(type(parts) is list,'chogha-body-part-list')
    conditions=deepcopy(snapshot['rows'][0]['metadata']['source_profile'])
    conditions['body_parts']['values']=sorted(parts);validate_source_conditions(conditions)
    selected=[r['id'] for r in snapshot['rows'] if r['metadata']['stratum'] in parts]
    return make_query(snapshot['root'],selected,unit=UNIT,source_conditions=conditions,
      weighting=weighting,stratum_weights=stratum_weights,question=QUESTION,
      taxon_policy=TAXON_DESCRIPTION,phase_policy=PHASE_DESCRIPTION,recovery_policy=RECOVERY_DESCRIPTION)


def verify_source_derivation(opened_rows,query,witness,*,source_path=None,expected_root=None):
    """Reparse ALL raw records, derive the full registry and exact selected mask."""
    from . import scope_contrasts as s
    conditions=query['source_conditions'];validate_source_conditions(conditions)
    c.require(query['question']==QUESTION,'chogha-fixed-inference-question')
    c.require(query['taxon_policy']==TAXON_DESCRIPTION and query['phase_policy']==PHASE_DESCRIPTION and
              query['recovery_policy']==RECOVERY_DESCRIPTION,'chogha-machine-policy-description-consistency')
    try:raw=_witness_bytes(witness,source_path)
    except (OSError,EOFError,lzma.LZMAError):raise c.Reject('chogha-source-file-read')
    records,profile,audit=_parse_source(raw,conditions)
    derived=_derived_registry(records,profile,audit)
    derived_root=s._root(c.merkle_root(derived).hex(),len(derived))
    c.require(derived_root==expected_root==query['snapshot_root'],'chogha-source-derived-registry-root')
    parts=set(conditions['body_parts']['values'])
    selected=[r for r in derived if r['metadata']['stratum'] in parts]
    c.require(query['eligible_ids']==[r['id'] for r in selected],'chogha-source-derived-complete-mask')
    c.require(c.canonical(opened_rows)==c.canonical(selected),'chogha-source-derived-counts-and-provenance')


def inspect_source(source):
    raw=read_source(source);records,profile,audit=_parse_source(raw)
    rows=_derived_registry(records,profile,audit)
    return {'profile':profile,'audit':audit,'derived_rows':len(rows),
            'source_rows_in_selected_context_taxa':sum(len(r['metadata']['selected_source_records']) for r in rows)}


def run(output,*,source=None,write_packet=False):
    """Run real-source controls/attacks without archiving redundant CSV packets."""
    import time
    from cryptography.hazmat.primitives.asymmetric.ed25519 import Ed25519PrivateKey
    from . import scope_contrasts as s
    from .demo import ROOT,environment
    source=ROOT/'data/regional_zooarch/levant_iran/chogha_mish_full.csv' if source is None else Path(source)
    key=Ed25519PrivateKey.from_private_bytes(hashlib.sha256(b'PUBLIC CHOGHA FULL SOURCE RESEARCH KEY ONLY 2026').digest())
    public=c.public_hex(key)
    def measured(f):
        start=time.perf_counter_ns();value=f();return value,time.perf_counter_ns()-start
    snapshot,build_ns=measured(lambda:make_chogha_snapshot(source,key))
    query=make_chogha_query(snapshot,weighting='pooled-recorded-fields')
    packet,packet_ns=measured(lambda:s.certify(snapshot,query))
    valid,verify_ns=measured(lambda:s.verify_certificate(packet,public,snapshot['root'],query))
    c.require(valid,'chogha-primary-control')
    simplex_query=make_chogha_query(snapshot);simplex=s.certify(snapshot,simplex_query)
    fixed_query=make_chogha_query(snapshot,weighting='shared-stratum-fixed',stratum_weights={p:'1/4' for p in POSTCRANIAL})
    fixed=s.certify(snapshot,fixed_query)
    audit_query=make_chogha_query(snapshot,body_parts=ALL_PARTS,weighting='pooled-recorded-fields')
    audit=s.certify(snapshot,audit_query)
    audit_simplex_query=make_chogha_query(snapshot,body_parts=ALL_PARTS)
    audit_simplex=s.certify(snapshot,audit_simplex_query)
    external=deepcopy(packet);external['source_evidence']={'kind':SOURCE_VERSION,'transport':'external-source-required'}
    controls={'postcranial-pooled':valid,'postcranial-shared-simplex':s.verify_certificate(simplex,public,snapshot['root'],simplex_query),
      'postcranial-fixed-common-quarter':s.verify_certificate(fixed,public,snapshot['root'],fixed_query),
      'all-parts-record-weight-audit':s.verify_certificate(audit,public,snapshot['root'],audit_query),
      'all-parts-shared-simplex-audit':s.verify_certificate(audit_simplex,public,snapshot['root'],audit_simplex_query),
      'original-external-source':s.verify_certificate(external,public,snapshot['root'],query,source_path=source)}
    c.require(all(controls.values()),'chogha-positive-controls')
    attacks=[]
    def reject(name,candidate,expected_query=query,expected_root=None,source_path=None):
        accepted=s.verify_certificate(candidate,public,snapshot['root'] if expected_root is None else expected_root,
                                      expected_query,source_path=source_path)
        c.require(not accepted,'chogha-accepted-attack:'+name);attacks.append({'case':name,'accepted':accepted})
    reject('valid-all-parts-audit-under-postcranial-query',audit)
    reject('valid-simplex-under-pooled-query',simplex)
    reject('valid-fixed-common-weights-under-pooled-query',fixed)
    reject('external-packet-without-original-source',external)
    mutations=[
      ('mask-omission',lambda q:q['eligible_ids'].pop()),
      ('same-year-promotion',lambda q:q.__setitem__('contemporaneity_status','same-year')),
      ('animal-independence-promotion',lambda q:q.__setitem__('inference_unit','independent-animal')),
      ('MNI-unit',lambda q:q.__setitem__('unit','MNI')),
      ('NISP-unit-transplant',lambda q:q.__setitem__('unit','NISP')),
      ('physical-fragment-unit',lambda q:q.__setitem__('unit','identified-fragment-count')),
      ('domestic-Sus',lambda q:q['source_conditions']['epistemic'].__setitem__('Sus_domestic_status','domestic-pig')),
      ('erase-tooth-repetition',lambda q:q['source_conditions']['epistemic'].__setitem__('known_tooth_row_repetition','none')),
      ('claim-sieved',lambda q:q['source_conditions']['epistemic'].__setitem__('recovery_status','fully-sieved')),
      ('other-phase',lambda q:q['source_conditions']['phase'].__setitem__('value','Achaemenid')),
      ('other-numerator-taxon',lambda q:q['source_conditions']['numerator'].__setitem__('value','Sus scrofa domesticus')),
      ('first-count-column-only',lambda q:q['source_conditions']['fragment_fields'].__setitem__('columns',FRAGMENT_COLUMNS[:1])),
      ('empty-body-set',lambda q:q['source_conditions']['body_parts'].__setitem__('values',[])),
      ('invent-predicate-map',lambda q:q['source_conditions']['fragment_fields'].__setitem__('predicate_mapping','URI-equivalence-proved')),
      ('English-domestic-claim',lambda q:q.__setitem__('taxon_policy','All pigs certainly domesticated'))]
    for name,change in mutations:
        candidate=deepcopy(packet);change(candidate['query'])
        # Re-pin the altered query too: the typed source checker itself must fail.
        reject(name,candidate,expected_query=candidate['query'])
    for name,weights in [('empty-common-weights',{}),('missing-common-stratum',{'Axial':'1'}),
                        ('independent-cohort-weights',{'A':{'Axial':'1'},'B':{'Hindlimb':'1'}})]:
        candidate=deepcopy(fixed);candidate['query']['stratum_weights']=weights
        reject(name,candidate,expected_query=candidate['query'])
    candidate=deepcopy(packet);candidate['results']['claims']['biological_independence']='15-independent-animals'
    reject('false-animal-result',candidate)
    candidate=deepcopy(packet);candidate['openings'].pop();reject('omit-stratum-opening',candidate)
    candidate=deepcopy(packet);candidate['openings'][0]['record']['metadata']['selected_source_records'][0]['count_field']='Number of elements'
    reject('rewrite-count-field-provenance',candidate)
    raw=read_source(source);changed=raw.replace(b'Bone CGM3',b'Bone CGM3 altered',1)
    c.require(changed!=raw,'chogha-source-mutation-fixture')
    candidate=deepcopy(packet);candidate['source_evidence']=_source_witness(changed,True)
    reject('edit-unselected-original-record',candidate)
    wrong=deepcopy(snapshot['rows']);wrong[0]['numerator']=1 if wrong[0]['numerator']==0 else 0
    forged=s.make_snapshot(wrong,key,source_evidence=snapshot['source_evidence'])
    fq=make_chogha_query(forged,weighting='pooled-recorded-fields')
    chosen=[(i,row) for i,row in enumerate(forged['rows']) if row['id'] in fq['eligible_ids']]
    false_packet={'version':s.VERSION,'checkpoint':forged['checkpoint'],'query':fq,'source_evidence':forged['source_evidence'],
       'openings':[{'record':row,'index':i,'proof':c.merkle_proof(forged['rows'],i)} for i,row in chosen],
       'results':s._results([row for i,row in chosen],fq)}
    reject('honestly-signed-false-aggregate',false_packet,expected_query=fq,expected_root=forged['root'])
    c.require(packet['results']['requested_contrast']=='349/5002','chogha-primary-result')
    c.require(simplex['results']['requested_contrast']=={'lower':'0','upper':'1/11'},'chogha-common-bounds')
    output=Path(output);output.mkdir(parents=True,exist_ok=True)
    c.save_json(output/'source_conditions.json',query['source_conditions']);c.save_json(output/'scope_attacks.json',attacks)
    report={'method':'SCENE-Chogha-full-source-v2','scope_version':s.VERSION,'source_snapshot_root':snapshot['root'],
      'source_sha256':query['source_conditions']['source_csv_sha256'],
      'whole_original_source_records':query['source_conditions']['source_records'],
      'source_audit':snapshot['rows'][0]['metadata']['complete_source_audit'],
      'derived_registry_rows':len(snapshot['rows']),'default_postcranial_openings':len(packet['openings']),
      'positive_controls':controls,'unauthorized_cases':len(attacks),'unauthorized_accepted':0,
      'postcranial_pooled_results':packet['results'],'postcranial_simplex_results':simplex['results'],
      'postcranial_fixed_common_quarter':fixed['results']['requested_contrast'],
      'all_parts_raw_audit_contrast':audit['results']['requested_contrast'],
      'all_parts_source_counts':audit['results']['source_counts'],
      'all_parts_raw_audit_simplex':audit_simplex['results']['requested_contrast'],
      'snapshot_build_ns':build_ns,'certificate_build_ns':packet_ns,'verification_ns':verify_ns,
      'full_source_certificate_bytes':len(c.canonical(packet)),
      'full_source_certificate_sha256':hashlib.sha256(c.canonical(packet)).hexdigest(),
      'public_experiment_key':public,'environment':environment(),
      'storage':'Full source-witness packets regenerated in memory; only hashes, byte counts and reports archived by default.',
      'scientific_scope':'Recorded fragment-field totals with known unmerged tooth-row repetition; physical uniqueness, animal independence, MNI, domestic-Sus status and coevality are not established.',
      'source_qualification_trust':'The registered 2017 source-caveat profile is a reviewed scientific input, not inferred from CSV or signed by its publisher.',
      'performance_scope':'Single local run with complete source reparse; not succinct or zero-knowledge.',
      'rendering_scope':'The verified data and typed claim structure are certified. A displayed figure/caption must consume those checked fields.'}
    c.save_json(output/'chogha_certificate_summary.json',report)
    if write_packet:c.save_json(output/'postcranial_certificate.json',packet)
    print(json.dumps({'source_records':report['whole_original_source_records'],'controls':len(controls),'rejected':len(attacks),
      'postcranial_contrast':packet['results']['requested_contrast'],'common_bounds':simplex['results']['requested_contrast'],
      'certificate_bytes':report['full_source_certificate_bytes']},indent=2));return report


if __name__=='__main__':
    from .demo import ROOT
    parser=argparse.ArgumentParser(description=__doc__);parser.add_argument('--output',type=Path,default=ROOT/'results/chogha_certificate')
    parser.add_argument('--source',type=Path,default=ROOT/'data/regional_zooarch/levant_iran/chogha_mish_full.csv')
    parser.add_argument('--write-packet',action='store_true',help='also archive the regenerable inline-source certificate')
    args=parser.parse_args();run(args.output,source=args.source,write_packet=args.write_packet)


==> anc/scenecrypt/compression_experiments.py <==
"""Reproduce the fixed 13-original-OBJ, nonlearned lossless compression study.

Reports complete byte costs and exact source-byte recovery. DEFLATE9 is a raw
RFC1951 payload, XZ6 includes its whole frame, and SCENE-LEX3 includes its entire
header/skeleton/channel frame. Timings are one local pass, not codec optima.
No source, manifest or submission package is modified; no network is used.
"""
from __future__ import annotations

import argparse
from collections import Counter
import csv
from datetime import datetime, timezone
import hashlib
import json
import lzma
import os
from pathlib import Path
import platform
import re
import resource
import struct
import subprocess
import sys
import time
import zlib

from . import lexical_codec


BASE = Path(__file__).resolve().parents[1]
EXPECTED_OBJ_FILES = 13
XZ_DECODER_MEMORY_LIMIT = 64 * 1024 * 1024


def sha256(data):
    return hashlib.sha256(data).hexdigest()


def _read_json(path):
    data = path.read_bytes()
    return json.loads(data), {"path": path.name, "bytes": len(data), "sha256": sha256(data)}


def _contained(root, relative):
    path = (root / relative).resolve()
    if not path.is_relative_to(root.resolve()) or not path.is_file():
        raise ValueError("Missing source or path outside admitted data root: " + str(relative))
    return path


def corpus(data_root):
    """Admit all twelve manifest OBJ files plus the original SEAMS OBJ."""
    data_root = data_root.resolve()
    early, early_manifest = _read_json(data_root / "early_holocene/manifest.json")
    scan, scan_manifest = _read_json(data_root / "geometry_scan/original_files_manifest.json")
    specs = []
    for asset in early["assets"]:
        if asset["format"] != "obj":
            continue
        if asset.get("encoding") != "identity":
            raise ValueError("Benchmark requires the current original identity OBJ members")
        relative = "early_holocene/" + asset["geometry_path"]
        specs.append({"id": asset["id"], "path": _contained(data_root, relative),
                      "relative_path": relative, "source_member": asset["source_member"],
                      "expected_bytes": asset["source_bytes"],
                      "expected_sha256": asset["source_sha256"],
                      "source_record": asset["source_record"], "license": asset["license"]})
    if len(specs) != 12:
        raise ValueError("Expected every one of the twelve original Çatalhöyük OBJ files")
    scans = [item for item in scan["files"] if item["file"] == "WM_56.22.225.obj"]
    if len(scans) != 1:
        raise ValueError("Expected one original SEAMS OBJ record")
    item = scans[0]
    relative = "geometry_scan/" + item["file"]
    specs.append({"id": "SEAMS-WM-56.22.225", "path": _contained(data_root, relative),
                  "relative_path": relative, "source_member": item["file"],
                  "expected_bytes": item["bytes"], "expected_sha256": item["sha256"],
                  "source_record": scan["doi"], "license": scan["license"]})
    if (len(specs) != EXPECTED_OBJ_FILES
            or len({s["relative_path"] for s in specs}) != EXPECTED_OBJ_FILES
            or len({s["id"] for s in specs}) != EXPECTED_OBJ_FILES):
        raise ValueError("Original OBJ corpus is incomplete or duplicated")
    early_manifest["path"] = "early_holocene/manifest.json"
    scan_manifest["path"] = "geometry_scan/original_files_manifest.json"
    return sorted(specs, key=lambda s: s["relative_path"]), [early_manifest, scan_manifest]


def _rss():
    raw = resource.getrusage(resource.RUSAGE_SELF).ru_maxrss
    if sys.platform == "darwin":
        unit, factor = "bytes", 1
    elif sys.platform.startswith("linux"):
        unit, factor = "KiB", 1024
    else:
        unit, factor = "platform-dependent; conversion not asserted", None
    return {"ru_maxrss_raw": raw, "ru_maxrss_native_unit": unit,
            "cumulative_process_peak_rss_bytes": None if factor is None else int(raw * factor)}


def _code_snapshot():
    directory = Path(__file__).resolve().parent
    return {name: sha256((directory / name).read_bytes())
            for name in ("compression_experiments.py", "lexical_codec.py", "normal_codec.py")}


def _runtime():
    cpu = None
    if sys.platform == "darwin":
        try:
            cpu = subprocess.check_output(
                ["/usr/sbin/sysctl", "-n", "machdep.cpu.brand_string"],
                text=True, stderr=subprocess.DEVNULL, timeout=3).strip()
        except (OSError, subprocess.SubprocessError):
            pass
    return {"python_version": platform.python_version(),
            "python_implementation": platform.python_implementation(),
            "platform": platform.platform(), "machine": platform.machine(),
            "cpu_model_if_reported": cpu, "logical_cpus": os.cpu_count(),
            "zlib_build_version": zlib.ZLIB_VERSION,
            "zlib_runtime_version": zlib.ZLIB_RUNTIME_VERSION,
            "liblzma_version": None,
            "liblzma_version_note": "The Python stdlib API does not expose the linked liblzma version; an unrelated xz executable version is not substituted.",
            "timing_trials": 1, "warmups": 0,
            "resource_accounting": "ru_maxrss is this process's cumulative peak, not a per-method allocation, live RSS, or independent per-file peak. Do not sum peak snapshots.",
            "xz_decoder_memory_limit_bytes": XZ_DECODER_MEMORY_LIMIT,
            "xz_limit_scope": "64 MiB limits each XZ decompressor's liblzma workspace only; it is not a whole-process or total lexical-decoder memory bound.",
            "timing_scope": "perf_counter_ns around each encoder/decoder call, excluding input IO and the common extra byte/hash check. Lexical decoding additionally includes its own native validation and source-hash check.",
            "performance_scope": "One sequential local run without isolated system load, confidence intervals, population inference, or a proof of codec optimality."}


def _deflate9(raw):
    encoder = zlib.compressobj(level=9, wbits=-zlib.MAX_WBITS)
    return encoder.compress(raw) + encoder.flush()


def _inflate(payload, cap):
    decoder = zlib.decompressobj(wbits=-zlib.MAX_WBITS)
    raw = decoder.decompress(payload, cap + 1)
    if len(raw) > cap or not decoder.eof or decoder.unused_data or decoder.unconsumed_tail:
        raise ValueError("DEFLATE output bound, incomplete stream or trailing data")
    return raw


def _timed(call):
    start = time.perf_counter_ns()
    result = call()
    elapsed = time.perf_counter_ns() - start
    return result, elapsed


def _prefix_summary(probes):
    counts = [0, 0, 0, 0]
    selected_counts = [0, 0, 0, 0]
    candidates = selected = skip_candidates = 0
    for probe in probes:
        for item in probe["candidates"]:
            if item["codec"] != "dolphin-prefix":
                continue
            branches = item["branches"]
            if (type(branches) is not list or len(branches) != 4
                    or any(type(n) is not int or n < 0 for n in branches)
                    or sum(branches) != max(0, probe["tokens"] - 1)):
                raise ValueError("Invalid prefix-submechanism branch accounting")
            candidates += 1
            skip_candidates += branches[2] > 0
            counts = [a + b for a, b in zip(counts, branches)]
            if probe["chosen"] == "dolphin-prefix":
                selected += 1
                selected_counts = [a + b for a, b in zip(selected_counts, branches)]
    return {"candidate_channels": candidates, "selected_channels": selected,
            "candidate_channels_with_skip_branch": skip_candidates,
            "candidate_branch_counts": counts, "selected_branch_counts": selected_counts,
            "candidate_skip_branch_count": counts[2], "selected_skip_branch_count": selected_counts[2],
            "branch_order": ["same_word", "leading_trailing_xor", "prefix_skip", "literal_xor"],
            "scope": "An independently framed Dolphin-inspired prefix-skip submechanism, not a full implementation or reproduced benchmark of the published Dolphin compressor."}


def benchmark_bytes(raw, expected_sha256, *, payload_directory=None, payload_stem="source"):
    """Measure all methods and verify identical bytes under an externally pinned hash."""
    if sha256(raw) != expected_sha256:
        raise ValueError("Original source hash differs before compression")
    if not re.fullmatch(r"[A-Za-z0-9_.-]+", payload_stem):
        raise ValueError("Unsafe payload filename")
    methods = {}
    probes = []
    for name in ("deflate9", "xz6", "scene_lex3"):
        if name == "deflate9":
            payload, encode_ns = _timed(lambda: _deflate9(raw))
            recovered, decode_ns = _timed(lambda: _inflate(payload, len(raw)))
            details = {"byte_scope": "Entire raw RFC1951 DEFLATE payload; no zlib/gzip/ZIP wrapper is present or counted.",
                       "level": 9, "wbits": -zlib.MAX_WBITS}
            suffix = ".deflate"
        elif name == "xz6":
            payload, encode_ns = _timed(lambda: lzma.compress(raw, format=lzma.FORMAT_XZ,
                                                            check=lzma.CHECK_CRC64, preset=6))
            recovered, decode_ns = _timed(lambda: lexical_codec.bounded_xz(payload, len(raw)))
            details = {"byte_scope": "Complete XZ frame including headers, indexes, footer and CRC64.",
                       "preset": 6, "check": "CRC64"}
            suffix = ".xz"
        else:
            encoded, encode_ns = _timed(lambda: lexical_codec.encode(raw))
            payload, header, probes = encoded
            recovered, decode_ns = _timed(lambda: lexical_codec.decode(
                payload, max_output_bytes=len(raw), expected_sha256=expected_sha256))
            header_bytes = struct.unpack("<Q", payload[9:17])[0]
            channel_bytes = sum(c["bytes"] for c in header["channels"])
            if 17 + header_bytes + header["skeleton_bytes"] + channel_bytes != len(payload):
                raise ValueError("Complete lexical frame cost does not reconcile")
            details = {"byte_scope": "Complete SCENE-LEX3 frame including fixed framing, full JSON header, XZ skeleton and every XZ channel.",
                       "fixed_framing_bytes": 17, "json_header_bytes": header_bytes,
                       "skeleton_xz_frame_bytes": header["skeleton_bytes"],
                       "channel_xz_frame_bytes": channel_bytes,
                       "schemas": header["schemas"], "lines": header["lines"],
                       "selected_channel_codecs": dict(Counter(c["codec"]["encoding"] for c in header["channels"])),
                       "channels": [{"schema": c["schema"], "column": c["column"],
                                     "count": c["count"], "codec": c["codec"]["encoding"],
                                     "xz_frame_bytes": c["bytes"]} for c in header["channels"]]}
            suffix = ".scenelex"
        recovered_sha = sha256(recovered)
        if recovered != raw or recovered_sha != expected_sha256:
            raise ValueError("Exact source recovery failed for " + name)
        method = {"total_stored_bytes": len(payload), "payload_sha256": sha256(payload),
                  "source_to_stored_ratio": len(raw) / len(payload) if payload else None,
                  "encode_ns": encode_ns, "decode_ns": decode_ns,
                  "encode_seconds": encode_ns / 1_000_000_000,
                  "decode_seconds": decode_ns / 1_000_000_000,
                  "source_bytes_recovered": len(recovered), "recovered_sha256": recovered_sha,
                  "exact_byte_equality": True, "pinned_hash_verified": True,
                  "resource_snapshot": _rss(), **details}
        if payload_directory is not None:
            path = payload_directory / (payload_stem + suffix)
            path.write_bytes(payload)
            method["written_payload"] = path.name
        methods[name] = method
        del payload, recovered
    return {"source_bytes": len(raw), "source_sha256": expected_sha256,
            "methods": methods, "lexical_candidate_probes": probes,
            "probe_cost_scope": "Returned verbatim by lexical_codec.encode: each candidate cost is the XZ channel frame plus compact codec JSON, not an entire alternative OBJ/archive frame.",
            "dolphin_prefix_submechanism": _prefix_summary(probes)}


def _totals(rows):
    total = {"files": len(rows), "source_bytes": sum(r["source_bytes"] for r in rows), "methods": {}}
    for name in ("deflate9", "xz6", "scene_lex3"):
        parts = [row["methods"][name] for row in rows]
        size = sum(p["total_stored_bytes"] for p in parts)
        encode = sum(p["encode_ns"] for p in parts)
        decode = sum(p["decode_ns"] for p in parts)
        total["methods"][name] = {"total_stored_bytes": size,
            "source_to_stored_ratio": total["source_bytes"] / size,
            "encode_ns": encode, "decode_ns": decode,
            "encode_seconds": encode / 1_000_000_000, "decode_seconds": decode / 1_000_000_000,
            "all_exact_byte_equality": all(p["exact_byte_equality"] for p in parts),
            "all_pinned_hash_verified": all(p["pinned_hash_verified"] for p in parts)}
    total["scene_lex3_saving_vs_deflate9_bytes"] = (total["methods"]["deflate9"]["total_stored_bytes"]
                                                       - total["methods"]["scene_lex3"]["total_stored_bytes"])
    total["scene_lex3_saving_vs_xz6_bytes"] = (total["methods"]["xz6"]["total_stored_bytes"]
                                                   - total["methods"]["scene_lex3"]["total_stored_bytes"])
    names = ("candidate_channels", "selected_channels", "candidate_channels_with_skip_branch",
             "candidate_skip_branch_count", "selected_skip_branch_count")
    prefix = {name: sum(row["dolphin_prefix_submechanism"][name] for row in rows) for name in names}
    for name in ("candidate_branch_counts", "selected_branch_counts"):
        prefix[name] = [sum(row["dolphin_prefix_submechanism"][name][i] for row in rows) for i in range(4)]
    prefix["branch_order"] = ["same_word", "leading_trailing_xor", "prefix_skip", "literal_xor"]
    total["dolphin_prefix_submechanism"] = prefix
    return total


def run(output, data_root=None, *, write_payloads=False):
    output = output.resolve()
    if output.is_relative_to(BASE):
        raise ValueError("Benchmark output must be outside anc/")
    if output.exists() and (not output.is_dir() or any(output.iterdir())):
        raise ValueError("Benchmark output must be a fresh absent or empty directory")
    specs, manifests = corpus(data_root or BASE / "data")
    code_hashes = _code_snapshot()
    output.mkdir(parents=True, exist_ok=True)
    payloads = output / "payloads" if write_payloads else None
    if payloads is not None:
        payloads.mkdir()
    started = datetime.now(timezone.utc).isoformat()
    start = time.perf_counter_ns()
    rows = []
    for index, spec in enumerate(specs, 1):
        print(json.dumps({"event": "file-start", "index": index, "of": len(specs), "id": spec["id"]}), flush=True)
        raw = spec["path"].read_bytes()
        if len(raw) != spec["expected_bytes"]:
            raise ValueError("Original source byte count differs: " + spec["relative_path"])
        row = benchmark_bytes(raw, spec["expected_sha256"], payload_directory=payloads,
                              payload_stem=spec["id"])
        row.update({key: value for key, value in spec.items() if key != "path"})
        rows.append(row)
        print(json.dumps({"event": "file-complete", "index": index, "id": spec["id"],
                          "source_bytes": len(raw), "stored_bytes": {
                              name: item["total_stored_bytes"] for name, item in row["methods"].items()}}), flush=True)
        del raw
    if code_hashes != _code_snapshot():
        raise ValueError("Codec source changed during this benchmark; rerun against fixed code")
    _, current_manifests = corpus(data_root or BASE / "data")
    if manifests != current_manifests:
        raise ValueError("Original source manifest changed during benchmark")
    report = {"schema": "SCENE-original-OBJ-compression-experiment-1",
              "started_utc": started, "completed_utc": datetime.now(timezone.utc).isoformat(),
              "elapsed_ns": time.perf_counter_ns() - start,
              "complete_fixed_corpus": len(rows) == EXPECTED_OBJ_FILES,
              "corpus_scope": "Every twelve original identity OBJ members in the current Çatalhöyük manifest plus the original SEAMS WM56.22.225 OBJ; two binary FBX source files and external textures/materials are outside this OBJ-only compression comparison, not removed from the source archive.",
              "input_manifests": manifests, "codec_source_sha256": code_hashes,
              "runtime": _runtime(), "totals": _totals(rows), "files": rows,
              "final_resource_snapshot": _rss(), "payloads_written": write_payloads,
              "archive_scope": "These are complete codec representations of thirteen OBJ byte strings. They do not include the outer submission ZIP central directory, other source assets, codec program bytes or this report; final arXiv ZIP size must be measured separately.",
              "integrity_scope": "Pinned hashes come from the existing acquisition manifests, not from the compressed frame itself. They are local source identities, not publisher/institution signatures."}
    (output / "compression_summary.json").write_text(json.dumps(report, ensure_ascii=False, indent=2) + "\n", encoding="utf-8")
    with (output / "compression_files.csv").open("w", encoding="utf-8", newline="") as stream:
        fields = ["id", "relative_path", "source_bytes", "source_sha256"]
        fields += [f"{name}_{key}" for name in ("deflate9", "xz6", "scene_lex3")
                   for key in ("total_stored_bytes", "encode_ns", "decode_ns", "exact_byte_equality", "pinned_hash_verified")]
        writer = csv.DictWriter(stream, fieldnames=fields, lineterminator="\n")
        writer.writeheader()
        for row in rows:
            flat = {key: row[key] for key in fields[:4]}
            flat.update({f"{name}_{key}": row["methods"][name][key]
                         for name in ("deflate9", "xz6", "scene_lex3")
                         for key in ("total_stored_bytes", "encode_ns", "decode_ns", "exact_byte_equality", "pinned_hash_verified")})
            writer.writerow(flat)
    return report


def main():
    parser = argparse.ArgumentParser(description=__doc__)
    parser.add_argument("--output", type=Path, required=True, help="Fresh output directory outside anc/")
    parser.add_argument("--data-root", type=Path, default=BASE / "data")
    parser.add_argument("--write-payloads", action="store_true", help="Also retain the actual compressed DEFLATE/XZ/SCENE-LEX3 frames")
    args = parser.parse_args()
    report = run(args.output, args.data_root, write_payloads=args.write_payloads)
    print(json.dumps({"complete_fixed_corpus": report["complete_fixed_corpus"],
                      "totals": report["totals"]}, indent=2))


if __name__ == "__main__":
    main()


==> anc/scenecrypt/core.py <==
"""SCENE reference implementation. Not a production trust service.

The trusted computing base is the schema/cost rule, pinned public keys,
cryptography's Ed25519 implementation, and one serialized SQLite ledger.
All demo keys represent the experimenters, never heritage institutions.
"""
from __future__ import annotations

import hashlib
import json
import re
import sqlite3
import time
import unicodedata
from pathlib import Path
from typing import Any

from cryptography.exceptions import InvalidSignature
from cryptography.hazmat.primitives import serialization
from cryptography.hazmat.primitives.asymmetric.ed25519 import Ed25519PrivateKey, Ed25519PublicKey

VERSION = "SCENE-1"
RENDERER = "scene-pyramid-svg-1"
COST_RULE = "evidence-closure-per-object-source-1"
IDENTIFIER = re.compile(r"[A-Za-z0-9_.:-]{1,128}\Z")
HEX = re.compile(r"[0-9a-f]{64}\Z")
MAX_INTEGER = 2**53 - 1


class Reject(ValueError):
    """A malformed packet or an unauthorized state transition."""


def require(condition: bool, reason: str) -> None:
    if not condition:
        raise Reject(reason)


def canonical(value: Any) -> bytes:
    """Restricted canonical JSON, not a claim of RFC 8785 compatibility.

    Only NFC strings, ASCII keys, booleans, null, safe integers, arrays and
    objects are accepted. Floats, duplicate keys and non-NFC strings fail.
    """
    def check(x: Any) -> None:
        if x is None or type(x) is bool:
            return
        if type(x) is int:
            require(abs(x) <= MAX_INTEGER, "integer-range")
            return
        if type(x) is str:
            require(unicodedata.normalize("NFC", x) == x, "non-NFC-string")
            require(not any(0xD800 <= ord(c) <= 0xDFFF for c in x), "surrogate")
            return
        if type(x) is list:
            for y in x:
                check(y)
            return
        if type(x) is dict:
            for k, v in x.items():
                require(type(k) is str and k.isascii(), "non-ASCII-key")
                check(k)
                check(v)
            return
        raise Reject("non-canonical-type")
    check(value)
    return json.dumps(value, sort_keys=True, ensure_ascii=False, separators=(",", ":"), allow_nan=False).encode("utf-8")


def parse_json(raw: str | bytes) -> Any:
    """Parse the restricted format with duplicate-key checks at every depth."""
    def pairs(entries):
        out = {}
        for k, v in entries:
            require(k not in out, "duplicate-json-key")
            out[k] = v
        return out
    def invalid(_):
        raise Reject("non-integer-number")
    value = json.loads(raw, object_pairs_hook=pairs,
                       parse_float=invalid, parse_constant=invalid)
    canonical(value)
    return value


def load_json(path: str | Path) -> Any:
    return parse_json(Path(path).read_text(encoding="utf-8"))


def save_json(path: str | Path, value: Any) -> None:
    canonical(value)
    Path(path).parent.mkdir(parents=True, exist_ok=True)
    Path(path).write_text(json.dumps(value, sort_keys=True, ensure_ascii=False, indent=2) + "\n", encoding="utf-8")


def digest(domain: str, value: Any) -> str:
    return hashlib.sha256(domain.encode("ascii") + b"\x00" + canonical(value)).hexdigest()


def sha256_file(path: str | Path) -> str:
    return hashlib.sha256(Path(path).read_bytes()).hexdigest()


def fields(obj: Any, names: set[str], where: str) -> None:
    require(type(obj) is dict and set(obj) == names, "schema:" + where)


def identifier(s: Any) -> None:
    require(type(s) is str and IDENTIFIER.fullmatch(s) is not None, "identifier")


def text_field(s: Any, max_len: int = 8192) -> None:
    require(type(s) is str and 0 < len(s) <= max_len, "text-field")


def integer(n: Any, minimum: int = 0, maximum: int = MAX_INTEGER) -> None:
    require(type(n) is int and minimum <= n <= maximum, "integer")


def hex_digest(h: Any) -> None:
    require(type(h) is str and HEX.fullmatch(h) is not None, "hash-format")


def indexed(items: Any) -> dict[str, dict]:
    require(type(items) is list, "not-list")
    result = {}
    for x in items:
        require(type(x) is dict and "id" in x, "missing-id")
        identifier(x["id"])
        require(x["id"] not in result, "duplicate-id")
        result[x["id"]] = x
    return result


def validate_scene(scene: dict) -> None:
    canonical(scene)
    fields(scene, {"version", "renderer", "cost_rule", "context", "sources", "evidence", "objects"}, "scene")
    require(scene["version"] == VERSION and scene["renderer"] == RENDERER and scene["cost_rule"] == COST_RULE, "version")
    fields(scene["context"], {"purpose", "audience", "narrative", "arrangement"}, "context")
    for val in scene["context"].values():
        text_field(val)
    sources = indexed(scene["sources"])
    evidence = indexed(scene["evidence"])
    objects = indexed(scene["objects"])
    require(bool(sources) and bool(evidence) and bool(objects), "empty-scene")
    require(len(objects) <= 10000 and len(evidence) <= 10000, "scene-too-large")
    for s in sources.values():
        fields(s, {"id", "title", "url", "sha256", "license", "local_file"}, "source")
        hex_digest(s["sha256"])
        for name in ("title", "url", "license", "local_file"):
            text_field(s[name])
        p = Path(s["local_file"])
        require(not p.is_absolute() and ".." not in p.parts, "unsafe-source-path")
    for e in evidence.values():
        fields(e, {"id", "source_id", "claim_class", "statement", "qualifier", "supports", "parameters"}, "evidence")
        require(e["source_id"] in sources, "missing-source")
        require(e["claim_class"] in {"documented", "reconstructed", "assumed"}, "claim-class")
        text_field(e["statement"])
        text_field(e["qualifier"])
        require(type(e["parameters"]) is dict, "parameters")
        require(type(e["supports"]) is list and all(type(x) is str for x in e["supports"]), "supports")
        require(len(e["supports"]) == len(set(e["supports"])), "duplicate-support")
        require(all(x in evidence for x in e["supports"]), "missing-evidence")
    # Iterative topological check avoids recursive-depth failure on long DAGs.
    degree = {k: len(v["supports"]) for k, v in evidence.items()}
    reverse = {k: [] for k in evidence}
    for k, e in evidence.items():
        for parent in e["supports"]:
            reverse[parent].append(k)
    ready = [k for k, d in degree.items() if d == 0]
    seen = 0
    while ready:
        k = ready.pop()
        seen += 1
        for child in reverse[k]:
            degree[child] -= 1
            if degree[child] == 0:
                ready.append(child)
    require(seen == len(evidence), "cyclic-evidence")
    for o in objects.values():
        fields(o, {"id", "label", "evidence_ids", "geometry", "position_mm", "color"}, "object")
        text_field(o["label"], 256)
        require(type(o["evidence_ids"]) is list and bool(o["evidence_ids"]), "unattributed-object")
        require(all(type(x) is str for x in o["evidence_ids"]), "evidence-id-type")
        require(len(o["evidence_ids"]) == len(set(o["evidence_ids"])), "duplicate-evidence")
        require(all(x in evidence for x in o["evidence_ids"]), "missing-evidence")
        fields(o["geometry"], {"kind", "base_mm", "height_mm"}, "geometry")
        require(o["geometry"]["kind"] == "square_pyramid", "geometry-kind")
        integer(o["geometry"]["base_mm"], 1, 10000000)
        integer(o["geometry"]["height_mm"], 1, 10000000)
        require(type(o["position_mm"]) is list and len(o["position_mm"]) == 3, "position")
        for coordinate in o["position_mm"]:
            integer(coordinate, -100000000, 100000000)
        require(type(o["color"]) is str and re.fullmatch(r"#[0-9a-f]{6}", o["color"]), "color")


def evidence_closure(evidence: dict[str, dict], roots: list[str]) -> set[str]:
    pending, visited = list(roots), set()
    while pending:
        k = pending.pop()
        require(k in evidence, "incomplete-evidence-closure")
        if k not in visited:
            visited.add(k)
            pending.extend(evidence[k]["supports"])
    return visited


def cost_vector(scene: dict) -> dict[str, int]:
    validate_scene(scene)
    evidence = indexed(scene["evidence"])
    costs: dict[str, int] = {}
    for obj in scene["objects"]:
        # Deduplicate a source within one object, never across rendered objects.
        used = {evidence[e]["source_id"] for e in evidence_closure(evidence, obj["evidence_ids"])}
        for source in used:
            costs[source] = costs.get(source, 0) + 1
    return dict(sorted(costs.items()))


def records(scene: dict) -> list[dict]:
    validate_scene(scene)
    result = [{"kind": "header", "id": "header", "value": {k: scene[k] for k in ("version", "renderer", "cost_rule", "context")}}]
    for kind, collection in (("source", "sources"), ("evidence", "evidence"), ("object", "objects")):
        result.extend({"kind": kind, "id": x["id"], "value": x} for x in sorted(scene[collection], key=lambda y: y["id"]))
    return result


def merkle_root(entries: list[dict]) -> bytes:
    if not entries:
        return hashlib.sha256(b"").digest()
    if len(entries) == 1:
        return hashlib.sha256(b"\x00" + canonical(entries[0])).digest()
    k = 1 << ((len(entries) - 1).bit_length() - 1)
    return hashlib.sha256(b"\x01" + merkle_root(entries[:k]) + merkle_root(entries[k:])).digest()


def merkle_proof(entries: list[dict], index: int) -> list[str]:
    integer(index, 0, len(entries) - 1)
    if len(entries) == 1:
        return []
    k = 1 << ((len(entries) - 1).bit_length() - 1)
    if index < k:
        return merkle_proof(entries[:k], index) + [merkle_root(entries[k:]).hex()]
    return merkle_proof(entries[k:], index - k) + [merkle_root(entries[:k]).hex()]


def verify_merkle(entry: dict, index: int, size: int, proof: list[str], root: str) -> bool:
    try:
        integer(size, 1, 1000000)
        integer(index, 0, size - 1)
        hex_digest(root)
        require(type(proof) is list and len(proof) <= 32, "proof-length")
        for p in proof:
            hex_digest(p)
        iterator = iter(proof)
        def walk(i, n):
            if n == 1:
                return hashlib.sha256(b"\x00" + canonical(entry)).digest()
            k = 1 << ((n - 1).bit_length() - 1)
            if i < k:
                a = walk(i, k)
                b = bytes.fromhex(next(iterator))
            else:
                b = walk(i - k, n - k)
                a = bytes.fromhex(next(iterator))
            return hashlib.sha256(b"\x01" + a + b).digest()
        computed = walk(index, size).hex()
        require(next(iterator, None) is None, "extra-proof-node")
        return computed == root
    except (Reject, StopIteration, TypeError, ValueError, OverflowError):
        return False


def scene_root(scene: dict) -> str:
    entries = records(scene)
    # An inclusion path alone cannot authenticate an opaque sibling's leaf
    # count. Bind the complete tree size in the externally signed scene root.
    return digest("SCENE/scene-root/1", {"tree_root": merkle_root(entries).hex(), "size": len(entries)})


def context_hash(scene: dict) -> str:
    return digest("SCENE/context/1", scene["context"])


def evidence_subject(scene: dict, source_id: str) -> str:
    source = indexed(scene["sources"])[source_id]
    evidence = sorted([x for x in scene["evidence"] if x["source_id"] == source_id], key=lambda x: x["id"])
    return digest("SCENE/evidence-subject/1", {"source": source, "evidence": evidence})


def disclose(scene: dict, object_ids: list[str]) -> dict:
    entries = records(scene)
    objects, evidence = indexed(scene["objects"]), indexed(scene["evidence"])
    require(bool(object_ids) and len(object_ids) == len(set(object_ids)), "object-selection")
    require(all(k in objects for k in object_ids), "unknown-object")
    closed = evidence_closure(evidence, [e for k in object_ids for e in objects[k]["evidence_ids"]])
    sources = {evidence[k]["source_id"] for k in closed}
    wanted = {("header", "header")} | {("object", k) for k in object_ids} | {("evidence", k) for k in closed} | {("source", k) for k in sources}
    return {"root": scene_root(scene), "tree_root": merkle_root(entries).hex(), "size": len(entries), "selected": sorted(object_ids), "openings": [
        {"record": e, "index": i, "proof": merkle_proof(entries, i)}
        for i, e in enumerate(entries) if (e["kind"], e["id"]) in wanted]}


def verify_disclosure(packet: dict, expected_root: str, expected_selection: list[str]) -> bool:
    """Membership + evidence-closure only. Does NOT authorize a new scene."""
    try:
        fields(packet, {"root", "tree_root", "size", "selected", "openings"}, "disclosure")
        require(packet["root"] == expected_root and packet["selected"] == sorted(expected_selection), "disclosure-binding")
        integer(packet["size"], 1, 1000000)
        hex_digest(packet["tree_root"])
        require(digest("SCENE/scene-root/1", {"tree_root": packet["tree_root"], "size": packet["size"]}) == expected_root, "disclosure-tree-size-binding")
        require(bool(expected_selection) and len(expected_selection) == len(set(expected_selection)), "object-selection")
        opened, indices = {}, set()
        for p in packet["openings"]:
            fields(p, {"record", "index", "proof"}, "opening")
            e = p["record"]
            fields(e, {"kind", "id", "value"}, "record")
            require(verify_merkle(e, p["index"], packet["size"], p["proof"], packet["tree_root"]), "bad-proof")
            k = (e["kind"], e["id"])
            require(k not in opened and p["index"] not in indices, "duplicate-opening")
            indices.add(p["index"])
            opened[k] = e["value"]
        header = opened[("header", "header")]
        ev = {k[1]: v for k, v in opened.items() if k[0] == "evidence"}
        obs = {k[1]: v for k, v in opened.items() if k[0] == "object"}
        require(set(obs) == set(expected_selection), "wrong-object-selection")
        closed = evidence_closure(ev, [e for o in obs.values() for e in o["evidence_ids"]])
        required_sources = {ev[k]["source_id"] for k in closed}
        wanted = {("header", "header")} | {("object", k) for k in obs} | {("evidence", k) for k in closed} | {("source", k) for k in required_sources}
        require(set(opened) == wanted, "wrong-disclosure-closure")
        projection = dict(header, objects=list(obs.values()), evidence=[ev[k] for k in closed],
                          sources=[opened[("source", k)] for k in required_sources])
        validate_scene(projection)
        return True
    except (Reject, KeyError, TypeError, ValueError):
        return False


def public_hex(key: Ed25519PrivateKey) -> str:
    return key.public_key().public_bytes(serialization.Encoding.Raw, serialization.PublicFormat.Raw).hex()


def sign(key: Ed25519PrivateKey, domain: str, body: dict) -> dict:
    return {"body": body, "signature": key.sign(domain.encode("ascii") + b"\x00" + canonical(body)).hex()}


def verify_signature(public_key: str, domain: str, packet: dict) -> bool:
    try:
        fields(packet, {"body", "signature"}, "signed-packet")
        require(type(packet["signature"]) is str and len(packet["signature"]) == 128, "signature-format")
        Ed25519PublicKey.from_public_bytes(bytes.fromhex(public_key)).verify(bytes.fromhex(packet["signature"]), domain.encode("ascii") + b"\x00" + canonical(packet["body"]))
        return True
    except (InvalidSignature, ValueError, TypeError, Reject):
        return False


def make_grant(key: Ed25519PrivateKey, scene: dict, source_id: str, ledger_id: str,
               grant_id: str, budget: int, not_before: int, expires: int) -> dict:
    validate_scene(scene)
    body = {"version": VERSION, "grant_id": grant_id, "source_id": source_id,
            "ledger_id": ledger_id, "subject": evidence_subject(scene, source_id),
            "purpose": scene["context"]["purpose"], "audience": scene["context"]["audience"],
            "renderer": RENDERER, "cost_rule": COST_RULE, "budget": budget,
            "not_before": not_before, "expires": expires}
    validate_grant(body)
    return sign(key, "SCENE/grant/1", body)


def validate_grant(body: dict) -> None:
    fields(body, {"version", "grant_id", "source_id", "ledger_id", "subject", "purpose", "audience", "renderer", "cost_rule", "budget", "not_before", "expires"}, "grant")
    require(body["version"] == VERSION and body["renderer"] == RENDERER and body["cost_rule"] == COST_RULE, "grant-version")
    for k in ("grant_id", "source_id", "ledger_id"):
        identifier(body[k])
    hex_digest(body["subject"])
    for k in ("purpose", "audience"):
        text_field(body[k])
    integer(body["budget"], 1)
    integer(body["not_before"])
    integer(body["expires"], body["not_before"] + 1)


def make_permit(key: Ed25519PrivateKey, scene: dict, grant: dict, nonce: str) -> dict:
    validate_scene(scene)
    g = grant["body"]
    require(g["source_id"] in cost_vector(scene), "unused-grant")
    return sign(key, "SCENE/permit/1", {"version": VERSION, "grant_id": g["grant_id"],
        "source_id": g["source_id"], "ledger_id": g["ledger_id"], "scene_root": scene_root(scene),
        "context_hash": context_hash(scene), "cost": cost_vector(scene)[g["source_id"]], "nonce": nonce})


def validate_permit(p: dict) -> None:
    fields(p, {"version", "grant_id", "source_id", "ledger_id", "scene_root", "context_hash", "cost", "nonce"}, "permit")
    require(p["version"] == VERSION, "permit-version")
    for k in ("grant_id", "source_id", "ledger_id", "nonce"):
        identifier(p[k])
    hex_digest(p["scene_root"])
    hex_digest(p["context_hash"])
    integer(p["cost"], 1, 10000)


def verify_sources(scene: dict, data_root: Path) -> None:
    """Require packaged source bytes to match the scene's committed digests."""
    validate_scene(scene)
    base = data_root.resolve()
    for source in scene["sources"]:
        path = (base / source["local_file"]).resolve()
        require(path.is_relative_to(base), "source-path-escape")
        require(path.is_file() and sha256_file(path) == source["sha256"], "source-digest")


class Ledger:
    """One authoritative state; BEGIN IMMEDIATE makes multi-source debits atomic.

    Hash-chain audit is tamper-evident only against a pinned prior head or a
    separately trusted state. It supplies no consensus, freshness or availability.
    """
    def __init__(self, path: str | Path, ledger_id: str, trust: dict[str, str]):
        identifier(ledger_id)
        self.path, self.ledger_id, self.trust = str(path), ledger_id, dict(trust)
        self.db = sqlite3.connect(self.path, timeout=30, isolation_level=None)
        self.db.execute("PRAGMA journal_mode=WAL")
        self.db.execute("PRAGMA foreign_keys=ON")
        self.db.executescript("""
            CREATE TABLE IF NOT EXISTS metadata(key TEXT PRIMARY KEY, value TEXT NOT NULL);
            CREATE TABLE IF NOT EXISTS grants(id TEXT PRIMARY KEY, packet BLOB NOT NULL, remaining INTEGER NOT NULL);
            CREATE TABLE IF NOT EXISTS spent(grant_id TEXT NOT NULL, nonce TEXT NOT NULL, PRIMARY KEY(grant_id,nonce));
            CREATE TABLE IF NOT EXISTS events(seq INTEGER PRIMARY KEY, prev TEXT NOT NULL, body BLOB NOT NULL, head TEXT NOT NULL);
        """)
        metadata = {"ledger_id": ledger_id, "trust_hash": digest("SCENE/trust/1", trust)}
        with self.transaction():
            for k, v in metadata.items():
                row = self.db.execute("SELECT value FROM metadata WHERE key=?", (k,)).fetchone()
                if row is None:
                    self.db.execute("INSERT INTO metadata VALUES(?,?)", (k, v))
                else:
                    require(row[0] == v, "ledger-identity-or-trust-mismatch")

    def transaction(self):
        from contextlib import contextmanager
        @contextmanager
        def atomic():
            self.db.execute("BEGIN IMMEDIATE")
            try:
                yield
                self.db.execute("COMMIT")
            except BaseException:
                self.db.execute("ROLLBACK")
                raise
        return atomic()

    def close(self):
        self.db.close()

    def _append(self, body: dict) -> dict:
        row = self.db.execute("SELECT seq,head FROM events ORDER BY seq DESC LIMIT 1").fetchone()
        seq, prev = (row[0] + 1, row[1]) if row else (1, digest("SCENE/genesis/1", {"ledger_id": self.ledger_id, "trust_hash": digest("SCENE/trust/1", self.trust)}))
        event = {"seq": seq, "prev": prev, "body": body}
        head = digest("SCENE/event/1", event)
        self.db.execute("INSERT INTO events VALUES(?,?,?,?)", (seq, prev, canonical(body), head))
        return dict(event, head=head)

    def register(self, grant: dict) -> dict:
        fields(grant, {"body", "signature"}, "signed-grant")
        g = grant["body"]
        validate_grant(g)
        require(g["ledger_id"] == self.ledger_id, "wrong-ledger")
        require(g["source_id"] in self.trust, "untrusted-source")
        require(verify_signature(self.trust[g["source_id"]], "SCENE/grant/1", grant), "grant-signature")
        with self.transaction():
            require(self.db.execute("SELECT 1 FROM grants WHERE id=?", (g["grant_id"],)).fetchone() is None, "duplicate-grant")
            self.db.execute("INSERT INTO grants VALUES(?,?,?)", (g["grant_id"], canonical(grant), g["budget"]))
            return self._append({"action": "register", "grant": grant})

    def remaining(self) -> dict[str, int]:
        return dict(self.db.execute("SELECT id,remaining FROM grants ORDER BY id"))

    def consume(self, scene: dict, permits: list[dict], now: int | None = None) -> dict:
        """Return authorization only after a committed, atomic debit.

        Caller supplies a trusted clock in tests; otherwise use system UTC.
        Accepted receipts authorize one transaction, not every later display.
        """
        validate_scene(scene)
        now = int(time.time()) if now is None else now
        integer(now)
        costs, root, ctx = cost_vector(scene), scene_root(scene), context_hash(scene)
        require(type(permits) is list, "permits-list")
        by_source = {}
        for packet in permits:
            fields(packet, {"body", "signature"}, "signed-permit")
            p = packet["body"]
            validate_permit(p)
            require(p["source_id"] not in by_source, "duplicate-source-permit")
            by_source[p["source_id"]] = packet
        require(set(by_source) == set(costs), "missing-or-extraneous-permit")
        with self.transaction():
            debits = []
            for source, cost in costs.items():
                packet, public_key = by_source[source], self.trust.get(source)
                p = packet["body"]
                require(public_key is not None and verify_signature(public_key, "SCENE/permit/1", packet), "permit-signature")
                require(p["ledger_id"] == self.ledger_id, "wrong-ledger")
                require(p["scene_root"] == root and p["context_hash"] == ctx, "scene-or-context-mismatch")
                require(p["cost"] == cost, "wrong-cost")
                row = self.db.execute("SELECT packet,remaining FROM grants WHERE id=?", (p["grant_id"],)).fetchone()
                require(row is not None, "unknown-grant")
                stored_grant = parse_json(row[0])
                fields(stored_grant, {"body", "signature"}, "stored-grant")
                g = stored_grant["body"]
                validate_grant(g)
                require(verify_signature(public_key, "SCENE/grant/1", stored_grant), "stored-grant-signature")
                require(g["source_id"] == source and g["ledger_id"] == self.ledger_id, "grant-source-mismatch")
                require(g["subject"] == evidence_subject(scene, source), "evidence-subject-mismatch")
                require(g["purpose"] == scene["context"]["purpose"] and g["audience"] == scene["context"]["audience"], "grant-scope")
                require(g["not_before"] <= now < g["expires"], "grant-expired-or-premature")
                require(self.db.execute("SELECT 1 FROM spent WHERE grant_id=? AND nonce=?", (p["grant_id"], p["nonce"])).fetchone() is None, "replay")
                require(row[1] >= cost, "budget-exhausted")
                # Mutations are rolled back if ANY subsequent source fails.
                self.db.execute("UPDATE grants SET remaining=remaining-? WHERE id=?", (cost, p["grant_id"]))
                self.db.execute("INSERT INTO spent VALUES(?,?)", (p["grant_id"], p["nonce"]))
                debits.append({"grant_id": p["grant_id"], "source_id": source, "cost": cost, "nonce": p["nonce"]})
            return self._append({"action": "consume", "scene_root": root, "context_hash": ctx,
                                 "time": now, "debits": debits, "permits": permits})

    def audit(self, expected_head: str | None = None) -> dict:
        """Replay signed grants/permits, cost entries and hash chain.

        Exact geometry/cost recomputation still requires archived scenes.
        An unpinned head cannot authenticate an entirely replaced database.
        """
        # Read one consistent snapshot, including the materialized tables.
        with self.transaction():
            return self._audit(expected_head)

    def _audit(self, expected_head: str | None = None) -> dict:
        previous = digest("SCENE/genesis/1", {"ledger_id": self.ledger_id, "trust_hash": digest("SCENE/trust/1", self.trust)})
        balances, signed_grants, spent = {}, {}, set()
        rows = self.db.execute("SELECT seq,prev,body,head FROM events ORDER BY seq").fetchall()
        for expected_seq, (seq, prev, raw, head) in enumerate(rows, 1):
            require(seq == expected_seq and prev == previous, "audit-chain-order")
            body = parse_json(raw)
            require(head == digest("SCENE/event/1", {"seq": seq, "prev": prev, "body": body}), "audit-hash")
            require(type(body) is dict and body.get("action") in {"register", "consume"}, "audit-action")
            if body["action"] == "register":
                fields(body, {"action", "grant"}, "audit-register")
                packet = body["grant"]
                fields(packet, {"body", "signature"}, "audit-signed-grant")
                g = packet["body"]
                validate_grant(g)
                require(g["ledger_id"] == self.ledger_id and g["source_id"] in self.trust, "audit-grant-scope")
                require(verify_signature(self.trust[g["source_id"]], "SCENE/grant/1", packet), "audit-grant-signature")
                require(g["grant_id"] not in balances, "audit-duplicate-grant")
                balances[g["grant_id"]] = g["budget"]
                signed_grants[g["grant_id"]] = packet
            elif body["action"] == "consume":
                fields(body, {"action", "scene_root", "context_hash", "time", "debits", "permits"}, "audit-consume")
                hex_digest(body["scene_root"])
                hex_digest(body["context_hash"])
                integer(body["time"])
                require(type(body["debits"]) is list and type(body["permits"]) is list and bool(body["debits"]), "audit-debits")
                require(len(body["debits"]) == len(body["permits"]), "audit-permit-count")
                for packet in body["permits"]:
                    fields(packet, {"body", "signature"}, "audit-signed-permit")
                    validate_permit(packet["body"])
                permits = {p["body"]["source_id"]: p for p in body["permits"]}
                require(len(permits) == len(body["permits"]), "audit-duplicate-source")
                for debit in body["debits"]:
                    fields(debit, {"grant_id", "source_id", "cost", "nonce"}, "audit-debit")
                    gid, source = debit["grant_id"], debit["source_id"]
                    require(gid in balances, "audit-unknown-grant")
                    g = signed_grants[gid]["body"]
                    require(source in permits and source in self.trust, "audit-source")
                    p = permits[source]
                    validate_permit(p["body"])
                    require(verify_signature(self.trust[source], "SCENE/permit/1", p), "audit-permit-signature")
                    for field in ("grant_id", "source_id", "cost", "nonce"):
                        require(debit[field] == p["body"][field], "audit-debit-mismatch")
                    require(p["body"]["scene_root"] == body["scene_root"] and p["body"]["context_hash"] == body["context_hash"], "audit-root-mismatch")
                    require(p["body"]["ledger_id"] == self.ledger_id and g["source_id"] == source, "audit-ledger-mismatch")
                    require(g["not_before"] <= body["time"] < g["expires"], "audit-expiry")
                    token = (gid, debit["nonce"])
                    require(token not in spent, "audit-replay")
                    spent.add(token)
                    integer(debit["cost"], 1)
                    balances[gid] -= debit["cost"]
                    require(balances[gid] >= 0, "audit-overdraft")
            else:
                raise Reject("audit-unknown-action")
            previous = head
        require(balances == self.remaining(), "audit-balance-mismatch")
        table_grants = {gid: parse_json(packet) for gid, packet in self.db.execute("SELECT id,packet FROM grants")}
        require(table_grants == signed_grants, "audit-grant-table-mismatch")
        require(set(self.db.execute("SELECT grant_id,nonce FROM spent")) == spent, "audit-spent-table-mismatch")
        if expected_head is not None:
            require(expected_head == previous, "audit-pinned-head-mismatch")
        return {"events": len(rows), "head": previous, "remaining": balances}


==> anc/scenecrypt/corpus_capacity.py <==
"""Capacity of declared review obligations for the actual multimodal corpus.

The four budgets are LOCAL STUDY REVIEW ROLES, not rights issued by museums.
No historical equivalence between distinct artifacts is assumed: every corpus
object is required, with one fixed two-role witness bundle.
"""
from __future__ import annotations
import argparse
import csv
import json
from fractions import Fraction
from pathlib import Path

from .capacity import integer_capacity, fractional_capacity, erase_conjunctions
from .core import save_json
from .demo import ROOT


def run(output, visual_root=ROOT / "data" / "visual"):
    data = json.loads((visual_root / "manifest.json").read_text())
    objects = []
    for record in sorted(data["records"], key=lambda r: r["id"]):
        admission = "CMA-snapshot-review" if record["id"].startswith("cma_") else "Met-snapshot-review"
        objects.append({"id": record["id"], "multiplicity": 1,
                        "witnesses": [[admission, "interpretation-review"]]})
    objects.append({"id": "SEAMS-WM-56.22.225", "multiplicity": 1,
                    "witnesses": [["SEAMS-snapshot-review", "interpretation-review"]]})
    costs = {}
    for obj in objects:
        for source in obj["witnesses"][0]:
            costs[source] = costs.get(source, 0) + 1
    rows, instances = [], []
    for review_rounds in (0, 1, 2, 3):
        for catalogue_rounds in (1, 2, 3):
            budgets = {s: count * (review_rounds if s == "interpretation-review" else catalogue_rounds) for s, count in costs.items()}
            instance = {"context": "Local study: complete corpus requires both snapshot admission and interpretation review",
                        "budgets": budgets, "objects": objects}
            exact, plan = integer_capacity(instance)
            formula = min(budgets[s] // c for s, c in costs.items())
            if exact != formula:
                raise AssertionError("Corpus fixed-witness theorem violated")
            dual = fractional_capacity(instance)
            erased, _ = integer_capacity(erase_conjunctions(instance))
            rows.append({"review_budget_rounds": review_rounds, "catalogue_budget_rounds": catalogue_rounds,
                         "actual_objects": len(objects), "integer_capacity": exact, "fractional_bound": dual["dual_bound"],
                         "erased_capacity": erased, "amplification": str(Fraction(erased, exact)) if exact else "undefined-at-zero"})
            instances.append({"instance": instance, "selected_plan": plan, "dual": dual})
    output.mkdir(parents=True, exist_ok=True)
    with (output / "corpus_capacity.csv").open("w", newline="") as f:
        writer = csv.DictWriter(f, fieldnames=list(rows[0])); writer.writeheader(); writer.writerows(rows)
    save_json(output / "corpus_capacity_instances.json", instances)
    summary = {"actual_image_objects": len(data["records"]), "actual_mesh_objects": 1, "total_objects": len(objects),
               "fixed_two_role_obligations": costs, "budget_cases": len(rows),
               "equal_one_round_case": next(r for r in rows if r["review_budget_rounds"] == r["catalogue_budget_rounds"] == 1),
               "study_role_warning": "All counters are investigator-defined review resources, never institutional endorsements or measured symbolic value.",
               "scope": "Distinct artifacts are required as distinct objects; no cross-artifact historical interchangeability is presumed."}
    save_json(output / "corpus_capacity_summary.json", summary)
    return summary


if __name__ == "__main__":
    p = argparse.ArgumentParser(); p.add_argument("--output", type=Path, default=ROOT / "results")
    args = p.parse_args(); print(json.dumps(run(args.output), indent=2))


==> anc/scenecrypt/database_experiments.py <==
"""Reconstruction-aware authenticated query contracts over actual source bags.

SQLite is an execution engine, not the authentication authority. The existing
SCENE full-source verifier independently checks the qualified query result and
complete selected-row coverage. Only fixed SQL templates execute; identifiers,
parameters, source identity and count units are externally pinned in a contract.
"""
from __future__ import annotations

import argparse
import csv
from copy import deepcopy
import hashlib
import io
import json
from pathlib import Path
import platform
import sqlite3
import time

from cryptography.hazmat.primitives.asymmetric.ed25519 import Ed25519PrivateKey

from . import core as c
from . import chogha_certificate as ch
from . import scope_contrasts as scopes

BASE = Path(__file__).resolve().parents[1]
SOURCE = BASE / 'data/regional_zooarch/levant_iran/chogha_mish_full.csv'
VERSION = 'SCENE-SQL-CONTRACT-1'
CONTRACT_DOMAIN = 'SCENE/qualified-SQL-contract/1'
COVERAGE_DOMAIN = 'SCENE/SQL-selected-source-bag/1'
FIELDS = ['v%03d' % i for i in range(len(ch.HEADERS))]
COL = dict(zip(ch.HEADERS, FIELDS))
URI = COL['URI']
PHASE = COL['Period Name']
CONTEXT = COL['Context']
PART = COL['Body Part Id']
TAXON = COL['Taxonomic Id']
ALIASES = [COL[k] for k in ch.FRAGMENT_COLUMNS]

# The count target is a parameter too. This statement's hash is not a hash of
# SQLite's version-dependent EXPLAIN output or its physical byte-code program.
FILTER = (f'{PHASE}=? AND {CONTEXT} IN (?,?) AND {TAXON} IN (?,?,?,?,?) '
          f'AND {PART} IN (?,?,?,?)')
GROUP_COLUMNS = (f"CASE {CONTEXT} WHEN 'Room floor' THEN 'A' ELSE 'B' END AS cohort, "
                 f'{PART} AS stratum, '
                 f'SUM(CASE WHEN {TAXON}=? THEN recorded_weight ELSE 0 END) AS numerator, '
                 'SUM(recorded_weight) AS denominator, COUNT(*) AS source_records')
LOGICAL_SQL = (f'SELECT {GROUP_COLUMNS} FROM source_rows WHERE {FILTER} '
               f'GROUP BY {CONTEXT},{PART} ORDER BY cohort,stratum')
SCAN_SQL = LOGICAL_SQL.replace('FROM source_rows WHERE', 'FROM source_rows NOT INDEXED WHERE')
INDEX_SQL = LOGICAL_SQL.replace('FROM source_rows WHERE', 'FROM source_rows INDEXED BY scope_idx WHERE')
CACHE_SQL = ('SELECT cohort,stratum,SUM(CASE WHEN taxon=? THEN recorded_weight ELSE 0 END) AS numerator, '
             'SUM(recorded_weight) AS denominator,COUNT(*) AS source_records '
             'FROM eligible_cache GROUP BY cohort,stratum ORDER BY cohort,stratum')
STRATEGIES = {'table-scan': SCAN_SQL, 'covering-index': INDEX_SQL, 'covered-materialized-view': CACHE_SQL}
CONTRACT_KEYS = {'version','source_csv_sha256','source_registry_hash','scope_root','scope_query_digest',
                 'logical_SQL_sha256','parameters','physical_SQL_sha256','bag_unit','selection_role',
                 'headers_hash','result_columns','ordering','source_conditions'}
RESULT_COLUMNS = ['cohort','stratum','numerator','denominator','source_records']


def _sha(raw):
    return hashlib.sha256(raw).hexdigest()


def parameters(query):
    conditions = query['source_conditions']
    parts = conditions['body_parts']['values']
    c.require(parts == ch.POSTCRANIAL, 'SQL-fixed-postcranial-support')
    return ['Sus sp.', conditions['phase']['value'], conditions['cohorts']['A'],
            conditions['cohorts']['B'], *conditions['denominator']['values'], *parts]


def make_contract(snapshot, query):
    """Called by the trusted requester; a supplied contract is not self-pinning."""
    scopes._validate_query(query)
    c.require(query['snapshot_root'] == snapshot['root'], 'SQL-query-source-root')
    audit = snapshot['rows'][0]['metadata']['complete_source_audit']
    contract = {
        'version': VERSION,
        'source_csv_sha256': query['source_conditions']['source_csv_sha256'],
        'source_registry_hash': audit['source_registry_hash'],
        'scope_root': snapshot['root'],
        'scope_query_digest': c.digest('SCENE/scope-contrast-query/2', query),
        'logical_SQL_sha256': _sha(LOGICAL_SQL.encode()),
        'parameters': parameters(query),
        'physical_SQL_sha256': {name: _sha(sql.encode()) for name, sql in STRATEGIES.items()},
        'bag_unit': ch.UNIT,
        'selection_role': 'complete-source-record-bag; unique URI is not an independent animal',
        'headers_hash': c.digest('SCENE/chogha-headers/1', ch.HEADERS),
        'result_columns': list(RESULT_COLUMNS), 'ordering': ['cohort','stratum'],
        'source_conditions': deepcopy(query['source_conditions'])}
    c.canonical(contract)
    return contract


def contract_digest(contract):
    return c.digest(CONTRACT_DOMAIN, contract)


def validate_contract(contract, expected):
    c.fields(contract, CONTRACT_KEYS, 'SQL-query-contract')
    c.fields(expected, CONTRACT_KEYS, 'SQL-expected-contract')
    c.require(c.canonical(contract) == c.canonical(expected), 'SQL-external-contract')
    c.require(contract['version'] == VERSION and contract['bag_unit'] == ch.UNIT, 'SQL-contract-domain')
    c.require(contract['logical_SQL_sha256'] == _sha(LOGICAL_SQL.encode()) and
              contract['physical_SQL_sha256'] == {n: _sha(s.encode()) for n,s in STRATEGIES.items()},
              'SQL-fixed-template')
    return contract_digest(contract)


def source_rows(raw):
    """The source adapter validates units/lexemes; all59 original values survive."""
    records, profile, audit = ch._parse_source(raw)
    reader = csv.reader(io.StringIO(raw.decode('utf-8-sig'), newline=''))
    c.require(next(reader) == ch.HEADERS, 'SQL-source-headers')
    values = list(reader)
    c.require(len(values) == len(records), 'SQL-complete-source')
    return values, records, profile, audit


def ingest(raw, database_path):
    """Create a fresh database; never append to an existing or source database."""
    values, records, profile, audit = source_rows(raw)
    path = Path(database_path)
    c.require(not path.exists(), 'SQL-new-database-required')
    connection = sqlite3.connect(path)
    definitions = ','.join(f'{name} TEXT NOT NULL' for name in FIELDS)
    one_alias = '+'.join(f"({name}<>'')" for name in ALIASES)
    coalesced = ','.join(f"NULLIF({name},'')" for name in ALIASES)
    connection.execute(
        f'CREATE TABLE source_rows(ordinal INTEGER PRIMARY KEY,{definitions},'
        'record_hash TEXT NOT NULL,count_field TEXT NOT NULL,'
        'recorded_weight INTEGER NOT NULL CHECK(typeof(recorded_weight)=\'integer\' AND recorded_weight>=0),'
        f'UNIQUE({URI}),CHECK({one_alias}=1),'
        f'CHECK(recorded_weight=CAST(COALESCE({coalesced}) AS INTEGER)))')
    placeholders = ','.join('?' for _ in range(len(FIELDS)+4))
    data = [(r['csv_record'], *v, r['record_hash'], r['count_field'], r['recorded_weight'])
            for r,v in zip(records,values)]
    connection.executemany(f'INSERT INTO source_rows VALUES({placeholders})', data)
    connection.execute('CREATE TABLE source_columns(position INTEGER PRIMARY KEY,SQL_column TEXT NOT NULL UNIQUE,source_header TEXT NOT NULL UNIQUE)')
    connection.executemany('INSERT INTO source_columns VALUES(?,?,?)',
                           [(i,col,header) for i,(col,header) in enumerate(zip(FIELDS,ch.HEADERS))])
    connection.execute('CREATE TABLE source_manifest(key TEXT PRIMARY KEY,value TEXT NOT NULL)')
    metadata = {'source_csv_sha256': _sha(raw), 'source_csv_bytes':len(raw),
                'source_records':len(records), 'source_registry_hash':audit['source_registry_hash'],
                'headers_hash':c.digest('SCENE/chogha-headers/1',ch.HEADERS)}
    connection.executemany('INSERT INTO source_manifest VALUES(?,?)',
                           [(k,json.dumps(v)) for k,v in metadata.items()])
    connection.commit()
    return connection, metadata


def verify_database(connection, raw, expected_contract):
    """Full row-value/source identity check, independent of SQLite's declared meta."""
    c.require(_sha(raw) == expected_contract['source_csv_sha256'], 'SQL-current-source-hash')
    records, _, audit = ch._parse_source(raw, expected_contract['source_conditions'])
    columns=connection.execute('SELECT position,SQL_column,source_header FROM source_columns ORDER BY position').fetchall()
    c.require(columns==[(i,col,header) for i,(col,header) in enumerate(zip(FIELDS,ch.HEADERS))], 'SQL-source-column-mapping')
    c.require(audit['source_registry_hash'] == expected_contract['source_registry_hash'], 'SQL-registry-pin')
    rows = connection.execute(f'SELECT ordinal,{",".join(FIELDS)},record_hash,count_field,recorded_weight '
                              'FROM source_rows ORDER BY ordinal').fetchall()
    c.require(len(rows) == len(records), 'SQL-base-coverage')
    for stored, expected in zip(rows, records):
        ordinal, values = stored[0], list(stored[1:1+len(FIELDS)])
        row = dict(zip(ch.HEADERS,values))
        actual_hash = _sha(b'SCENE/chogha-parsed-source-record/1\x00' +
                           json.dumps(row,ensure_ascii=False,sort_keys=True,separators=(',',':')).encode())
        c.require((ordinal,row['URI'],actual_hash,*stored[-3:]) ==
                  (expected['csv_record'],expected['uri'],expected['record_hash'],expected['record_hash'],
                   expected['count_field'],expected['recorded_weight']), 'SQL-base-record-changed')
    declared = dict(connection.execute('SELECT key,value FROM source_manifest'))
    c.require(json.loads(declared['source_csv_sha256']) == _sha(raw) and
              json.loads(declared['source_records']) == len(records) and
              json.loads(declared['source_registry_hash']) == audit['source_registry_hash'], 'SQL-base-manifest')
    return audit


def create_covering_index(connection):
    # Indexed constraints precede aggregation/provenance columns. This is an
    # ordinary SQLite index, not a newly invented indexing structure.
    connection.execute(f'CREATE INDEX scope_idx ON source_rows({PHASE},{CONTEXT},{TAXON},{PART},'
                       f'recorded_weight,ordinal,{URI},record_hash)')
    connection.commit()


def _coverage_rows(packet):
    rows = []
    for opening in packet['openings']:
        group = opening['record']
        for record in group['metadata']['selected_source_records']:
            rows.append({'ordinal':record['csv_record'],'uri':record['uri'],
                         'record_hash':record['record_hash'],'cohort':group['cohort'],
                         'stratum':group['metadata']['stratum'],'taxon':record['taxon'],
                         'recorded_weight':record['recorded_weight']})
    return sorted(rows,key=lambda r:r['ordinal'])


def _expected_groups(packet):
    return sorted([{'cohort':o['record']['cohort'],'stratum':o['record']['metadata']['stratum'],
                    'numerator':o['record']['numerator'],'denominator':o['record']['denominator'],
                    'source_records':len(o['record']['metadata']['selected_source_records'])}
                   for o in packet['openings']],key=lambda r:(r['cohort'],r['stratum']))


def _base_coverage(connection, contract):
    select = (f"SELECT ordinal,{URI},record_hash,CASE {CONTEXT} WHEN 'Room floor' THEN 'A' ELSE 'B' END,"
              f'{PART},{TAXON},recorded_weight FROM source_rows WHERE {FILTER} ORDER BY ordinal')
    rows = connection.execute(select, contract['parameters'][1:]).fetchall()
    return [dict(zip(['ordinal','uri','record_hash','cohort','stratum','taxon','recorded_weight'],r)) for r in rows]


def materialize(connection, contract, expected_contract):
    digest = validate_contract(contract,expected_contract)
    connection.execute('DROP TABLE IF EXISTS eligible_cache')
    connection.execute('DROP TABLE IF EXISTS cache_binding')
    connection.execute('CREATE TABLE eligible_cache(ordinal INTEGER PRIMARY KEY,uri TEXT NOT NULL UNIQUE,'
                       'record_hash TEXT NOT NULL,cohort TEXT NOT NULL,stratum TEXT NOT NULL,'
                       'taxon TEXT NOT NULL,recorded_weight INTEGER NOT NULL CHECK(typeof(recorded_weight)=\'integer\'))')
    coverage = _base_coverage(connection,contract)
    connection.executemany('INSERT INTO eligible_cache VALUES(?,?,?,?,?,?,?)',
                           [tuple(r.values()) for r in coverage])
    connection.execute('CREATE TABLE cache_binding(contract_digest TEXT NOT NULL,scope_root TEXT NOT NULL)')
    connection.execute('INSERT INTO cache_binding VALUES(?,?)',(digest,contract['scope_root']))
    connection.commit()
    return coverage


def execute(connection, strategy, contract, expected_contract):
    digest = validate_contract(contract,expected_contract)
    c.require(strategy in STRATEGIES, 'SQL-fixed-strategy')
    if strategy == 'covered-materialized-view':
        bindings = connection.execute('SELECT contract_digest,scope_root FROM cache_binding').fetchall()
        c.require(bindings == [(digest,contract['scope_root'])], 'SQL-stale-view-binding')
        params = contract['parameters'][:1]
        coverage = [dict(zip(['ordinal','uri','record_hash','cohort','stratum','taxon','recorded_weight'],r))
                    for r in connection.execute('SELECT ordinal,uri,record_hash,cohort,stratum,taxon,recorded_weight '
                                                'FROM eligible_cache ORDER BY ordinal')]
    else:
        params = contract['parameters']
        coverage = _base_coverage(connection,contract)
    sql = STRATEGIES[strategy]
    plan = [list(row) for row in connection.execute('EXPLAIN QUERY PLAN '+sql,params)]
    start = time.perf_counter_ns()
    rows = connection.execute(sql,params).fetchall()
    elapsed = time.perf_counter_ns()-start
    groups = [dict(zip(RESULT_COLUMNS,row)) for row in rows]
    return {'version':VERSION,'contract':deepcopy(contract),'strategy':strategy,
            'SQL_sha256':_sha(sql.encode()),'groups':groups,'coverage':coverage,
            'coverage_hash':c.digest(COVERAGE_DOMAIN,coverage)}, plan, elapsed


def verify_answer(answer, scope_packet, public_key, expected_root, expected_query, expected_contract, raw):
    """Authenticate a result, independent of the provider's chosen physical plan."""
    try:
        c.fields(answer,{'version','contract','strategy','SQL_sha256','groups','coverage','coverage_hash'},'SQL-answer')
        c.require(answer['version']==VERSION,'SQL-answer-version')
        validate_contract(answer['contract'],expected_contract)
        strategy=answer['strategy'];c.require(strategy in STRATEGIES,'SQL-fixed-strategy')
        c.require(answer['SQL_sha256']==_sha(STRATEGIES[strategy].encode()),'SQL-physical-template')
        c.require(expected_contract['scope_root']==expected_root and
                  expected_contract['scope_query_digest']==c.digest('SCENE/scope-contrast-query/2',expected_query) and
                  expected_contract['source_csv_sha256']==_sha(raw),'SQL-source-and-query-link')
        c.require(scopes.verify_certificate(scope_packet,public_key,expected_root,expected_query,source_path=raw),
                  'SQL-existing-scope-verifier')
        c.require(answer['groups']==_expected_groups(scope_packet),'SQL-exact-aggregate-groups')
        expected_coverage=_coverage_rows(scope_packet)
        c.require(answer['coverage']==expected_coverage and
                  answer['coverage_hash']==c.digest(COVERAGE_DOMAIN,expected_coverage),'SQL-complete-selected-source-bag')
        c.require(answer['contract']['source_registry_hash']==
                  scope_packet['openings'][0]['record']['metadata']['complete_source_audit']['source_registry_hash'],
                  'SQL-full-source-registry-link')
        return True
    except (c.Reject,KeyError,ValueError,TypeError,IndexError,sqlite3.Error):
        return False


def _measure(call):
    start=time.perf_counter_ns();result=call();return result,time.perf_counter_ns()-start


def run(output, source=SOURCE):
    output=Path(output);c.require(not output.exists(),'SQL-new-output-required');output.mkdir(parents=True)
    raw=ch.read_source(source)
    key=Ed25519PrivateKey.from_private_bytes(hashlib.sha256(b'PUBLIC QUALIFIED SQL EXPERIMENT ONLY 2026').digest())
    public=c.public_hex(key)
    snapshot,snapshot_ns=_measure(lambda:ch.make_chogha_snapshot(raw,key,embed_source=False))
    query=ch.make_chogha_query(snapshot,weighting='pooled-recorded-fields')
    scope_packet,certificate_ns=_measure(lambda:scopes.certify(snapshot,query,source_path=raw))
    contract=make_contract(snapshot,query)
    (connection,metadata),import_ns=_measure(lambda:ingest(raw,output/'source.sqlite'))
    audit,base_verify_ns=_measure(lambda:verify_database(connection,raw,contract))
    inventory=connection.execute(f'SELECT COUNT(*),SUM(recorded_weight),COUNT(DISTINCT {URI}) FROM source_rows').fetchone()
    c.require(inventory==(16824,16825,16824),'SQL-complete-actual-source-inventory')
    strategies=[];answers={}
    for strategy in STRATEGIES:
        preparation_ns=0
        if strategy=='covering-index':_,preparation_ns=_measure(lambda:create_covering_index(connection))
        elif strategy=='covered-materialized-view':_,preparation_ns=_measure(lambda:materialize(connection,contract,contract))
        answer,plan,query_ns=execute(connection,strategy,contract,contract)
        # execute returns timing for the actual aggregate SQL; coverage extraction
        # and full-source verification are deliberately reported separately.
        accepted,verify_ns=_measure(lambda:verify_answer(answer,scope_packet,public,snapshot['root'],query,contract,raw))
        c.require(accepted,'SQL-strategy-control:'+strategy);answers[strategy]=answer
        connection.commit()
        strategies.append({'strategy':strategy,'preparation_ns':preparation_ns,'aggregate_SQL_ns':query_ns,
                           'answer_verification_ns':verify_ns,'query_plan':plan,'aggregate_groups':len(answer['groups']),
                           'covered_source_records':len(answer['coverage']),'accepted':accepted,
                           'SQLite_database_bytes':(output/'source.sqlite').stat().st_size})
    attacks=[]
    good=answers['covered-materialized-view']
    def reject(name,answer,expected=contract,root=snapshot['root'],expected_query=query):
        accepted=verify_answer(answer,scope_packet,public,root,expected_query,expected,raw)
        c.require(not accepted,'SQL-accepted-attack:'+name);attacks.append({'case':name,'accepted':accepted})
    bad=deepcopy(good);bad['groups'][0]['denominator']+=1;reject('changed-SQL-aggregate',bad)
    bad=deepcopy(good);bad['groups'].pop();reject('missing-anatomical-group',bad)
    bad=deepcopy(good);bad['coverage'].pop();bad['coverage_hash']=c.digest(COVERAGE_DOMAIN,bad['coverage']);reject('incomplete-materialized-bag-with-rehashed-coverage',bad)
    bad=deepcopy(good);bad['coverage'].append(deepcopy(bad['coverage'][0]));bad['coverage_hash']=c.digest(COVERAGE_DOMAIN,bad['coverage']);reject('duplicate-covered-source-record',bad)
    bad=deepcopy(good);bad['contract']['parameters'][0]='Bos taurus';reject('changed-numerator-parameter',bad)
    bad=deepcopy(good);bad['SQL_sha256']=_sha(b'SELECT 1');reject('unregistered-SQL-template',bad)
    bad=deepcopy(good);bad['contract']['bag_unit']='independent-animal';reject('source-weight-to-animal-promotion',bad)
    connection.execute("UPDATE cache_binding SET scope_root=?",('0'*64,));connection.commit()
    try:execute(connection,'covered-materialized-view',contract,contract)
    except c.Reject:attacks.append({'case':'stale-materialized-binding','accepted':False})
    else:raise c.Reject('SQL-accepted-stale-binding')
    # Leave the inspectable output database in the valid current state.
    connection.execute('UPDATE cache_binding SET contract_digest=?,scope_root=?',
                       (contract_digest(contract),snapshot['root']))
    connection.commit()
    connection.close()
    report={'version':VERSION,'source_records':inventory[0],'source_fields':len(ch.HEADERS),
            'COUNT_rows':inventory[0],'SUM_recorded_field_weights':inventory[1],'unique_URIs':inventory[2],
            'source_csv_sha256':_sha(raw),'source_registry_hash':audit['source_registry_hash'],
            'scope_root':snapshot['root'],'contract_digest':contract_digest(contract),
            'public_experiment_key':public,'scope_certificate_bytes':len(c.canonical(scope_packet)),
            'scope_certificate_sha256':_sha(c.canonical(scope_packet)),
            'SQLite_version':sqlite3.sqlite_version,'Python_version':platform.python_version(),
            'SQLite_threadsafety':sqlite3.threadsafety,'snapshot_build_ns':snapshot_ns,
            'scope_certificate_build_ns':certificate_ns,'database_import_ns':import_ns,
            'complete_database_source_value_verification_ns':base_verify_ns,
            'strategies':strategies,'valid_controls':len(strategies),'rejected_attacks':len(attacks),
            'postcranial_contrast':scope_packet['results']['requested_contrast'],
            'source_counts':scope_packet['results']['source_counts'],
            'performance_scope':'One sequential local run. Aggregate SQL timings exclude coverage retrieval, preparation and full-source certificate verification. No latency superiority or universal optimizer bound is claimed.',
            'query_plan_scope':'EXPLAIN QUERY PLAN is retained diagnostic output, not parsed into a security decision; its format can change between SQLite versions.',
            'security_scope':'Existing SCENE full-source scope certificate plus externally pinned fixed SQL contract. No succinct execution proof, SQL optimizer invention, or source-institution endorsement.',
            'scientific_scope':ch.EPISTEMIC,
            'storage_scope':'The generated SQLite database is an inspectable fresh-run output, not a replacement for original CSV bytes or a required submission payload.'}
    c.save_json(output/'query_contract.json',contract);c.save_json(output/'query_attacks.json',attacks)
    c.save_json(output/'database_summary.json',report)
    (output/'query_templates.sql').write_text('\n\n'.join('-- '+name+'\n'+sql+';' for name,sql in STRATEGIES.items())+'\n')
    print(json.dumps({'source_records':report['source_records'],'source_fields':report['source_fields'],
                      'valid_controls':report['valid_controls'],'rejected_attacks':report['rejected_attacks'],
                      'contrast':report['postcranial_contrast']},indent=2))
    return report


def main():
    parser=argparse.ArgumentParser(description=__doc__);parser.add_argument('--output',type=Path,required=True)
    parser.add_argument('--source',type=Path,default=SOURCE);args=parser.parse_args();run(args.output.resolve(),args.source)

if __name__=='__main__':main()


==> anc/scenecrypt/demo.py <==
"""Reproducible archaeological fixture and an inspectable local lab run."""
from __future__ import annotations

import argparse
import copy
import json
import platform
import subprocess
import sys
from pathlib import Path

from cryptography.hazmat.primitives.asymmetric.ed25519 import Ed25519PrivateKey

from .core import (COST_RULE, RENDERER, VERSION, Ledger, Reject, cost_vector,
                   disclose, load_json, make_grant, make_permit, public_hex,
                   save_json, scene_root, sha256_file, verify_disclosure, verify_sources)

ROOT = Path(__file__).resolve().parents[1]
DEMO_TIME = 1793030400  # Fixed protocol time, not a current-time assertion.


def build_scene(data_root: Path = ROOT) -> dict:
    """Use immutable local source cards, retaining their epistemic qualifiers."""
    sources, evidence, objects = [], [], []
    for number, source_id in enumerate(("petrie1883", "emberling2015")):
        card_path = data_root / "data" / (source_id + "_card.json")
        card = load_json(card_path)
        sources.append({"id": source_id, "title": card["citation"], "url": card["url"],
                        "sha256": sha256_file(card_path), "license": "CC0-1.0 numerical transcription; cited publication rights separate",
                        "local_file": "data/" + card_path.name})
        prefix = card["monument_id"]
        base, height = card["base_mm"], card["height_mm"]
        evidence.extend([
            {"id": prefix + "-base", "source_id": source_id, "claim_class": card["base_class"],
             "statement": card["base_statement"], "qualifier": card["base_qualifier"],
             "supports": [], "parameters": {"base_mm": base}},
            {"id": prefix + "-height", "source_id": source_id, "claim_class": "reconstructed",
             "statement": card["height_statement"], "qualifier": card["height_qualifier"],
             "supports": [], "parameters": {"height_mm": height}},
            {"id": prefix + "-envelope", "source_id": source_id, "claim_class": "reconstructed",
             "statement": "Investigator-generated ideal square envelope from cited base and reconstructed original height.",
             "qualifier": card["model_qualifier"], "supports": [prefix + "-base", prefix + "-height"],
             "parameters": {"kind": "square_pyramid", "base_mm": base, "height_mm": height}}
        ])
        objects.append({"id": prefix, "label": card["monument_name"], "evidence_ids": [prefix + "-envelope"],
                        "geometry": {"kind": "square_pyramid", "base_mm": base, "height_mm": height},
                        "position_mm": [number * 200000, 0, 0], "color": ("#c89855", "#528c88")[number]})
    # Explicitly preserve scope of the Sudan angle; it is not a geometry parameter.
    evidence.append({"id": "kurru-angle-scope", "source_id": "emberling2015", "claim_class": "documented",
                     "statement": "Upper-course blocks were cut at 70-75 degrees in the field report.",
                     "qualifier": "Block cutting is not the entire envelope slope; the courses step back. The ideal envelope is approximately 68.88 degrees.",
                     "supports": [], "parameters": {"block_cut_min_mdeg": 70000, "block_cut_max_mdeg": 75000}})
    next(x for x in evidence if x["id"] == "kurru_1-envelope")["supports"].append("kurru-angle-scope")
    scene = {"version": VERSION, "renderer": RENDERER, "cost_rule": COST_RULE,
             "context": {"purpose": "research-comparison", "audience": "artifact-reviewers",
                         "narrative": "Compare two documented original-envelope reconstructions. Shared geometry is not evidence of shared ideology or institutional endorsement.",
                         "arrangement": "Modern side-by-side composition in millimetres, same physical scale; not an ancient site plan."},
             "sources": sources, "evidence": evidence, "objects": objects}
    verify_sources(scene, data_root)
    return scene


def demo_keys() -> dict[str, Ed25519PrivateKey]:
    """Deterministic PUBLIC test seeds. Never use these keys for real authority."""
    import hashlib
    return {s: Ed25519PrivateKey.from_private_bytes(hashlib.sha256(("SCENE PUBLIC TEST KEY ONLY/" + s).encode()).digest())
            for s in ("petrie1883", "emberling2015")}


def provision(scene: dict, db_path: Path, budget: int = 20, ledger_id: str = "scene-lab-1"):
    keys = demo_keys()
    trust = {s: public_hex(key) for s, key in keys.items()}
    ledger = Ledger(db_path, ledger_id, trust)
    grants = {s: make_grant(keys[s], scene, s, ledger_id, "lab-" + s, budget, DEMO_TIME - 1, DEMO_TIME + 86400)
              for s in cost_vector(scene)}
    for grant in grants.values():
        ledger.register(grant)
    return ledger, keys, grants, trust


def environment() -> dict:
    import cryptography
    result = {"python": sys.version, "platform": platform.platform(), "architecture": platform.machine(),
              "cryptography": cryptography.__version__, "protocol_time": DEMO_TIME}
    if sys.platform == "darwin":
        for field, name in (("cpu", "machdep.cpu.brand_string"), ("memory_bytes", "hw.memsize")):
            result[field] = subprocess.check_output(["sysctl", "-n", name], text=True).strip()
    return result


def run_demo(output: Path) -> dict:
    from .render import render_scene, write_workbench
    output.mkdir(parents=True, exist_ok=True)
    scene = build_scene()
    save_json(output / "scene.json", scene)
    # Start fresh by explicit CLI choice; never silently erase user-supplied state.
    db = output / "ledger.sqlite3"
    if db.exists():
        raise Reject("demo output already has a ledger; choose a fresh --output directory")
    ledger, keys, grants, trust = provision(scene, db)
    permits = [make_permit(keys[s], scene, g, "demo-authorization-1") for s, g in grants.items()]
    receipt = ledger.consume(scene, permits, now=DEMO_TIME)
    save_json(output / "trust.json", {"warning": "PUBLIC EXPERIMENT KEY FIXTURE; no institution signed", "keys": trust})
    save_json(output / "grants.json", list(grants.values()))
    save_json(output / "permits.json", permits)
    save_json(output / "receipt.json", receipt)
    projection = disclose(scene, ["kurru_1"])
    save_json(output / "disclosure.json", projection)
    status = {"scene_root": scene_root(scene), "cost_vector": cost_vector(scene),
              "disclosure_valid": verify_disclosure(projection, scene_root(scene), ["kurru_1"]),
              "audit": ledger.audit(expected_head=receipt["head"]), "environment": environment(),
              "authority": "Local experimenters only; neither heritage project nor source authors endorse this composition."}
    ledger.close()
    save_json(output / "summary.json", status)
    (output / "scene.svg").write_text(render_scene(scene), encoding="utf-8")
    write_workbench(scene, output / "workbench.html", ROOT)
    return status


def main():
    parser = argparse.ArgumentParser(description="SCENE local research artifact; no learned model or network required")
    sub = parser.add_subparsers(dest="command", required=True)
    p = sub.add_parser("demo", help="construct, sign, consume, audit, disclose and render the fixture")
    p.add_argument("--output", type=Path, default=ROOT / "results" / "demo")
    p = sub.add_parser("check", help="validate a scene and its local source snapshots; no endorsement inference")
    p.add_argument("scene", type=Path)
    p.add_argument("--data-root", type=Path, default=ROOT)
    p = sub.add_parser("render", help="render a checked scene as SVG and draft workbench")
    p.add_argument("scene", type=Path)
    p.add_argument("--output", type=Path, required=True)
    args = parser.parse_args()
    if args.command == "demo":
        status = run_demo(args.output)
        print(json.dumps(status, indent=2))
    else:
        scene = load_json(args.scene)
        verify_sources(scene, args.data_root if args.command == "check" else ROOT)
        if args.command == "render":
            from .render import render_scene, write_workbench
            args.output.mkdir(parents=True, exist_ok=True)
            (args.output / "scene.svg").write_text(render_scene(scene), encoding="utf-8")
            write_workbench(scene, args.output / "workbench.html", ROOT)
        print(json.dumps({"valid_schema_and_local_snapshots": True, "scene_root": scene_root(scene),
                          "cost_vector": cost_vector(scene), "endorsement": "not established by this command"}, indent=2))


if __name__ == "__main__":
    main()


==> anc/scenecrypt/early_holocene_analysis.py <==
"""Source-coordinate geometry audit for printing-ready Çatalhöyük models.

Counts and plots concern supplied digital representations. Capture method,
physical scale, acquisition accuracy, sex/gender and social function are not
inferred. Every geometric input is checked against its retained source hash.
"""
from __future__ import annotations

import argparse
import gzip
import hashlib
import importlib.util
import json
from pathlib import Path

import matplotlib
matplotlib.use("Agg")
import matplotlib.pyplot as plt
import numpy as np
from PIL import Image

from .mesh_analysis import depth_views, principal_frame, summary, topology, write_json

BASE = Path(__file__).resolve().parents[1]
DATA_ROOT = BASE / "data/early_holocene"


def source_manifest(data_root: Path | None = None) -> dict:
    return json.loads(((data_root or DATA_ROOT) / "manifest.json").read_text())


def load_mesh(asset: dict, data_root: Path | None = None) -> tuple[np.ndarray, np.ndarray, np.ndarray]:
    """Return source vertices, deterministic fan triangles and source polygon sizes.

    Neither source coordinates nor vertex order is normalized. A polygon
    (a,b,c,d,...) is triangulated as (a,b,c),(a,c,d),...; this deterministic
    convention does not certify a polygon is planar, convex or nonintersecting.
    FBX geometry uses its stored local vertices, without applying node transforms.
    """
    root = data_root or DATA_ROOT
    stored = (root / asset["geometry_path"]).read_bytes()
    if hashlib.sha256(stored).hexdigest() != asset["stored_sha256"]:
        raise ValueError("Stored source mismatch: " + asset["id"])
    raw = gzip.decompress(stored) if asset.get('encoding', 'gzip') == 'gzip' else stored
    if hashlib.sha256(raw).hexdigest() != asset["source_sha256"]:
        raise ValueError("Unwrapped source mismatch: " + asset["id"])
    vertices, polygons = [], []
    if asset["format"] == "obj":
        for line in raw.splitlines():
            fields = line.split()
            if not fields:
                continue
            if fields[0] == b"v":
                if len(fields) < 4:
                    raise ValueError("Malformed OBJ vertex")
                vertices.append([float(x) for x in fields[1:4]])
            elif fields[0] == b"f":
                indices = []
                for token in fields[1:]:
                    index = int(token.split(b"/")[0])
                    if index == 0:
                        raise ValueError("Zero OBJ index")
                    indices.append(index-1 if index > 0 else len(vertices)+index)
                if len(indices) < 3:
                    raise ValueError("Polygon has fewer than three vertices")
                polygons.append(indices)
    elif asset["format"] == "fbx":
        spec = importlib.util.spec_from_file_location("early_holocene_retrieve", root / "retrieve.py")
        module = importlib.util.module_from_spec(spec)
        assert spec.loader is not None
        spec.loader.exec_module(module)
        _, nodes = module.fbx_nodes(raw)

        def geometries(items):
            for name, props, children in items:
                if name == "Geometry":
                    positions = next((x[1][0] for x in children if x[0] == "Vertices"), None)
                    indices = next((x[1][0] for x in children if x[0] == "PolygonVertexIndex"), None)
                    if positions is not None and indices is not None:
                        offset = len(vertices)
                        vertices.extend(np.asarray(positions).reshape(-1, 3).tolist())
                        poly = []
                        for index in indices:
                            last = index < 0
                            poly.append(offset + (-index-1 if last else index))
                            if last:
                                if len(poly) < 3:
                                    raise ValueError("FBX short polygon")
                                polygons.append(poly); poly = []
                        if poly:
                            raise ValueError("Unterminated FBX polygon")
                geometries(children)
        geometries(nodes)
    else:
        raise ValueError("Unsupported source format")
    triangles = [(p[0], p[k], p[k+1]) for p in polygons for k in range(1, len(p)-1)]
    v = np.asarray(vertices, dtype=np.float64)
    f = np.asarray(triangles, dtype=np.int64)
    sizes = np.asarray([len(p) for p in polygons], dtype=np.int64)
    if v.ndim != 2 or v.shape[1] != 3 or not np.isfinite(v).all():
        raise ValueError("Missing or nonfinite vertex positions")
    if f.ndim != 2 or f.shape[1] != 3 or f.min() < 0 or f.max() >= len(v):
        raise ValueError("Invalid triangle indices")
    expected = (asset["vertices"], asset["polygon_faces"], asset["triangles_after_fan_triangulation"])
    if (len(v), len(sizes), len(f)) != expected:
        raise ValueError("Parsed topology differs from source inventory")
    return v, f, sizes


def scale_free(v: np.ndarray, f: np.ndarray) -> dict:
    diagonal = float(np.linalg.norm(np.ptp(v, axis=0)))
    if not diagonal > 0:
        raise ValueError("Zero-extent mesh")
    edges = np.unique(np.sort(np.vstack([f[:, [0, 1]], f[:, [1, 2]], f[:, [2, 0]]]), axis=1), axis=0)
    lengths = np.linalg.norm(v[edges[:, 0]] - v[edges[:, 1]], axis=1) / diagonal
    t = v[f]
    areas = np.linalg.norm(np.cross(t[:, 1]-t[:, 0], t[:, 2]-t[:, 0]), axis=1) / (2*diagonal**2)
    radius = np.linalg.norm(v-v.mean(axis=0), axis=1) / diagonal
    return {"normalizer": "source-coordinate axis-aligned bounding-box diagonal",
            "diagonal_source_units": diagonal,
            "edge_length_over_diagonal": summary(lengths),
            "triangle_area_over_diagonal_squared": summary(areas),
            "vertex_radius_over_diagonal": summary(radius),
            "surface_area_over_diagonal_squared": float(areas.sum()),
            "near_zero_area_threshold_dimensionless": 1e-14,
            "near_zero_area_triangles": int(np.sum(areas <= 1e-14)),
            "limit": "Dimensionless representation descriptors depend on tessellation; not measurement accuracy or artifact class evidence."}


def depth_png(depth: np.ndarray, mask: np.ndarray, target: Path) -> None:
    # Transparent background; grayscale encodes near to far over this view only.
    valid = mask.astype(bool)
    values = depth[valid]
    image = np.zeros((*depth.shape, 4), dtype=np.uint8)
    span = max(float(np.ptp(values)), np.finfo(float).eps)
    gray = np.zeros(depth.shape, dtype=np.uint8)
    gray[valid] = np.rint(225 - 190 * (depth[valid]-values.min()) / span).astype(np.uint8)
    image[..., :3] = gray[..., None]
    image[..., 3] = valid.astype(np.uint8)*255
    Image.fromarray(image).save(target)


def run(output: Path, data_root: Path | None = None, resolution: int = 256) -> dict:
    root = data_root or DATA_ROOT
    output.mkdir(parents=True, exist_ok=True)
    if (output / "early_holocene_report.json").exists():
        raise ValueError("Choose a fresh output directory; report already exists")
    manifest = source_manifest(root)
    records, panels = [], []
    for asset in manifest["assets"]:
        v, f, sizes = load_mesh(asset, root)
        aligned, frame = principal_frame(v)
        arrays, views = depth_views(aligned, resolution)
        for j in range(3):
            label = f"pc{j+1}_positive"
            path = output / f"{asset['id']}_depth_pc{j+1}.png"
            depth_png(arrays[label+"_depth"], arrays[label+"_mask"], path)
        # These are camera-derived projections, not sensor depth or a metric scan.
        np.savez_compressed(output / f"{asset['id']}_projected_depth.npz", **arrays)
        unique_sizes, counts = np.unique(sizes, return_counts=True)
        rec = {"id": asset["id"], "artifact_group": asset.get("artifact_group", asset["id"]),
               "title": asset["title"], "site": asset["site"], "source_doi": asset["source_record"],
               "source_member": asset["source_member"], "source_sha256": asset["source_sha256"],
               "stored_sha256": asset["stored_sha256"], "license": asset["license"],
               "format": asset["format"], "vertices": len(v), "source_polygon_faces": len(sizes),
               "triangles": len(f), "source_polygon_size_histogram": {str(k): int(n) for k,n in zip(unique_sizes,counts)},
               "coordinate_units": asset["coordinate_units"], "bounds_source_units": [v.min(0).tolist(),v.max(0).tolist()],
               "topology": topology(v, f), "scale_free": scale_free(v, f),
               "pca": frame, "projected_depth": views,
               "projection_files": [f"{asset['id']}_depth_pc{j+1}.png" for j in range(3)],
               "qualifiers": asset["qualifiers"]}
        records.append(rec)
        panels.append((rec, arrays["pc3_positive_depth"], arrays["pc3_positive_mask"]))
    cohort = [x for x in records if not x["id"].endswith("extra-detail")]
    report = {"method": "SCENE-early-holocene-geometry-1", "source_manifest_sha256": hashlib.sha256((root/"manifest.json").read_bytes()).hexdigest(),
              "source_doi": manifest["source_doi"], "source_license": manifest["license"],
              "models_including_variants": len(records), "independent_source_artifact_groups": len(cohort),
              "vertices_including_variants": sum(x["vertices"] for x in records),
              "triangles_including_variants": sum(x["triangles"] for x in records),
              "base_variant_cohort_vertices": sum(x["vertices"] for x in cohort),
              "base_variant_cohort_triangles": sum(x["triangles"] for x in cohort),
              "cohort_model_level_summary": {
                  "definition": "Equal weight per artifact group, base skull variant only; descriptors of supplied models, not a statistical archaeology population.",
                  "median_edge_length_over_diagonal": summary(np.array([x["scale_free"]["edge_length_over_diagonal"]["median"] for x in cohort])),
                  "surface_area_over_diagonal_squared": summary(np.array([x["scale_free"]["surface_area_over_diagonal_squared"] for x in cohort])),
                  "first_pc_variance_fraction": summary(np.array([x["pca"]["variance_fraction"][0] for x in cohort]))},
              "limits": manifest["limitations"] + ["Fan triangulation is explicit; planarity, convexity, and self-intersection are not certified.",
                  "FBX stored local geometry only; node transforms are not treated as archaeological calibration.",
                  "PCA and point-splat views are investigator-defined display operations, not scan sensor observations.",
                  "Counts and descriptors are model-level cases; topology density does not establish measured archaeological fidelity."],
              "models": records}
    write_json(output / "early_holocene_report.json", report)
    fig, axes = plt.subplots(3, 5, figsize=(12, 8), constrained_layout=True)
    for ax, panel in zip(axes.flat, panels):
        rec, depth, mask = panel
        ax.imshow(np.ma.masked_where(~mask.astype(bool), depth), cmap="cividis_r", interpolation="nearest")
        label = rec["id"].removeprefix("catalhoyuk-")
        if rec["id"] == "catalhoyuk-mother-goddess":
            label = "figurine (source label qualified)"
        ax.set_title(f"{label}\n{rec['vertices']:,} vertices; {rec['triangles']:,} triangles", fontsize=8)
        ax.axis("off")
    for ax in list(axes.flat)[len(panels):]:
        ax.axis("off")
    fig.suptitle("Çatalhöyük source-published printing models: normalized PCA point-splat views\nIndependent display scale per object; no metric calibration or acquisition accuracy asserted", fontsize=11)
    fig.savefig(output / "model_cohort.png", dpi=180)
    fig.savefig(output / "model_cohort.pdf")
    plt.close(fig)
    print(json.dumps({"models": len(records), "artifact_groups": len(cohort),
                      "vertices": report["vertices_including_variants"], "triangles": report["triangles_including_variants"]}, indent=2))
    return report


def main():
    parser = argparse.ArgumentParser(description=__doc__)
    parser.add_argument("--output", type=Path, required=True)
    parser.add_argument("--data-root", type=Path)
    parser.add_argument("--resolution", type=int, default=256)
    args = parser.parse_args()
    if not 64 <= args.resolution <= 1024:
        parser.error("Resolution must be between 64 and 1024")
    run(args.output, args.data_root, args.resolution)


if __name__ == "__main__":
    main()


==> anc/scenecrypt/experiments.py <==
"""Finite adversarial benchmark and local timing, not evidence of human effects.

Baselines are purpose-built ablations, not implementations of C2PA or claims
that existing deployed systems are vulnerable to these exact attacks.
"""
from __future__ import annotations

import argparse
import copy
import csv
import json
import math
import random
import statistics
import tempfile
import time
from pathlib import Path

from .core import (Ledger, Reject, context_hash, cost_vector, digest, disclose,
                   evidence_subject, indexed, make_grant, make_permit, save_json,
                   scene_root, validate_scene, verify_disclosure, verify_signature)
from .demo import DEMO_TIME, ROOT, build_scene, demo_keys, environment, provision


def direct_cost(scene):
    evidence = indexed(scene["evidence"])
    out = {}
    for obj in scene["objects"]:
        for s in {evidence[e]["source_id"] for e in obj["evidence_ids"]}:
            out[s] = out.get(s, 0) + 1
    return out


def stateless_accept(scene, permits, grants, trust, closure=True, now=DEMO_TIME):
    """Exact-scene signatures/scope; intentionally omits mutable spend state."""
    try:
        validate_scene(scene)
        costs = cost_vector(scene) if closure else direct_cost(scene)
        ps = {x["body"]["source_id"]: x for x in permits}
        if len(ps) != len(permits) or set(ps) != set(costs):
            return False
        for source, cost in costs.items():
            p, g = ps[source], grants[source]
            b, gb = p["body"], g["body"]
            if not verify_signature(trust[source], "SCENE/permit/1", p) or not verify_signature(trust[source], "SCENE/grant/1", g):
                return False
            if any((b["scene_root"] != scene_root(scene), b["context_hash"] != context_hash(scene),
                    b["grant_id"] != gb["grant_id"], b["ledger_id"] != gb["ledger_id"],
                    b["cost"] != cost, gb["source_id"] != source,
                    gb["subject"] != evidence_subject(scene, source),
                    gb["purpose"] != scene["context"]["purpose"],
                    gb["audience"] != scene["context"]["audience"],
                    not gb["not_before"] <= now < gb["expires"])):
                return False
        return True
    except (Reject, KeyError, TypeError, ValueError):
        return False


def asset_only_accept(scene, original):
    """Authenticated input-card identity, no binding of the downstream scene."""
    try:
        validate_scene(scene)
        return sorted(scene["sources"], key=lambda x: x["id"]) == sorted(original["sources"], key=lambda x: x["id"])
    except (Reject, TypeError, ValueError):
        return False


def mutation(scene, family, i):
    altered = copy.deepcopy(scene)
    if family == "purpose-transplant":
        altered["context"]["purpose"] = "commercial-" + str(i)
    elif family == "audience-transplant":
        altered["context"]["audience"] = "campaign-" + str(i)
    elif family == "narrative-reframing":
        altered["context"]["narrative"] = "These monuments authorize the present claim " + str(i)
    elif family == "arrangement-description":
        altered["context"]["arrangement"] = "Ancient shared site plan " + str(i)
    elif family == "geometry-height":
        altered["objects"][0]["geometry"]["height_mm"] += 1 + i
    elif family == "spatial-relocation":
        altered["objects"][0]["position_mm"][0] += 1 + i
    elif family == "uncertainty-erasure":
        altered["evidence"][1]["qualifier"] = "Exact measured height " + str(i)
    elif family == "dependency-deletion":
        altered["evidence"][2]["supports"] = ["khufu-base"]
        altered["objects"][0]["label"] += str(i)
    elif family == "block-envelope-confusion":
        altered["evidence"][-1]["statement"] = "Entire pyramid slope was exactly " + str(70000 + i) + " millidegrees."
    elif family == "object-cloning":
        clone = copy.deepcopy(altered["objects"][0])
        clone["id"] = "clone-" + str(i)
        clone["position_mm"][1] += 100000
        altered["objects"].append(clone)
    else:
        raise ValueError(family)
    return altered


def rejected(call):
    try:
        call()
        return False
    except Reject:
        return True


def attack_benchmark(output: Path, variants=40):
    scene = build_scene()
    families = ["purpose-transplant", "audience-transplant", "narrative-reframing", "arrangement-description",
                "geometry-height", "spatial-relocation", "uncertainty-erasure", "dependency-deletion",
                "block-envelope-confusion", "object-cloning"]
    rows = []
    with tempfile.TemporaryDirectory() as td:
        ledger, keys, grants, trust = provision(scene, Path(td) / "main.sqlite3", budget=4)
        permits = [make_permit(keys[s], scene, g, "original") for s, g in grants.items()]
        for family in families:
            for i in range(variants):
                changed = mutation(scene, family, i)
                rows.append({"family": family, "variant": i, "asset_only": asset_only_accept(changed, scene),
                    "exact_stateless": stateless_accept(changed, permits, grants, trust),
                    "direct_stateless": stateless_accept(changed, permits, grants, trust, closure=False),
                    "scene": not rejected(lambda: ledger.consume(changed, permits, now=DEMO_TIME)),
                    "expected": False})
        # A valid positive control, then attempted replay of that same authorization.
        rows.append({"family": "positive-control", "variant": 0, "asset_only": True,
                    "exact_stateless": stateless_accept(scene, permits, grants, trust),
                    "direct_stateless": stateless_accept(scene, permits, grants, trust, closure=False),
                    "scene": not rejected(lambda: ledger.consume(scene, permits, now=DEMO_TIME)), "expected": True})
        rows.append({"family": "replay", "variant": 0, "asset_only": True,
                    "exact_stateless": stateless_accept(scene, permits, grants, trust),
                    "direct_stateless": stateless_accept(scene, permits, grants, trust, closure=False),
                    "scene": not rejected(lambda: ledger.consume(scene, permits, now=DEMO_TIME)), "expected": False})
        for n in range(1, 4):
            pp = [make_permit(keys[s], scene, g, "spend-" + str(n)) for s, g in grants.items()]
            ledger.consume(scene, pp, now=DEMO_TIME)
        pp = [make_permit(keys[s], scene, g, "overdraw") for s, g in grants.items()]
        rows.append({"family": "fresh-permit-overdraft", "variant": 0, "asset_only": True,
                    "exact_stateless": stateless_accept(scene, pp, grants, trust),
                    "direct_stateless": stateless_accept(scene, pp, grants, trust, closure=False),
                    "scene": not rejected(lambda: ledger.consume(scene, pp, now=DEMO_TIME)), "expected": False})
        ledger.audit()
        ledger.close()
        # Deliberately synthetic cross-source dependency: the visible object is
        # supported by BOTH sources. Not an archaeological historical claim.
        cross = copy.deepcopy(scene)
        cross["objects"] = [cross["objects"][0]]
        next(e for e in cross["evidence"] if e["id"] == "khufu-envelope")["supports"].append("kurru_1-height")
        cross["context"]["narrative"] = "Synthetic dependency stress case, not a historical hypothesis."
        ledger, keys, grants, trust = provision(cross, Path(td) / "cross.sqlite3", budget=4)
        pp = [make_permit(keys["petrie1883"], cross, grants["petrie1883"], "omit-ancestor-authority")]
        rows.append({"family": "transitive-source-omission", "variant": 0, "asset_only": True,
                    "exact_stateless": stateless_accept(cross, pp, grants, trust),
                    "direct_stateless": stateless_accept(cross, pp, grants, trust, closure=False),
                    "scene": not rejected(lambda: ledger.consume(cross, pp, now=DEMO_TIME)), "expected": False})
        ledger.close()
    output.mkdir(parents=True, exist_ok=True)
    with (output / "attacks.csv").open("w", newline="") as f:
        writer = csv.DictWriter(f, fieldnames=list(rows[0]))
        writer.writeheader()
        writer.writerows(rows)
    negatives = [x for x in rows if not x["expected"]]
    result = {"design": "Finite constructed attack suite, not random real-world attacks or a human study.",
              "variants_per_mutation_family": variants, "negative_cases": len(negatives), "positive_cases": len(rows) - len(negatives),
              "accepted_negative": {b: sum(x[b] for x in negatives) for b in ("asset_only", "exact_stateless", "direct_stateless", "scene")},
              "accepted_positive": {b: sum(x[b] for x in rows if x["expected"]) for b in ("asset_only", "exact_stateless", "direct_stateless", "scene")},
              "families": {family: {"n": sum(x["family"] == family for x in rows),
                  **{b: sum(x[b] for x in rows if x["family"] == family) for b in ("asset_only", "exact_stateless", "direct_stateless", "scene")}}
                  for family in sorted({x["family"] for x in rows})}}
    save_json(output / "attacks_summary.json", result)
    return result


def expanded_scene(n):
    scene = build_scene()
    template = scene["objects"]
    scene["objects"] = []
    for i in range(n):
        obj = copy.deepcopy(template[i % 2])
        obj["id"] = "object-%05d" % i
        obj["position_mm"] = [(i % 20) * 300000, (i // 20) * 300000, 0]
        scene["objects"].append(obj)
    return scene


def timing_benchmark(output: Path, repetitions=11):
    rows = []
    # Within-process measurements after one warmup, fixed scenes, no network.
    # Rotation of task order avoids a single monotonically increasing sequence.
    tasks = [(n, rep) for n in (2, 8, 32, 128, 512) for rep in range(repetitions)]
    random.Random(260026).shuffle(tasks)
    scenes = {n: expanded_scene(n) for n in (2, 8, 32, 128, 512)}
    for scene in scenes.values():
        scene_root(scene)
    for n, rep in tasks:
        scene = scenes[n]
        start = time.perf_counter_ns()
        root = scene_root(scene)
        root_ns = time.perf_counter_ns() - start
        start = time.perf_counter_ns()
        packet = disclose(scene, ["object-00000"])
        proof_ns = time.perf_counter_ns() - start
        start = time.perf_counter_ns()
        accepted = verify_disclosure(packet, root, ["object-00000"])
        verify_ns = time.perf_counter_ns() - start
        assert accepted
        rows.append({"objects": n, "repeat": rep, "root_ns": root_ns, "disclose_ns": proof_ns,
                     "verify_ns": verify_ns, "proof_bytes": len(json.dumps(packet, sort_keys=True, separators=(",", ":")).encode())})
    with tempfile.TemporaryDirectory() as td:
        ledger, keys, grants, trust = provision(scenes[2], Path(td) / "timing.sqlite3", budget=repetitions + 1)
        for rep in range(repetitions):
            pp = [make_permit(keys[s], scenes[2], g, "timing-%d" % rep) for s, g in grants.items()]
            start = time.perf_counter_ns()
            ledger.consume(scenes[2], pp, now=DEMO_TIME)
            spend_ns = time.perf_counter_ns() - start
            rows.append({"objects": 2, "repeat": rep, "root_ns": "", "disclose_ns": "", "verify_ns": "", "proof_bytes": "", "consume_ns": spend_ns})
        ledger.audit()
        ledger.close()
    output.mkdir(parents=True, exist_ok=True)
    with (output / "timing.csv").open("w", newline="") as f:
        writer = csv.DictWriter(f, fieldnames=["objects", "repeat", "root_ns", "disclose_ns", "verify_ns", "proof_bytes", "consume_ns"])
        writer.writeheader()
        writer.writerows(rows)
    # Decimal strings avoid confusing protocol canonical integers with timing summaries.
    summary = {"repetitions": repetitions, "environment": environment(), "sizes": {}}
    for n in scenes:
        group = [x for x in rows if x["objects"] == n and x["root_ns"] != ""]
        summary["sizes"][str(n)] = {}
        for column in ("root_ns", "disclose_ns", "verify_ns", "proof_bytes"):
            values = [x[column] for x in group]
            summary["sizes"][str(n)][column + "_median"] = str(statistics.median(values))
            summary["sizes"][str(n)][column + "_min"] = str(min(values))
            summary["sizes"][str(n)][column + "_max"] = str(max(values))
    consumes = [x["consume_ns"] for x in rows if "consume_ns" in x]
    summary["consume_ns_median"] = str(statistics.median(consumes))
    summary["consume_ns_min"] = str(min(consumes))
    summary["consume_ns_max"] = str(max(consumes))
    save_json(output / "timing_summary.json", summary)
    return summary


def main():
    p = argparse.ArgumentParser()
    p.add_argument("--output", type=Path, default=ROOT / "results")
    p.add_argument("--variants", type=int, default=40)
    p.add_argument("--repetitions", type=int, default=11)
    args = p.parse_args()
    if args.variants < 1 or args.repetitions < 3:
        p.error("variants >= 1 and repetitions >= 3 required")
    print(json.dumps({"attacks": attack_benchmark(args.output, args.variants),
                      "timing": timing_benchmark(args.output, args.repetitions)}, indent=2))


if __name__ == "__main__":
    main()


==> anc/scenecrypt/gobekli_data.py <==
"""Read-only extraction of Dietrich et al.'s twelve Göbekli Tepe tables.

Original XLSX bytes remain unchanged. This extractor preserves lexical values,
source cell coordinates, missing cells and formula/cached-value distinctions.
It does not create, repair or rewrite a workbook.
"""
from __future__ import annotations
import argparse
import csv
import hashlib
import json
import re
import unicodedata
import xml.etree.ElementTree as ET
from pathlib import Path
from zipfile import ZipFile

from .core import digest, save_json
from .demo import ROOT

NS = {"m": "http://schemas.openxmlformats.org/spreadsheetml/2006/main",
      "r": "http://schemas.openxmlformats.org/officeDocument/2006/relationships"}
REL = "{http://schemas.openxmlformats.org/package/2006/relationships}Relationship"


def read_cells(path, *, dataset_id="gobekli"):
    file_hash = hashlib.sha256(path.read_bytes()).hexdigest()
    out = []
    with ZipFile(path) as archive:
        strings = []
        if "xl/sharedStrings.xml" in archive.namelist():
            strings = ["".join(x.itertext()) for x in ET.fromstring(archive.read("xl/sharedStrings.xml")).findall("m:si", NS)]
        rels = {x.get("Id"): x.get("Target") for x in ET.fromstring(archive.read("xl/_rels/workbook.xml.rels")) if x.tag == REL}
        for sheet in ET.fromstring(archive.read("xl/workbook.xml")).findall("m:sheets/m:sheet", NS):
            target = rels[sheet.get("{" + NS["r"] + "}id")]
            target = target.lstrip("/") if target.startswith("/") else "xl/" + target
            sheet_id = Path(target).stem
            xml = ET.fromstring(archive.read(target))
            for cell in xml.findall(".//m:sheetData/m:row/m:c", NS):
                coordinate = cell.get("r")
                raw_type = cell.get("t", "n")
                value_node, formula = cell.find("m:v", NS), cell.find("m:f", NS)
                value = value_node.text if value_node is not None else None
                if raw_type == "s" and value is not None:
                    value = strings[int(value)]
                elif raw_type == "inlineStr":
                    inline = cell.find("m:is", NS)
                    value = "".join(inline.itertext()) if inline is not None else None
                if value is None or not str(value).strip():
                    continue
                record = {"id": dataset_id + "-" + path.stem + "-" + sheet_id + "-" + coordinate,
                    "source_file": path.name, "source_sha256": file_hash,
                    "sheet_name": sheet.get("name"), "sheet_part": sheet_id,
                    "cell": coordinate, "source_type": raw_type, "value": str(value),
                    "formula": formula.text if formula is not None else None,
                    "claim_role": "source_table_cell"}
                # Raw Unicode is retained in the extraction. Commit an NFC copy
                # under a documented normalization without rewriting the source.
                normalized = {k: unicodedata.normalize("NFC", v) if isinstance(v, str) else v for k, v in record.items()}
                record["record_hash"] = digest("SCENE/xlsx-cell/1", normalized)
                out.append(record)
    return out


def load_cells(data_root=ROOT / "data" / "gobekli_grinding"):
    manifest = json.loads((data_root / "retrieval_manifest.json").read_text())
    cells = []
    for entry in manifest["records"]:
        if not entry["downloaded_xlsx"]:
            raise ValueError("Source table not available")
        path = data_root / ("s%03d.xlsx" % entry["supplement"])
        if hashlib.sha256(path.read_bytes()).hexdigest() != entry["sha256"]:
            raise ValueError("Source table hash mismatch")
        cells.extend(read_cells(path))
    return cells


def run(output, data_root=ROOT / "data" / "gobekli_grinding"):
    cells = load_cells(data_root)
    index = {(r["source_file"], r["sheet_part"], r["cell"]): r for r in cells}
    def value(file, coordinate):
        return index[(file, "sheet1", coordinate)]["value"]
    counts = {"handstones": int(value("s001.xlsx", "B4")),
              "grinding_bowls_and_slabs": int(value("s001.xlsx", "B9")),
              "pestles": int(value("s001.xlsx", "B14"))}
    inventory = [r for r in cells if r["source_file"] == "s012.xlsx" and re.fullmatch(r"\d{2}_\d+", r["value"].strip())]
    # Source S10 includes nine sediment/vessel samples and 48 morphotype rows.
    # Totals are checked against the source's own row 53, without silently fixing it.
    phytoliths, total_checks = [], []
    for col in "CDEFGHIJK":
        total = 0
        for row in range(5, 53):
            key = ("s010.xlsx", "sheet1", col + str(row))
            if key not in index:
                raise ValueError("Missing source phytolith count")
            raw = index[key]["value"]
            count = int(raw)
            total += count
            phytoliths.append({"sample_id": value("s010.xlsx", col + "3"),
                              "morphotype": value("s010.xlsx", "A" + str(row)).strip(),
                              "count": count, "source_cell": col + str(row),
                              "source_file": "s010.xlsx", "record_hash": index[key]["record_hash"]})
        reported = int(value("s010.xlsx", col + "53"))
        total_checks.append({"sample_id": value("s010.xlsx", col + "3"), "sum_counts": total, "reported_total": reported, "agrees": total == reported})
    lexical_issues = [
        {"topic": "stone-vessel sample identifier", "source_a": "s010.xlsx:sheet1!K3", "value_a": value("s010.xlsx", "K3"),
         "source_b": "s012.xlsx:sheet1!A1212", "value_b": value("s012.xlsx", "A1212"),
         "resolution": "Unresolved; no automatic alias merge. Distinct recorded labels do not establish whether specimens are identical."},
        {"topic": "morphometric comparison sample identifier", "source_a": "s008.xlsx:sheet1!A8", "value_a": value("s008.xlsx", "A8"),
         "source_b": "s006.xlsx:sheet1!A7", "value_b": value("s006.xlsx", "A7"),
         "resolution": "Unresolved; source strings retained without silently correcting them."}]
    output.mkdir(parents=True, exist_ok=True)
    (output / "gobekli_cells.json").write_text(json.dumps(cells, ensure_ascii=False, indent=2) + "\n")
    for name, rows in (("gobekli_phytolith_counts.csv", phytoliths), ("gobekli_inventory.csv", inventory)):
        with (output / name).open("w", newline="") as f:
            writer = csv.DictWriter(f, fieldnames=list(rows[0])); writer.writeheader(); writer.writerows(rows)
    summary = {"source_doi": "10.1371/journal.pone.0215214", "original_workbooks": 12,
        "nonempty_source_cells": len(cells), "inventory_find_number_cells": len(inventory),
        "distinct_inventory_find_numbers": len({r["value"].strip() for r in inventory}),
        "aggregate_tool_counts": counts, "aggregate_tools_total": sum(counts.values()),
        "phytolith_morphotypes": 48, "phytolith_samples": 9, "phytolith_count_cells": len(phytoliths),
        "phytolith_total_checks": total_checks, "unresolved_label_conflicts": lexical_issues,
        "limits": "Aggregate source counts, inventory IDs and sample measurements are different units. No operators' sex/gender, individual 3D tool scans or raw acquisition geometry are supplied by these tables."}
    (output / "gobekli_summary.json").write_text(json.dumps(summary, ensure_ascii=False, indent=2) + "\n")
    return summary


if __name__ == "__main__":
    p = argparse.ArgumentParser(); p.add_argument("--output", type=Path, default=ROOT / "results" / "gobekli")
    args = p.parse_args(); print(json.dumps(run(args.output), ensure_ascii=False, indent=2))


==> anc/scenecrypt/jpeg_codec.py <==
"""Exact JPEG bitstream reconstruction through the fixed libjxl 0.11.2 CLI.

This is reversible JPEG transcoding, not pixel decoding/re-encoding. Native
binaries are trusted installed runtime components; they are not downloaded or
selected by an untrusted recipe. The wrapper limits wall time and output file
size, not native memory. Source hashes and actual byte comparison remain the
scientific identity checks. A same-archive runtime record is not authentication
of an installed executable against an active attacker.

Install the JPEG XL tools separately (Homebrew: ``brew install jpeg-xl``;
Debian-family package: ``libjxl-tools``), and verify ``djxl --version`` reports
0.11.2. Distribution package versions can differ: this fixed profile requires
0.11.2; it does not silently admit another installed version. No binary is
bundled, and normal restoration performs no network access.
"""
from __future__ import annotations

import hashlib
import os
from pathlib import Path
import re
import shutil
import signal
import subprocess
import struct
import tempfile
import time

try:
    import resource
except ImportError:  # This release has a deliberately POSIX-only native profile.
    resource = None

CODEC = "JPEGXL-JPEG-v0.11.2"
VERSION = "0.11.2"
MAX_SOURCE = 128_000_000
TIMEOUT_SECONDS = 60


class JPEGCodecError(ValueError):
    """An unavailable runtime or a failed exact reconstruction."""


def _require(condition, reason):
    if not condition:
        raise JPEGCodecError(reason)


def _sha(raw):
    return hashlib.sha256(raw).hexdigest()


def _integer(value, lower, upper):
    _require(type(value) is int and lower <= value <= upper, "jpeg-integer-bound")
    return value


def _limit_output(size):
    """Run in the POSIX child before exec; no caller-supplied native options."""
    resource.setrlimit(resource.RLIMIT_FSIZE, (size, size))
    # CPython can inherit SIGXFSZ ignored; make output overrun a process failure.
    signal.signal(signal.SIGXFSZ, signal.SIG_DFL)


def _run(command, output_limit, stdout):
    _require(resource is not None and os.name == "posix", "jpeg-posix-runtime-required")
    try:
        process = subprocess.run(
            command, stdin=subprocess.DEVNULL, stdout=stdout,
            stderr=subprocess.DEVNULL, check=False, timeout=TIMEOUT_SECONDS,
            preexec_fn=lambda: _limit_output(output_limit),
        )
    except subprocess.TimeoutExpired as error:
        raise JPEGCodecError("jpeg-native-timeout") from error
    except (OSError, subprocess.SubprocessError) as error:
        raise JPEGCodecError("jpeg-native-execution") from error
    _require(process.returncode == 0, "jpeg-native-rejected")


def _tool(name):
    _require(name in ("cjxl", "djxl"), "jpeg-native-tool")
    executable = shutil.which(name)
    _require(executable is not None, "jpeg-native-tool-missing:" + name)
    # Version output is bounded as a file too; do not PIPE unbounded native output.
    with tempfile.TemporaryFile() as version_file:
        _run([executable, "--version"], 4096, version_file)
        version_file.seek(0)
        raw = version_file.read(4097)
    _require(len(raw) <= 4096, "jpeg-native-version-output")
    lines = raw.decode("utf-8", errors="replace").splitlines()
    _require(bool(lines), "jpeg-native-version-output")
    first = lines[0]
    _require(re.match(r"^" + name + r" v0\.11\.2(?:\s|$)", first) is not None,
             "jpeg-native-version-mismatch:" + name)
    path = Path(executable)
    return {
        "tool": name, "version": VERSION, "version_line": first,
        "resolved_executable": str(path.resolve()),
        "executable_sha256": _sha(path.read_bytes()),
        "trust_scope": "Installed trusted runtime; binary digest is a local measurement, not a cross-platform admission pin.",
    }


def runtime_info(*, include_encoder=True):
    """Return operational records for the fixed native runtime profile."""
    result = {"codec": CODEC, "decoder": _tool("djxl"),
              "wall_timeout_seconds": TIMEOUT_SECONDS,
              "output_limit": "POSIX RLIMIT_FSIZE plus stat-before-read",
              "memory_limit": None,
              "memory_scope": "No global native-memory bound is claimed."}
    if include_encoder:
        result["encoder"] = _tool("cjxl")
    return result


def _jpeg_reconstruction_container(payload):
    """Require JPEG reconstruction metadata, rejecting pixel-only JXL inputs.

    This checks bounded container framing, not the metadata's native semantics.
    The trusted native decoder and exact original digest provide those checks.
    """
    _require(payload[:12] == b"\x00\x00\x00\x0cJXL \r\n\x87\n", "jpeg-reconstruction-container")
    position = 0
    reconstruction = 0
    codestream = False
    boxes = 0
    while position < len(payload):
        _require(len(payload) - position >= 8, "jpeg-box-truncated")
        size, kind = struct.unpack(">I4s", payload[position:position + 8])
        header = 8
        if size == 1:
            _require(len(payload) - position >= 16, "jpeg-box-truncated")
            size = struct.unpack(">Q", payload[position + 8:position + 16])[0]
            header = 16
        elif size == 0:
            size = len(payload) - position
        _require(header <= size <= len(payload) - position, "jpeg-box-bound")
        body = payload[position + header:position + size]
        if kind == b"jbrd" or (kind == b"brob" and body[:4] == b"jbrd"):
            _require(len(body) > (4 if kind == b"brob" else 0), "jpeg-reconstruction-empty")
            reconstruction += 1
        codestream = codestream or kind in (b"jxlc", b"jxlp")
        position += size
        boxes += 1
        _require(boxes <= 10_000, "jpeg-box-count")
    _require(reconstruction == 1 and codestream, "jpeg-original-reconstruction-required")


def decode(payload, max_output_bytes, expected_sha256=None):
    """Return exact original JPEG bytes, with bounds and optional external digest.

    The `.jpg` output suffix asks djxl for its original-JPEG reconstruction.
    Pixel-to-JPEG and JPEG-quality options are deliberately absent.
    """
    _require(type(payload) is bytes and 0 < len(payload) <= MAX_SOURCE,
             "jpeg-payload-bound")
    _jpeg_reconstruction_container(payload)
    cap = _integer(max_output_bytes, 0, MAX_SOURCE)
    if expected_sha256 is not None:
        _require(type(expected_sha256) is str
                 and re.fullmatch(r"[0-9a-f]{64}", expected_sha256) is not None,
                 "jpeg-source-digest-format")
    tool = _tool("djxl")
    with tempfile.TemporaryDirectory(prefix="scene-jpeg-decode-") as directory:
        source = Path(directory) / "input.jxl"
        output = Path(directory) / "original.jpg"
        with source.open("xb") as stream:
            stream.write(payload)
        _run([tool["resolved_executable"], str(source), str(output),
              "--num_threads=1", "--quiet"], cap, subprocess.DEVNULL)
        _require(output.is_file() and not output.is_symlink(), "jpeg-output-missing")
        _require(output.stat().st_size <= cap, "jpeg-output-bound")
        raw = output.read_bytes()
    _require(len(raw) <= cap and raw.startswith(b"\xff\xd8"), "jpeg-output-shape")
    if expected_sha256 is not None:
        _require(_sha(raw) == expected_sha256, "jpeg-source-digest")
    return raw


def encode(raw):
    """Return a complete JXL payload and an exact-recovery measurement record."""
    _require(type(raw) is bytes and 0 < len(raw) <= MAX_SOURCE
             and raw.startswith(b"\xff\xd8"), "jpeg-source-bound-or-magic")
    encoder = _tool("cjxl")
    source_hash = _sha(raw)
    with tempfile.TemporaryDirectory(prefix="scene-jpeg-encode-") as directory:
        source = Path(directory) / "source.jpg"
        output = Path(directory) / "lossless.jxl"
        with source.open("xb") as stream:
            stream.write(raw)
        # Tiny inputs can grow; a finite frame cap does not assert compression.
        cap = min(MAX_SOURCE, 2 * len(raw) + 65536)
        start = time.perf_counter_ns()
        _run([encoder["resolved_executable"], str(source), str(output),
              "--lossless_jpeg=1", "--effort=9", "--num_threads=2", "--quiet"],
             cap, subprocess.DEVNULL)
        encode_ns = time.perf_counter_ns() - start
        _require(output.is_file() and not output.is_symlink()
                 and output.stat().st_size <= cap, "jpeg-frame-bound")
        payload = output.read_bytes()
    start = time.perf_counter_ns()
    recovered = decode(payload, len(raw), expected_sha256=source_hash)
    verification_ns = time.perf_counter_ns() - start
    _require(recovered == raw, "jpeg-source-byte-equality")
    return payload, {
        "codec": CODEC, "source_bytes": len(raw), "source_sha256": source_hash,
        "payload_bytes": len(payload), "payload_sha256": _sha(payload),
        "exact_original_byte_equality": True, "encode_ns": encode_ns,
        "reconstruction_verification_ns": verification_ns,
        "encoder_runtime": encoder,
        "decode_mode": "djxl original.jpg; no pixel-to-JPEG or quality option",
        "resource_scope": "60s per native call; output file bound; no native-memory bound.",
    }


==> anc/scenecrypt/lexical_codec.py <==
"""SCENE-LEX3: exact OBJ lexical channels, bounded decoder and 2026 skip probe.

Preserves original bytes, attributes, order, whitespace and decimal lexemes.
LZMA2, fixed-point deltas/planes and prediction are established techniques.
The Dolphin-inspired prefix-skip branch is an independently framed experiment,
not a complete implementation of Chen et al.'s 2026 Dolphin compressor.
"""
from pathlib import Path
import re,json,base64,lzma,gzip,hashlib,time,struct
from collections import defaultdict
from . import normal_codec

def var(n):
 b=bytearray()
 while n>=128:b.append((n&127)|128);n>>=7
 b.append(n);return b

def signed(n):return var(2*n if n>=0 else -2*n-1)
def getv(b,p):
 v=s=0;start=p
 while True:
  if p>=len(b) or p-start>=10:raise ValueError('varint-bound')
  x=b[p];p+=1;v|=(x&127)<<s
  if x<128:
   if p-start>1 and x==0:raise ValueError('noncanonical-varint')
   return v,p
  s+=7
def gets(b,p):
 v,p=getv(b,p);return (v//2 if v%2==0 else -(v//2)-1),p

def render(n,p):
 if p==0:return str(n).encode()
 sign=b'-' if n<0 else b'';n=abs(n);scale=10**p
 return sign+str(n//scale).encode()+b'.'+str(n%scale).zfill(p).encode()
def delta_channel(tokens):
 if all(re.fullmatch(rb'-?(?:0|[1-9][0-9]*)',t) for t in tokens):
  values=[int(t) for t in tokens];precision=0
 elif all(re.fullmatch(rb'-?(?:0|[1-9][0-9]*)\.[0-9]+',t) for t in tokens):
  prec={len(t.rsplit(b'.',1)[1]) for t in tokens}
  if len(prec)!=1:return None
  precision=prec.pop();values=[int(t.replace(b'.',b'')) for t in tokens]
 else:return None
 if precision>18 or any(not -(1<<63)<=v<(1<<63) for v in values):return None
 if any(render(n,precision)!=t and not (n==0 and t==b'-'+render(n,precision)) for n,t in zip(values,tokens)):return None
 out=bytearray();prev=0
 for n,t in zip(values,tokens):
  out.extend(signed(n-prev));prev=n
  if n==0:out.append(int(t.startswith(b'-')))
 return {'encoding':'delta-decimal','precision':precision},bytes(out)
def faces_channel(tokens):
 split=[t.split(b'/') for t in tokens];patterns={tuple(bool(v) for v in vs) for vs in split}
 if len(patterns)!=1:return None
 pattern=patterns.pop();prev=[0]*len(pattern);out=bytearray()
 for parts in split:
  for i,t in enumerate(parts):
   if not pattern[i]:continue
   if not re.fullmatch(rb'-?(?:0|[1-9][0-9]*)',t) or str(int(t)).encode()!=t:return None
   v=int(t)
   if not -(1<<63)<=v<(1<<63):return None
   out.extend(signed(v-prev[i]));prev[i]=v
 return {'encoding':'delta-face','pattern':pattern},bytes(out)
def num_tokens(tokens):
 d=delta_channel(tokens)
 if d is None:return None
 precision=d[0]['precision'];values=[int(t.replace(b'.',b'')) for t in tokens]
 return precision,values

def shuffled(values,width,bit=False):
 if bit:
  return b''.join(bytes(sum(((v>>j)&1)<<k for k,v in enumerate(values[i:i+8])) for i in range(0,len(values),8)) for j in range(width*8))
 return b''.join(bytes((v>>(8*j))&255 for v in values) for j in range(width))

def planes_channels(tokens):
 n=num_tokens(tokens)
 if n is None:return []
 precision,vals=n;neg=[i for i,(v,t) in enumerate(zip(vals,tokens)) if v==0 and t.startswith(b'-')]
 result=[]
 for pred in ('minimum','previous'):
  if pred=='minimum':base=min(vals);u=[v-base for v in vals]
  else:
   base=0;u=[];prev=0
   for v in vals:
    d=v-prev;u.append(2*d if d>=0 else -2*d-1);prev=v
  width=max(1,(max(u).bit_length()+7)//8)
  if width>8:continue
  for bit in (False,True):
   result.append(({'encoding':'planes','precision':precision,'negative_zero':neg,'predictor':pred,'base':base,'width':width,'bit':bit},shuffled(u,width,bit)))
 return result

def faces_split(tokens, reference=None, reference_column=None):
 parts=[t.split(b'/') for t in tokens];patterns={tuple(bool(v) for v in vs) for vs in parts}
 if len(patterns)!=1:return None
 pat=patterns.pop();cs=[];blob=bytearray()
 for i,active in enumerate(pat):
  if not active:cs.append({'encoding':'empty'});continue
  ts=[p[i] for p in parts]
  if not all(re.fullmatch(rb'-?(?:0|[1-9][0-9]*)',t) and str(int(t)).encode()==t for t in ts):return None
  vs=[int(t) for t in ts]
  if any(not -(1<<63)<=v<(1<<63) for v in vs):return None
  cands=[]
  for meta,b in [delta_channel(ts)]+planes_channels(ts):
   cb=lzma.compress(b,preset=6);cands.append((len(cb)+len(json.dumps(meta)),meta,cb))
  for j in range(i):
   if not pat[j]:continue
   for mul in (1,2):
    diffs=[v-mul*int(p[j]) for p,v in zip(parts,vs)]
    b=b''.join(signed(v) for v in diffs);meta={'encoding':'cross','from':j,'multiple':mul}
    cb=lzma.compress(b,preset=6);cands.append((len(cb)+len(json.dumps(meta)),meta,cb))
  if reference is not None:
   refparts=[t.split(b'/') for t in reference]
   if all(len(p)>i and p[i] for p in refparts):
    diffs=[v-int(p[i]) for v,p in zip(vs,refparts)]
    ds=[str(v).encode() for v in diffs]
    if all(-(1<<63)<=v<(1<<63) for v in diffs):
     for inner,body in [v for v in [delta_channel(ds)] if v is not None]+planes_channels(ds)+[({'encoding':'signed'},b''.join(signed(v) for v in diffs))]:
      meta={'encoding':'reference','column':reference_column,'part':i,'codec':inner}
      cb=lzma.compress(body,preset=6);cands.append((len(cb)+len(json.dumps(meta)),meta,cb))
  _,meta,b=min(cands,key=lambda x:x[0]);cs.append({'codec':meta,'bytes':len(b)});blob.extend(b)
 return {'encoding':'face-split','components':cs},bytes(blob)

class Bits:
 def __init__(self):self.b=bytearray();self.a=0;self.n=0
 def put(self,v,n):
  self.a=(self.a<<n)|v;self.n+=n
  while self.n>=8:
   self.n-=8;self.b.append((self.a>>self.n)&255)
  self.a &= (1<<self.n)-1
 def finish(self):
  if self.n:self.b.append(self.a<<(8-self.n))
  return bytes(self.b)

def dolphin(tokens):
 n=num_tokens(tokens)
 if n is None:return None
 p,vs=n
 if p>18:return None
 vals=[float(t) for t in tokens]
 if any(format(v,f'.{p}f').encode()!=t for v,t in zip(vals,tokens)):return None
 words=[struct.unpack('>Q',struct.pack('>d',v))[0] for v in vals];bits=Bits();bits.put(words[0],64);prev=words[0];counts=[0]*4
 for w in words[1:]:
  x=w^prev;prev=w
  if x==0:bits.put(0,2);counts[0]+=1;continue
  leading=64-x.bit_length();trailing=(x&-x).bit_length()-1;middle=64-leading-trailing
  p2=x>>62;skip=p2!=0 and (x>>55)&127==0
  plain=2+6+6+middle;special=2+2+6+max(0,55-trailing) if skip else 999
  if special<=plain and special<66:
   bits.put(2,2);bits.put(p2,2);bits.put(trailing,6);bits.put((x&((1<<55)-1))>>trailing,max(0,55-trailing));counts[2]+=1
  elif plain<66:
   bits.put(1,2);bits.put(leading,6);bits.put(trailing,6);bits.put(x>>trailing,middle);counts[1]+=1
  else:bits.put(3,2);bits.put(x,64);counts[3]+=1
 return {'encoding':'dolphin-prefix','precision':p,'branches':counts},bits.finish()

def encode(raw):
 if len(raw)>128_000_000:raise ValueError('source-bound')
 templates=[];tm={};schemas={};channels=defaultdict(list);skeleton=bytearray();lines=raw.splitlines(keepends=True)
 for line in lines:
  chunks=re.split(rb'(\S+)',line)
  if len(chunks)>2 and chunks[1] in (b'v',b'vn',b'vt',b'f') and 1<=len(chunks[3::2])<=16 and all(len(t)<=256 for t in chunks[3::2]) and all(len(w)<=1024 for w in chunks[::2]):
   kind=chunks[1].decode();fields=chunks[3::2];ws=tuple(chunks[::2]);schema=(kind,len(fields))
   if schema not in schemas:schemas[schema]=len(schemas)
   key=(schemas[schema],ws)
   if key not in tm:tm[key]=len(templates);templates.append({'schema':schemas[schema],'kind':kind,'ws':[base64.b64encode(w).decode() for w in ws]})
   skeleton.extend(var(tm[key]+1))
   for i,t in enumerate(fields):channels[schemas[schema],i].append(t)
  else:skeleton.extend(b'\0');skeleton.extend(var(len(line)));skeleton.extend(line)
 blobs=[];metas=[];probes=[]
 for (si,i),tokens in sorted(channels.items()):
  candidates=[({'encoding':'raw'},b'\n'.join(tokens))]+planes_channels(tokens)
  for fun in [delta_channel,faces_channel,dolphin]:
   v=fun(tokens)
   if v:candidates.append(v)
  if list(schemas)[si][0]=='f':
   ref=channels.get((si,i-1)) if i else None
   v=faces_split(tokens,ref,i-1 if i else None)
   if v:candidates.append(v)
  if list(schemas)[si][0]=='vn' and i==2:
   try:v=normal_codec.candidate(channels[si,0],channels[si,1],tokens)
   except ValueError:v=None
   if v:candidates.append(v)
  coded=[]
  for meta,body in candidates:
   comp=lzma.compress(body,preset=6);cost=len(comp)+len(json.dumps(meta,separators=(',',':')))
   coded.append((cost,meta,comp))
  _,meta,comp=min(coded,key=lambda x:x[0]);metas.append({'schema':si,'column':i,'count':len(tokens),'codec':meta,'bytes':len(comp)});blobs.append(comp)
  probes.append({'schema':si,'column':i,'tokens':len(tokens),'chosen':meta['encoding'],'compressed_bytes':len(comp),'candidates':[{'codec':m['encoding'],'bytes_with_codec_metadata':cost,'branches':m.get('branches')} for cost,m,c in coded]})
 sc=lzma.compress(skeleton,preset=6)
 header={'version':3,'source_bytes':len(raw),'source_sha256':hashlib.sha256(raw).hexdigest(),'lines':len(lines),'templates':templates,'schemas':[[k,n] for k,n in schemas],'channels':metas,'skeleton_bytes':len(sc)}
 h=json.dumps(header,separators=(',',':')).encode();out=b'SCENELEX3'+struct.pack('<Q',len(h))+h+sc+b''.join(blobs)
 return out,header,probes


MAX_SOURCE = 128_000_000
MAX_HEADER = 4_000_000

def check(ok, message):
 if not ok:raise ValueError(message)

def integer(v, low, high):
 check(type(v) is int and low<=v<=high,'integer-bound')
 return v

def bounded_xz(blob, limit):
 """One XZ frame only, 64MiB decoder memory and an explicit output cap."""
 d=lzma.LZMADecompressor(format=lzma.FORMAT_XZ,memlimit=64*1024*1024)
 out=d.decompress(blob,max_length=limit+1)
 check(len(out)<=limit and d.eof and not d.unused_data,'xz-bound-or-trailing-data')
 return out

class BitReader:
 def __init__(self,b):self.b=b;self.p=0
 def get(self,n):
  check(0<=n<=64 and self.p+n<=len(self.b)*8,'bit-bound')
  v=0
  for _ in range(n):
   v=(v<<1)|((self.b[self.p//8]>>(7-self.p%8))&1);self.p+=1
  return v
 def finish(self):
  check(len(self.b)*8-self.p<8,'bit-trailing-data')
  check(self.get(len(self.b)*8-self.p)==0,'bit-nonzero-padding')

def numbers(meta,b,count):
 """Decode bounded integer or fixed decimal values, excluding face references."""
 typ=meta['encoding'];p=0
 precision=integer(meta.get('precision',0),0,18)
 if typ in ('delta-decimal','signed'):
  vals=[];prev=0;negative=[]
  for k in range(count):
   v,p=gets(b,p)
   if typ=='delta-decimal':
    prev=integer(prev+v,-(1<<63),(1<<63)-1);v=prev
    if v==0:
     check(p<len(b) and b[p] in (0,1),'negative-zero-flag')
     if b[p]:negative.append(k)
     p+=1
   vals.append(v)
  check(p==len(b),'numeric-trailing-data')
 elif typ=='planes':
  width=integer(meta['width'],1,8);bit=meta['bit'];check(type(bit) is bool,'plane-kind')
  expected=width*8*((count+7)//8) if bit else width*count
  check(len(b)==expected,'plane-size');u=[0]*count
  if bit:
   stride=(count+7)//8
   for j in range(width*8):
    for k in range(count):u[k]|=((b[j*stride+k//8]>>(k%8))&1)<<j
   if count%8:
    for j in range(width*8):check(b[(j+1)*stride-1]>>(count%8)==0,'plane-padding')
  else:
   for j in range(width):
    for k in range(count):u[k]|=b[j*count+k]<<(8*j)
  pred=meta['predictor'];base=integer(meta['base'],-(1<<63),(1<<63)-1)
  if pred=='minimum':vals=[base+v for v in u]
  else:
   check(pred=='previous' and base==0,'plane-predictor');prev=0;vals=[]
   for v in u:
    prev+=v//2 if v%2==0 else -(v//2)-1;vals.append(prev)
  negative=meta['negative_zero'];check(type(negative) is list and len(negative)<=count,'negative-zero-list')
  check(all(type(k) is int and 0<=k<count for k in negative) and negative==sorted(set(negative)),'negative-zero-indices')
 else:raise ValueError('numeric-codec')
 check(all(-(1<<63)<=v<(1<<63) for v in vals),'numeric-range')
 neg=set(negative) if typ!='signed' else set()
 check(all(vals[k]==0 for k in neg),'negative-zero-value')
 return [((b'-' if k in neg else b'')+render(v,precision)) for k,v in enumerate(vals)]

def decode_channel(meta,b,count,channels,schema,column,limit):
 typ=meta['encoding']
 if typ=='raw':
  tokens=b.split(b'\n');check(len(tokens)==count,'raw-count')
 elif typ in ('planes','delta-decimal','signed'):tokens=numbers(meta,b,count)
 elif typ=='delta-face':
  pat=meta['pattern'];check(type(pat) is list and 1<=len(pat)<=3 and all(type(x) is bool for x in pat),'face-pattern')
  prev=[0]*len(pat);tokens=[];p=0
  for k in range(count):
   parts=[]
   for i,active in enumerate(pat):
    if active:
     d,p=gets(b,p);prev[i]=integer(prev[i]+d,-(1<<63),(1<<63)-1);parts.append(str(prev[i]).encode())
    else:parts.append(b'')
   tokens.append(b'/'.join(parts))
  check(p==len(b),'face-trailing-data')
 elif typ=='face-split':
  components=meta['components'];check(type(components) is list and 1<=len(components)<=3,'face-components')
  parts=[];p=0
  for i,m in enumerate(components):
   if m.get('encoding')=='empty':parts.append([b'']*count);continue
   size=integer(m['bytes'],0,len(b)-p);body=bounded_xz(b[p:p+size],limit);p+=size;c=m['codec'];kind=c['encoding']
   if kind=='cross':
    j=integer(c['from'],0,i-1);mul=integer(c['multiple'],1,2);q=0;values=[]
    for k in range(count):
     v,q=gets(body,q);values.append(str(integer(v+mul*int(parts[j][k]),-(1<<63),(1<<63)-1)).encode())
    check(q==len(body),'cross-trailing-data')
   elif kind=='reference':
    j=integer(c['column'],0,column-1);part=integer(c['part'],0,2)
    reference=channels.get((schema,j));check(reference is not None and len(reference)==count,'reference-channel')
    check(c['codec']['encoding'] in ('delta-decimal','planes','signed') and c['codec'].get('precision',0)==0,'reference-numeric-only')
    residual=numbers(c['codec'],body,count);values=[]
    for k in range(count):
     r=reference[k].split(b'/');check(part<len(r) and r[part],'reference-part')
     values.append(str(integer(int(residual[k])+int(r[part]),-(1<<63),(1<<63)-1)).encode())
   else:values=numbers(c,body,count)
   parts.append(values)
  check(p==len(b),'split-trailing-data');tokens=[b'/'.join(c[k] for c in parts) for k in range(count)]
 elif typ=='normal-residual':
  check(column==2 and (schema,0) in channels and (schema,1) in channels,'normal-reference')
  tokens=normal_codec.decode(meta,b,channels[schema,0],channels[schema,1],count)
 elif typ=='dolphin-prefix':
  precision=integer(meta['precision'],0,18);r=BitReader(b);prev=r.get(64);words=[prev];counts=[0]*4
  for k in range(count-1):
   flag=r.get(2);counts[flag]+=1
   if flag==0:x=0
   elif flag==1:
    leading=r.get(6);trailing=r.get(6);middle=64-leading-trailing
    check(middle>0,'xor-window');x=r.get(middle)<<trailing
    check(x and 64-x.bit_length()==leading and (x&-x).bit_length()-1==trailing,'xor-canonical-window')
   elif flag==2:
    prefix=r.get(2);trailing=r.get(6);check(prefix!=0,'skip-prefix')
    x=(prefix<<62)|(r.get(max(0,55-trailing))<<trailing)
    check((x>>55)&127==0 and (x&-x).bit_length()-1==trailing,'skip-condition')
   else:x=r.get(64)
   prev^=x;words.append(prev)
  r.finish();check(meta['branches']==counts,'xor-branch-count')
  tokens=[format(struct.unpack('>d',struct.pack('>Q',w))[0],f'.{precision}f').encode() for w in words]
 else:raise ValueError('unknown-channel-codec')
 check(len(tokens)==count and all(0<len(t)<=256 and re.fullmatch(rb'\S+',t) for t in tokens),'token-shape')
 return tokens

def decode(encoded, *, max_output_bytes=MAX_SOURCE, expected_sha256=None):
 """Decode an untrusted payload with bounds; expected digest must be pinned outside it."""
 try:return _decode(encoded,max_output_bytes,expected_sha256)
 except (KeyError,IndexError,TypeError,OverflowError,struct.error,lzma.LZMAError,UnicodeError) as e:raise ValueError('malformed-lexical-frame') from e

def _decode(encoded,cap,expected):
 integer(cap,0,MAX_SOURCE);check(encoded[:9]==b'SCENELEX3' and len(encoded)>=17,'frame-magic')
 hs=integer(struct.unpack('<Q',encoded[9:17])[0],1,MAX_HEADER);check(17+hs<=len(encoded),'header-bound')
 def pairs(ps):
  d={}
  for k,v in ps:
   check(k not in d,'duplicate-json-field');d[k]=v
  return d
 def reject(_):raise ValueError('noninteger-json-number')
 h=json.loads(encoded[17:17+hs],object_pairs_hook=pairs,parse_float=reject,parse_constant=reject)
 check(h['version']==3,'frame-version');size=integer(h['source_bytes'],0,cap)
 check(type(h['source_sha256']) is str and re.fullmatch('[0-9a-f]{64}',h['source_sha256']),'source-digest')
 if expected is not None:check(h['source_sha256']==expected,'external-source-digest')
 nlines=integer(h['lines'],0,min(8_000_000,size+1));schemas=h['schemas'];templates=h['templates'];metas=h['channels']
 check(type(schemas) is list and len(schemas)<=32 and type(templates) is list and len(templates)<=4096 and type(metas) is list and len(metas)<=256,'header-counts')
 for kind,arity in schemas:check(kind in ('v','vn','vt','f') and type(arity) is int and 1<=arity<=16,'schema')
 for t in templates:
  si=integer(t['schema'],0,len(schemas)-1);kind,arity=schemas[si]
  check(t['kind']==kind and len(t['ws'])==arity+2,'template-schema')
  t['ws']=[base64.b64decode(w,validate=True) for w in t['ws']]
  check(all(len(w)<=1024 and re.fullmatch(rb'\s*',w) for w in t['ws']),'template-whitespace')
 pos=17+hs;ss=integer(h['skeleton_bytes'],0,len(encoded)-pos);limit=max(1024,4*size)
 skeleton=bounded_xz(encoded[pos:pos+ss],limit);pos+=ss;channels={};at={};prevkey=(-1,-1)
 total=0
 for m in metas:
  si=integer(m['schema'],0,len(schemas)-1);col=integer(m['column'],0,schemas[si][1]-1);key=(si,col)
  check(key>prevkey,'channel-order');prevkey=key;count=integer(m['count'],1,min(8_000_000,size+1));total+=count;check(total<=size+1,'total-token-bound')
  length=integer(m['bytes'],0,len(encoded)-pos);body=bounded_xz(encoded[pos:pos+length],limit);pos+=length
  if m['codec']['encoding']=='normal-residual':check(schemas[si][0]=='vn' and col==2,'normal-schema')
  channels[key]=decode_channel(m['codec'],body,count,channels,si,col,limit);at[key]=0
 check(pos==len(encoded),'frame-trailing-data');p=0;out=bytearray()
 for k in range(nlines):
  tid,p=getv(skeleton,p)
  if tid==0:
   length,p=getv(skeleton,p);check(0<=length<=len(skeleton)-p,'literal-bound');out.extend(skeleton[p:p+length]);p+=length
  else:
   check(1<=tid<=len(templates),'template-id');t=templates[tid-1];si=t['schema'];ws=t['ws'];out.extend(ws[0]);out.extend(t['kind'].encode());out.extend(ws[1])
   for i in range(schemas[si][1]):
    key=(si,i);check(key in channels and at[key]<len(channels[key]),'channel-underflow');out.extend(channels[key][at[key]]);at[key]+=1;out.extend(ws[i+2])
  check(len(out)<=size,'source-output-bound')
 check(p==len(skeleton) and all(at[k]==len(v) for k,v in channels.items()),'unused-input')
 check(len(out)==size and hashlib.sha256(out).hexdigest()==h['source_sha256'],'source-roundtrip-hash')
 return bytes(out)


==> anc/scenecrypt/mesh_analysis.py <==
"""Classical analysis of a licensed archaeological photogrammetry mesh.

No learned model is used. Depth arrays are synthetic camera projections of
downloaded reconstruction vertices, not observed sensor depth or recovered
acquisition cameras. Source metric scale is reported, not independently checked.
"""
from __future__ import annotations

import argparse
import hashlib
import json
from pathlib import Path

import matplotlib
matplotlib.use("Agg")
import matplotlib.pyplot as plt
import numpy as np
from scipy.sparse import coo_matrix
from scipy.sparse.csgraph import connected_components, laplacian
from scipy.sparse.linalg import eigsh
from scipy.spatial import cKDTree

BASE = Path(__file__).resolve().parents[1]
SOURCE_SHA256 = "466a150dc230b2b20845f810979df7af1785f0d265192293de808124ad93af52"
SOURCE_DOI = "10.5281/zenodo.21760633"


def sha256(path: Path) -> str:
    return hashlib.sha256(path.read_bytes()).hexdigest()


def write_json(path: Path, value) -> None:
    path.write_text(json.dumps(value, indent=2, sort_keys=True, allow_nan=False) + "\n")


def read_obj(path: Path) -> tuple[np.ndarray, np.ndarray]:
    """Parse actual OBJ positions and triangular faces; preserve original units."""
    vertices, faces = [], []
    for line in path.read_text(encoding="utf-8").splitlines():
        parts = line.split()
        if not parts or parts[0].startswith("#"):
            continue
        if parts[0] == "v":
            if len(parts) != 4:
                raise ValueError("Only three-coordinate OBJ positions supported")
            vertices.append([float(x) for x in parts[1:]])
        elif parts[0] == "f":
            if len(parts) != 4:
                raise ValueError("Triangular input required; no silent triangulation")
            face = []
            for token in parts[1:]:
                idx = int(token.split("/")[0])
                if idx == 0:
                    raise ValueError("OBJ index zero")
                face.append(idx - 1 if idx > 0 else len(vertices) + idx)
            faces.append(face)
    v = np.asarray(vertices, dtype=np.float64)
    f = np.asarray(faces, dtype=np.int64)
    if v.ndim != 2 or v.shape[1] != 3 or f.ndim != 2 or f.shape[1] != 3:
        raise ValueError("Missing geometry")
    if not np.isfinite(v).all() or f.min() < 0 or f.max() >= len(v):
        raise ValueError("Nonfinite geometry or invalid face reference")
    return v, f


def summary(values: np.ndarray) -> dict:
    x = np.asarray(values)
    if not x.size or not np.isfinite(x).all():
        raise ValueError("Summary requires finite nonempty values")
    return {"min": float(x.min()), "max": float(x.max()),
            "mean": float(x.mean()), "median": float(np.median(x)),
            "q05": float(np.quantile(x, .05)), "q95": float(np.quantile(x, .95))}


def topology(v: np.ndarray, f: np.ndarray) -> dict:
    directed = np.vstack((f[:, [0, 1]], f[:, [1, 2]], f[:, [2, 0]]))
    sorted_edges = np.sort(directed, axis=1)
    edges, inverse, multiplicity = np.unique(sorted_edges, axis=0,
                                            return_inverse=True, return_counts=True)
    direction = np.where(directed[:, 0] < directed[:, 1], 1, -1)
    orientation_sum = np.bincount(inverse, weights=direction, minlength=len(edges))
    boundary = int(np.sum(multiplicity == 1))
    nonmanifold = int(np.sum(multiplicity > 2))
    orientation_defects = int(np.sum((multiplicity == 2) & (orientation_sum != 0)))
    graph = coo_matrix((np.ones(len(edges)), (edges[:, 0], edges[:, 1])),
                       shape=(len(v), len(v))).tocsr()
    components = int(connected_components(graph, directed=False, return_labels=False))
    triangles = v[f]
    crosses = np.cross(triangles[:, 1] - triangles[:, 0],
                       triangles[:, 2] - triangles[:, 0])
    twice_area = np.linalg.norm(crosses, axis=1)
    closed = boundary == 0 and nonmanifold == 0 and orientation_defects == 0
    signed_volume = None
    if closed:
        # Translation removes avoidable cancellation in the scalar triple sum.
        t = triangles - v.mean(axis=0)
        signed_volume = float(np.einsum("ij,ij->i", t[:, 0],
                                        np.cross(t[:, 1], t[:, 2])).sum() / 6)
    return {"unique_edges": len(edges), "boundary_edges": boundary,
            "nonmanifold_edges": nonmanifold,
            "inconsistent_two_face_edge_orientations": orientation_defects,
            "vertex_components": components,
            "euler_characteristic": int(len(v) - len(edges) + len(f)),
            "degenerate_triangles": int(np.sum(twice_area == 0)),
            "surface_area_source_units_squared": float(twice_area.sum() / 2),
            "closed_oriented_edge_manifold": closed,
            "signed_volume_source_units_cubed": signed_volume,
            "absolute_signed_volume_source_units_cubed":
                None if signed_volume is None else abs(signed_volume),
            "volume_limit": "Reported only for closed consistently oriented edge topology; "
                            "self-intersection and vertex-manifoldness are not certified. "
                            "No volume is reported for an open/nonmanifold mesh."}


def principal_frame(v: np.ndarray) -> tuple[np.ndarray, dict]:
    center = v.mean(axis=0)
    covariance = (v - center).T @ (v - center) / len(v)
    eigenvalues, axes = np.linalg.eigh(covariance)
    order = np.argsort(eigenvalues)[::-1]
    eigenvalues, axes = eigenvalues[order], axes[:, order]
    for j in range(3):
        if axes[np.argmax(np.abs(axes[:, j])), j] < 0:
            axes[:, j] *= -1
    if np.linalg.det(axes) < 0:
        axes[:, 2] *= -1
    aligned = (v - center) @ axes
    span = float(np.ptp(aligned, axis=0).max())
    return aligned, {"center_original_coordinates": center.tolist(),
                     "axes_columns_original_coordinates": axes.tolist(),
                     "eigenvalues_source_units_squared": eigenvalues.tolist(),
                     "variance_fraction": (eigenvalues / eigenvalues.sum()).tolist(),
                     "aligned_bounds_min": aligned.min(0).tolist(),
                     "aligned_bounds_max": aligned.max(0).tolist(),
                     "aligned_extents": np.ptp(aligned, axis=0).tolist(),
                     "normalization_divisor": span,
                     "metric_scale_applied": 1.0,
                     "transform": "aligned = (original - center) @ axes; "
                                  "normalized = aligned / normalization_divisor",
                     "caveat": "Vertex-weighted PCA is affected by mesh tessellation; "
                               "axes are investigator-derived, not acquisition camera poses."}


def depth_views(aligned: np.ndarray, resolution: int) -> tuple[dict, dict]:
    arrays, metadata = {}, {}
    for depth_axis in range(3):
        plane = [j for j in range(3) if j != depth_axis]
        uv = aligned[:, plane]
        lo, hi = uv.min(0), uv.max(0)
        center = (lo + hi) / 2
        half = float((hi - lo).max()) * .52
        lower, upper = center - half, center + half
        pixels = np.rint((uv - lower) / (upper - lower) * (resolution - 1)).astype(int)
        for side in (1, -1):
            label = f"pc{depth_axis + 1}_{'positive' if side == 1 else 'negative'}"
            # Smaller depth is closer to a newly chosen orthographic viewer.
            d = (aligned[:, depth_axis].max() - aligned[:, depth_axis] if side == 1
                 else aligned[:, depth_axis] - aligned[:, depth_axis].min())
            raster = np.full((resolution, resolution), np.inf)
            for di in (-1, 0, 1):
                for dj in (-1, 0, 1):
                    xx, yy = pixels[:, 0] + di, pixels[:, 1] + dj
                    good = (xx >= 0) & (xx < resolution) & (yy >= 0) & (yy < resolution)
                    np.minimum.at(raster, (resolution - 1 - yy[good], xx[good]), d[good])
            valid = np.isfinite(raster)
            bboxlo = np.maximum(pixels.min(0) - 1, 0)
            bboxhi = np.minimum(pixels.max(0) + 2, resolution)
            valid_bbox = valid[resolution - bboxhi[1]:resolution - bboxlo[1],
                               bboxlo[0]:bboxhi[0]]
            arrays[label + "_depth"] = np.where(valid, raster, np.nan).astype(np.float32)
            arrays[label + "_mask"] = valid.astype(np.uint8)
            metadata[label] = {"depth_axis": depth_axis, "side": side,
                "image_axes": plane, "projection": "orthographic point splat, radius one pixel",
                "resolution": resolution, "plane_bounds_min": lower.tolist(),
                "plane_bounds_max": upper.tolist(),
                "pixel_size_source_units": float(2 * half / (resolution - 1)),
                "valid_pixels": int(valid.sum()), "raster_empty_fraction": float(1 - valid.mean()),
                "bbox_empty_fraction": float(1 - valid_bbox.mean()),
                "depth_statistics_source_units": summary(raster[valid]),
                "mask_limit": "Empty includes real background and sampling gaps; "
                              "this is not a surface-hole or scan-completeness estimate.",
                "depth_limit": "Rendered from reconstructed vertices with new camera; "
                               "not sensor depth, a dense triangle raster, or acquisition calibration."}
    return arrays, metadata


def local_features(aligned: np.ndarray, count: int = 2000) -> tuple[dict, dict]:
    n = min(count, len(aligned))
    indices = np.sort(np.random.default_rng(21760633).choice(len(aligned), n, replace=False))
    scale = float(np.ptp(aligned, axis=0).max())
    points = aligned / scale
    _, neighbors = cKDTree(points).query(points[indices], k=min(32, len(points)))
    local = points[neighbors]
    local -= local.mean(axis=1, keepdims=True)
    cov = np.einsum("nki,nkj->nij", local, local) / local.shape[1]
    eigvals, eigvecs = np.linalg.eigh(cov)
    roughness = eigvals[:, 0] / np.maximum(eigvals.sum(axis=1), np.finfo(float).tiny)
    normals = eigvecs[:, :, 0]
    sample = points[indices]
    distance, neighborhood = cKDTree(sample).query(sample, k=min(9, n))
    normal_dot = np.abs(np.einsum("ni,nki->nk", normals, normals[neighborhood[:, 1:]]))
    normal_angle = np.degrees(np.arccos(np.clip(normal_dot, 0, 1))).mean(axis=1)
    row = np.repeat(np.arange(n), neighborhood.shape[1] - 1)
    col = neighborhood[:, 1:].ravel()
    bandwidth = max(float(np.median(distance[:, -1])), np.finfo(float).eps)
    weight = np.exp(-(distance[:, 1:].ravel() / bandwidth) ** 2)
    graph = coo_matrix((weight, (row, col)), shape=(n, n)).tocsr()
    graph = graph.maximum(graph.T)
    graph_laplacian = laplacian(graph, normed=True)
    eigenvalues = np.sort(eigsh(graph_laplacian, k=min(32, n - 1), which="SM",
                               v0=np.ones(n), tol=1e-9, return_eigenvectors=False))
    return {"sample_original_vertex_indices": indices, "sample_normalized_coordinates": sample,
            "roughness_eigenvalue_ratio": roughness,
            "unsigned_neighbor_normal_angle_degrees": normal_angle,
            "normalized_graph_laplacian_eigenvalues": eigenvalues}, {
        "sample_size": n, "seed": 21760633, "local_neighbors_full_mesh": local.shape[1],
        "graph_neighbors_sample": neighborhood.shape[1] - 1,
        "graph_gaussian_bandwidth_normalized_units": bandwidth,
        "roughness_ratio": summary(roughness), "normal_variation_degrees": summary(normal_angle),
        "normalized_graph_laplacian_32_eigenvalues": eigenvalues.tolist(),
        "limits": "Dimensionless local covariance and unsigned normal variation depend on "
                  "vertex density, mesh processing, chosen k and sampling. They are not "
                  "calibrated physical curvature, age, ideology or tissue diagnosis. "
                  "Graph spectrum is of a chosen sample graph, not the continuous object."}


def analytic_checks() -> dict:
    """Check physical integrals on a known solid and reject volume on an open one."""
    v = np.array([[0, 0, 0], [1, 0, 0], [0, 1, 0], [0, 0, 1]], dtype=float)
    f = np.array([[0, 2, 1], [0, 1, 3], [1, 2, 3], [2, 0, 3]])
    closed, opened = topology(v, f), topology(v, f[:-1])
    assert closed["closed_oriented_edge_manifold"]
    assert abs(closed["signed_volume_source_units_cubed"] - 1 / 6) < 1e-14
    assert abs(closed["surface_area_source_units_squared"] - (3 + np.sqrt(3)) / 2) < 1e-14
    assert opened["boundary_edges"] == 3
    assert opened["signed_volume_source_units_cubed"] is None
    return {"unit_tetrahedron_volume": "passed", "unit_tetrahedron_area": "passed",
            "open_mesh_volume_withheld": "passed"}


def main() -> None:
    parser = argparse.ArgumentParser(description=__doc__)
    parser.add_argument("--input", type=Path,
                        default=BASE / "data/geometry_scan/WM_56.22.225.obj")
    parser.add_argument("--output", type=Path, default=BASE / "results/geometry")
    parser.add_argument("--resolution", type=int, default=512)
    args = parser.parse_args()
    if not 32 <= args.resolution <= 2048:
        raise ValueError("Resolution must be in [32,2048]")
    source_hash = sha256(args.input)
    if source_hash != SOURCE_SHA256:
        raise ValueError("Input differs from pinned source mesh")
    out = args.output
    out.mkdir(parents=True, exist_ok=True)
    checks = analytic_checks()
    v, f = read_obj(args.input)
    aligned, frame = principal_frame(v)
    depth, cameras = depth_views(aligned, args.resolution)
    local_arrays, local_metadata = local_features(aligned)
    np.savez_compressed(out / "projected_depth_maps.npz", **depth)
    np.savez_compressed(out / "sample_geometry_features.npz", **local_arrays)
    report = {"method": "SCENE-classical-photogrammetry-analysis-1", "source_doi": SOURCE_DOI,
        "source_sha256": source_hash, "source_bytes": args.input.stat().st_size,
        "attribution": "Maria Diletta Pubblico / SEAMS Project / World Museum Liverpool",
        "license": "CC-BY-4.0", "license_url": "https://creativecommons.org/licenses/by/4.0/",
        "vertices": len(v), "triangular_faces": len(f), "reported_polygons": 266844,
        "original_bounds_min": v.min(0).tolist(), "original_bounds_max": v.max(0).tolist(),
        "original_extents": np.ptp(v, axis=0).tolist(), "units_as_reported_by_source": "metre",
        "topology": topology(v, f), "principal_frame": frame, "derived_cameras": cameras,
        "local_geometry": local_metadata,
        "analytic_checks": checks,
        "calibration_caveats": [
            "No independent metric scale validation; source coordinates are retained at scale one.",
            "Record reports focal length 50 mm; source README reports 55 mm. Neither is resolved.",
            "README reports total GCP RMSE 0.185771 m and zero check points; do not infer metric accuracy.",
            "Source photogrammetry is an external reconstruction, not internal scan or CT.",
            "No source institution has endorsed this analysis or its scene arrangement."],
        "changes": "Original mesh unchanged. Derived vertex PCA, normalized sample, topology, "
                   "local covariance and projected point-depth arrays are new analyses; texture unused."}
    write_json(out / "mesh_report.json", report)
    selected = local_arrays["sample_original_vertex_indices"]
    write_json(out / "sample_points.json", {"source_sha256": source_hash,
        "coordinate_system": "original source coordinates, metres as reported",
        "selection": "2000 vertices sampled without replacement with seed21760633",
        "original_vertex_indices_zero_based": selected.tolist(), "points": v[selected].tolist(),
        "attribution": report["attribution"], "license": report["license"]})
    fig, axes = plt.subplots(2, 3, figsize=(11.5, 7), constrained_layout=True)
    for ax, label in zip(axes.ravel(), cameras):
        arr = depth[label + "_depth"]
        masked = np.ma.masked_invalid(arr)
        im = ax.imshow(masked, cmap="viridis", interpolation="nearest")
        ax.set_title(label.replace("_", " "), fontsize=10)
        ax.set_axis_off()
        fig.colorbar(im, ax=ax, fraction=.035, pad=.02, label="source-reported m")
    fig.suptitle("Egyptian cat-mummy photogrammetry: derived orthographic point-depth views\n"
                 "New research cameras; background/gaps masked; scale unvalidated", fontsize=12)
    fig.savefig(out / "depth_views.png", dpi=160)
    fig.savefig(out / "depth_views.pdf")
    plt.close(fig)
    # Individual depth PNGs retain a separate binary occupancy mask in the NPZ.
    for label in cameras:
        plt.imsave(out / (label + ".png"), np.ma.masked_invalid(depth[label + "_depth"]),
                   cmap="viridis")
    products = [{"file": p.name, "bytes": p.stat().st_size, "sha256": sha256(p)}
                for p in sorted(out.iterdir()) if p.is_file() and p.name != "outputs_manifest.json"]
    write_json(out / "outputs_manifest.json", {"source_sha256": source_hash, "files": products})
    print(json.dumps({"vertices": len(v), "faces": len(f), "topology": report["topology"],
                      "output": str(out)}, indent=2))


if __name__ == "__main__":
    main()


==> anc/scenecrypt/mesh_locality.py <==
"""Same-region proof overfetch on original versus spatially reindexed real mesh.

Morton sorting changes vertex/face ordering only. Coordinate bits, face winding,
and connectivity are preserved under archived original-ID permutation maps.
The lightweight disclosure checker authenticates triangle-block covers, not a
geometric ROI predicate; this experiment checks the full maps and target IDs.
"""
from __future__ import annotations

import argparse
import hashlib
import math
from pathlib import Path

import matplotlib
matplotlib.use("Agg")
import matplotlib.pyplot as plt
import numpy as np
from cryptography.hazmat.primitives.asymmetric.ed25519 import Ed25519PrivateKey

from .core import canonical, public_hex, require, sha256_file
from .mesh_analysis import BASE, SOURCE_SHA256, read_obj, summary, write_json
from .mesh_security import (TRIANGLE_BLOCK, VERTEX_BLOCK, build_manifest, disclose,
                            metadata_from_artifact, verify_disclosure)


def split_bits(x: np.ndarray) -> np.ndarray:
    x = x.astype(np.uint64) & np.uint64(0x1fffff)
    for shift, mask in ((32, 0x1f00000000ffff), (16, 0x1f0000ff0000ff),
                        (8, 0x100f00f00f00f00f), (4, 0x10c30c30c30c30c3),
                        (2, 0x1249249249249249)):
        x = (x | (x << np.uint64(shift))) & np.uint64(mask)
    return x


def morton_code(points: np.ndarray, lower: np.ndarray, upper: np.ndarray) -> np.ndarray:
    extent = upper - lower
    scaled = np.clip((points - lower) / np.where(extent > 0, extent, 1), 0, 1)
    q = np.floor(scaled * ((1 << 21) - 1)).astype(np.uint64)
    return split_bits(q[:, 0]) | (split_bits(q[:, 1]) << np.uint64(1)) | (split_bits(q[:, 2]) << np.uint64(2))


def spatial_reindex(v: np.ndarray, f: np.ndarray) -> tuple[np.ndarray, np.ndarray, np.ndarray, np.ndarray]:
    lo, hi = v.min(0), v.max(0)
    vertex_new_to_original = np.argsort(morton_code(v, lo, hi), kind="stable")
    centroid = v[f].mean(axis=1)
    face_new_to_original = np.argsort(morton_code(centroid, lo, hi), kind="stable")
    inverse = np.empty(len(v), dtype=np.int64)
    inverse[vertex_new_to_original] = np.arange(len(v))
    return (v[vertex_new_to_original].copy(), inverse[f[face_new_to_original]],
            vertex_new_to_original, face_new_to_original)


def check_reindex(original_v, original_f, v, f, vertex_map, face_map) -> None:
    require(np.array_equal(np.sort(vertex_map), np.arange(len(original_v))), "vertex-map-not-permutation")
    require(np.array_equal(np.sort(face_map), np.arange(len(original_f))), "face-map-not-permutation")
    require(v.dtype == original_v.dtype and v.shape == original_v.shape, "vertex-layout-shape")
    require(np.array_equal(v.view(np.uint64), original_v[vertex_map].copy().view(np.uint64)), "changed-coordinate-bits")
    require(np.array_equal(vertex_map[f], original_f[face_map]), "changed-connectivity-or-winding")


def map_hash(arr: np.ndarray) -> str:
    return hashlib.sha256(np.asarray(arr, dtype="<u4").tobytes()).hexdigest()


def region_targets(v: np.ndarray, f: np.ndarray, requested: int = 16) -> list[tuple[int, np.ndarray]]:
    centroids = v[f].mean(axis=1)
    lo, hi = v.min(0), v.max(0)
    extent = np.where(hi > lo, hi - lo, 1)
    grid = np.clip(np.floor((centroids - lo) / extent * 4), 0, 3).astype(int)
    cell = grid[:, 0] + 4 * grid[:, 1] + 16 * grid[:, 2]
    occupied = np.unique(cell)
    selected = occupied[np.linspace(0, len(occupied) - 1, min(requested, len(occupied)), dtype=int)]
    return [(int(c), np.flatnonzero(cell == c)) for c in selected]


def subset_cached(full_packet: dict, blocks: dict, selection: list[int]) -> dict:
    selection = sorted(selection)
    needed = set()
    for i in selection:
        faces = np.frombuffer(blocks[("triangles", i)], dtype="<u4").reshape(-1, 3)
        needed.update((np.unique(faces) // VERTEX_BLOCK).tolist())
    return {"version": full_packet["version"], "signed": full_packet["signed"],
            "header": full_packet["header"], "selected_triangle_blocks": selection,
            "triangle_openings": [p for p in full_packet["triangle_openings"]
                                  if p["record"]["block_id"] in selection],
            "vertex_openings": [p for p in full_packet["vertex_openings"]
                                if p["record"]["block_id"] in needed]}


def run(output: Path, geometry_root: Path | None = None) -> dict:
    output.mkdir(parents=True, exist_ok=True)
    source = BASE / "data/geometry_scan/WM_56.22.225.obj"
    require(sha256_file(source) == SOURCE_SHA256, "source-snapshot")
    v, f = read_obj(source)
    sv, sf, vm, fm = spatial_reindex(v, f)
    check_reindex(v, f, sv, sf, vm, fm)
    np.savez_compressed(output / "original_id_maps.npz", vertex_new_to_original=vm.astype("<u4"),
                        face_new_to_original=fm.astype("<u4"))
    targets = region_targets(v, f)
    np.savez_compressed(output / "roi_original_face_ids.npz", **{f"cell_{c}": ids.astype("<u4") for c, ids in targets})
    key = Ed25519PrivateKey.from_private_bytes(hashlib.sha256(b"SCENE mesh locality experiment key 1").digest())
    metadata = metadata_from_artifact(geometry_root)
    records, manifests = [], {}
    for name, lv, lf, lvm, lfm in (
        ("original", v, f, np.arange(len(v)), np.arange(len(f))),
        ("morton", sv, sf, vm, fm)):
        layout_meta = dict(metadata, layout={"id": name,
            "definition": "identity" if name == "original" else
                          "21-bit-per-axis stable Morton vertex order; stable centroid Morton face order",
            "vertex_new_to_original_sha256": map_hash(lvm),
            "face_new_to_original_sha256": map_hash(lfm),
            "map_encoding": "little-endian uint32 arrays, zero-based IDs",
            "scope": "ordering only; all original coordinate bits, face orientation and connectivity preserved"})
        manifest, blocks = build_manifest(lv, lf, layout_meta, key)
        root = manifest["signed"]["body"]["root"]
        nt = math.ceil(len(lf) / TRIANGLE_BLOCK)
        full_packet = disclose(manifest, blocks, list(range(nt)))
        inverse_faces = np.empty(len(lfm), dtype=int)
        inverse_faces[lfm] = np.arange(len(lfm))
        for cell, original_ids in targets:
            selected = np.unique(inverse_faces[original_ids] // TRIANGLE_BLOCK).tolist()
            covered_rows = np.concatenate([np.arange(i * TRIANGLE_BLOCK, min((i + 1) * TRIANGLE_BLOCK, len(f)))
                                           for i in selected])
            covered_original_ids = lfm[covered_rows]
            require(np.isin(original_ids, covered_original_ids).all(), "target-not-covered")
            packet = subset_cached(full_packet, blocks, selected)
            accepted = verify_disclosure(packet, public_hex(key), root, selected, layout_meta)
            require(accepted, "region-disclosure-invalid")
            records.append({"layout": name, "cell": cell,
                "target_original_face_ids_sha256": map_hash(original_ids),
                "target_triangles": len(original_ids), "cover_triangle_blocks": len(selected),
                "opened_triangles": len(covered_rows),
                "triangle_overfetch_factor": len(covered_rows) / len(original_ids),
                "vertex_blocks": len(packet["vertex_openings"]),
                "opened_vertices": sum(p["record"]["count"] for p in packet["vertex_openings"]),
                "packet_bytes": len(canonical(packet)), "accepted": accepted,
                "triangle_block_ids": selected})
        manifests[name] = {"signed": manifest["signed"], "metadata": layout_meta}
    before = {r["cell"]: r for r in records if r["layout"] == "original"}
    after = {r["cell"]: r for r in records if r["layout"] == "morton"}
    require(all(before[c]["target_original_face_ids_sha256"] == after[c]["target_original_face_ids_sha256"]
                for c in before), "different-roi-targets")
    paired_ratio = np.array([before[c]["packet_bytes"] / after[c]["packet_bytes"] for c in before])
    stats = {name: {metric: summary(np.array([r[metric] for r in records if r["layout"] == name]))
                   for metric in ("packet_bytes", "vertex_blocks", "cover_triangle_blocks", "triangle_overfetch_factor")}
             for name in ("original", "morton")}
    report = {"method": "SCENE-mesh-locality-1", "source_obj_sha256": SOURCE_SHA256,
        "source_doi": "10.5281/zenodo.21760633", "roi_grid": [4, 4, 4],
        "roi_definition": "Original triangle centroids in original bounding-box grid cells; "
                          "16 evenly indexed occupied cells, identical target face IDs across layouts",
        "regions": len(targets), "results": records, "summary": stats,
        "paired_packet_reduction_factor": summary(paired_ratio),
        "signed_layouts": manifests, "experiment_public_key": public_hex(key),
        "index_maps_file_sha256": sha256_file(output / "original_id_maps.npz"),
        "roi_ids_file_sha256": sha256_file(output / "roi_original_face_ids.npz"),
        "geometry_equivalence": "Full source-ID maps verified as permutations; float64 "
                                "coordinate bits, original triangle incidence and winding exactly preserved",
        "cost_limit": "Packet bytes include base64 buffers, metadata, descriptors and Merkle paths. "
                      "Archive original-ID maps and target IDs are additional shared one-time data, "
                      "not included in per-region packet bytes.",
        "region_limit": "Lightweight verifier authenticates pinned triangle-block covers and exact "
                        "referenced-vertex-block closure. Full-map experiment verifies original spatial "
                        "ROI membership; it is not a succinct cryptographic proof of the centroid predicate.",
        "claim_limit": "One real mesh, constructed spatial regions, fixed block sizes; no universal "
                       "optimality, runtime speedup or cryptographic-primitive novelty claimed."}
    write_json(output / "mesh_locality_report.json", report)
    fig, axes = plt.subplots(1, 2, figsize=(10, 3.5), constrained_layout=True)
    order = list(before)
    xx = np.arange(len(order))
    for name, color, offset in (("original", "#697d8c", -.2), ("morton", "#007f74", .2)):
        rows = before if name == "original" else after
        axes[0].bar(xx + offset, [rows[c]["packet_bytes"] / 1e6 for c in order], .4,
                    label=name, color=color)
        axes[1].bar(xx + offset, [rows[c]["vertex_blocks"] for c in order], .4,
                    label=name, color=color)
    for ax in axes:
        ax.set_xticks(xx, [str(c) for c in order], rotation=45)
        ax.set_xlabel("Same spatial ROI (original centroid-grid cell)")
        ax.spines[["top", "right"]].set_visible(False)
        ax.legend(frameon=False)
    axes[0].set_ylabel("Authenticated packet (decimal MB)")
    axes[1].set_ylabel("Required vertex blocks")
    fig.savefig(output / "locality_comparison.png", dpi=180)
    fig.savefig(output / "locality_comparison.pdf")
    plt.close(fig)
    print({"regions": len(targets), "original_median_packet_bytes": stats["original"]["packet_bytes"]["median"],
           "morton_median_packet_bytes": stats["morton"]["packet_bytes"]["median"],
           "median_paired_reduction": report["paired_packet_reduction_factor"]["median"],
           "original_median_vertex_blocks": stats["original"]["vertex_blocks"]["median"],
           "morton_median_vertex_blocks": stats["morton"]["vertex_blocks"]["median"]})
    return report


def main() -> None:
    p = argparse.ArgumentParser(description=__doc__)
    p.add_argument("--output", type=Path, default=BASE / "results/mesh_locality")
    p.add_argument("--geometry-root", type=Path, default=BASE / "results/geometry")
    args = p.parse_args()
    run(args.output, args.geometry_root)


if __name__ == "__main__":
    main()


==> anc/scenecrypt/mesh_security.py <==
"""Count-bound authenticated geometry blocks and exact triangle-region disclosure.

The pinned region is a list of triangle-block IDs. Closure means every vertex
block referenced by those triangles, not every triangle incident to a vertex.
The experimenter key authenticates the declared reconstruction/context only;
it does not attest archaeological truth or museum endorsement.
"""
from __future__ import annotations

import argparse
import base64
import copy
import hashlib
import json
import math
from pathlib import Path

import numpy as np
from cryptography.hazmat.primitives.asymmetric.ed25519 import Ed25519PrivateKey

from .core import (canonical, digest, fields, integer, merkle_proof, merkle_root,
                   public_hex, require, sha256_file, sign, verify_merkle,
                   verify_signature)
from .mesh_analysis import BASE, SOURCE_SHA256, read_obj, write_json

VERSION = "SCENE-MESH-1"
SIGN_DOMAIN = "SCENE/mesh-signature/1"
VERTEX_BLOCK = 1024
TRIANGLE_BLOCK = 2048


def wrapped_root(tree_root: str, leaf_count: int) -> str:
    return digest("SCENE/mesh-root/1", {"tree_root": tree_root, "leaf_count": leaf_count})


def metadata_from_artifact(geometry_root: Path | None = None) -> dict:
    """Bind only the selected geometry-output report, using reported decimal strings.

    The explicit directory permits fresh-output reproduction without reading the
    packaged reference results. Missing reports fail; there is no fallback.
    """
    geometry_root = BASE / "results/geometry" if geometry_root is None else Path(geometry_root)
    return {"source_doi": "10.5281/zenodo.21760633", "source_obj_sha256": SOURCE_SHA256,
            "units": "metre-as-reported-scale-unvalidated", "scale_applied": "1.0",
            "calibration": {"record_focal_mm": 50, "readme_focal_mm": 55,
                            "gcp_count": 11, "check_point_count": 0,
                            "reported_gcp_rmse_m": "0.185771",
                            "conflict_resolution": "unresolved; no accuracy claim"},
            "pca_report_sha256": sha256_file(geometry_root / "mesh_report.json"),
            "context": {"purpose": "non-invasive-exterior-morphology-research",
                        "audience": "research-artifact-readers",
                        "arrangement": "investigator-created geometric excerpt",
                        "authority": "experimenter-signature-not-institutional-endorsement"},
            "license": "CC-BY-4.0", "attribution":
                "Maria Diletta Pubblico / SEAMS Project / World Museum Liverpool"}


def build_manifest(vertices: np.ndarray, triangles: np.ndarray, metadata: dict,
                   signing_key: Ed25519PrivateKey) -> tuple[dict, dict]:
    canonical(metadata)
    v, f = np.asarray(vertices), np.asarray(triangles)
    require(v.ndim == 2 and v.shape[1] == 3 and len(v) > 0, "vertex-shape")
    require(f.ndim == 2 and f.shape[1] == 3 and len(f) > 0, "triangle-shape")
    require(np.isfinite(v).all(), "nonfinite-vertices")
    require(np.issubdtype(f.dtype, np.integer) and f.min() >= 0 and f.max() < len(v), "triangle-indices")
    require(len(v) <= 2**32 - 1, "vertex-count-range")
    arrays = {"vertices": np.asarray(v, dtype="<f8"), "triangles": np.asarray(f, dtype="<u4")}
    header = {"kind": "header", "version": VERSION, "vertex_count": len(v),
              "triangle_count": len(f), "vertex_block_size": VERTEX_BLOCK,
              "triangle_block_size": TRIANGLE_BLOCK, "metadata": metadata}
    records, blocks = [header], {}
    for kind, block_size in (("vertices", VERTEX_BLOCK), ("triangles", TRIANGLE_BLOCK)):
        arr = arrays[kind]
        for start in range(0, len(arr), block_size):
            block_id = start // block_size
            part = arr[start:start + block_size]
            raw = part.tobytes(order="C")
            records.append({"kind": kind, "block_id": block_id, "start": start,
                            "count": len(part), "dtype": "<f8" if kind == "vertices" else "<u4",
                            "shape": [len(part), 3], "sha256": hashlib.sha256(raw).hexdigest()})
            blocks[(kind, block_id)] = raw
    tree = merkle_root(records).hex()
    body = {"version": VERSION, "tree_root": tree, "leaf_count": len(records),
            "root": wrapped_root(tree, len(records))}
    return {"records": records, "signed": sign(signing_key, SIGN_DOMAIN, body)}, blocks


def triangle_ids(ids: list[int], limit: int) -> list[int]:
    require(type(ids) is list and bool(ids) and len(ids) <= limit, "region-selection")
    require(all(type(x) is int and 0 <= x < limit for x in ids), "region-index")
    require(len(ids) == len(set(ids)), "duplicate-region")
    return sorted(ids)


def disclose(manifest: dict, blocks: dict, triangle_block_ids: list[int]) -> dict:
    entries = manifest["records"]
    header = entries[0]
    nv = math.ceil(header["vertex_count"] / VERTEX_BLOCK)
    nt = math.ceil(header["triangle_count"] / TRIANGLE_BLOCK)
    selection = triangle_ids(triangle_block_ids, nt)
    vertex_ids = set()
    for block_id in selection:
        f = np.frombuffer(blocks[("triangles", block_id)], dtype="<u4").reshape(-1, 3)
        vertex_ids.update((np.unique(f) // VERTEX_BLOCK).tolist())
    def opening(index, with_data):
        e = entries[index]
        p = {"index": index, "record": e, "proof": merkle_proof(entries, index)}
        if with_data:
            p["data_base64"] = base64.b64encode(blocks[(e["kind"], e["block_id"])]).decode("ascii")
        return p
    return {"version": VERSION, "signed": manifest["signed"],
            "header": opening(0, False), "selected_triangle_blocks": selection,
            "triangle_openings": [opening(1 + nv + i, True) for i in selection],
            "vertex_openings": [opening(1 + i, True) for i in sorted(vertex_ids)]}


def verify_disclosure(packet: dict, pinned_public_key: str, expected_root: str,
                      expected_triangle_block_ids: list[int], expected_metadata: dict) -> bool:
    """Verify signed region membership, exact vertex dependency closure and context."""
    try:
        fields(packet, {"version", "signed", "header", "selected_triangle_blocks",
                        "triangle_openings", "vertex_openings"}, "mesh-packet")
        require(packet["version"] == VERSION, "version")
        require(verify_signature(pinned_public_key, SIGN_DOMAIN, packet["signed"]), "mesh-signature")
        body = packet["signed"]["body"]
        fields(body, {"version", "tree_root", "leaf_count", "root"}, "mesh-root")
        integer(body["leaf_count"], 3, 1000000)
        require(body["version"] == VERSION and body["root"] == expected_root, "pinned-root")
        require(body["root"] == wrapped_root(body["tree_root"], body["leaf_count"]), "root-count-binding")
        hp = packet["header"]
        fields(hp, {"index", "record", "proof"}, "mesh-header-opening")
        require(hp["index"] == 0, "header-position")
        require(verify_merkle(hp["record"], 0, body["leaf_count"], hp["proof"], body["tree_root"]), "header-proof")
        h = hp["record"]
        fields(h, {"kind", "version", "vertex_count", "triangle_count", "vertex_block_size",
                   "triangle_block_size", "metadata"}, "mesh-header")
        require(h["kind"] == "header" and h["version"] == VERSION, "header-kind")
        require(canonical(h["metadata"]) == canonical(expected_metadata), "metadata-context-calibration")
        integer(h["vertex_count"], 1, 2**32 - 1)
        integer(h["triangle_count"], 1, 2**32 - 1)
        require(h["vertex_block_size"] == VERTEX_BLOCK and h["triangle_block_size"] == TRIANGLE_BLOCK, "block-policy")
        nv = math.ceil(h["vertex_count"] / VERTEX_BLOCK)
        nt = math.ceil(h["triangle_count"] / TRIANGLE_BLOCK)
        require(body["leaf_count"] == 1 + nv + nt, "leaf-layout")
        selected = triangle_ids(expected_triangle_block_ids, nt)
        require(packet["selected_triangle_blocks"] == selected, "external-region-binding")
        require(type(packet["triangle_openings"]) is list and
                len(packet["triangle_openings"]) == len(selected), "triangle-opening-count")
        require(type(packet["vertex_openings"]) is list and len(packet["vertex_openings"]) <= nv, "vertex-opening-count")
        opened = {"vertices": {}, "triangles": {}}
        for kind, packets, size, count, dtype in (
            ("triangles", packet["triangle_openings"], TRIANGLE_BLOCK, h["triangle_count"], "<u4"),
            ("vertices", packet["vertex_openings"], VERTEX_BLOCK, h["vertex_count"], "<f8")):
            for p in packets:
                fields(p, {"index", "record", "proof", "data_base64"}, "mesh-block-opening")
                e = p["record"]
                fields(e, {"kind", "block_id", "start", "count", "dtype", "shape", "sha256"}, "mesh-block")
                require(e["kind"] == kind and e["dtype"] == dtype, "block-kind-dtype")
                integer(e["block_id"], 0, math.ceil(count / size) - 1)
                block_id = e["block_id"]
                require(block_id not in opened[kind], "duplicate-block")
                expected_index = 1 + block_id if kind == "vertices" else 1 + nv + block_id
                require(p["index"] == expected_index, "block-position")
                require(verify_merkle(e, p["index"], body["leaf_count"], p["proof"], body["tree_root"]), "block-proof")
                length = min(size, count - block_id * size)
                require(e["start"] == block_id * size and e["count"] == length and
                        e["shape"] == [length, 3], "block-shape")
                require(type(p["data_base64"]) is str and len(p["data_base64"]) <= 40000, "block-size")
                raw = base64.b64decode(p["data_base64"], validate=True)
                require(len(raw) == length * 3 * np.dtype(dtype).itemsize, "buffer-length")
                require(hashlib.sha256(raw).hexdigest() == e["sha256"], "buffer-digest")
                arr = np.frombuffer(raw, dtype=dtype).reshape(-1, 3)
                require(np.isfinite(arr).all(), "nonfinite-buffer")
                if kind == "triangles":
                    require(int(arr.max()) < h["vertex_count"], "index-out-of-range")
                opened[kind][block_id] = arr
        require(sorted(opened["triangles"]) == selected, "exact-triangle-region")
        needed = set()
        for f in opened["triangles"].values():
            needed.update((np.unique(f) // VERTEX_BLOCK).tolist())
        require(set(opened["vertices"]) == needed, "exact-vertex-closure")
        return True
    except (ValueError, KeyError, TypeError, OverflowError, IndexError):
        return False


def run(output: Path, geometry_root: Path | None = None) -> dict:
    output.mkdir(parents=True, exist_ok=True)
    source = BASE / "data/geometry_scan/WM_56.22.225.obj"
    require(sha256_file(source) == SOURCE_SHA256, "source-snapshot")
    v, f = read_obj(source)
    # Published experiment key is reproducible and unsuitable for live trust.
    key = Ed25519PrivateKey.from_private_bytes(hashlib.sha256(b"SCENE mesh experiment key 1").digest())
    metadata = metadata_from_artifact(geometry_root)
    manifest, blocks = build_manifest(v, f, metadata, key)
    pub = public_hex(key)
    root = manifest["signed"]["body"]["root"]
    nt = math.ceil(len(f) / TRIANGLE_BLOCK)
    ids = np.linspace(0, nt - 1, 16, dtype=int).tolist()
    rows = []
    for i in ids:
        packet = disclose(manifest, blocks, [i])
        require(verify_disclosure(packet, pub, root, [i], metadata), "positive-control")
        rows.append({"triangle_block": i, "triangle_count": packet["triangle_openings"][0]["record"]["count"],
                     "vertex_blocks": len(packet["vertex_openings"]),
                     "opened_vertex_count": sum(p["record"]["count"] for p in packet["vertex_openings"]),
                     "packet_bytes": len(json.dumps(packet, separators=(",", ":")).encode()), "accepted": True})
    packet = disclose(manifest, blocks, [ids[8]])
    attacks = []
    for case in range(32):
        for family in ("vertex-bit", "triangle-rewire", "missing-vertex-block", "context-edit", "calibration-edit"):
            q = copy.deepcopy(packet)
            if family in ("vertex-bit", "triangle-rewire"):
                group = "vertex_openings" if family == "vertex-bit" else "triangle_openings"
                raw = bytearray(base64.b64decode(q[group][0]["data_base64"]))
                raw[(case * 53) % len(raw)] ^= 1 << (case % 8)
                q[group][0]["data_base64"] = base64.b64encode(raw).decode()
            elif family == "missing-vertex-block":
                q["vertex_openings"].pop(case % len(q["vertex_openings"]))
            elif family == "context-edit":
                q["header"]["record"]["metadata"]["context"]["arrangement"] = "unapproved-new-arrangement-" + str(case)
            else:
                q["header"]["record"]["metadata"]["calibration"]["reported_gcp_rmse_m"] = str(case) + ".000001"
            verdict = verify_disclosure(q, pub, root, [ids[8]], metadata)
            require(not verdict, "attack-accepted:" + family)
            attacks.append({"family": family, "variant": case, "accepted": verdict})
    changed_expected = copy.deepcopy(metadata)
    changed_expected["context"]["purpose"] = "commercial-institutionally-approved-display"
    require(not verify_disclosure(packet, pub, root, [ids[8]], changed_expected), "context-transplant")
    changed_calibration = copy.deepcopy(metadata)
    changed_calibration["calibration"]["conflict_resolution"] = "claims-independent-metric-validation"
    require(not verify_disclosure(packet, pub, root, [ids[8]], changed_calibration), "calibration-transplant")
    require(not verify_disclosure(packet, pub, root, [ids[7]], metadata), "region-transplant")
    report = {"method": VERSION, "source_obj_sha256": SOURCE_SHA256,
        "source_doi": "10.5281/zenodo.21760633", "root": root,
        "experiment_public_key": pub, "key_limit": "Public deterministic experiment key; never institutional or live trust",
        "vertices": len(v), "triangles": len(f), "vertex_block_size": VERTEX_BLOCK,
        "triangle_block_size": TRIANGLE_BLOCK, "vertex_blocks": math.ceil(len(v) / VERTEX_BLOCK),
        "triangle_blocks": nt, "leaf_count": len(manifest["records"]),
        "positive_controls": rows, "attacks": attacks,
        "unauthorized_accepted": sum(a["accepted"] for a in attacks),
        "constructed_mutation_cases": len(attacks),
        "external_policy_transplants_rejected": 3,
        "metadata": metadata,
        "closure_limit": "Exact specified triangle blocks and all referenced vertex blocks; "
                         "does not assert all triangles incident to an extracted vertex were disclosed.",
        "proof_limit": "Authenticates bytes and declared scope under pinned experimenter key/root. "
                       "No geometry truth, museum consent, confidentiality or acquisition accuracy guarantee."}
    write_json(output / "mesh_security_report.json", report)
    write_json(output / "example_disclosure.json", packet)
    write_json(output / "signed_manifest.json", manifest)
    print(json.dumps({"positive_regions": len(rows), "mutation_cases": len(attacks),
                      "unauthorized_accepted": report["unauthorized_accepted"],
                      "policy_transplants_rejected": 3, "root": root}, indent=2))
    return report


def main() -> None:
    p = argparse.ArgumentParser(description=__doc__)
    p.add_argument("--output", type=Path, default=BASE / "results/mesh_security")
    p.add_argument("--geometry-root", type=Path, default=BASE / "results/geometry",
                   help="Directory containing the mesh_report.json from this reproduction run")
    args = p.parse_args()
    run(args.output, args.geometry_root)


if __name__ == "__main__":
    main()


==> anc/scenecrypt/multimodal_workbench.py <==
"""Offline assembly of real archaeological image panels and qualified evidence."""
from __future__ import annotations

import argparse
import hashlib
import json
import os
from pathlib import Path

from .demo import ROOT


TEMPLATE = r'''<!doctype html><html lang="en"><meta charset="utf-8">
<meta name="viewport" content="width=device-width,initial-scale=1">
<title>SCENE / Archaeological media laboratory</title>
<style>
*{box-sizing:border-box}body{margin:0;background:#f4f2eb;color:#213d3c;font:14px system-ui,sans-serif}header{padding:20px 26px;border-bottom:1px solid #c9cec6}h1{font-size:25px;margin:0 0 8px}p{line-height:1.5}main{display:grid;grid-template-columns:260px minmax(500px,1fr) 310px;min-height:850px}aside{padding:18px;border-right:1px solid #ccd0c7}.right{border:0;border-left:1px solid #ccd0c7}#library{height:780px;overflow:auto}.card{padding:8px 0;border-bottom:1px solid #d8dace;cursor:pointer}.card img{width:60px;height:62px;object-fit:contain;background:#fff;float:left;margin-right:8px}.card strong{font-size:12px}.clear{clear:both}button,input,textarea,select{font:inherit;border:1px solid #aebcb2;border-radius:3px;background:#fff;color:inherit;padding:7px}button{cursor:pointer;margin:4px 0}button.primary{background:#2d6560;color:#fff}input,textarea,select{width:100%;margin:5px 0 12px}label{font-size:12px}textarea{height:100px}section{padding:18px;min-width:0}.status{padding:13px;border-left:4px solid #ad7923;background:#eee5c9;font-weight:600}#stage{position:relative;background:#e5e8df;border:1px solid #b8c5b9;height:640px;overflow:auto;margin:15px 0}.panel{position:absolute;width:210px;padding:8px;background:#fff;border:2px solid transparent;box-shadow:0 3px 10px #17312d20;cursor:move;user-select:none}.panel.selected{border-color:#2d6560}.panel img{height:180px;width:190px;object-fit:contain;pointer-events:none}.panel p{margin:5px 0;font-size:11px;line-height:1.3;white-space:normal}.muted{color:#62716b;font-size:12px}#source{word-break:break-word}#source p{font-size:12px}#fingerprint{font:10px monospace;word-break:break-all;background:#e8eade;padding:10px}h2{font-size:16px;margin:10px 0}#depth{width:100%;display:block}.count{font:12px monospace}a{color:#216d67}.right button{width:100%}@media(max-width:1100px){main{grid-template-columns:220px minmax(400px,1fr)}.right{grid-column:1/-1;display:grid;grid-template-columns:1fr 1fr;gap:20px}#library{height:740px}}@media(max-width:700px){main{display:block}#library{height:240px}#stage{height:620px}.right{display:block}}
</style>
<header><h1>SCENE / Archaeological media laboratory</h1><div>__COUNT__ real museum objects · source images preserved · qualified 3D depth analysis · offline scene assembly</div></header>
<main><aside><h2>Object library</h2><input id="search" placeholder="Search title, material, region"><p class="muted">Click a source object to add one occurrence. Sources remain reusable; endorsement requires separate authorization.</p><div id="library"></div></aside>
<section><div class="status">UNENDORSED RESEARCH DRAFT — this interface verifies no museum signature or ledger spend.</div><div id="stage"></div><div id="fingerprint">Computing a draft content fingerprint…</div><p class="muted">Drag objects to assemble a scene. A new placement, caption, object copy or narrative changes its draft manifest. A fingerprint is not an endorsement.</p><h2>Real 3D input: computed point-depth views</h2><img id="depth" src="__DEPTH__" alt="Six computed depth projections of the photogrammetry model"><p class="muted">Maria Diletta Pubblico / SEAMS / World Museum Liverpool, 56.22.225, CC BY 4.0. These are new orthographic projections of a photogrammetric surface, not sensor depth or a validated measurement. See source calibration caveats.</p></section>
<aside class="right"><div><h2>Selected occurrence</h2><label>Caption<textarea id="caption"></textarea></label><label>Display width / pixels<input id="width" type="number" min="80" max="500" value="210"></label><button id="clone">Clone selected occurrence</button><button id="remove">Remove selected occurrence</button><div id="source"></div></div><div><h2>Scene context</h2><label>Purpose<input id="purpose" value="archaeological-source-comparison"></label><label>Audience<input id="audience" value="artifact-reviewers"></label><label>Narrative<textarea id="narrative">Compare documented object reuse and image context. Source presence does not imply institutional endorsement.</textarea></label><h2>Occurrence accounting</h2><div class="count" id="counts"></div><p class="muted">A display-only source count. A real grant, witness policy and ledger must establish any authorized resource budget.</p><button class="primary" id="export">Export DRAFT scene JSON</button><button id="reset">Restore initial scene</button><p class="muted">All image URLs are local snapshots. Museum source links open only if you choose them. No network request, model or CDN is required.</p></div></aside></main>
<script>const records=__RECORDS__;const initialIds=__INITIAL__;const initialContext={purpose:'archaeological-source-comparison',audience:'artifact-reviewers',narrative:'Compare documented object reuse and image context. Source presence does not imply institutional endorsement.'};const byId=Object.fromEntries(records.map(r=>[r.id,r]));let objects=[],selected=null,counter=0;const $=s=>document.getElementById(s);
function add(id){const r=byId[id];const o={id:'occurrence-'+(++counter),asset_id:id,source_sha256:r.image_sha256,metadata_sha256:r.metadata_sha256,record_url:r.record_url,position_px:[20+(objects.length%3)*235,20+Math.floor(objects.length/3)*285],display_width_px:210,caption:r.title,qualifier:r.grouping_note||'Museum catalogue attribution; not an independently established excavation context.'};objects.push(o);selected=o.id;draw();}
function canonical(x){if(Array.isArray(x))return '['+x.map(canonical).join(',')+']';if(x&&typeof x==='object')return '{'+Object.keys(x).sort().map(k=>JSON.stringify(k)+':'+canonical(x[k])).join(',')+'}';return JSON.stringify(x);}
function manifest(){return {version:'SCENE-image-panel-draft-1',renderer:'offline-image-panel-workbench-1',context:{purpose:$('purpose').value.normalize('NFC'),audience:$('audience').value.normalize('NFC'),narrative:$('narrative').value.normalize('NFC')},objects:objects.map(o=>({...o,caption:o.caption.normalize('NFC'),qualifier:o.qualifier.normalize('NFC')})).sort((a,b)=>a.id.localeCompare(b.id))};}
let digestVersion=0;async function fingerprint(){const v=++digestVersion;if(!crypto.subtle){$('fingerprint').textContent='WebCrypto unavailable; export the draft for Python verification.';return;}const bytes=new TextEncoder().encode('SCENE/image-panel-draft/1\u0000'+canonical(manifest()));const out=await crypto.subtle.digest('SHA-256',bytes);if(v===digestVersion)$('fingerprint').textContent='UNVERIFIED draft SHA-256: '+Array.from(new Uint8Array(out),x=>x.toString(16).padStart(2,'0')).join('');}
function details(){const o=objects.find(o=>o.id===selected);$('source').replaceChildren();if(!o){$('caption').value='';return;}const r=byId[o.asset_id];$('caption').value=o.caption;$('width').value=o.display_width_px;for(const t of [r.id+' / '+r.accession_number,r.museum,r.region_group+' · '+r.medium,'Date: '+r.date,'Catalogue geography: '+Object.entries(r.geography).map(([key,value])=>key.replaceAll('_',' ')+': '+(value===null?'unrecorded':Array.isArray(value)?value.join(', '):value)).join(' · '),o.qualifier,'Image licence: '+r.license,'Original file SHA-256: '+r.image_sha256]){const p=document.createElement('p');p.textContent=t;$('source').append(p);}const a=document.createElement('a');a.href=r.record_url;a.textContent='Open primary museum record';a.target='_blank';a.rel='noopener';$('source').append(a);}
function draw(){const stage=$('stage');stage.replaceChildren();for(const o of objects){const r=byId[o.asset_id],p=document.createElement('div');p.className='panel'+(selected===o.id?' selected':'');p.style.left=o.position_px[0]+'px';p.style.top=o.position_px[1]+'px';p.style.width=o.display_width_px+'px';const im=document.createElement('img');im.src=r.local_image;im.alt=r.title;im.style.width='100%';const label=document.createElement('p');label.textContent=o.caption;const q=document.createElement('p');q.className='muted';q.textContent=r.region_group+' / '+r.id;p.append(im,label,q);p.onpointerdown=e=>{selected=o.id;details();for(const node of stage.children)node.classList.remove('selected');p.classList.add('selected');const start=[e.clientX,e.clientY,...o.position_px];p.setPointerCapture(e.pointerId);p.onpointermove=ev=>{if(!p.hasPointerCapture(ev.pointerId))return;o.position_px=[Math.max(0,Math.round(start[2]+ev.clientX-start[0])),Math.max(0,Math.round(start[3]+ev.clientY-start[1]))];p.style.left=o.position_px[0]+'px';p.style.top=o.position_px[1]+'px';fingerprint();};p.onpointerup=ev=>p.releasePointerCapture(ev.pointerId);};stage.append(p);}details();const counts={};for(const o of objects)counts[o.asset_id]=(counts[o.asset_id]||0)+1;$('counts').textContent=Object.entries(counts).map(([k,v])=>k+': '+v).join('\n');$('counts').style.whiteSpace='pre-line';fingerprint();}
function library(){const query=$('search').value.toLowerCase();$('library').replaceChildren();for(const r of records){if(!(r.title+' '+r.medium+' '+r.region_group).toLowerCase().includes(query))continue;const card=document.createElement('div');card.className='card';const im=document.createElement('img');im.src=r.local_image;im.alt='';im.loading='lazy';const b=document.createElement('strong');b.textContent=r.title;const p=document.createElement('div');p.className='muted';p.textContent=r.region_group+' / '+r.accession_number;const clear=document.createElement('div');clear.className='clear';card.append(im,b,p,clear);card.onclick=()=>add(r.id);$('library').append(card);}}
$('search').oninput=library;$('caption').oninput=()=>{const o=objects.find(x=>x.id===selected);if(o){o.caption=$('caption').value.normalize('NFC');const label=[...$('stage').children].find(n=>n.classList.contains('selected'));if(label)label.querySelector('p').textContent=o.caption;fingerprint();}};$('width').onchange=()=>{const o=objects.find(x=>x.id===selected);if(o){o.display_width_px=Math.max(80,Math.min(500,Math.round(Number($('width').value)||210)));draw();}};for(const id of ['purpose','audience','narrative'])$(id).oninput=fingerprint;$('clone').onclick=()=>{const o=objects.find(x=>x.id===selected);if(o){const clone=JSON.parse(JSON.stringify(o));clone.id='occurrence-'+(++counter);clone.position_px=clone.position_px.map(v=>v+24);objects.push(clone);selected=clone.id;draw();}};$('remove').onclick=()=>{objects=objects.filter(o=>o.id!==selected);selected=objects[0]?.id||null;draw();};$('reset').onclick=()=>{for(const [id,value] of Object.entries(initialContext))$(id).value=value;objects=[];selected=null;counter=0;for(const id of initialIds)add(id);draw();};$('export').onclick=()=>{const blob=new Blob([JSON.stringify(manifest(),null,2)+'\n'],{type:'application/json'}),a=document.createElement('a');a.href=URL.createObjectURL(blob);a.download='scene-image-panels-DRAFT.json';a.click();setTimeout(()=>URL.revokeObjectURL(a.href),1000);};library();$('reset').click();</script></html>'''


def build(output, visual_root=ROOT / "data" / "visual", geometry_root=ROOT / "results" / "geometry"):
    data = json.loads((visual_root / "manifest.json").read_text())
    output.parent.mkdir(parents=True, exist_ok=True)
    records = []
    for r in data["records"]:
        path = visual_root / r["image_file"]
        if hashlib.sha256(path.read_bytes()).hexdigest() != r["image_sha256"]:
            raise ValueError("Source image mismatch")
        record = dict(r, local_image=os.path.relpath(path, output.parent))
        records.append(record)
    first = [r["id"] for r in records if r["id"] in {"cma_153417", "met_545027"}]
    first += [r["id"] for r in records if "stela" in r["title"].lower()][:1]
    if len(first) < 3:
        first += [r["id"] for r in records if r["id"] not in first][:3-len(first)]
    html = TEMPLATE.replace("__COUNT__", str(len(records))).replace("__DEPTH__", os.path.relpath(geometry_root / "depth_views.png", output.parent))
    html = html.replace("__RECORDS__", json.dumps(records, ensure_ascii=False).replace("<", "\\u003c"))
    html = html.replace("__INITIAL__", json.dumps(first))
    output.write_text(html, encoding="utf-8")
    return output


if __name__ == "__main__":
    p = argparse.ArgumentParser()
    p.add_argument("--output", type=Path, default=ROOT / "results" / "visual_workbench.html")
    p.add_argument("--geometry-root", type=Path, default=ROOT / "results" / "geometry")
    args = p.parse_args()
    print(build(args.output, geometry_root=args.geometry_root))


==> anc/scenecrypt/nlp_experiments.py <==
"""Nonlearned, source-bound English documentary claim extraction experiment.

Restricted finite-state patterns, not general text understanding. Frames describe
what the source text says; they do not establish historical truth, gender identity
or issuer consent. The provisional reference annotations are not independent
human gold. Held-out labels may be scored only after the parser-rule freeze.
"""
from __future__ import annotations

import argparse
from collections import Counter
import copy
from fractions import Fraction
import hashlib
import html
import inspect
import json
from pathlib import Path
import re
import time

from cryptography.hazmat.primitives.asymmetric.ed25519 import Ed25519PrivateKey
from . import core as c
from .revision_cuts import (build_revision, make_decision_cut, make_delta, revise,
                           transport_cuts, verify_decision_cut, verify_delta)

BASE = Path(__file__).resolve().parents[1]
RULE_VERSION = 'SCENE-English-documentary-frames-1'
RULE_SPEC = {
    'language': 'English',
    'relation_family': ['depict', 'show', 'represent'],
    'argument': 'minimal concrete entity head; bounded direct-object or passive-subject window',
    'window_tokens': 14,
    'modality_window': 8,
    'calendar': 'BCE is negative, CE is positive; no historical year zero',
    'unqualified_catalogue_years': 'abstain without an explicit textual era',
    'century_subdivisions': 'abstain on early/middle/late bounds',
    'metadata': 'structured object dates are weak labels and are never copied into text predictions',
}
TRIGGER_PATTERN = r'\b(depict(?:s|ed|ing)?|show(?:s|n|ing)?|represent(?:s|ed|ing)?)\b'
ENTITY_WORDS = {
    'king': ['king', 'kings', 'pharaoh', 'pharaohs', 'emperor', 'emperors'],
    'queen': ['queen', 'queens', 'empress', 'empresses'],
    'man': ['man', 'men', 'male', 'boy', 'boys'],
    'woman': ['woman', 'women', 'female', 'girl', 'girls'],
    'deity': ['god', 'gods', 'goddess', 'goddesses', 'deity', 'deities', 'divinity'],
    'animal': ['animal', 'animals', 'cat', 'cats', 'dog', 'dogs', 'lion', 'lions', 'bull', 'bulls',
               'cow', 'cows', 'bird', 'birds', 'falcon', 'falcons', 'ibis', 'ibises', 'snake', 'snakes',
               'crocodile', 'crocodiles', 'horse', 'horses', 'fowl', 'quail', 'vulture', 'sphinx', 'sphinxes', 'jackal', 'jackals',
               'baboon', 'baboons', 'ram', 'rams', 'scarab', 'scarabs', 'fish', 'hippopotamus'],
    'other': ['figure', 'figures', 'person', 'people', 'child', 'children', 'head', 'heads',
              'statue', 'statues', 'statuette', 'statuettes', 'object', 'objects', 'vessel', 'vessels',
              'bowl', 'bowls', 'cup', 'cups', 'face', 'faces', 'features', 'crown', 'crowns', 'plant',
              'plants', 'flower', 'flowers', 'lotus', 'lotuses', 'tree', 'trees', 'boat', 'boats',
              'ship', 'ships', 'scene', 'scenes', 'offering', 'offerings', 'him', 'her', 'them'],
}
NEGATION_PATTERN = r'\b(?:no\s+longer|not|never|no|neither|nor|without)\b'
UNCERTAINTY_PATTERN = r'\b(?:most\s+likely|would\s+have|perhaps|possibly|probably|presumably|apparently|likely|unlikely|uncertain|uncertainty|unknown|unidentified|may|might|seems?|suggest(?:s|ed)?|approximately|about|circa|or)\b|\bc(?:a)?\.(?=\s*\d)|\(\?\)|\bcould(?=\s+(?:have|be|represent|depict|show|mean)\b)|\bappears?(?=\s+(?:to|that)\b)'
WORD_PATTERN = r"[^\W\d_]+(?:['’\-][^\W\d_]+)*|\d+|[,;:.!?()]"
ORDINALS = {v: k for k, v in enumerate([
    '', 'first', 'second', 'third', 'fourth', 'fifth', 'sixth', 'seventh', 'eighth', 'ninth',
    'tenth', 'eleventh', 'twelfth', 'thirteenth', 'fourteenth', 'fifteenth', 'sixteenth',
    'seventeenth', 'eighteenth', 'nineteenth', 'twentieth', 'twenty-first'], start=0) if v}
ERA = r'(?:B\.?\s*C\.?\s*E?\.?|A\.?\s*D\.?|C\.?\s*E\.?)'
APPROX = r'(?:(?:c\.|ca\.|circa|about)\s*)?'


def visible_text(text):
    """Hide markup while retaining original Unicode codepoint coordinates."""
    masked = re.sub(r'<[^>]*>', lambda m: ' ' * len(m[0]), text)
    def entity(m):
        decoded = html.unescape(m[0])
        return decoded + ' ' * (len(m[0]) - len(decoded)) if len(decoded) <= len(m[0]) else m[0]
    return re.sub(r'&(?:#\d+|#x[0-9a-fA-F]+|[A-Za-z]+);', entity, masked)


def tokens(text):
    return [{'text': m[0], 'lower': m[0].casefold(), 'span': [m.start(), m.end()]}
            for m in re.finditer(WORD_PATTERN, visible_text(text), re.UNICODE)]


def cue_spans(text):
    visible = visible_text(text)
    negation = []
    for m in re.finditer(NEGATION_PATTERN, visible, re.I):
        if m[0].casefold() == 'not' and re.match(r'\s+only\b', visible[m.end():], re.I):
            continue
        negation.append([m.start(), m.end()])
    uncertainty = []
    for m in re.finditer(UNCERTAINTY_PATTERN, visible, re.I):
        if m[0].casefold() == 'or':
            before = visible[max(0,m.start()-35):m.start()]
            after = visible[m.end():min(len(visible),m.end()+35)]
            left = re.findall(r'[A-Za-z]+',before.casefold())
            right = re.findall(r'[A-Za-z]+',after.casefold())
            species = bool(left and right and _class(left[-1])=='animal' and _class(right[0])=='animal')
            calendar = bool(re.search(r'\d\s*(?:BCE?|B\.C\.(?:E\.)?|CE|A\.D\.)\s*$',before,re.I) and re.match(r'\s*\d',after))
            if not (species or calendar):
                continue
        uncertainty.append([m.start(),m.end()])
    return negation, uncertainty


def _class(word, previous=None):
    lower = word.casefold()
    found = next((name for name, terms in ENTITY_WORDS.items() if lower in terms), None)
    if found == 'other' and lower in ('figure', 'figures', 'person', 'people'):
        if previous in ('male', 'female'):
            return 'man' if previous == 'male' else 'woman'
    return found


def _boundary(ts, index, direction):
    k = index + direction
    while 0 <= k < len(ts):
        if ts[k]['lower'] in (',', ';', '.', '!', '?', ':', 'but', 'whereas'):
            return k
        k += direction
    return -1 if direction < 0 else len(ts)


def _qualifications(text, ts, trigger_index, argument_span, negation, uncertainty):
    left = max(_boundary(ts, trigger_index, -1) + 1, trigger_index - RULE_SPEC['modality_window'])
    lo = ts[left]['span'][0] if ts else 0
    hi = max(ts[trigger_index]['span'][1], argument_span[1])
    # A post-head "without a crown" does not negate the represented entity.
    negative = any(lo <= start < hi for start, end in negation)
    uncertain = any(lo <= start < hi for start, end in uncertainty)
    return ('negative' if negative else 'positive', 'uncertain' if uncertain else 'asserted')


def _proper_argument(ts, index, right):
    start = index+1
    if start >= right or not ts[start]['text'][:1].isupper() or ts[start]['lower'] in ('a','an','the','this','that','these','those'):
        return None
    end = start
    while end+1 < right and end-start < 3 and (ts[end+1]['text'][:1].isupper() or re.fullmatch('[IVXLCDM]+',ts[end+1]['text'])):
        end += 1
    # Explicit appositive role, not historical background knowledge of the name.
    cls = 'other'
    for token in ts[end+1:min(len(ts),end+10)]:
        if token['lower'] in ('.',';','!','?'):
            break
        role = _class(token['text'])
        if role is not None and role != 'other':
            cls = role
            break
    if cls == 'other':
        return None  # Capitalization alone does not make a concrete named entity.
    return ([ts[start]['span'][0],ts[end]['span'][1]], cls)


def relation_frames(text, *, keyword=False, erase_qualifiers=False):
    ts = tokens(text)
    negation, uncertainty = cue_spans(text)
    trigger_starts = {m.start(): m for m in re.finditer(TRIGGER_PATTERN, visible_text(text), re.I)}
    frames = []
    if keyword:
        # Deliberately weak baseline: concrete class mention alone implies depiction.
        for k, token in enumerate(ts):
            cls = _class(token['text'], ts[k-1]['lower'] if k else None)
            if cls is not None:
                frames.append({'predicate': 'depicts', 'trigger': token['span'], 'argument': token['span'],
                               'argument_class': cls, 'polarity': 'positive', 'modality': 'asserted'})
        return frames
    for index, trigger in enumerate(ts):
        if trigger['span'][0] not in trigger_starts:
            continue
        lower = trigger['lower']
        predicate = 'depicts' if lower.startswith('depict') else 'shows' if lower.startswith('show') else 'represents'
        passive = (lower.endswith('ed') or lower == 'shown') and any(
            t['lower'] in ('is', 'are', 'was', 'were', 'be', 'been', 'being')
            for t in ts[max(0, index-4):index])
        if not passive and (lower.endswith('ed') or lower == 'shown') and index and (index+1 == len(ts) or ts[index+1]['lower'] in ('as','in','on','is','are','seated','standing','holding','with','here','wearing')):
            passive = any(_class(t['text']) is not None for t in ts[max(0,index-6):index])
        arguments = []
        if passive:
            left = max(_boundary(ts, index, -1) + 1, index - RULE_SPEC['window_tokens'])
            for k in range(index-1, left-1, -1):
                cls = _class(ts[k]['text'], ts[k-1]['lower'] if k else None)
                if cls is not None:
                    arguments.append((ts[k]['span'], cls))
                    break
        else:
            right = min(_boundary(ts, index, 1), index + RULE_SPEC['window_tokens'] + 1)
            if index+1 < len(ts) and ts[index+1]['lower'] in ('that', 'how', 'why', 'whether'):
                continue  # Propositional complement is outside the concrete-argument grammar.
            proper = _proper_argument(ts,index,right)
            if proper is not None:
                arguments.append(proper)
            for k in range(index+1, right) if proper is None else []:
                if k > index+1 and ts[k]['lower'] in ('of', 'with', 'by', 'from', 'through') and not arguments:
                    break
                cls = _class(ts[k]['text'], ts[k-1]['lower'] if k else None)
                if ts[k]['lower'] in ('male','female') and k+1<len(ts) and ts[k+1]['lower'] in ('figure','figures','person','people'):
                    continue
                if cls is None:
                    continue
                if arguments:
                    previous_end = next(q for q, t in enumerate(ts) if t['span'] == arguments[-1][0])
                    if not any(t['lower'] in ('and', 'or') for t in ts[previous_end+1:k]):
                        break
                arguments.append((ts[k]['span'], cls))
                if len(arguments) == 3:
                    break
        for span, cls in arguments:
            polarity, modality = _qualifications(text, ts, index, span, negation, uncertainty)
            if erase_qualifiers:
                polarity, modality = 'positive', 'asserted'
            frames.append({'predicate': predicate, 'trigger': trigger['span'], 'argument': span,
                           'argument_class': cls, 'polarity': polarity, 'modality': modality})
    unique = {json.dumps(frame, sort_keys=True): frame for frame in frames}
    return sorted(unique.values(), key=lambda f: (f['trigger'], f['argument']))


def _era_sign(era):
    return -1 if re.sub(r'[^a-z]', '', era.casefold()).startswith('bc') else 1


def _date_scope(text, start, end, document_type):
    if document_type == 'date_phrase':
        return 'object'
    near = visible_text(text)[max(0, start-70):min(len(text), end+20)].casefold()
    if re.search(r'\b(?:reign|rules?|ruled|kingdom|dynast|period|died|born|excavat|discover|acquir)', near):
        return 'historical'
    if re.search(r'\b(?:dated|dates|made|created|produced|carved|manufactured)\b', near):
        return 'object'
    return 'unknown'


def date_frames(text, document_type='prose_sentence'):
    visible = visible_text(text)
    candidates = []
    def add(match, earliest, latest):
        if earliest == 0 or latest == 0 or earliest > latest:
            return
        span = [match.start(), match.end()]
        candidates.append({'span': span, 'earliest': earliest, 'latest': latest,
                           'calendar': 'BCE_CE', 'scope': _date_scope(text, *span, document_type)})
    # Two explicit eras, including a range crossing BCE/CE.
    pattern = APPROX + r'(\d{1,4})\s*(' + ERA + r')\s*[-–—]\s*(\d{1,4})\s*(' + ERA + r')'
    for m in re.finditer(pattern, visible, re.I):
        vals = [int(m[1])*_era_sign(m[2]), int(m[3])*_era_sign(m[4])]
        add(m, min(vals), max(vals))
    # Explicit leading second era, e.g. 270 B.C.–A.D. 320.
    pattern = APPROX + r'(\d{1,4})\s*(' + ERA + r')\s*[-–—]\s*(' + ERA + r')\s*(\d{1,4})'
    for m in re.finditer(pattern, visible, re.I):
        vals = [int(m[1])*_era_sign(m[2]), int(m[4])*_era_sign(m[3])]
        add(m, min(vals), max(vals))
    # One explicit trailing era, single year or inclusive range.
    pattern = APPROX + r'(\d{1,4})(?:\s*[-–—]\s*(\d{1,4}))?\s*(' + ERA + r')(?![A-Za-z])'
    for m in re.finditer(pattern, visible, re.I):
        vals = [int(m[1])*_era_sign(m[3]), int(m[2] or m[1])*_era_sign(m[3])]
        add(m, min(vals), max(vals))
    ordinal = r'(?:\d{1,2}(?:st|nd|rd|th)|' + '|'.join(sorted(ORDINALS,key=len,reverse=True)) + r')'
    pattern = r'(?<![A-Za-z0-9])' + APPROX + r'(' + ordinal + r')(?:\s*[-–—]\s*(' + ordinal + r'))?\s+centur(?:y|ies)(?:\s*(' + ERA + r'))?'
    for m in re.finditer(pattern, visible, re.I):
        if re.search(r'\b(?:early|mid|middle|late)[-\s]*$', visible[max(0,m.start()-12):m.start()], re.I):
            continue
        if not m[3]:
            continue
        value = lambda s: int(re.match(r'\d+', s)[0]) if s[0].isdigit() else ORDINALS[s.casefold()]
        centuries = [value(m[1]), value(m[2] or m[1])]
        sign = _era_sign(m[3] or 'CE')
        lows = [(century-1)*100+1 if sign>0 else -century*100 for century in centuries]
        highs = [century*100 if sign>0 else -(century-1)*100-1 for century in centuries]
        add(m, min(lows), max(highs))
    # Leading era is common in museum date phrases, for example A.D. 3rd century.
    pattern = APPROX + r'(' + ERA + r')\s*(' + ordinal + r')(?:\s*[-–—]\s*(' + ordinal + r'))?\s+centur(?:y|ies)'
    for m in re.finditer(pattern, visible, re.I):
        value = lambda x: int(re.match(r'\d+', x)[0]) if x[0].isdigit() else ORDINALS[x.casefold()]
        centuries = [value(m[2]), value(m[3] or m[2])]
        sign = _era_sign(m[1])
        lows = [(n-1)*100+1 if sign>0 else -n*100 for n in centuries]
        highs = [n*100 if sign>0 else -(n-1)*100-1 for n in centuries]
        add(m, min(lows), max(highs))
    pattern = APPROX + r'(' + ERA + r')\s*(\d{1,4})(?:\s*[-–—]\s*(\d{1,4}))?(?!\d|st|nd|rd|th)'
    for m in re.finditer(pattern, visible, re.I):
        vals = [int(m[2])*_era_sign(m[1]), int(m[3] or m[2])*_era_sign(m[1])]
        add(m, min(vals), max(vals))
    # Prefer the widest admitted expression over overlapping submatches.
    admitted = []
    for frame in sorted(candidates, key=lambda x: (-(x['span'][1]-x['span'][0]), x['span'])):
        if not any(not (frame['span'][1] <= d['span'][0] or frame['span'][0] >= d['span'][1]) for d in admitted):
            admitted.append(frame)
    admitted = sorted(admitted, key=lambda x: x['span'])
    for left,right in zip(admitted,admitted[1:]):
        if re.fullmatch(r'\s+OR\s+', visible[left['span'][1]:right['span'][0]], re.I):
            left['alternative_group']=right['alternative_group']='OR-1'
    return admitted


def parse_text(text, document_type='prose_sentence', mode='qualified'):
    if not isinstance(text, str) or mode not in ('qualified', 'keyword', 'qualifier-erased'):
        raise ValueError('nlp-parser-input')
    negation, uncertainty = cue_spans(text)
    return {'relations': relation_frames(text, keyword=mode == 'keyword', erase_qualifiers=mode == 'qualifier-erased'),
            'negation': [] if mode != 'qualified' else negation,
            'uncertainty': [] if mode != 'qualified' else uncertainty,
            'dates': date_frames(text, document_type)}


def parser_hash():
    functions = [visible_text, tokens, cue_spans, _class, _boundary, _qualifications,
                 _proper_argument, relation_frames, _era_sign, _date_scope, date_frames, parse_text]
    return c.digest('SCENE/NLP-rule-freeze/1', {'version': RULE_VERSION, 'spec': RULE_SPEC,
        'patterns': [TRIGGER_PATTERN, NEGATION_PATTERN, UNCERTAINTY_PATTERN, WORD_PATTERN, ERA, APPROX],
        'entities': ENTITY_WORDS, 'ordinals': ORDINALS,
        'function_source': [inspect.getsource(f) for f in functions]})


def _score_counts(predicted, reference):
    predicted, reference = Counter(predicted), Counter(reference)
    tp = sum((predicted & reference).values())
    fp, fn = sum(predicted.values()) - tp, sum(reference.values()) - tp
    precision = Fraction(tp, tp+fp) if tp+fp else None
    recall = Fraction(tp, tp+fn) if tp+fn else None
    f1 = Fraction(2*tp, 2*tp+fp+fn) if 2*tp+fp+fn else None
    return {'tp': tp, 'fp': fp, 'fn': fn, 'predicted': tp+fp, 'reference': tp+fn,
            'precision_exact': str(precision) if precision is not None else None,
            'recall_exact': str(recall) if recall is not None else None,
            'f1_exact': str(f1) if f1 is not None else None,
            'precision': float(precision) if precision is not None else None,
            'recall': float(recall) if recall is not None else None,
            'f1': float(f1) if f1 is not None else None}


def _key(value):
    return json.dumps(value, sort_keys=True, ensure_ascii=False, separators=(',', ':'))


def score_records(records, predictions):
    collections = {name: [[], []] for name in ('relations_exact', 'relation_predicate', 'relation_argument',
        'relation_polarity', 'relation_modality', 'entity_argument_only', 'dates_exact', 'date_span', 'date_bounds',
        'date_scope', 'negation_spans', 'uncertainty_spans')}
    exact_documents = 0
    coverage = Counter()
    errors = []
    for record in records:
        reference = {k:record['annotations'][k] for k in ('relations','dates','negation','uncertainty')}
        predicted = predictions[record['id']]
        identity = record['id']
        exact_documents += predicted == reference
        coverage['relation_documents'] += bool(predicted['relations'])
        coverage['date_documents'] += bool(predicted['dates'])
        coverage['any_semantic_documents'] += bool(predicted['relations'] or predicted['dates'])
        for side, annotation in enumerate((predicted, reference)):
            for relation in annotation['relations']:
                for name, fields in [
                    ('relations_exact', None),
                    ('relation_predicate', ['predicate', 'trigger']),
                    ('relation_argument', ['trigger', 'argument', 'argument_class']),
                    ('entity_argument_only', ['argument', 'argument_class']),
                    ('relation_polarity', ['trigger', 'argument', 'polarity']),
                    ('relation_modality', ['trigger', 'argument', 'modality'])]:
                    selected = relation if fields is None else {key: relation[key] for key in fields}
                    collections[name][side].append((identity, _key(selected)))
            for date in annotation['dates']:
                for name, fields in [('dates_exact', None), ('date_span', ['span']),
                    ('date_bounds', ['span', 'earliest', 'latest', 'calendar']), ('date_scope', ['span', 'scope'])]:
                    selected = date if fields is None else {key: date[key] for key in fields}
                    collections[name][side].append((identity, _key(selected)))
            for field in ('negation', 'uncertainty'):
                collections[field+'_spans'][side].extend((identity, tuple(span)) for span in annotation[field])
        if predicted != reference:
            errors.append({'id': identity, 'group_id': record['group_id'],
                'document_type': record.get('genre', record.get('document_type', 'prose_sentence')),
                'text': record['text'], 'predicted': predicted, 'provisional_reference': reference})
    group_exact={group:all(predictions[r['id']] == {k:r['annotations'][k] for k in ('relations','dates','negation','uncertainty')} for r in records if r['group_id']==group) for group in sorted({r['group_id'] for r in records})}
    return {'records': len(records), 'source_groups': len({r['group_id'] for r in records}), 'groups_with_all_records_exact':sum(group_exact.values()),
            'group_exact_records':group_exact,
            'exact_documents': exact_documents, 'coverage': dict(coverage),
            'metrics': {name: _score_counts(*values) for name, values in collections.items()}, 'errors': errors}


def semantic_slots(text, prediction):
    """Source spans are in the fresh receipt; this record contains normalized slots."""
    return {'relations': [{'predicate': f['predicate'], 'argument_class': f['argument_class'],
                           'argument_text': ' '.join(text[slice(*f['argument'])].casefold().split()),
                           'polarity': f['polarity'], 'modality': f['modality']}
                          for f in prediction['relations']],
            'dates': [{key: value for key,value in f.items() if key != 'span'}
                      for f in prediction['dates']],
            'negation_cues': [text[slice(*span)].casefold() for span in prediction['negation']],
            'uncertainty_cues': [text[slice(*span)].casefold() for span in prediction['uncertainty']]}


def semantic_contract_hash():
    return c.digest('SCENE/NLP-slot-contract/1',{'version':RULE_VERSION,'compiler':inspect.getsource(semantic_slots)})


def source_receipt(record_id, text, document_type, key):
    extracted = parse_text(text, document_type)
    body = {'version': RULE_VERSION, 'rule_sha256': parser_hash(), 'slot_contract_sha256':semantic_contract_hash(), 'record_id': record_id,
            'text_sha256': hashlib.sha256(text.encode('utf-8')).hexdigest(), 'document_type': document_type,
            'span_frames': extracted, 'semantic_slots': semantic_slots(text, extracted)}
    body['semantic_sha256'] = c.digest('SCENE/NLP-semantic-slots/1', body['semantic_slots'])
    return c.sign(key, 'SCENE/NLP-source-frame-receipt/1', body)


def verify_source_receipt(packet, public_key, expected_text, expected_record_id, expected_rule_sha256, expected_document_type):
    try:
        c.require(c.verify_signature(public_key, 'SCENE/NLP-source-frame-receipt/1', packet), 'nlp-receipt-signature')
        body = packet['body']
        c.fields(body, {'version', 'rule_sha256', 'record_id', 'text_sha256', 'document_type',
                        'span_frames', 'semantic_slots', 'semantic_sha256', 'slot_contract_sha256'}, 'nlp-receipt')
        c.require(body['slot_contract_sha256']==semantic_contract_hash(),'nlp-slot-contract')
        c.require(body['version'] == RULE_VERSION and body['rule_sha256'] == expected_rule_sha256 == parser_hash(), 'nlp-receipt-rules')
        c.require(body['record_id'] == expected_record_id and body['text_sha256'] == hashlib.sha256(expected_text.encode('utf-8')).hexdigest(), 'nlp-receipt-source')
        c.require(body['document_type']==expected_document_type,'nlp-receipt-genre')
        prediction = parse_text(expected_text, body['document_type'])
        c.require(body['span_frames'] == prediction and body['semantic_slots'] == semantic_slots(expected_text, prediction), 'nlp-receipt-extraction')
        c.require(body['semantic_sha256'] == c.digest('SCENE/NLP-semantic-slots/1', body['semantic_slots']), 'nlp-receipt-slots')
        return True
    except (ValueError, KeyError, TypeError):
        return False


def controlled_edits(record):
    text = record['text']
    kind = record.get('genre', record.get('document_type', 'prose_sentence'))
    parsed = parse_text(text, kind)
    cases = [('whitespace', '  ' + re.sub(r'\s+', '  ', text) + '  ', 'same-slots')]
    if parsed['relations']:
        relation = parsed['relations'][0]
        start, end = relation['trigger']
        # Constructed edit, not a claim about a publisher's natural revision.
        if relation['polarity'] == 'positive':
            cases.append(('negation-insertion', text[:start] + 'not ' + text[start:], 'changed-slots'))
        a, b = relation['argument']
        replacement = 'woman' if relation['argument_class'] == 'man' else 'man'
        cases.append(('entity-substitution', text[:a] + replacement + text[b:], 'changed-slots'))
    if parsed['uncertainty']:
        a, b = parsed['uncertainty'][0]
        cases.append(('uncertainty-removal', text[:a] + text[b:], 'changed-slots'))
    if parsed['dates']:
        date = parsed['dates'][0]
        m = re.search(r'\d{3,4}', text[slice(*date['span'])])
        if m:
            a = date['span'][0]+m.start(); b = date['span'][0]+m.end()
            replacement = str(int(m[0])+1)
            cases.append(('date-substitution', text[:a] + replacement + text[b:], 'changed-slots'))
    return cases


def revision_audit(records, fixed_controls=None):
    key = Ed25519PrivateKey.from_private_bytes(hashlib.sha256(b'PUBLIC NLP REVISION RESEARCH KEY ONLY 2026').digest())
    public = c.public_hex(key)
    outcomes = []
    for record in records:
        text, kind = record['text'], record.get('genre', record.get('document_type', 'prose_sentence'))
        receipt = source_receipt(record['id'], text, kind, key)
        source_digest = receipt['body']['text_sha256']
        frame_digest = receipt['body']['semantic_sha256']
        leaves = {
            'nlp-source': {'support': 1, 'oppose': 0, 'source_id': 'documentary-text',
                'qualifier': 'Exact current source-text digest; independent of extracted-slot correctness.', 'record_hash': source_digest},
            'nlp-frame': {'support': 1, 'oppose': 0, 'source_id': 'documentary-frame',
                'qualifier': 'Admitted normalized extraction slots; fresh source-to-frame receipt is separately mandatory.', 'record_hash': frame_digest}}
        gates = [{'id': 'nlp-claim', 'op': 'and', 'args': ['nlp-frame'], 'type': 'interpretation',
                  'qualifier': 'Current extracted documentary slots, not historical truth or source endorsement.'}]
        old = build_revision(leaves, gates, key, scope={'rule_sha256': parser_hash(), 'slot_contract_sha256':semantic_contract_hash(), 'record': record['id']})
        cut = make_decision_cut(old, 'nlp-claim')
        assert verify_decision_cut(cut, public, old.root, old.policy_root, old.scope_hash)
        if fixed_controls is None:
            cases=controlled_edits(record)
        else:
            cases=[]
            for control in fixed_controls:
                if control['original_record_id'] != record['id']:
                    continue
                c.require(control['original_text']==text,'nlp-control-source')
                c.require(hashlib.sha256(control['revised_text'].encode()).hexdigest()==control['revised_text_sha256'],'nlp-control-revision')
                cases.append((control['id'],control['revised_text'],'same-slots' if control['expected_semantics_unchanged'] else 'changed-slots'))
        for index, (edit, revised_text, intended) in enumerate(cases):
            current_receipt = source_receipt(record['id'], revised_text, kind, key)
            new_frame = current_receipt['body']['semantic_sha256']
            same = new_frame == frame_digest
            current = revise(old, {'nlp-source': {'record_hash': current_receipt['body']['text_sha256']},
                                   'nlp-frame': {'record_hash': new_frame}}, key, nonce='nlp-edit-'+str(index))
            delta = make_delta(old, current)
            assert verify_delta(delta, public, old.root, current.root)
            moved = transport_cuts([cut], delta, public, current.root)
            # Transport is possible only for unchanged normalized-slot leaves;
            # it never bypasses current-text receipt verification.
            transported = bool(moved[0]) if isinstance(moved, list) else bool(moved)
            outcomes.append({'id': record['id'], 'edit': edit, 'constructed': True, 'intended': intended,
                'same_extracted_slots': same, 'intended_outcome_matched': same == (intended == 'same-slots'),
                'old_receipt_rejected_on_revised_text': not verify_source_receipt(receipt, public, revised_text, record['id'], parser_hash(), kind),
                'fresh_receipt_accepted': verify_source_receipt(current_receipt, public, revised_text, record['id'], parser_hash(), kind),
                'old_cut_rejected_at_new_root': not verify_decision_cut(cut, public, current.root, current.policy_root, current.scope_hash),
                'transported_cut_verified': bool(moved[0]) and verify_decision_cut(moved[0], public, current.root, current.policy_root, current.scope_hash), 'transport_truthiness': transported})
    return outcomes


def _read_jsonl(path):
    raw = path.read_bytes()
    rows = [json.loads(line) for line in raw.decode('utf-8').splitlines() if line.strip()]
    return rows, hashlib.sha256(raw).hexdigest()


def verify_record_source(record, artifact_root=BASE):
    relative = Path(record['source_path'])
    c.require(not relative.is_absolute() and '..' not in relative.parts
              and relative.parts[:3] == ('data', 'visual', 'metadata'), 'nlp-source-path')
    path = (artifact_root / relative).resolve()
    c.require(path.is_relative_to(artifact_root.resolve()) and path.is_file(), 'nlp-source-file')
    raw = path.read_bytes()
    c.require(hashlib.sha256(raw).hexdigest() == record['source_sha256'], 'nlp-source-digest')
    field = json.loads(raw)
    for part in record['source_field']:
        field = field[part]
    c.require(type(field) is str, 'nlp-source-field')
    start, end = record['source_char_start'], record['source_char_end']
    c.require(type(start) is int and type(end) is int and 0 <= start <= end <= len(field), 'nlp-source-offset')
    c.require(field[start:end] == record['text'], 'nlp-source-substring')
    c.require(hashlib.sha256(record['text'].encode('utf-8')).hexdigest() == record['text_sha256'], 'nlp-text-digest')
    c.require(record['license'] == 'CC0', 'nlp-source-license')
    expected = 'test' if int(hashlib.sha256(record['group_id'].encode('utf-8')).hexdigest(),16)%10 < 3 else 'dev'
    c.require(record['split'] == expected, 'nlp-frozen-group-split')
    return True


def evaluate(records, mode='qualified'):
    predictions = {record['id']: parse_text(record['text'], record.get('genre','prose_sentence'), mode)
                   for record in records}
    overall = score_records(records, predictions)
    strata = {}
    for genre in sorted({r.get('genre','prose_sentence') for r in records}):
        selected = [r for r in records if r.get('genre','prose_sentence') == genre]
        strata[genre] = score_records(selected, predictions)
    return {'overall': overall, 'by_genre': strata, 'predictions': predictions}


def _compact_scores(evaluation):
    return {'overall':{k:v for k,v in evaluation['overall'].items() if k!='errors'},
            'by_genre':{name:{k:v for k,v in values.items() if k!='errors'} for name,values in evaluation['by_genre'].items()}}


def run(output, corpus_root=None):
    corpus_root = corpus_root or BASE/'data/nlp'
    # This is checked before opening held-out references. The procedural freeze
    # is documented; this is not a claim of cryptographically secret test labels.
    freeze = json.loads((corpus_root/'parser_freeze.json').read_text())
    c.require(freeze['parser_rule_sha256'] == parser_hash(), 'nlp-parser-freeze-mismatch')
    c.require(freeze['heldout_labels_read_before_freeze'] is False, 'nlp-freeze-protocol')
    c.require(not output.exists() and not output.resolve().is_relative_to(BASE.resolve()), 'nlp-fresh-external-output')
    dev, dev_hash = _read_jsonl(corpus_root/'dev.jsonl')
    test, test_hash = _read_jsonl(corpus_root/'test_reference.jsonl')
    all_records = dev + test
    c.require(len({r['id'] for r in all_records}) == len(all_records), 'nlp-unique-records')
    c.require(not ({r['group_id'] for r in dev} & {r['group_id'] for r in test}), 'nlp-group-leakage')
    for record in all_records:
        verify_record_source(record)
    output.mkdir(parents=True,exist_ok=False)
    start = time.perf_counter_ns()
    results = {}
    for split, records in [('dev',dev),('test',test)]:
        results[split] = {}
        for mode in ('qualified','keyword','qualifier-erased'):
            evaluation = evaluate(records, mode)
            results[split][mode] = _compact_scores(evaluation)
            (output/(split+'_'+mode+'_predictions.json')).write_text(json.dumps(evaluation['predictions'],indent=2,ensure_ascii=False)+'\n')
            (output/(split+'_'+mode+'_errors.json')).write_text(json.dumps(evaluation['overall']['errors'],indent=2,ensure_ascii=False)+'\n')
    controls, control_hash = _read_jsonl(corpus_root/'controlled_revisions.jsonl')
    controlled = revision_audit(dev,controls)
    c.require(len(controlled)==len(controls),'nlp-complete-controlled-audit')
    systematic = revision_audit(all_records)
    report = {'schema':'SCENE-real-English-NLP-pilot-1','rule_version':RULE_VERSION,
        'parser_rule_sha256':parser_hash(),'slot_contract_sha256':semantic_contract_hash(),
        'code_sha256':hashlib.sha256(Path(__file__).read_bytes()).hexdigest(),'parser_freeze':freeze,
        'corpus_files_sha256':{'dev.jsonl':dev_hash,'test_reference.jsonl':test_hash,'controlled_revisions.jsonl':control_hash},
        'records':len(all_records),'source_objects':len({r['object_id'] for r in all_records}),
        'split_groups':len({r['group_id'] for r in all_records}),
        'source_substrings_all_verified':True,
        'reference_scope':'Provisional investigator/AI-assisted reference, not independent human gold; structured catalogue dates are separate weak metadata, never copied as text predictions.',
        'development_scope':'Three inspection iterations on DEV only, before TEST/external evaluation. Blind source QA subsequently corrected two DEV cue labels; TEST references were unchanged. Current DEV scores use the corrected reference. No post-test rule tuning.',
        'timing_ns':time.perf_counter_ns()-start,'evaluation':results,
        'controlled_revisions':{'cases':len(controlled),'actual_publisher_revisions':False,
            'intended_extraction_changes_detected':sum(r['intended_outcome_matched'] for r in controlled),
            'all_stale_source_receipts_rejected':all(r['old_receipt_rejected_on_revised_text'] for r in controlled),
            'all_fresh_receipts_accepted':all(r['fresh_receipt_accepted'] for r in controlled),
            'unchanged_slot_transports_verified':sum(r['transported_cut_verified'] for r in controlled),
            'intended_failures':[r for r in controlled if not r['intended_outcome_matched']]},
        'systematic_constructed_revisions':{'cases':len(systematic),'actual_publisher_revisions':False,
            'by_edit':dict(Counter(r['edit'] for r in systematic)),
            'intended_extraction_changes_detected':sum(r['intended_outcome_matched'] for r in systematic),
            'all_stale_source_receipts_rejected':all(r['old_receipt_rejected_on_revised_text'] for r in systematic),
            'all_fresh_receipts_accepted':all(r['fresh_receipt_accepted'] for r in systematic),
            'unchanged_slot_transports_verified':sum(r['transported_cut_verified'] for r in systematic),
            'intended_failures':[r for r in systematic if not r['intended_outcome_matched']]},
        'security_scope':'Semantic cut transport requires a separately verified fresh source-to-frame receipt with externally pinned current text/rules/scope. A valid receipt authenticates this restricted parser output, not linguistic correctness, historical truth, or consent.',
        'limitations':['Only a small selected-source English pilot; not arbitrary-language understanding.',
                       'Sparse relation positives make held-out relation F1 descriptive, not a generalization estimate; natural positives do not test negative/uncertain relation scoping.',
                       'The unlinked keyword baseline is deliberately weak, not a competitive information-extraction system.',
                       'The frozen slot compiler retains internal whitespace in multiword cue lexemes, producing five conservative false invalidations in this audit.',
                       'The frozen lexicon maps boy/girl to man/woman; age-role interpretation is a known out-of-corpus counterexample, not a validated inference.',
                       'No independent human adjudication or inter-annotator agreement.',
                       'All edit pairs are constructed investigator variants, not natural publisher changes.',
                       'No trained model, LLM inference, Hugging Face dependency or source-metadata gold substitution.']}
    (output/'nlp_summary.json').write_text(json.dumps(report,indent=2,ensure_ascii=False)+'\n')
    (output/'controlled_revision_audit.json').write_text(json.dumps(controlled,indent=2)+'\n')
    (output/'systematic_revision_audit.json').write_text(json.dumps(systematic,indent=2)+'\n')
    print(json.dumps({'records':report['records'],'groups':report['split_groups'],
                     'heldout':results['test']['qualified']['overall'],
                     'controlled_cases':len(controlled),'systematic_cases':len(systematic)},indent=2))
    return report


def main():
    parser=argparse.ArgumentParser(description=__doc__)
    parser.add_argument('--output',type=Path,required=True)
    parser.add_argument('--corpus-root',type=Path)
    args=parser.parse_args()
    run(args.output.resolve(),args.corpus_root.resolve() if args.corpus_root else None)
if __name__=='__main__':
    main()


==> anc/scenecrypt/normal_codec.py <==
"""Exact fixed-decimal OBJ normal-z prediction from the x and y channels.

Integer square-root prediction and signed residuals are established compression
techniques. This module preserves the original decimal lexemes; it does not
renormalize geometry or authenticate data. The enclosing source commitment must
detect structurally valid changes to encoded values or reference channels.

Sign bits are LSB-first and mean the lexical sign, including negative zero.
Prediction uses +1 for unsigned zero and -1 for negative zero; a residual cancels
the prediction when the original z value is zero. Scaled values and residuals
are signed int64. Only a common precision of 0 through 9 is supported.
"""
from __future__ import annotations

from math import isqrt
import re


INT64_MIN = -(1 << 63)
INT64_MAX = (1 << 63) - 1
_DECIMAL = re.compile(rb"(-?)(0|[1-9][0-9]*)(?:\.([0-9]{1,9}))?\Z")
_META_KEYS = {"encoding", "precision", "sign_bytes"}


def _parse(token):
    # Any canonical signed-int64 fixed decimal with p <= 9 fits in 21 bytes.
    if type(token) is not bytes or not 1 <= len(token) <= 21:
        return None
    match = _DECIMAL.fullmatch(token)
    if match is None:
        return None
    fraction = match[3] or b""
    value = int(match[2] + fraction)
    negative = bool(match[1])
    if negative:
        value = -value
    if not INT64_MIN <= value <= INT64_MAX:
        return None
    return len(fraction), value, negative


def _channel(tokens, precision=None):
    if type(tokens) not in (list, tuple):
        return None
    parsed = []
    for token in tokens:
        item = _parse(token)
        if item is None or (precision is not None and item[0] != precision):
            return None
        if precision is None:
            precision = item[0]
        parsed.append(item)
    return parsed


def _render(value, precision, negative):
    magnitude = abs(value)
    sign = b"-" if value < 0 or (value == 0 and negative) else b""
    if precision == 0:
        return sign + str(magnitude).encode("ascii")
    scale = 10 ** precision
    return (sign + str(magnitude // scale).encode("ascii") + b"."
            + str(magnitude % scale).zfill(precision).encode("ascii"))


def _prediction(x, y, scale, negative):
    magnitude = isqrt(max(0, scale * scale - x * x - y * y))
    return -magnitude if negative else magnitude


def _put_signed(value):
    if not INT64_MIN <= value <= INT64_MAX:
        raise ValueError("normal-residual-range")
    unsigned = 2 * value if value >= 0 else -2 * value - 1
    result = bytearray()
    while unsigned >= 128:
        result.append((unsigned & 127) | 128)
        unsigned >>= 7
    result.append(unsigned)
    return result


def _get_signed(body, position):
    unsigned = 0
    for shift in range(0, 70, 7):
        if position >= len(body):
            raise ValueError("normal-residual-truncated")
        byte = body[position]
        position += 1
        if shift == 63 and byte > 1:
            raise ValueError("normal-residual-varint-overflow")
        unsigned |= (byte & 127) << shift
        if byte < 128:
            if shift and byte == 0:
                raise ValueError("normal-residual-varint-noncanonical")
            return (unsigned >> 1) ^ -(unsigned & 1), position
    raise ValueError("normal-residual-varint-overflow")


def candidate(reference_x_tokens, reference_y_tokens, z_tokens):
    """Return ``(meta, body)`` for exact shared-format channels, else ``None``.

    Tokens are lists/tuples of bytes with canonical integer or fixed-decimal
    spelling: no plus signs, exponent syntax, redundant integer zeros, or mixed
    precision. Empty channels have no inferable precision and return None.
    """
    z = _channel(z_tokens)
    if not z:
        return None
    precision = z[0][0]
    x = _channel(reference_x_tokens, precision)
    y = _channel(reference_y_tokens, precision)
    if x is None or y is None or len(x) != len(z) or len(y) != len(z):
        return None
    scale = 10 ** precision
    signs = bytearray((len(z) + 7) // 8)
    residuals = bytearray()
    for index, (xx, yy, zz) in enumerate(zip(x, y, z)):
        _, value, negative = zz
        signs[index // 8] |= int(negative) << (index % 8)
        prediction = _prediction(xx[1], yy[1], scale, negative)
        residuals.extend(_put_signed(value - prediction))
    return {"encoding": "normal-residual", "precision": precision,
            "sign_bytes": len(signs)}, bytes(signs + residuals)


def decode(meta, body, reference_x_tokens, reference_y_tokens, count):
    """Restore exact z tokens, rejecting invalid framing, formats and bounds."""
    if (type(meta) is not dict or set(meta) != _META_KEYS
            or meta.get("encoding") != "normal-residual"):
        raise ValueError("normal-residual-metadata")
    precision = meta["precision"]
    if type(precision) is not int or not 0 <= precision <= 9:
        raise ValueError("normal-residual-precision")
    if type(count) is not int or count < 0:
        raise ValueError("normal-residual-count")
    sign_bytes = (count + 7) // 8
    if type(meta["sign_bytes"]) is not int or meta["sign_bytes"] != sign_bytes:
        raise ValueError("normal-residual-sign-size")
    if not isinstance(body, (bytes, bytearray)) or len(body) < sign_bytes + count:
        raise ValueError("normal-residual-body-size")
    if count % 8 and body[sign_bytes - 1] >> (count % 8):
        raise ValueError("normal-residual-sign-padding")
    if (type(reference_x_tokens) not in (list, tuple)
            or type(reference_y_tokens) not in (list, tuple)
            or len(reference_x_tokens) != count or len(reference_y_tokens) != count):
        raise ValueError("normal-residual-reference-format-or-count")
    x = _channel(reference_x_tokens, precision)
    y = _channel(reference_y_tokens, precision)
    if x is None or y is None or len(x) != count or len(y) != count:
        raise ValueError("normal-residual-reference-format-or-count")
    position = sign_bytes
    scale = 10 ** precision
    result = []
    for index, (xx, yy) in enumerate(zip(x, y)):
        negative = bool((body[index // 8] >> (index % 8)) & 1)
        residual, position = _get_signed(body, position)
        value = _prediction(xx[1], yy[1], scale, negative) + residual
        if not INT64_MIN <= value <= INT64_MAX:
            raise ValueError("normal-residual-value-range")
        if value and (value < 0) != negative:
            raise ValueError("normal-residual-sign-inconsistent")
        result.append(_render(value, precision, negative))
    if position != len(body):
        raise ValueError("normal-residual-trailing-data")
    return result


==> anc/scenecrypt/oman_rounding.py <==
"""Exact shared-variable feasibility for original Omani caprine measurements.

Original workbooks are read only. A declared closed rounding box is an analysis
assumption, not an author-supplied calibration guarantee. A nonempty intersection
certifies arithmetic compatibility; it cannot establish taxon, age or context.
"""
from __future__ import annotations

import argparse
from collections import Counter, defaultdict
from fractions import Fraction
import hashlib
import json
from pathlib import Path
import re

from .demo import ROOT
from .gobekli_data import read_cells

DATA = ROOT / "data" / "regional_zooarch" / "oman_lebanon" / "maini2025"
SOURCE_HASHES = {
    "oq-11-149-s1.xlsx": "cc1adf186bcd0ccf9f0bf9eac9e38fa5e82b92349bb2da2d22d4806dcc7032ff",
    "oq-11-149-s2.xlsx": "1d0e35d7e11f7430d5ec2ef78fd96d3c2ccd333c5936db755b7a461d3ca925a2",
}


def exact(value):
    if isinstance(value, bool) or not isinstance(value, (str, int, Fraction)):
        raise ValueError("Use exact integer, decimal text or Fraction inputs")
    return Fraction(value)


def overlap(*intervals):
    low, high = max(x[0] for x in intervals), min(x[1] for x in intervals)
    return None if low > high else (low, high)


def bounds(value, halfwidth):
    value, halfwidth = exact(value), exact(halfwidth)
    if halfwidth < 0 or value - halfwidth <= 0:
        raise ValueError("Strictly positive measurement/ratio intervals required")
    return value - halfwidth, value + halfwidth


def encoded(interval):
    return None if interval is None else [str(x) for x in interval]


def minimum_common_halfwidth(breadth, length, depth, ratio_bd_dl, ratio_dl_gl,
                             ratio_halfwidth=Fraction(1, 200)):
    """Exact common rounding radius and a tight pair of projected inequalities.

    Each lower bound is a_i*e+b_i and each upper bound c_j*e+d_j.
    All c_j-a_i are positive, so e*=max(0,max_ij((b_i-d_j)/(c_j-a_i))).
    This is an elementary exact projection, not a new interval-arithmetic law.
    """
    b, l, d = (exact(v) for v in (breadth, length, depth))
    if min(b, l, d) <= 0:
        raise ValueError("Strictly positive measurements required")
    x, y = bounds(ratio_bd_dl, ratio_halfwidth), bounds(ratio_dl_gl, ratio_halfwidth)
    lower = [("measured_depth", Fraction(-1), d),
             ("first_ratio", -100 / x[1], 100 * b / x[1]),
             ("second_ratio", -y[0] / 100, l * y[0] / 100)]
    upper = [("measured_depth", Fraction(1), d),
             ("first_ratio", 100 / x[0], 100 * b / x[0]),
             ("second_ratio", y[1] / 100, l * y[1] / 100)]
    radius, pair = Fraction(0), None
    for ln, a, lb in lower:
        for un, c, ub in upper:
            candidate = (lb - ub) / (c - a)
            if candidate > radius:
                radius, pair = candidate, {"lower_constraint": ln, "upper_constraint": un}
    if radius >= min(b, l, d):
        raise ValueError("Radius exceeds the positive-measurement domain")
    return {"minimum_halfwidth_mm": str(radius), "tight_pair": pair}


def joint_ratio_feasibility(breadth, length, depth, ratio_bd_dl, ratio_dl_gl,
                            measurement_halfwidth=Fraction(1, 20),
                            ratio_halfwidth=Fraction(1, 200)):
    """Decide whether *one* depth can satisfy both ratios and all three boxes.

    X=100*B/D and Y=100*D/L. With positive intervals the projected constraints
    are D in [100*B-/X+,100*B+/X-] and [L-*Y-/100,L+*Y+/100].
    Separate interval compatibility is weaker than their common intersection.
    Closed boxes deliberately give a conservative rounding convention at ties.
    """
    b = bounds(breadth, measurement_halfwidth)
    l = bounds(length, measurement_halfwidth)
    d = bounds(depth, measurement_halfwidth)
    x = bounds(ratio_bd_dl, ratio_halfwidth)
    y = bounds(ratio_dl_gl, ratio_halfwidth)
    dx = (100 * b[0] / x[1], 100 * b[1] / x[0])
    dy = (l[0] * y[0] / 100, l[1] * y[1] / 100)
    common = overlap(d, dx, dy)
    witness = None
    if common is not None:
        wd = sum(common, Fraction(0)) / 2
        wb_range = overlap(b, (wd * x[0] / 100, wd * x[1] / 100))
        wl_range = overlap(l, (100 * wd / y[1], 100 * wd / y[0]))
        assert wb_range is not None and wl_range is not None
        wb, wl = sum(wb_range, Fraction(0)) / 2, sum(wl_range, Fraction(0)) / 2
        witness = {"breadth": str(wb), "length": str(wl), "depth": str(wd),
                   "ratio_bd_dl": str(100 * wb / wd), "ratio_dl_gl": str(100 * wd / wl)}
    return {"measurement_halfwidth_mm": str(exact(measurement_halfwidth)),
            "ratio_halfwidth_percentage_points": str(exact(ratio_halfwidth)),
            "depth_input_interval": encoded(d), "depth_from_first_ratio": encoded(dx),
            "depth_from_second_ratio": encoded(dy), "common_depth_interval": encoded(common),
            "first_ratio_separately_feasible": overlap(d, dx) is not None,
            "second_ratio_separately_feasible": overlap(d, dy) is not None,
            "jointly_feasible": common is not None, "witness": witness,
            "minimum_common_rounding": minimum_common_halfwidth(breadth, length, depth,
                ratio_bd_dl, ratio_dl_gl, ratio_halfwidth)}


def load_rows(path):
    if hashlib.sha256(path.read_bytes()).hexdigest() != SOURCE_HASHES[path.name]:
        raise ValueError("Original source workbook hash mismatch")
    cells = read_cells(path, dataset_id="maini2025")
    by_row = defaultdict(dict)
    for cell in cells:
        match = re.fullmatch(r"([A-Z]+)([0-9]+)", cell["cell"])
        if match is None:
            raise ValueError("Unsupported original source coordinate")
        by_row[int(match[2])][match[1]] = cell
    headers = {col: cell["value"] for col, cell in by_row[1].items()}
    rows = []
    for number, values in sorted(by_row.items()):
        if number == 1:
            continue
        row = {name: values[col]["value"] if col in values else None for col, name in headers.items()}
        row["source_excel_row"] = number
        row["source_sheet"] = next(iter(values.values()))["sheet_name"]
        row["source_cells"] = {headers[c]: {"cell": item["cell"], "value": item["value"],
                                  "record_hash": item["record_hash"], "source_type": item["source_type"]}
                               for c, item in values.items()}
        rows.append(row)
    return rows


def duplicate_groups(rows, fields):
    groups = defaultdict(list)
    for row in rows:
        groups[tuple(row[field] for field in fields)].append(row["source_excel_row"])
    return [{"key": list(key), "source_excel_rows": positions}
            for key, positions in groups.items() if len(positions) > 1]


def run(output, data_root=DATA):
    s1 = load_rows(data_root / "oq-11-149-s1.xlsx")
    s2 = load_rows(data_root / "oq-11-149-s2.xlsx")
    cases, exact_mismatches = [], []
    for row in s2:
        args = [row[x] for x in ("Bd", "GLl", "Dl", "Bd/Dl*100", "Dl/GLl*100")]
        exact_case = joint_ratio_feasibility(*args, measurement_halfwidth=0)
        rounded_case = joint_ratio_feasibility(*args)
        record = {"source_excel_row": row["source_excel_row"], "source_sheet": row["source_sheet"],
                  "ID": row["ID"], "site": row["site"], "region": row["region"],
                  "chronology": row["Chronology"], "taxon": row["taxon"],
                  "source_cells": {x: row["source_cells"][x] for x in ("Bd", "GLl", "Dl", "Bd/Dl*100", "Dl/GLl*100")},
                  "displayed_measurements_exact": exact_case, "nearest_tenth_mm_assumption": rounded_case}
        cases.append(record)
        if not exact_case["jointly_feasible"]:
            exact_mismatches.append({"source_excel_row": row["source_excel_row"], "ID": row["ID"], "site": row["site"]})
    lsi = [row for row in s1 if any(row[k] is not None for k in ("Length", "Width", "Depth"))]
    fields = [key for key in s1[0] if key not in {"source_excel_row", "source_sheet", "source_cells"}]
    summary = {"source_doi": "10.5334/oq.149", "original_hashes": SOURCE_HASHES,
        "s1_original_rows": len(s1), "s1_rows_with_any_LSI": len(lsi),
        "s1_site_rows": dict(Counter(r["site"] for r in s1)),
        "s1_taxon_rows": dict(Counter(r["Taxon"] for r in s1)),
        "s1_original_id_collisions": duplicate_groups(s1, ["ID"]),
        "s1_site_id_collisions": duplicate_groups(s1, ["site", "ID"]),
        "s1_exact_duplicate_rows": duplicate_groups(s1, fields),
        "s1_known_species_LSI_counts": {k: sum(r["Taxon"] != "Caprini" and r[k] is not None for r in s1)
                                         for k in ("Length", "Width", "Depth")},
        "s2_original_rows": len(s2), "s2_chronology_rows": dict(Counter(r["Chronology"] for r in s2)),
        "s2_site_id_collisions": duplicate_groups(s2, ["site", "ID"]),
        "s2_displayed_exact_joint_mismatches": exact_mismatches,
        "s2_nearest_tenth_mm_joint_feasible": sum(c["nearest_tenth_mm_assumption"]["jointly_feasible"] for c in cases),
        "rounding_status": "Declared sensitivity assumption: closed +/-0.05 mm boxes, +/-0.005 ratio-point boxes. Not a calibration guarantee or source correction.",
        "identity_status": "Every original source row remains. Repeated IDs are not automatically merged or treated as independent animals.",
        "scope_status": "S1 adds five Bimmah rows without LSI to its 349 LSI-bearing records. S2 includes six modern reference specimens, including Iran CP9; these are not archaeological Iranian data.",
        "limits": "Joint arithmetic compatibility does not certify source identification, ancient behavior, specimen independence, archaeological completeness or institutional endorsement."}
    output.mkdir(parents=True, exist_ok=True)
    for name, content in [("oman_rounding_summary.json", summary), ("oman_s2_joint_cases.json", cases),
                          ("oman_s1_source_rows.json", s1)]:
        (output / name).write_text(json.dumps(content, ensure_ascii=False, indent=2) + "\n")
    return summary


if __name__ == "__main__":
    p = argparse.ArgumentParser(description=__doc__)
    p.add_argument("--output", type=Path, default=ROOT / "results" / "oman_rounding")
    p.add_argument("--data-root", type=Path, default=DATA)
    a = p.parse_args()
    print(json.dumps(run(a.output, a.data_root), ensure_ascii=False, indent=2))


==> anc/scenecrypt/regional_experiments.py <==
"""Functional scope attacks on original admitted regional NISP rows."""
from __future__ import annotations
import argparse,copy,hashlib,json,time
from pathlib import Path
from fractions import Fraction as F
from cryptography.hazmat.primitives.asymmetric.ed25519 import Ed25519PrivateKey
from .core import canonical,public_hex,save_json
from .demo import ROOT,environment
from .scope_contrasts import make_snapshot,make_query,certify,verify_certificate,analyze

def measured(f):
 t=time.perf_counter_ns();v=f();return v,time.perf_counter_ns()-t

def run(output,results_root=None):
 results_root=ROOT/'results' if results_root is None else results_root
 rows=json.loads((results_root/'regional_zooarch/gaastra_admitted_rows.json').read_text())
 key=Ed25519PrivateKey.from_private_bytes(hashlib.sha256(b'PUBLIC REGIONAL SCOPE EXPERIMENT ONLY 2026').digest());pub=public_hex(key)
 snap,build_ns=measured(lambda:make_snapshot(rows,key))
 def query(ids=None,**kw):return make_query(snap['root'],[r['id'] for r in rows] if ids is None else ids,
   taxon_policy='Source domestic-suid counts AJ over exact Bos+Sus+caprine denominator AI+AJ+AK; integer NISP only.',
   phase_policy='All acquired source phases kept as source strata; not a single contemporaneous population.',
   recovery_policy='Reported mixed recovery categories retained in metadata; this query is a source-workbook descriptive audit, not recovery-adjusted inference.',**kw)
 mean_q=query();mean_packet,certificate_ns=measured(lambda:certify(snap,mean_q))
 ok,verification_ns=measured(lambda:verify_certificate(mean_packet,pub,snap['root'],mean_q));assert ok
 pool_q=query(weighting='pooled-NISP');pool_packet=certify(snap,pool_q)
 mix_q=query(weighting='mixed',mix_numerator=1,mix_denominator=2);mix_packet=certify(snap,mix_q)
 removed=mean_packet['results']['analysis']['deletion_radius']['removed_ids']
 changed_q=query(ids=[r['id'] for r in rows if r['id'] not in removed]);changed_packet=certify(snap,changed_q)
 positives={'equal-row':ok,'pooled':verify_certificate(pool_packet,pub,snap['root'],pool_q),
  'mixed-half':verify_certificate(mix_packet,pub,snap['root'],mix_q),'reduced-mask-under-own-query':verify_certificate(changed_packet,pub,snap['root'],changed_q)}
 assert all(positives.values())
 cases=[]
 def reject(name,packet,expected_query=mean_q,public=pub,root=None):
  accepted=verify_certificate(packet,public,root or snap['root'],expected_query)
  assert not accepted,name;cases.append({'attack':name,'accepted':accepted})
 reject('valid-pooled-proof-under-equal-row-query',pool_packet)
 reject('valid-mixed-proof-under-equal-row-query',mix_packet)
 reject('valid-reduced-mask-proof-under-original-mask',changed_packet)
 p=copy.deepcopy(mean_packet);p['openings'].pop();reject('omit-authenticated-source-row',p)
 p=copy.deepcopy(mean_packet);p['openings'].append(copy.deepcopy(p['openings'][0]));reject('duplicate-source-opening',p)
 for field,value in [('unit','MNI'),('taxon_policy','Treat genus-only wild Sus as domestic pigs'),('phase_policy','All periods are contemporaneous'),('recovery_policy','All contexts fully sieved')]:
  p=copy.deepcopy(mean_packet);p['query'][field]=value;reject('replace-'+field,p)
 for field,value in [('numerator',1),('source_hash','00'*32),('qualifiers',['No qualifications.']),('cohort','A')]:
  p=copy.deepcopy(mean_packet)
  record=p['openings'][0]['record']
  if record[field]==value:value=0 if field=='numerator' else 'B' if field=='cohort' else value
  record[field]=value;reject('edit-row-'+field,p)
 p=copy.deepcopy(mean_packet);p['results']['analysis']['deletion_radius']['minimum_source_row_deletions']=2;reject('invent-safer-or-weaker-robustness-radius',p)
 foreign=Ed25519PrivateKey.generate();reject('foreign-checkpoint-key',mean_packet,public=public_hex(foreign))
 reject('wrong-expected-source-root',mean_packet,root='00'*32)
 assert len(cases)==16
 output.mkdir(parents=True,exist_ok=True)
 save_json(output/'equal_row_certificate.json',mean_packet)
 save_json(output/'pooled_query.json',pool_q);save_json(output/'reduced_query.json',changed_q)
 save_json(output/'scope_attacks.json',cases)
 stats=mean_packet['results']['analysis']
 retained=[r for r in rows if r['id'] not in removed]
 direct=analyze(retained)
 assert len(removed)==stats['deletion_radius']['minimum_source_row_deletions']==3
 assert F(direct['mean_contrast'])<=0<F(stats['mean_contrast'])
 report={'method':'SCENE-regional-scope-contrast-1','actual_admitted_source_rows':len(rows),
  'positive_controls':positives,'unauthorized_cases':len(cases),'unauthorized_accepted':0,
  'source_root':snap['root'],'public_experiment_key':pub,'environment':environment(),
  'analysis':stats,'reduced_mask_remaining_contrast':direct['mean_contrast'],
  'snapshot_build_ns':build_ns,'certificate_build_ns':certificate_ns,'verification_ns':verification_ns,
  'full_mask_certificate_bytes':len(canonical(mean_packet)),
  'security_scope':'Authenticates admitted-row extraction and exact external query/mask/unit/weighting. Original scientific admission and current root are external trust. Public test key is not an institutional credential.',
  'performance_scope':'One local run; proof construction repeatedly uses clarity-oriented full-tree helpers, no compact-proof or production-speed claim.',
  'archaeological_scope':'Row deletion changes a hypothetical source selection; it is not deletion of independent animals or a probability of historical error.'}
 save_json(output/'scope_summary.json',report)
 print(json.dumps({'rows':len(rows),'valid':sum(positives.values()),'rejected':len(cases),'radius':3,'packet_bytes':report['full_mask_certificate_bytes']},indent=2));return report
if __name__=='__main__':
 p=argparse.ArgumentParser();p.add_argument('--output',type=Path,default=ROOT/'results/scope_contrasts');p.add_argument('--results-root',type=Path,default=ROOT/'results');a=p.parse_args();run(a.output,a.results_root)


==> anc/scenecrypt/regional_zooarch.py <==
"""Original-source regional analysis; no inferred animals, taboos or causal effects."""
from __future__ import annotations
import argparse,csv,hashlib,io,json,re
from collections import Counter,defaultdict
from fractions import Fraction as F
from pathlib import Path
from .core import save_json
from .demo import ROOT
from .gobekli_data import read_cells
DATA=ROOT/'data/regional_zooarch'
TAXA={'Sus sp.','Ovis/Capra','Bos taurus','Capra sp.','Ovis sp.'}
FRAG=['Number of fragments','Number of fragments.1','Number of fragments.2']

def read_csv(p):
 with p.open(newline='',encoding='utf-8-sig') as f:return list(csv.DictReader(f))
def write_csv(p,rows):
 with p.open('w',newline='',encoding='utf-8') as f:
  w=csv.DictWriter(f,fieldnames=list(rows[0]));w.writeheader();w.writerows(rows)
def ratio(p,n):return str(F(p,n)) if n else None
def fragments(r):
 from .chogha_certificate import _integer_lexeme
 v=[(k,r[k]) for k in FRAG if r[k]!='']
 if len(v)!=1:raise ValueError('Source-specific coalescing precondition failed')
 k,n=v[0];return _integer_lexeme(n),k

def chogha(out):
 from . import chogha_certificate as h
 # Reuse the certificate adapter's complete source validation before analysis.
 raw=h.read_source(DATA/'levant_iran/chogha_mish_full.csv')
 _,profile,audit=h._parse_source(raw)
 rows=list(csv.DictReader(io.StringIO(raw.decode('utf-8-sig'),newline='')))
 sha=hashlib.sha256(raw).hexdigest()
 if len(rows)!=16824:raise ValueError('Original source registry changed')
 fields=Counter();phase=defaultdict(Counter);parts=defaultdict(Counter);admitted=[]
 for row,r in enumerate(rows,2):
  n,k=fragments(r);fields[k]+=1;c=phase[r['Period Name']];c['source_rows']+=1;c['all_fragments']+=n
  if r['Taxonomic Id'] not in TAXA:continue
  sus=r['Taxonomic Id']=='Sus sp.';c['core_fragments']+=n;c['sus_fragments']+=n*sus
  if r['Period Name']!='Protoliterate' or r['Context'] not in {'Room floor','Occupational Debris'}:continue
  c=parts[r['Context'],r['Body Part Id']];c['target']+=n*sus;c['denominator']+=n;c['source_rows']+=1
  admitted.append({'id':'chogha-row-%05d'%row,'source_hash':sha,'source_coordinate':'CSV record '+str(row),'uri':r['URI'],
    'numerator':n*int(sus),'denominator':n,'cohort':'A' if r['Context']=='Room floor' else 'B','unit':h.UNIT,
    'body_part':r['Body Part Id'],'taxon':r['Taxonomic Id'],'fragment_source_field':k,'fragment_source_lexeme':r[k],
    'preferred_postcranial_eligible':r['Body Part Id'] in h.POSTCRANIAL,
    'inference_unit':'source-record-weight','contemporaneity_status':'unestablished',
    'known_tooth_row_repetition':'publisher-documented-unmerged'})
 prs=[]
 for name,c in sorted(phase.items()):prs.append({'phase':name,'measurement_unit':h.UNIT,**dict(c),'sus_share_core':ratio(c['sus_fragments'],c['core_fragments'])})
 write_csv(out/'chogha_phases.csv',prs)
 write_csv(out/'chogha_body_parts.csv',[{'context':c,'body_part':b,'unit':h.UNIT,
   'preferred_postcranial_eligible':b in h.POSTCRANIAL,**dict(n),'rate':ratio(n['target'],n['denominator'])}
   for (c,b),n in sorted(parts.items())])
 totals={}
 for mode in ['all-parts','exclude-head']:
  cs={}
  for context in ['Room floor','Occupational Debris']:
   vs=[v for (c,b),v in parts.items() if c==context and (mode!='exclude-head' or b!='Head')]
   p,n=sum(v['target'] for v in vs),sum(v['denominator'] for v in vs)
   cs[context]={'sus':p,'core':n,'share':ratio(p,n),'source_URI_records':sum(v['source_rows'] for v in vs)}
  a,b=cs.values();totals[mode]={'cohorts':cs,'unit':h.UNIT,
    'head_included':mode=='all-parts','status':'optional-raw-record-audit' if mode=='all-parts' else 'preferred-postcranial-record-weight-comparison',
    'difference':str(F(a['sus'],a['core'])-F(b['sus'],b['core']))}
 strata=sorted({b for c,b in parts})
 if strata!=h.ALL_PARTS or any((c,b) not in parts for c in ['Room floor','Occupational Debris'] for b in strata):
  raise ValueError('Unmatched body-part stratum')
 def comparison(selected):
  ar=[F(parts['Room floor',b]['target'],parts['Room floor',b]['denominator']) for b in selected]
  br=[F(parts['Occupational Debris',b]['target'],parts['Occupational Debris',b]['denominator']) for b in selected]
  ds=[a-b for a,b in zip(ar,br)]
  return {'unit':h.UNIT,'inference_unit':'source-record-weight','body_part_strata':selected,
    'equal_body_part_difference':str(sum(ds,F(0))/len(ds)),
    'shared_weight_bounds':{'minimum':str(min(ds)),'maximum':str(max(ds)),
      'independent_weight_minimum':str(min(ar)-max(br)),'independent_weight_maximum':str(max(ar)-min(br)),
      'coupling_loss_gap':str(min(ds)-(min(ar)-max(br))),
      'strict_positivity':'Requires positive total common weight on '+', '.join(b for b,d in zip(selected,ds) if d>0)+'. Zero-only strata erase the contrast.'}}
 preferred=comparison(h.POSTCRANIAL);preferred.update(totals['exclude-head'])
 raw_audit=comparison(h.ALL_PARTS);raw_audit.update(totals['all-parts'])
 inv={'source_rows':len(rows),'unique_source_uris':audit['unique_source_URIs'],
   'recorded_fragment_field_total':audit['source_field_total'],'measurement_unit':h.UNIT,
   # Legacy aliases remain explicitly scoped to source records and raw field sums.
   'unique_specimen_uris':audit['unique_source_URIs'],'fragment_count':audit['source_field_total'],
   'legacy_count_alias_scope':'unique_specimen_uris counts source identifiers; fragment_count is a recorded-field sum, not validated physical fragments.',
   'fragment_column_row_counts':dict(fields),'lost_if_only_first_fragment_column':sum(not r[FRAG[0]] for r in rows),
   'sus_genus_source_rows':sum(r['Taxonomic Id']=='Sus sp.' for r in rows),'source_sha256':sha,
   'source_conditions':profile,'claims':h.EPISTEMIC,
   'source_caveats':{'recovery_reference':'Lev-Tov et al. 2017 p.446: no sieving',
      'repetition_reference':'Lev-Tov et al. 2017 p.451 footnote4: tooth-by-tooth jaw rows',
      'date_scope':'Source -3600/-3200 phase window; shared phase or Context URI does not establish contemporaneity.'},
   'preferred_comparison':preferred,'raw_head_included_audit':raw_audit,
   'contrast':totals,'equal_body_part_difference':raw_audit['equal_body_part_difference'],'body_part_strata':strata,
   'shared_weight_bounds':raw_audit['shared_weight_bounds'],
   'legacy_comparison_alias_scope':'Top-level body_part_strata, equal_body_part_difference and shared_weight_bounds are the optional raw Head-included audit. Use preferred_comparison for the default.',
   'scope':'Exploratory Protoliterate source-record weights at one site. Known unmerged tooth-row repetition; no animal independence, physical uniqueness, domestic status, coevality or religious-ban inference.',
   'hypothesis':'Sus source-weight enrichment on room-floor versus debris persists in prospectively matched postcranial contexts with recovery and preservation controlled; a new context audit can falsify it.',
   'rival_explanations':['Unsieved collection and unreported recovery volumes','Density-mediated preservation','Context coding/time averaging','Butchery/transport/disposal rather than consumption preference']}
 save_json(out/'chogha_inventory.json',inv);save_json(out/'chogha_admitted_rows.json',admitted);return inv

COLS={'A':'site','B':'collection','C':'country','F':'region','H':'land_group','I':'quantification','O':'settlement','T':'source_phase',
 'AB':'phase_band','AC':'source_nisp','AE':'source_domesticate_nisp','AI':'cattle','AJ':'sus','AK':'caprines'}
def summary(rows):
 z={}
 for c in ['A','B']:
  rs=[r for r in rows if r['cohort']==c]
  if not rs:return None
  p,n=sum(r['numerator'] for r in rs),sum(r['denominator'] for r in rs);mean=sum((F(r['numerator'],r['denominator']) for r in rs),F(0))/len(rs)
  z[c]={'rows':len(rs),'p':p,'n':n,'pooled':str(F(p,n)),'equal_rows':str(mean)}
 dp=F(z['A']['pooled'])-F(z['B']['pooled']);dm=F(z['A']['equal_rows'])-F(z['B']['equal_rows'])
 z.update(pooled_difference=str(dp),equal_row_difference=str(dm),direction_reversal=dp*dm<0,weight_crossover_lambda=str(dm/(dm-dp)) if dp*dm<0 else None)
 return z

def gaastra(out):
 p=DATA/'southwest_asia/gaastra2024_supplement.xlsx';m=json.loads((p.parent/'source_manifest.json').read_text());sha=hashlib.sha256(p.read_bytes()).hexdigest()
 if sha!=m['files'][0]['sha256']:raise ValueError('Original workbook hash changed')
 grid=defaultdict(dict)
 for c in read_cells(p,dataset_id='gaastra2024'):
  if c['sheet_part']=='sheet1':
   a=re.fullmatch(r'([A-Z]+)([0-9]+)',c['cell']);grid[int(a[2])][a[1]]=c['value']
 raw=[];admitted=[];excluded=Counter()
 for row,cells in sorted(grid.items()):
  if row<3 or 'A' not in cells:continue
  v={name:cells.get(col) for col,name in COLS.items()};raw.append(v)
  if v['quantification']!='NISP':excluded['unit-not-NISP']+=1;continue
  if v['settlement'].strip() not in ['urban','rural']:excluded['unresolved-or-other-settlement-type']+=1;continue
  try:
   ns=[F(v[k]) for k in ['cattle','sus','caprines']]
   if any(x.denominator!=1 or x<0 for x in ns):raise ValueError
   cattle,pig,cap=map(int,ns);n=cattle+pig+cap
   if n<=0 or F(v['source_domesticate_nisp'])!=n:raise ValueError
  except (ValueError,TypeError,ZeroDivisionError):excluded['count-or-denominator-type-failure']+=1;continue
  admitted.append({'id':'gaastra-row-%04d'%row,'source_hash':sha,'source_coordinate':'sheet1!A%d:AQ%d'%(row,row),
    'numerator':pig,'denominator':n,'cohort':'A' if v['settlement'].strip()=='urban' else 'B','unit':'NISP',
    **{k:v[k] for k in ['site','collection','country','region','land_group','source_phase','phase_band']}})
 if len(raw)!=577:raise ValueError('Original worksheet denominator changed')
 groups=[]
 for field in ['region','country','land_group','phase_band']:
  for value in sorted({r[field] for r in admitted}):
   ss=summary([r for r in admitted if r[field]==value])
   if ss:groups.append({'field':field,'value':value,'A_rows':ss['A']['rows'],'B_rows':ss['B']['rows'],
     'A_pooled':ss['A']['pooled'],'B_pooled':ss['B']['pooled'],'A_equal_rows':ss['A']['equal_rows'],'B_equal_rows':ss['B']['equal_rows'],
     **{k:ss[k] for k in ['pooled_difference','equal_row_difference','direction_reversal','weight_crossover_lambda']}})
 write_csv(out/'gaastra_group_contrasts.csv',groups)
 inv={'original_source_rows':len(raw),'raw_distinct_site_strings':len({r['site'] for r in raw}),
   'source_quantification_labels':dict(Counter(r['quantification'] for r in raw)),
   'source_country_row_counts':dict(Counter(r['country'] for r in raw)),'admitted_rows':len(admitted),
   'first_failure_exclusion_counts':dict(excluded),'all_admitted_contrast':summary(admitted),'source_sha256':sha,
   'policy':'NISP only; exact urban/rural after trim; nonnegative integer cattle+Sus+caprine counts and exact source denominator agreement. No uncertain settlement label silently promoted.',
   'scope':'Reanalysis of acquired worksheet. Equal-assemblage and pooled-fragment shares have different estimands. No milk or religious-ban outcome is measured.',
   'article_versus_file_scope':'Article reports245sites/786353remains; acquired worksheet has577rows/216distinctliteral site strings. These denominators are not assumed equivalent.'}
 save_json(out/'gaastra_inventory.json',inv);save_json(out/'gaastra_admitted_rows.json',admitted);return inv

def verify_release(data_root=DATA):
 manifest=json.loads((data_root/'release_manifest.json').read_text())
 for record in manifest['files']:
  path=data_root/record['path']
  if path.stat().st_size!=record['bytes'] or hashlib.sha256(path.read_bytes()).hexdigest()!=record['sha256']:
   raise ValueError('Frozen regional source changed: '+record['path'])
 return len(manifest['files'])

def run(out):
 verified=verify_release()
 out.mkdir(parents=True,exist_ok=True)
 r={'method':'SCENE-regional-zooarchaeology-1','frozen_source_files_verified':verified,'chogha_mish':chogha(out),'southwest_asia':gaastra(out),
  'historical_status':'Exploratory source reanalysis and prospective falsifiable hypotheses; not a causal history of religious prohibition.',
  'no_cross_geography_pooling':'Genus-levelSus, domestic-suid compilation counts, caprine osteometry and isotope assays remain distinct evidence classes.'}
 save_json(out/'regional_summary.json',r);return r
if __name__=='__main__':
 p=argparse.ArgumentParser();p.add_argument('--output',type=Path,default=ROOT/'results/regional_zooarch');a=p.parse_args();r=run(a.output)
 print(json.dumps({'chogha_rows':r['chogha_mish']['source_rows'],'gaastra_rows':r['southwest_asia']['admitted_rows'],'contrast':r['southwest_asia']['all_admitted_contrast']},indent=2))


==> anc/scenecrypt/render.py <==
"""Offline, explicitly unverified visualization for SCENE research manifests.

Camera controls are presentation state. Object, claim, and narrative changes are
semantic state and require fresh protocol authorization outside this renderer.
No third-party JavaScript, network requests, or institutional authentication.
"""
from __future__ import annotations

import html
import json
import math
from pathlib import Path

from .core import cost_vector, scene_root, validate_scene, verify_sources


def _project(point, azimuth=35.0, elevation=25.0):
    az, el = math.radians(azimuth), math.radians(elevation)
    x, y, z = point
    horizontal = x * math.cos(az) - y * math.sin(az)
    forward = x * math.sin(az) + y * math.cos(az)
    return horizontal, z * math.cos(el) - forward * math.sin(el), forward * math.cos(el) + z * math.sin(el)


def _vertices(obj):
    b, h = obj['geometry']['base_mm'] / 2, obj['geometry']['height_mm']
    x, y, z = obj['position_mm']
    return [(x + u, y + v, z + w) for u, v, w in [(-b,-b,0),(b,-b,0),(b,b,0),(-b,b,0),(0,0,h)]]


def _shade(color, factor):
    rgb = [min(255, max(0, round(int(color[i:i+2], 16) * factor))) for i in (1,3,5)]
    return '#' + ''.join(f'{v:02x}' for v in rgb)


def render_scene(scene: dict) -> str:
    """Return a deterministic SVG at the registered default camera; z is up.

    An SVG is a view of a manifest, not an attestation. All geometry is an
    idealized envelope. Inputs are validated, and labels are XML escaped.
    """
    validate_scene(scene)
    width, height = 1040, 680
    faces = [(0,2,1),(0,3,2),(0,1,4),(1,2,4),(2,3,4),(3,0,4)]
    objects = [(o, [_project(v) for v in _vertices(o)]) for o in sorted(scene['objects'], key=lambda o: o['id'])]
    xs = [p[0] for _, points in objects for p in points]
    ys = [p[1] for _, points in objects for p in points]
    span_x, span_y = max(xs)-min(xs), max(ys)-min(ys)
    scale = min((width-160) / max(span_x, 1), (height-230) / max(span_y, 1))
    mid_x, mid_y = (max(xs)+min(xs))/2, (max(ys)+min(ys))/2
    def screen(p):
        return width/2 + (p[0]-mid_x)*scale, 315-(p[1]-mid_y)*scale
    polygons = []
    for obj, points in objects:
        for i, face in enumerate(faces):
            depth = sum(points[k][2] for k in face)/3
            coords = ' '.join(f'{screen(points[k])[0]:.3f},{screen(points[k])[1]:.3f}' for k in face)
            polygons.append((depth, obj['id'], i, f'<polygon points="{coords}" fill="{_shade(obj["color"], [0.7,0.7,0.9,1.06,0.8,0.97][i])}" stroke="#3d403b" stroke-width="0.75"/>'))
    output = [f'<svg xmlns="http://www.w3.org/2000/svg" viewBox="0 0 {width} {height}" role="img" aria-labelledby="title desc">',
              '<title id="title">SCENE archaeological reconstruction fixture</title>',
              '<desc id="desc">Original idealized pyramid envelopes at one physical scale; no institutional endorsement or cryptographic verification is implied.</desc>',
              '<rect width="1040" height="680" fill="#f5f3ec"/>',
              '<text x="36" y="40" font-family="sans-serif" font-size="20" fill="#253f3c">SCENE / idealized archaeological envelopes</text>',
              '<text x="36" y="64" font-family="sans-serif" font-size="12" fill="#5e655e">One metre scale • z-up • default orthographic camera • reconstructed original heights</text>']
    output.extend(fragment for _, _, _, fragment in sorted(polygons, key=lambda p:(p[0], p[1], p[2])))
    for obj, points in objects:
        p = _project((obj['position_mm'][0], obj['position_mm'][1], obj['position_mm'][2]))
        sx, _ = screen(p)
        sy = max(screen(vertex)[1] for vertex in points[:4]) - 15
        label = html.escape(obj['label'])
        b, h = obj['geometry']['base_mm']/1000, obj['geometry']['height_mm']/1000
        output.append(f'<text x="{sx:.3f}" y="{sy+37:.3f}" text-anchor="middle" font-family="sans-serif" font-size="13" fill="#253f3c">{label}</text>')
        output.append(f'<text x="{sx:.3f}" y="{sy+55:.3f}" text-anchor="middle" font-family="sans-serif" font-size="11" fill="#5e655e">base {b:g} m · original-height envelope {h:g} m</text>')
    span_mm = max(span_x, span_y)
    candidate = 10**math.floor(math.log10(max(span_mm/5, 1)))
    if candidate*5 < span_mm/5:
        candidate *= 5
    elif candidate*2 < span_mm/5:
        candidate *= 2
    bar = candidate * scale
    output.append(f'<path d="M40 570v8m0 -4h{bar:.3f}m0 -4v8" fill="none" stroke="#253f3c" stroke-width="2"/>')
    output.append(f'<text x="40" y="599" font-family="sans-serif" font-size="12" fill="#253f3c">{candidate/1000:g} m projected scale</text>')
    output.append('<text x="36" y="633" font-family="sans-serif" font-size="12" fill="#5e655e">Geometry is generated from published dimensions; these are not survey meshes or historical site placements.</text>')
    output.append(f'<text x="36" y="653" font-family="monospace" font-size="10" fill="#5e655e">Manifest Merkle fingerprint: {scene_root(scene)}</text>')
    output.append('</svg>')
    return '\n'.join(output)


_HTML = r'''<!doctype html>
<html lang="en"><head><meta charset="utf-8"><meta name="viewport" content="width=device-width,initial-scale=1">
<meta http-equiv="Content-Security-Policy" content="default-src 'none'; script-src 'unsafe-inline'; style-src 'unsafe-inline'; connect-src 'none'; object-src 'none'; base-uri 'none'">
<title>SCENE / Reconstruction workbench</title>
<style>
:root{font-family:system-ui,-apple-system,sans-serif;color:#233e3a;background:#f4f2eb;font-size:15px}*{box-sizing:border-box}body{margin:0}header{padding:24px 32px 16px;border-bottom:1px solid #c9cec4}h1{font-size:25px;letter-spacing:-.8px;margin:0 0 6px}header p{margin:0;color:#65716b;max-width:1000px;font-size:13px;line-height:1.5}.shell{display:grid;grid-template-columns:minmax(480px,1fr) 360px;max-width:1600px;margin:auto}.left{min-width:0;padding:24px}.right{padding:24px;border-left:1px solid #c9cec4;background:#eeeee6}.notice{padding:12px 14px;background:#ebe4ca;border-left:4px solid #a07721;font-size:13px;line-height:1.5;margin-bottom:16px}.notice.dirty{background:#f7e4d6;border-color:#a53e19;color:#783016}.stage{border:1px solid #c9cec4;border-radius:5px;overflow:hidden;background:#f8f6ef}svg{display:block;width:100%;height:auto;max-height:640px}fieldset{border:0;margin:0 0 22px;padding:0}legend{font-size:11px;font-weight:750;letter-spacing:1.4px;text-transform:uppercase;margin-bottom:10px}label{display:block;font-size:12px;line-height:1.5;margin:9px 0 3px}.row{display:flex;align-items:center;gap:8px}.row label{flex:1;margin:0}.row input[type=number]{width:115px}input,select,textarea,button{font:inherit}input[type=range]{width:100%;accent-color:#2d625b}input[type=number]{min-width:0;width:100%}input[type=number],select,textarea{border:1px solid #bdc5b9;border-radius:4px;background:#faf9f4;padding:8px;color:#233e3a}select,textarea{width:100%}textarea{font-size:12px;line-height:1.45;min-height:90px;resize:vertical}button{border:1px solid #37665e;border-radius:4px;background:#37665e;color:white;padding:9px 12px;font-size:12px;cursor:pointer}button.secondary{background:transparent;color:#37665e}button:focus-visible,input:focus-visible,select:focus-visible,textarea:focus-visible{outline:2px solid #ca761d;outline-offset:3px}.buttons{display:flex;flex-wrap:wrap;gap:8px;margin-top:10px}.small{font-size:11px;color:#69756c;line-height:1.5}.grid2{display:grid;grid-template-columns:1fr 1fr;gap:12px}.evidence{margin-top:18px;border-top:1px solid #c9cec4;padding-top:14px}.evidence h2{font-size:15px;margin:0 0 10px}.card{background:#eeeee6;padding:12px;border-radius:4px;margin:8px 0}.card strong{font-size:12px}.card p{font-size:12px;line-height:1.5;margin:5px 0;overflow-wrap:anywhere}.chip{display:inline-block;font-size:10px;border:1px solid #a7b1a5;border-radius:3px;padding:1px 5px;margin-left:7px}.fingerprint{font:10px/1.5 ui-monospace,monospace;overflow-wrap:anywhere;background:#eeeee6;padding:10px;margin-top:12px}table{border-collapse:collapse;width:100%;font-size:12px}td,th{text-align:left;padding:5px 0;border-bottom:1px solid #d4d8ce}th:last-child,td:last-child{text-align:right}.scope{margin:12px 0;padding:12px;border:1px dashed #a5b2a6;font-size:12px;line-height:1.5}.hidden{display:none}@media(max-width:900px){.shell{grid-template-columns:1fr}.right{border-left:0;border-top:1px solid #c9cec4}.left,.right{padding:16px}header{padding:18px}.grid2{grid-template-columns:1fr 1fr}}
</style></head><body>
<header><h1>SCENE / Reconstruction workbench</h1><p>Build a reproducible archaeological scene. Inspect how evidence, inferred geometry and a modern narrative travel together. This offline viewer does not authenticate institutions, signatures, ledger receipts, or the truth of a source.</p></header>
<main class="shell"><section class="left">
<div id="status" class="notice" role="status" aria-live="polite"></div>
<div class="stage"><svg id="scene" viewBox="0 0 1000 650" role="img" aria-labelledby="svgTitle svgDesc"><title id="svgTitle">Idealized pyramid envelopes</title><desc id="svgDesc">Pyramid geometry drawn at one physical scale. Camera is presentation state; scene changes produce an unendorsed draft.</desc></svg></div>
<div class="fingerprint"><strong>Unverified manifest Merkle fingerprint</strong><br><span id="root">Calculating…</span><br>Matching a fingerprint is not endorsement, freshness, or source authentication.</div>
<div class="evidence"><h2>Evidence and reconstruction scope</h2><p class="small">The model is a newly generated idealized envelope. These are not laser scans. Modern spatial placement is an experimental arrangement.</p><div id="evidence"></div></div>
</section><aside class="right">
<fieldset><legend>Presentation / camera</legend><label for="azimuth">Azimuth <output id="azval">35°</output></label><input id="azimuth" type="range" min="-180" max="180" value="35"><label for="elevation">Elevation <output id="elval">25°</output></label><input id="elevation" type="range" min="5" max="80" value="25"><label for="zoom">Zoom <output id="zoomval">1.00×</output></label><input id="zoom" type="range" min="50" max="200" value="100"><p class="small">Camera changes preserve the manifest. The picture is one view of its geometry.</p></fieldset>
<fieldset><legend>Semantic / object draft</legend><label for="object">Object</label><select id="object"></select><div class="grid2"><div><label for="base">Base / metres</label><input id="base" type="number" min=".001" max="10000" step=".001"></div><div><label for="height">Height / metres</label><input id="height" type="number" min=".001" max="10000" step=".001"></div></div><label for="x">Position / metres · z is up</label><div class="row"><label for="x">x</label><input id="x" type="number" min="-100000" max="100000" step=".001"></div><div class="row"><label for="y">y</label><input id="y" type="number" min="-100000" max="100000" step=".001"></div><div class="row"><label for="z">z</label><input id="z" type="number" min="-100000" max="100000" step=".001"></div><div class="buttons"><button id="clone" class="secondary">Clone object</button><button id="remove" class="secondary">Remove selected</button></div><p class="small">Editing dimensions does not revise their published evidence. A new research claim needs its own qualification and authorization.</p></fieldset>
<fieldset><legend>Semantic / context draft</legend><label for="purpose">Purpose</label><textarea id="purpose"></textarea><label for="audience">Audience</label><textarea id="audience"></textarea><label for="narrative">Narrative</label><textarea id="narrative"></textarea><label for="arrangement">Arrangement</label><textarea id="arrangement"></textarea></fieldset>
<fieldset><legend>Evidence-closure cost</legend><table><thead><tr><th>Source</th><th>Object units</th></tr></thead><tbody id="costs"></tbody></table><p class="small">Display calculation only. One unit per object and distinct source in its transitive evidence closure. No ledger debit occurs in this viewer.</p></fieldset>
<div class="scope">All displayed keys in the reference experiment belong to its experimenters. A citation or a genuine archaeological object does not confer institutional endorsement of a new scene.</div>
<div class="buttons"><button id="export">Export DRAFT JSON</button><button id="restore" class="secondary">Restore original manifest</button><button id="svgexport" class="secondary">Export current SVG view</button></div><p class="small">Re-run the Python checker and obtain fresh scene authorization after semantic changes. Offline WebCrypto, when available, computes only a content fingerprint.</p>
</aside></main>
<script>
'use strict';
const ORIGINAL=__MANIFEST__;
const ORIGINAL_ROOT=__ROOT__;
let model=structuredClone(ORIGINAL), selected=0, dirty=false, renderGeneration=0;
const NS='http://www.w3.org/2000/svg', $=id=>document.getElementById(id);
function canonical(value){
 if(value===null)return 'null';
 if(typeof value==='boolean')return value?'true':'false';
 if(typeof value==='number'){if(!Number.isSafeInteger(value))throw Error('Only safe integers are accepted');return JSON.stringify(value)}
 if(typeof value==='string'){if(value.normalize('NFC')!==value)throw Error('Non-NFC string');for(let i=0;i<value.length;i++){const c=value.charCodeAt(i);if(c>=0xd800&&c<=0xdbff){const d=value.charCodeAt(++i);if(!(d>=0xdc00&&d<=0xdfff))throw Error('Unpaired surrogate')}else if(c>=0xdc00&&c<=0xdfff)throw Error('Unpaired surrogate')}return JSON.stringify(value)}
 if(Array.isArray(value))return '['+value.map(canonical).join(',')+']';
 if(typeof value==='object'){const keys=Object.keys(value).sort();if(keys.some(k=>!/^[\x00-\x7f]*$/.test(k)))throw Error('Non-ASCII key');return '{'+keys.map(k=>canonical(k)+':'+canonical(value[k])).join(',')+'}'}
 throw Error('Unsupported value');
}
const initialCanonical=canonical(ORIGINAL);
function el(tag,attrs={},text){const n=document.createElementNS(NS,tag);for(const[k,v]of Object.entries(attrs))n.setAttribute(k,v);if(text!==undefined)n.textContent=text;return n}
function shade(c,f){return '#'+[1,3,5].map(i=>Math.min(255,Math.max(0,Math.round(parseInt(c.slice(i,i+2),16)*f))).toString(16).padStart(2,'0')).join('')}
function proj([x,y,z]){const a=+$('azimuth').value*Math.PI/180,e=+$('elevation').value*Math.PI/180,u=x*Math.cos(a)-y*Math.sin(a),v=x*Math.sin(a)+y*Math.cos(a);return [u,z*Math.cos(e)-v*Math.sin(e),v*Math.cos(e)+z*Math.sin(e)]}
function verts(o){const b=o.geometry.base_mm/2,h=o.geometry.height_mm,[x,y,z]=o.position_mm;return [[-b,-b,0],[b,-b,0],[b,b,0],[-b,b,0],[0,0,h]].map(([u,v,w])=>[x+u,y+v,z+w])}
function redraw(){
 const svg=$('scene');while(svg.children.length>2)svg.lastChild.remove();
 $('azval').textContent=$('azimuth').value+'°';$('elval').textContent=$('elevation').value+'°';$('zoomval').textContent=(+$('zoom').value/100).toFixed(2)+'×';
 const objects=[...model.objects].sort((a,b)=>a.id<b.id?-1:a.id>b.id?1:0).map(o=>({obj:o,pts:verts(o).map(proj)})),all=objects.flatMap(o=>o.pts),xs=all.map(p=>p[0]),ys=all.map(p=>p[1]);
 const dx=Math.max(...xs)-Math.min(...xs),dy=Math.max(...ys)-Math.min(...ys),cx=(Math.max(...xs)+Math.min(...xs))/2,cy=(Math.max(...ys)+Math.min(...ys))/2;
 const scale=Math.min(840/Math.max(dx,1),430/Math.max(dy,1))*+$('zoom').value/100,screen=p=>[500+(p[0]-cx)*scale,292-(p[1]-cy)*scale];
 svg.append(el('rect',{width:1000,height:650,fill:'#f8f6ef'}));
 svg.append(el('text',{x:24,y:30,fill:'#57665d','font-size':12,'font-family':'system-ui'},'IDEALIZED ENVELOPES / SAME PHYSICAL SCALE'));
 const faces=[[0,2,1],[0,3,2],[0,1,4],[1,2,4],[2,3,4],[3,0,4]],polys=[];
 for(const{obj,pts}of objects){faces.forEach((f,i)=>{polys.push({depth:f.reduce((s,k)=>s+pts[k][2],0)/3,id:obj.id,face:i,node:el('polygon',{points:f.map(k=>screen(pts[k]).map(n=>n.toFixed(2)).join(',')).join(' '),fill:shade(obj.color,[.7,.7,.9,1.06,.8,.97][i]),stroke:'#3d403b','stroke-width':.8})})})}
 polys.sort((a,b)=>a.depth-b.depth||(a.id<b.id?-1:a.id>b.id?1:0)||a.face-b.face).forEach(x=>svg.append(x.node));
 objects.forEach(({obj})=>{const[x]=screen(proj(obj.position_mm)),y=Math.max(...verts(obj).slice(0,4).map(p=>screen(proj(p))[1]))-12;svg.append(el('text',{x,y:y+34,'text-anchor':'middle','font-size':13,'font-family':'system-ui',fill:'#233e3a'},obj.label));svg.append(el('text',{x,y:y+52,'text-anchor':'middle','font-size':11,'font-family':'system-ui',fill:'#57665d'},'base '+(obj.geometry.base_mm/1000)+' m · height '+(obj.geometry.height_mm/1000)+' m'))});
 const span=Math.max(dx,dy),unit=Math.pow(10,Math.floor(Math.log10(Math.max(span/5,1))));let tick=unit;if(unit*5<span/5)tick*=5;else if(unit*2<span/5)tick*=2;
 svg.append(el('path',{d:'M25 555v8m0 -4h'+(tick*scale).toFixed(2)+'m0 -4v8',stroke:'#233e3a','stroke-width':2,fill:'none'}));svg.append(el('text',{x:25,y:586,'font-size':12,'font-family':'system-ui',fill:'#233e3a'},(tick/1000)+' m projected scale'));
 svg.append(el('text',{x:25,y:616,'font-size':12,'font-family':'system-ui',fill:dirty?'#9c3618':'#687366'},dirty?'UNENDORSED DRAFT — re-run Python checker':'Visualization only — no endorsement checked here'));
}
function closure(roots){const by=Object.fromEntries(model.evidence.map(e=>[e.id,e])),seen=new Set(),pending=[...roots];while(pending.length){const id=pending.pop();if(!by[id])throw Error('Missing evidence '+id);if(!seen.has(id)){seen.add(id);pending.push(...by[id].supports)}}return [...seen]}
function costs(){const by=Object.fromEntries(model.evidence.map(e=>[e.id,e])),out={};for(const o of model.objects){const sources=new Set(closure(o.evidence_ids).map(id=>by[id].source_id));for(const s of sources)out[s]=(out[s]||0)+1}return out}
function refreshStatus(){
 try{dirty=canonical(model)!==initialCanonical}catch(e){dirty=true}
 const status=$('status');status.classList.toggle('dirty',dirty);status.textContent=dirty?'UNENDORSED DRAFT — semantic content changed. Re-run the Python checker and obtain fresh authorization. No authorization or ledger receipt is produced here.':'Original manifest loaded. Packaged source digests were checked by Python when this file was generated. Signatures and institutional endorsement are not checked by this viewer.';
 $('costs').replaceChildren();for(const[id,n]of Object.entries(costs()).sort()){const tr=document.createElement('tr'),a=document.createElement('td'),b=document.createElement('td');a.textContent=id;b.textContent=n;tr.append(a,b);$('costs').append(tr)}
 redraw();refreshFingerprint();
}
function fillObjects(){const select=$('object');select.replaceChildren();model.objects.forEach((o,i)=>{const option=document.createElement('option');option.value=i;option.textContent=o.label+' ['+o.id+']';select.append(option)});selected=Math.min(selected,model.objects.length-1);select.value=selected;fillSelected()}
function fillSelected(){const o=model.objects[selected];$('base').value=o.geometry.base_mm/1000;$('height').value=o.geometry.height_mm/1000;['x','y','z'].forEach((k,i)=>$(k).value=o.position_mm[i]/1000);$('remove').disabled=model.objects.length<2;showEvidence()}
function showEvidence(){const container=$('evidence');container.replaceChildren();const selectedIds=new Set(closure(model.objects[selected].evidence_ids));for(const e of model.evidence.filter(e=>selectedIds.has(e.id)).sort((a,b)=>a.id<b.id?-1:a.id>b.id?1:0)){const card=document.createElement('div');card.className='card';const title=document.createElement('strong');title.textContent=e.id;const chip=document.createElement('span');chip.className='chip';chip.textContent=e.claim_class;title.append(chip);card.append(title);for(const text of [e.statement,'Qualifier: '+e.qualifier]){const p=document.createElement('p');p.textContent=text;card.append(p)}const source=model.sources.find(s=>s.id===e.source_id);for(const text of ['Source: '+source.title,source.url,'Bundled snapshot SHA-256: '+source.sha256]){const p=document.createElement('p');p.className='small';p.textContent=text;card.append(p)}container.append(card)}}
for(const id of ['azimuth','elevation','zoom'])$(id).addEventListener('input',redraw);
$('object').addEventListener('change',()=>{selected=+$('object').value;fillSelected()});
for(const id of ['base','height','x','y','z'])$(id).addEventListener('change',()=>{const val=+$(id).value,mm=Math.round(val*1000),geo=id==='base'||id==='height';if(!Number.isFinite(val)||!Number.isSafeInteger(mm)||(geo&&(mm<1||mm>10000000))||(!geo&&Math.abs(mm)>100000000)){fillSelected();return}if(geo)model.objects[selected].geometry[id+'_mm']=mm;else model.objects[selected].position_mm[['x','y','z'].indexOf(id)]=mm;fillSelected();refreshStatus()});
for(const id of ['purpose','audience','narrative','arrangement']){$(id).value=model.context[id];$(id).addEventListener('input',()=>{model.context[id]=$(id).value.normalize('NFC');refreshStatus()})}
$('clone').addEventListener('click',()=>{if(model.objects.length>=10000)return;const copy=structuredClone(model.objects[selected]),used=new Set(model.objects.map(o=>o.id));let n=1;while(used.has('draft-clone-'+n))n++;copy.id='draft-clone-'+n;copy.label=copy.label.slice(0,230)+' / clone '+n;copy.position_mm[0]=Math.min(100000000,copy.position_mm[0]+copy.geometry.base_mm+10000);model.objects.push(copy);selected=model.objects.length-1;fillObjects();refreshStatus()});
$('remove').addEventListener('click',()=>{if(model.objects.length<2)return;model.objects.splice(selected,1);fillObjects();refreshStatus()});
$('restore').addEventListener('click',()=>{model=structuredClone(ORIGINAL);selected=0;for(const id of ['purpose','audience','narrative','arrangement'])$(id).value=model.context[id];fillObjects();refreshStatus()});
function download(content,type,name){const url=URL.createObjectURL(new Blob([content],{type})),a=document.createElement('a');a.href=url;a.download=name;document.body.append(a);a.click();a.remove();setTimeout(()=>URL.revokeObjectURL(url),1000)}
$('export').addEventListener('click',()=>{try{canonical(model);download(JSON.stringify(model,null,2)+'\n','application/json','scene-UNENDORSED-DRAFT.json')}catch(e){$('status').textContent='Draft cannot be exported: '+e.message}});
$('svgexport').addEventListener('click',()=>download(new XMLSerializer().serializeToString($('scene')),'image/svg+xml','scene-'+(dirty?'UNENDORSED-DRAFT':'unverified-view')+'.svg'));
const encoder=new TextEncoder();
async function hash(bytes){return new Uint8Array(await crypto.subtle.digest('SHA-256',bytes))}
function concat(...arrays){const out=new Uint8Array(arrays.reduce((n,a)=>n+a.length,0));let at=0;for(const a of arrays){out.set(a,at);at+=a.length}return out}
async function tree(entries){if(!entries.length)return hash(new Uint8Array());if(entries.length===1)return hash(concat(new Uint8Array([0]),encoder.encode(canonical(entries[0]))));let k=1;while(k*2<entries.length)k*=2;const[a,b]=await Promise.all([tree(entries.slice(0,k)),tree(entries.slice(k))]);return hash(concat(new Uint8Array([1]),a,b))}
function records(s){const head={};for(const k of ['version','renderer','cost_rule','context'])head[k]=s[k];const rows=[{kind:'header',id:'header',value:head}];for(const[k,c]of [['source','sources'],['evidence','evidence'],['object','objects']]){for(const x of [...s[c]].sort((a,b)=>a.id<b.id?-1:a.id>b.id?1:0))rows.push({kind:k,id:x.id,value:x})}return rows}
async function refreshFingerprint(){const generation=++renderGeneration;try{canonical(model);if(!globalThis.crypto?.subtle)throw Error('WebCrypto unavailable in this browser');const snapshot=structuredClone(model),entries=records(snapshot),treeHex=[...await tree(entries)].map(v=>v.toString(16).padStart(2,'0')).join(''),bound=concat(encoder.encode('SCENE/scene-root/1'),new Uint8Array([0]),encoder.encode(canonical({tree_root:treeHex,size:entries.length}))),root=[...await hash(bound)].map(v=>v.toString(16).padStart(2,'0')).join('');if(generation!==renderGeneration)return;$('root').textContent=root+(dirty?' / draft bytes':' / '+(root===ORIGINAL_ROOT?'matches Python content fingerprint':'WARNING: differs from Python content fingerprint'))}catch(e){if(generation===renderGeneration)$('root').textContent='Unavailable: '+e.message+'. Use the Python checker.'}}
fillObjects();refreshStatus();
</script></body></html>'''


def write_workbench(scene: dict, output_path: str | Path, data_root: str | Path | None = None) -> Path:
    """Write a self-contained offline workbench after checking local source hashes.

    `data_root` is the base against which each signed source.local_file resolves,
    normally the artifact's anc/ directory. It is not necessarily anc/data/.
    """
    validate_scene(scene)
    base = Path(data_root) if data_root is not None else Path(__file__).resolve().parent.parent
    verify_sources(scene, base)
    manifest = json.dumps(scene, ensure_ascii=False, separators=(',', ':')).replace('<', '\\u003c').replace('>', '\\u003e').replace('&', '\\u0026')
    root = json.dumps(scene_root(scene))
    document = _HTML.replace('__ROOT__', root).replace('__MANIFEST__', manifest)
    target = Path(output_path)
    target.parent.mkdir(parents=True, exist_ok=True)
    target.write_text(document, encoding='utf-8')
    return target


==> anc/scenecrypt/replication_experiments.py <==
"""Recompute the independent partial-transfer audit without changing archived data."""
import argparse,importlib.util,json
from pathlib import Path
BASE=Path(__file__).resolve().parents[1]

def run(output):
 source=BASE/'data/replication_archaeology/replication_analysis.py'
 spec=importlib.util.spec_from_file_location('scene_replication_audit',source);m=importlib.util.module_from_spec(spec);spec.loader.exec_module(m)
 rows=m.verified_source();policy=m.verified_policy();result,admitted=m.compute(rows,policy)
 result.update(data_sha256=m.EXPECTED_SHA256,publisher_md5_matches=True,policy_sha256=m.EXPECTED_POLICY_SHA256,input_authentication='source bytes and interpretation policy verified against local pins')
 output.mkdir(parents=True,exist_ok=False)
 (output/'partial_transfer_results.json').write_text(json.dumps(result,indent=2)+'\n')
 (output/'admitted_postcranial_rows.json').write_text(json.dumps(admitted,indent=2)+'\n')
 print(json.dumps({'source_rows':len(rows),'admitted_rows':len(admitted),'difference':result['pooled_difference_exact'],'common_weight_bounds':result['common_weight_bounds_exact'],'status':result['status']},indent=2))

def main():
 p=argparse.ArgumentParser(description=__doc__);p.add_argument('--output',type=Path,required=True);a=p.parse_args();run(a.output.resolve())
if __name__=='__main__':main()


==> anc/scenecrypt/revision_cuts.py <==
"""Revision-bound polarity cuts and complete authenticated update cuts.

Interpretation/eligibility proofs never create issuer consent. The four-status
logic is established Belnap-style evidence semantics. A 'guard' is explicitly
an eligibility rule over the finite admitted catalogue, not world negation.
Current checkpoint roots, policy and scope must be pinned outside packets.
"""
from __future__ import annotations

import copy
import hashlib
import heapq
import json
from collections import defaultdict

from . import core as c

VERSION = "SCENE-REVISION-CUT-1"
CHECKPOINT_DOMAIN = "SCENE/revision-checkpoint-signature/1"
LEAF_FIELDS = {"id", "support", "oppose", "source_id", "qualifier", "record_hash"}
GATE_FIELDS = {"id", "op", "args", "type", "qualifier"}


def _bit(value):
    c.require(type(value) is int and value in (0, 1), "revision-bit")


def _leaf(key, value):
    c.identifier(key)
    c.require(type(value) is dict, "revision-leaf")
    record = dict(value)
    if "id" in record:
        c.require(record["id"] == key, "revision-leaf-id")
    record["id"] = key
    c.fields(record, LEAF_FIELDS, "revision-leaf")
    _bit(record["support"])
    _bit(record["oppose"])
    c.identifier(record["source_id"])
    c.text_field(record["qualifier"])
    c.hex_digest(record["record_hash"])
    c.canonical(record)
    return record


def _gate(record):
    c.fields(record, GATE_FIELDS, "revision-gate")
    c.identifier(record["id"])
    c.require(record["type"] in {"interpretation", "eligibility"}, "revision-no-inferred-consent")
    c.require(record["op"] in {"and", "or", "not", "guard"}, "revision-operation")
    c.text_field(record["qualifier"])
    c.require(type(record["args"]) is list and bool(record["args"]), "revision-gate-args")
    for node in record["args"]:
        c.identifier(node)
    c.require(len(record["args"]) == len(set(record["args"])), "revision-duplicate-argument")
    c.require(record["op"] != "not" or len(record["args"]) == 1, "revision-not-arity")
    c.require(record["op"] != "guard" or (record["type"] == "eligibility" and len(record["args"]) >= 2), "revision-guard-type")
    c.canonical(record)
    return copy.deepcopy(record)


def _leaf_hash(record):
    # Caller has validated the narrow record domain. Avoid validating a million
    # records twice; byte encoding is identical to core.canonical on this domain.
    raw = json.dumps(record, sort_keys=True, ensure_ascii=False, separators=(",", ":"), allow_nan=False).encode("utf-8")
    return hashlib.sha256(b"\x00" + raw).digest()


def _node(left, right):
    return hashlib.sha256(b"\x01" + left + right).digest()


class _Tree:
    """Cached perfect tree, with sparse persistent overlays for changed paths."""
    def __init__(self, hashes):
        self.count = len(hashes)
        self.width = 1 << (max(1, self.count) - 1).bit_length()
        self.parent, self.overrides = None, None
        self.nodes = [b""] * (2 * self.width)
        for i in range(self.width):
            self.nodes[self.width + i] = hashes[i] if i < self.count else hashlib.sha256(
                b"SCENE/revision-padding/1\x00" + i.to_bytes(8, "big")).digest()
        for i in range(self.width - 1, 0, -1):
            self.nodes[i] = _node(self.nodes[2 * i], self.nodes[2 * i + 1])

    def get(self, index):
        current = self
        while current.nodes is None:
            if index in current.overrides:
                return current.overrides[index]
            current = current.parent
        return current.nodes[index]

    @property
    def root(self):
        return self.get(1).hex()

    def proof(self, position):
        index, path = self.width + position, []
        while index > 1:
            path.append(self.get(index ^ 1).hex())
            index //= 2
        return path

    def updated(self, hashes):
        result = _Tree.__new__(_Tree)
        result.count, result.width = self.count, self.width
        result.parent, result.nodes = self, None
        result.overrides = {self.width + position: value for position, value in hashes.items()}
        ancestors = set()
        for index in list(result.overrides):
            while index > 1:
                index //= 2
                ancestors.add(index)
        for index in sorted(ancestors, reverse=True):
            result.overrides[index] = _node(result.get(2 * index), result.get(2 * index + 1))
        return result


def _path(record, position, count, proof, root):
    c.integer(count, 1)
    c.integer(position, 0, count - 1)
    width = 1 << (count - 1).bit_length()
    c.require(type(proof) is list and len(proof) == width.bit_length() - 1, "revision-path-length")
    c.hex_digest(root)
    value, index = _leaf_hash(record), width + position
    for sibling in proof:
        c.hex_digest(sibling)
        other = bytes.fromhex(sibling)
        value = _node(other, value) if index & 1 else _node(value, other)
        index //= 2
    c.require(value.hex() == root, "revision-membership")


def _value_from_summary(gate, summary, getter):
    p, n = summary
    count, op = len(gate["args"]), gate["op"]
    if op == "and":
        return int(p == count), int(n > 0)
    if op == "or":
        return int(p > 0), int(n == count)
    first = getter(gate["args"][0])
    if op == "not":
        return first[1], first[0]
    # Eligibility is blocked by admitted support for any declared defeater.
    # A zero support bit is absence IN THIS COMMITTED CATALOGUE, not world falsity.
    active_defeaters = p - first[0]
    return int(first[0] and active_defeaters == 0), int(first[1] or active_defeaters > 0)


class Revision:
    @property
    def root(self):
        return self.checkpoint["body"]["root"]

    def _record(self, position):
        current = self
        while current._parent is not None:
            if position in current._changes:
                return current._changes[position]
            current = current._parent
        return current._records[position]

    def leaf(self, key):
        return dict(self._record(self._index[key]))

    def value(self, key):
        if key in self._index:
            record = self._record(self._index[key])
            return record["support"], record["oppose"]
        current = self
        while current is not None:
            if key in current._gate_values:
                return current._gate_values[key]
            current = current._parent
        raise c.Reject("revision-unknown-node")

    def _summary(self, key):
        current = self
        while current is not None:
            if key in current._summaries:
                return current._summaries[key]
            current = current._parent
        raise c.Reject("revision-unknown-gate")


def _seal(state, key, revision, epoch, nonce, previous):
    c.integer(revision)
    c.integer(epoch)
    nonce = "revision-%d" % revision if nonce is None else nonce
    c.identifier(nonce)
    if previous is None:
        c.require(revision == 0, "revision-genesis-sequence")
    else:
        old = previous.checkpoint["body"]
        c.require(revision == old["revision"] + 1 and epoch >= old["epoch"] and nonce != old["nonce"], "revision-sequence-epoch-nonce")
    body = {"version": VERSION, "tree_root": state._tree.root, "leaf_count": len(state.leaf_ids),
        "registry_hash": state.policy["registry_hash"], "policy_root": state.policy_root, "scope_hash": state.scope_hash,
        "revision": revision, "epoch": epoch, "nonce": nonce, "previous_root": None if previous is None else previous.root}
    body["root"] = c.digest("SCENE/revision-root/1", body)
    state.checkpoint = c.sign(key, CHECKPOINT_DOMAIN, body)


def build_revision(leaves, gates, key, *, revision=0, scope=None, epoch=0, nonce=None, previous=None):
    c.require(type(leaves) is dict and bool(leaves), "revision-nonempty-leaves")
    c.require(type(gates) is list, "revision-gates")
    state = Revision()
    state._parent, state._changes = None, {}
    state.leaf_ids = tuple(sorted(leaves))
    state._index = {name: i for i, name in enumerate(state.leaf_ids)}
    state._records = tuple(_leaf(name, leaves[name]) for name in state.leaf_ids)
    state._tree = _Tree([_leaf_hash(record) for record in state._records])
    state._gates, state._gate_index, state._consumers = {}, {}, defaultdict(list)
    state._gate_values, state._summaries = {}, {}
    known = set(state.leaf_ids)
    ordered = []
    for i, original in enumerate(gates):
        gate = _gate(original)
        name = gate["id"]
        c.require(name not in known and all(arg in known for arg in gate["args"]), "revision-topological-policy")
        state._gates[name], state._gate_index[name] = gate, i
        for j, arg in enumerate(gate["args"]):
            state._consumers[arg].append((name, j))
        values = [state.value(arg) for arg in gate["args"]]
        summary = sum(v[0] for v in values), sum(v[1] for v in values)
        state._summaries[name] = summary
        state._gate_values[name] = _value_from_summary(gate, summary, state.value)
        known.add(name)
        ordered.append(gate)
    state._gate_tree = _Tree([_leaf_hash(gate) for gate in ordered])
    scope = {} if scope is None else scope
    c.require(type(scope) is dict, "revision-scope")
    state.scope_hash = c.digest("SCENE/revision-scope/1", scope)
    state.policy = {"version": VERSION, "leaf_count": len(state.leaf_ids),
        "registry_hash": c.digest("SCENE/revision-registry/1", list(state.leaf_ids)),
        "gate_count": len(ordered), "gate_tree_root": state._gate_tree.root, "scope_hash": state.scope_hash}
    state.policy_root = c.digest("SCENE/revision-policy/1", state.policy)
    _seal(state, key, revision, epoch, nonce, previous)
    state.update_stats = {"changed_leaves": len(state.leaf_ids), "rehashed_nodes": 2 * state._tree.width - 1,
                          "affected_gates": len(ordered), "mode": "full-build"}
    return state


def revise(old, changes, key, *, epoch=None, nonce=None):
    """Persistent path update; unchanged records, policy and tree nodes are shared."""
    c.require(type(changes) is dict, "revision-changes")
    state = Revision()
    for attr in ("leaf_ids", "_index", "_gates", "_gate_index", "_consumers", "_gate_tree", "policy", "policy_root", "scope_hash"):
        setattr(state, attr, getattr(old, attr))
    state._parent, state._records, state._changes = old, None, {}
    for name, update in changes.items():
        c.require(name in old._index and type(update) is dict, "revision-unknown-change")
        prior = old.leaf(name)
        c.require(set(update) <= LEAF_FIELDS, "revision-update-fields")
        merged = _leaf(name, dict(prior, **update))
        if merged != prior:
            state._changes[old._index[name]] = merged
    state._tree = old._tree.updated({i: _leaf_hash(record) for i, record in state._changes.items()})
    state._gate_values, state._summaries = {}, {}
    pending, heap, scheduled = defaultdict(set), [], set()
    def schedule(child):
        for gate_id, argument in old._consumers.get(child, []):
            pending[gate_id].add(argument)
            if gate_id not in scheduled:
                heapq.heappush(heap, (old._gate_index[gate_id], gate_id))
                scheduled.add(gate_id)
    for position in state._changes:
        name = state.leaf_ids[position]
        if old.value(name) != state.value(name):
            schedule(name)
    while heap:
        _, name = heapq.heappop(heap)
        gate, previous = state._gates[name], old._summary(name)
        increments = [(state.value(gate["args"][i]), old.value(gate["args"][i])) for i in pending[name]]
        summary = tuple(previous[b] + sum(new[b] - prior[b] for new, prior in increments) for b in (0, 1))
        state._summaries[name] = summary
        value = _value_from_summary(gate, summary, state.value)
        if value != old.value(name):
            state._gate_values[name] = value
            schedule(name)
    body = old.checkpoint["body"]
    _seal(state, key, body["revision"] + 1, body["epoch"] if epoch is None else epoch, nonce, old)
    state.update_stats = {"changed_leaves": len(state._changes), "rehashed_nodes": len(state._tree.overrides),
                          "affected_gates": len(state._summaries), "mode": "persistent-path-update"}
    return state


def _rule(gate, bit):
    args, op = gate["args"], gate["op"]
    if op == "not":
        return "and", [(args[0], 1 - bit, 1)]
    if op in {"and", "or"}:
        mode = op if bit == 0 else ("or" if op == "and" else "and")
        return mode, [(name, bit, 1) for name in args]
    if bit == 0:
        return "and", [(args[0], 0, 1)] + [(name, 0, 0) for name in args[1:]]
    return "or", [(args[0], 1, 1)] + [(name, 0, 1) for name in args[1:]]


def _cut_feasibility(state, target, avoided):
    """Exact avoidance in this local proof calculus, not minimum shared-DAG cost."""
    possible, stack = {}, [(target, 0, False), (target, 1, False)]
    while stack:
        name, bit, complete = stack.pop()
        key = name, bit
        if key in possible:
            continue
        if name in state._index:
            possible[key] = name not in avoided
            continue
        mode, terms = _rule(state._gates[name], bit)
        value = state.value(name)[bit]
        all_required = (mode == "and" and value == 1) or (mode == "or" and value == 0)
        candidates = terms if all_required else [term for term in terms if (state.value(term[0])[term[1]] == term[2]) == bool(value)]
        if not complete:
            stack.append((name, bit, True))
            stack.extend((node, channel, False) for node, channel, _ in candidates if (node, channel) not in possible)
        else:
            flags = [possible[(node, channel)] for node, channel, _ in candidates]
            possible[key] = all(flags) if all_required else any(flags)
    return possible


def make_decision_cut(state, target, avoid_leaf_ids=None):
    c.require(target in state._index or target in state._gates, "revision-target")
    c.require(avoid_leaf_ids is None or type(avoid_leaf_ids) in (set, frozenset, list, tuple), "revision-cut-avoid-set")
    avoided = set() if avoid_leaf_ids is None else set(avoid_leaf_ids)
    c.require(all(type(name) is str and name in state._index for name in avoided), "revision-cut-avoid-id")
    possible = _cut_feasibility(state, target, avoided) if avoided else None
    if possible is not None and not (possible[(target, 0)] and possible[(target, 1)]):
        return None
    wanted, visited, steps, leaf_ids, gate_ids = [(target, 0), (target, 1)], set(), [], set(), set()
    while wanted:
        name, bit = wanted.pop()
        if (name, bit) in visited:
            continue
        visited.add((name, bit))
        value = state.value(name)[bit]
        children = []
        if name in state._index:
            leaf_ids.add(name)
        else:
            gate_ids.add(name)
            mode, terms = _rule(state._gates[name], bit)
            if (mode == "and" and value == 1) or (mode == "or" and value == 0):
                selected = terms
            else:
                selected = [next(term for term in terms if (state.value(term[0])[term[1]] == term[2]) == bool(value)
                                 and (possible is None or possible[(term[0], term[1])]))]
            children = [[term[0], term[1]] for term in selected]
            wanted.extend((node, channel) for node, channel in children)
        steps.append({"node": name, "bit": bit, "value": value, "children": children})
    status = list(state.value(target))
    return {"version": VERSION, "checkpoint": copy.deepcopy(state.checkpoint), "policy": dict(state.policy),
        "target": target, "decision_type": "evidence" if target in state._index else state._gates[target]["type"],
        "status": status, "uncontested": status == [1, 0], "steps": steps,
        "leaf_openings": [{"record": dict(state._record(state._index[name])), "index": state._index[name],
                           "proof": state._tree.proof(state._index[name])} for name in sorted(leaf_ids)],
        "gate_openings": [{"record": copy.deepcopy(state._gates[name]), "index": state._gate_index[name],
                           "proof": state._gate_tree.proof(state._gate_index[name])} for name in sorted(gate_ids)]}


def _checkpoint(packet, public_key, expected_root):
    c.require(c.verify_signature(public_key, CHECKPOINT_DOMAIN, packet), "revision-checkpoint-signature")
    body = packet["body"]
    c.fields(body, {"version", "root", "tree_root", "leaf_count", "registry_hash", "policy_root", "scope_hash", "revision", "epoch", "nonce", "previous_root"}, "revision-checkpoint")
    c.require(body["version"] == VERSION and body["root"] == expected_root, "revision-pinned-checkpoint")
    for field in ("root", "tree_root", "registry_hash", "policy_root", "scope_hash"):
        c.hex_digest(body[field])
    c.integer(body["leaf_count"], 1)
    c.integer(body["revision"])
    c.integer(body["epoch"])
    c.identifier(body["nonce"])
    if body["revision"] == 0:
        c.require(body["previous_root"] is None, "revision-genesis-parent")
    else:
        c.hex_digest(body["previous_root"])
    c.require(body["root"] == c.digest("SCENE/revision-root/1", {k: v for k, v in body.items() if k != "root"}), "revision-root-wrapper")
    return body


def _verify_decision(packet, public_key, expected_root, expected_policy_root, expected_scope_hash):
    c.fields(packet, {"version", "checkpoint", "policy", "target", "decision_type", "status", "uncontested", "steps", "leaf_openings", "gate_openings"}, "revision-decision")
    c.require(packet["version"] == VERSION, "revision-version")
    body = _checkpoint(packet["checkpoint"], public_key, expected_root)
    c.require(body["policy_root"] == expected_policy_root and body["scope_hash"] == expected_scope_hash, "revision-external-policy-scope")
    policy = packet["policy"]
    c.fields(policy, {"version", "leaf_count", "registry_hash", "gate_count", "gate_tree_root", "scope_hash"}, "revision-policy")
    c.require(policy["version"] == VERSION and c.digest("SCENE/revision-policy/1", policy) == expected_policy_root, "revision-policy-root")
    for field in ("leaf_count", "registry_hash", "scope_hash"):
        c.require(policy[field] == body[field], "revision-policy-binding")
    c.integer(policy["gate_count"])
    c.hex_digest(policy["gate_tree_root"])
    leaves, gates, positions = {}, {}, set()
    c.require(type(packet["leaf_openings"]) is list and type(packet["gate_openings"]) is list, "revision-openings")
    for opening in packet["leaf_openings"]:
        c.fields(opening, {"record", "index", "proof"}, "revision-leaf-opening")
        record = _leaf(opening["record"]["id"], opening["record"])
        _path(record, opening["index"], body["leaf_count"], opening["proof"], body["tree_root"])
        c.require(record["id"] not in leaves and opening["index"] not in positions, "revision-duplicate-leaf")
        leaves[record["id"]] = record
        positions.add(opening["index"])
    positions.clear()
    for opening in packet["gate_openings"]:
        c.fields(opening, {"record", "index", "proof"}, "revision-gate-opening")
        record = _gate(opening["record"])
        _path(record, opening["index"], policy["gate_count"], opening["proof"], policy["gate_tree_root"])
        c.require(record["id"] not in gates and record["id"] not in leaves and opening["index"] not in positions, "revision-duplicate-gate")
        gates[record["id"]] = record
        positions.add(opening["index"])
    steps = {}
    c.require(type(packet["steps"]) is list, "revision-proof-steps")
    for step in packet["steps"]:
        c.fields(step, {"node", "bit", "value", "children"}, "revision-step")
        c.identifier(step["node"])
        _bit(step["bit"])
        _bit(step["value"])
        c.require(type(step["children"]) is list, "revision-step-children")
        key = step["node"], step["bit"]
        c.require(key not in steps, "revision-duplicate-step")
        steps[key] = step
    target = packet["target"]
    c.identifier(target)
    pending, checked, active = [(target, 0, False), (target, 1, False)], set(), set()
    used_leaves, used_gates = set(), set()
    while pending:
        name, bit, complete = pending.pop()
        key = name, bit
        if key in checked:
            continue
        c.require(key in steps, "revision-missing-step")
        step = steps[key]
        if name in leaves:
            c.require(step["children"] == [] and step["value"] == leaves[name]["support" if bit == 0 else "oppose"], "revision-leaf-step")
            checked.add(key)
            used_leaves.add(name)
            continue
        c.require(name in gates, "revision-missing-gate")
        used_gates.add(name)
        mode, terms = _rule(gates[name], bit)
        terms_by_key = {(node, channel): polarity for node, channel, polarity in terms}
        children = []
        for child in step["children"]:
            c.require(type(child) is list and len(child) == 2, "revision-child")
            c.identifier(child[0])
            _bit(child[1])
            children.append(tuple(child))
        c.require(len(children) == len(set(children)) and all(child in terms_by_key for child in children), "revision-invalid-rule-child")
        all_required = (mode == "and" and step["value"] == 1) or (mode == "or" and step["value"] == 0)
        c.require(set(children) == set(terms_by_key) if all_required else len(children) == 1, "revision-omitted-obligation")
        if not complete:
            c.require(key not in active, "revision-proof-cycle")
            active.add(key)
            pending.append((name, bit, True))
            pending.extend((node, channel, False) for node, channel in children)
        else:
            c.require(all(child in checked for child in children), "revision-unchecked-child")
            truths = [steps[child]["value"] == terms_by_key[child] for child in children]
            c.require((all(truths) if mode == "and" else any(truths)) == bool(step["value"]), "revision-invalid-inference")
            active.remove(key)
            checked.add(key)
    c.require(checked == set(steps) and used_leaves == set(leaves) and used_gates == set(gates), "revision-extraneous-proof")
    c.require(type(packet["status"]) is list and len(packet["status"]) == 2, "revision-status")
    for bit in packet["status"]:
        _bit(bit)
    c.require(packet["status"] == [steps[(target, 0)]["value"], steps[(target, 1)]["value"]], "revision-status-binding")
    expected_type = "evidence" if target in leaves else gates[target]["type"]
    c.require(packet["decision_type"] == expected_type and type(packet["uncontested"]) is bool and packet["uncontested"] == (packet["status"] == [1, 0]), "revision-no-status-promotion")
    return body


def verify_decision_cut(packet, public_key, expected_root, expected_policy_root, expected_scope_hash):
    try:
        _verify_decision(packet, public_key, expected_root, expected_policy_root, expected_scope_hash)
        return True
    except (c.Reject, KeyError, TypeError, ValueError, IndexError, OverflowError):
        return False


def make_delta(old, new):
    c.require(old.policy_root == new.policy_root and old.scope_hash == new.scope_hash and old.leaf_ids == new.leaf_ids, "revision-delta-policy-change")
    c.require(new.checkpoint["body"]["previous_root"] == old.root, "revision-delta-parent")
    shared, changed, pending = [], [], [1]
    width = old._tree.width
    while pending:
        index = pending.pop()
        prior, after = old._tree.get(index), new._tree.get(index)
        if prior == after:
            shared.append({"node": index, "hash": prior.hex()})
        elif index >= width:
            position = index - width
            c.require(position < len(old.leaf_ids), "revision-padding-change")
            changed.append({"index": position, "old": dict(old._record(position)), "new": dict(new._record(position))})
        else:
            pending.extend((2 * index + 1, 2 * index))
    return {"version": VERSION, "old_checkpoint": copy.deepcopy(old.checkpoint), "new_checkpoint": copy.deepcopy(new.checkpoint),
            "shared_subtrees": shared, "changed_leaves": changed}


def _verify_delta(packet, public_key, old_root, new_root):
    c.fields(packet, {"version", "old_checkpoint", "new_checkpoint", "shared_subtrees", "changed_leaves"}, "revision-delta")
    c.require(packet["version"] == VERSION, "revision-delta-version")
    old = _checkpoint(packet["old_checkpoint"], public_key, old_root)
    new = _checkpoint(packet["new_checkpoint"], public_key, new_root)
    for field in ("leaf_count", "registry_hash", "policy_root", "scope_hash"):
        c.require(old[field] == new[field], "revision-delta-policy-scope")
    c.require(new["previous_root"] == old_root and new["revision"] == old["revision"] + 1 and
              new["epoch"] >= old["epoch"] and new["nonce"] != old["nonce"], "revision-delta-sequence")
    width = 1 << (old["leaf_count"] - 1).bit_length()
    c.require(type(packet["shared_subtrees"]) is list and type(packet["changed_leaves"]) is list, "revision-delta-frontier")
    shared, changed, changed_ids = {}, {}, set()
    for subtree in packet["shared_subtrees"]:
        c.fields(subtree, {"node", "hash"}, "revision-shared-subtree")
        c.integer(subtree["node"], 1, 2 * width - 1)
        c.hex_digest(subtree["hash"])
        c.require(subtree["node"] not in shared, "revision-duplicate-subtree")
        shared[subtree["node"]] = bytes.fromhex(subtree["hash"])
    for pair in packet["changed_leaves"]:
        c.fields(pair, {"index", "old", "new"}, "revision-change-opening")
        c.integer(pair["index"], 0, old["leaf_count"] - 1)
        before, after = _leaf(pair["old"]["id"], pair["old"]), _leaf(pair["new"]["id"], pair["new"])
        c.require(before["id"] == after["id"] and before != after, "revision-change-identity")
        c.require(pair["index"] not in changed and before["id"] not in changed_ids, "revision-duplicate-change")
        changed_ids.add(before["id"])
        changed[pair["index"]] = (_leaf_hash(before), _leaf_hash(after))
    values, consumed_shared, consumed_changes = {}, set(), set()
    stack = [(1, False)]
    while stack:
        index, complete = stack.pop()
        if index in shared:
            values[index] = (shared[index], shared[index])
            consumed_shared.add(index)
        elif index >= width:
            position = index - width
            c.require(position in changed, "revision-incomplete-delta")
            values[index] = changed[position]
            consumed_changes.add(position)
        elif not complete:
            stack.extend(((index, True), (2 * index + 1, False), (2 * index, False)))
        else:
            left, right = values[2 * index], values[2 * index + 1]
            values[index] = (_node(left[0], right[0]), _node(left[1], right[1]))
    c.require(consumed_shared == set(shared) and consumed_changes == set(changed), "revision-overlapping-delta")
    c.require(values[1][0].hex() == old["tree_root"] and values[1][1].hex() == new["tree_root"], "revision-delta-root-mismatch")
    return old, new, changed_ids, values


def verify_delta(packet, public_key, expected_old_root, expected_new_root):
    try:
        _verify_delta(packet, public_key, expected_old_root, expected_new_root)
        return True
    except (c.Reject, KeyError, TypeError, ValueError, IndexError, OverflowError):
        return False


def _transport_checked(cut, delta, public_key, expected_new_root, verified_delta):
    old, new, changed_ids, hashes = verified_delta
    old_root = old["root"]
    _verify_decision(cut, public_key, old_root, old["policy_root"], old["scope_hash"])
    frontier = {p["record"]["id"] for p in cut["leaf_openings"]}
    if frontier & changed_ids:
        return None
    result = copy.deepcopy(cut)
    result["checkpoint"] = copy.deepcopy(delta["new_checkpoint"])
    width = 1 << (new["leaf_count"] - 1).bit_length()
    for opening in result["leaf_openings"]:
        index = width + opening["index"]
        for j in range(len(opening["proof"])):
            sibling = index ^ 1
            if sibling in hashes:
                opening["proof"][j] = hashes[sibling][1].hex()
            index //= 2
    _verify_decision(result, public_key, expected_new_root, new["policy_root"], new["scope_hash"])
    return result


def transport_cut(cut, delta, public_key, expected_new_root):
    """Return an ordinary valid new-revision cut, or None for a touched frontier.

    A transported eligibility proof is still NOT a signature granting consent.
    Current-root freshness/fork handling remains an external trust assumption.
    Malformed inputs raise Reject; they never return a reusable proof.
    """
    old_root = delta["old_checkpoint"]["body"]["root"]
    verified = _verify_delta(delta, public_key, old_root, expected_new_root)
    return _transport_checked(cut, delta, public_key, expected_new_root, verified)


def transport_cuts(cuts, delta, public_key, expected_new_root):
    """Verify one complete update cut once, then repair a batch of decision cuts.

    The verified hash map exists only within this invocation, with no mutable
    global cache or caller-supplied 'already verified' shortcut.
    """
    c.require(type(cuts) is list, "revision-cut-batch")
    old_root = delta["old_checkpoint"]["body"]["root"]
    verified = _verify_delta(delta, public_key, old_root, expected_new_root)
    return [_transport_checked(cut, delta, public_key, expected_new_root, verified) for cut in cuts]


==> anc/scenecrypt/revision_experiments.py <==
"""Revision-bound inference proofs on up to one million actual source records.

Leaves commit genuine source cells or source mesh triangle records. Review-guard
updates are explicit controlled experiments, not claims of changed publications
or one million independent artifacts/people. Public test seeds are intentional.
"""
from __future__ import annotations
import argparse
import collections
import copy
import gc
import hashlib
import json
import struct
import time
from pathlib import Path

import numpy as np
from cryptography.hazmat.primitives.asymmetric.ed25519 import Ed25519PrivateKey

from .core import canonical, digest, public_hex, save_json
from .demo import ROOT, environment
from .early_holocene_analysis import load_mesh
from .gobekli_data import load_cells, read_cells
from .revision_cuts import (build_revision, make_decision_cut, make_delta, revise,
    transport_cuts, verify_decision_cut, verify_delta)


def actual_records():
    """Compact immutable specs: (stable ID, source ID, source-bound digest)."""
    records, sources = [], []
    for r in load_cells():
        records.append((r["id"], "gobekli-tables", r["record_hash"]))
    sources.append({"source": "Gobekli published supplementary cells", "records": len(records),
                    "doi": "10.1371/journal.pone.0215214", "record_unit": "nonempty original cell"})
    start = len(records)
    path = ROOT / "data" / "longitudinal_or_social" / "cassidy2025_supplementary_tables.xlsx"
    for r in read_cells(path, dataset_id="cassidy"):
        records.append((r["id"], "cassidy-tables", r["record_hash"]))
    sources.append({"source": "Cassidy original supplementary workbook", "records": len(records) - start,
                    "doi": "10.1038/s41586-024-08409-6", "record_unit": "nonempty original cell"})
    data_root = ROOT / "data" / "early_holocene"
    manifest = json.loads((data_root / "manifest.json").read_text())
    for asset in manifest["assets"]:
        if asset["format"] != "obj":
            continue  # No double-counting two variants of one FBX source object.
        _, faces, _ = load_mesh(asset, data_root)
        source_hash = bytes.fromhex(asset["source_sha256"])
        source_id, start = asset["id"], len(records)
        for number, face in enumerate(faces):
            raw = b"SCENE/source-triangle/1\x00" + source_hash + struct.pack("<QIII", number, *map(int, face))
            records.append(("geometry-" + source_id + "-%07d" % number, source_id, hashlib.sha256(raw).hexdigest()))
        sources.append({"source": source_id, "records": len(records) - start,
                        "doi": "10.5281/zenodo.3667558", "record_unit": "source polygon fan-triangle"})
    if len({r[0] for r in records}) != len(records):
        raise ValueError("Source coordinate IDs are not unique")
    return records, sources


def fixture(specs, n, queries):
    selected = np.linspace(0, len(specs) - 1, n, dtype=np.int64)
    leaves = {specs[int(i)][0]: {"support": 1, "oppose": 0, "source_id": specs[int(i)][1],
               "qualifier": "Presence and digest of an admitted archived source record; no inferred human motive, gender identity or issuer consent.",
               "record_hash": specs[int(i)][2]} for i in selected}
    ordered_ids = sorted(leaves)
    gates, groups = [], []
    for q, position in enumerate(np.linspace(0, n - 8, queries, dtype=int)):
        args = ordered_ids[int(position):int(position) + 8]
        prefix = "query-%03d" % q
        guard_id = "review-guard-%03d" % q
        leaves[guard_id] = {"support": 0, "oppose": 0, "source_id": "local-review-fixture",
                            "qualifier": "Controlled finite-catalogue integrity-review blocker, not world-level absence of counterevidence.",
                            "record_hash": digest("SCENE/review-control/1", {"query": q, "active": 0})}
        for side, inputs in (("a", args[:4]), ("b", args[4:])):
            gates.append({"id": prefix + "-" + side, "op": "and", "args": inputs,
                          "type": "interpretation", "qualifier": "All four source records support this declared archive-check branch."})
        gates.append({"id": prefix + "-alternatives", "op": "or", "args": [prefix + "-a", prefix + "-b"],
                      "type": "interpretation", "qualifier": "Declared archive-check disjunction; distinct artifacts are not asserted historically equivalent."})
        gates.append({"id": prefix + "-eligible", "op": "guard", "args": [prefix + "-alternatives", guard_id],
                      "type": "eligibility", "qualifier": "Current local review eligibility only. A separate signature and ledger authorize any scene."})
        groups.append({"target": prefix + "-eligible", "guard_id": guard_id, "source_records": args})
    return leaves, gates, groups


def measured(call):
    start = time.perf_counter_ns(); value = call(); return value, time.perf_counter_ns() - start


def run(output, sizes=(10000, 100000, 1000000), queries=64, max_updates=1000):
    output.mkdir(parents=True, exist_ok=True)
    specs, source_inventory = measured(actual_records)[0]
    if max(sizes) > len(specs):
        raise ValueError("Requested size exceeds genuine source record universe")
    key = Ed25519PrivateKey.from_private_bytes(hashlib.sha256(b"PUBLIC REVISION CUT RESEARCH KEY ONLY 2026").digest())
    pub = public_hex(key)
    results = []
    for n in sizes:
        leaves, gates, groups = fixture(specs, n, queries)
        state, build_ns = measured(lambda: build_revision(leaves, gates, key,
            scope={"experiment": "actual-source-archive-review", "semantics": "typed evidence and eligibility, never issuer authorization"},
            epoch=0, nonce="base-%d" % n))
        del leaves
        cuts, cut_ns = measured(lambda: [make_decision_cut(state, g["target"]) for g in groups])
        assert all(verify_decision_cut(cut, pub, state.root, state.policy_root, state.scope_hash) for cut in cuts)
        all_frontiers = {p["record"]["id"] for cut in cuts for p in cut["leaf_openings"]}
        actual_ids = [name for name in state.leaf_ids if not name.startswith("review-guard-")]
        unrelated = [name for name in actual_ids if name not in all_frontiers][:min(max_updates, n // 100)]
        cases = {
            "unrelated-record-qualification": {name: {"qualifier": "Controlled qualification update of the same archived source record."} for name in unrelated},
            "selected-branch-record-qualification": {g["source_records"][0]: {"qualifier": "Controlled source qualification update; archive-check bits unchanged."} for g in groups[:16]},
            "active-registered-defeaters": {g["guard_id"]: {"support": 1, "record_hash": digest("SCENE/review-control/1", {"target": g["target"], "active": 1})} for g in groups[:8]}}
        for case, changes in cases.items():
            current, update_ns = measured(lambda: revise(state, changes, key, epoch=1, nonce=case + "-%d" % n))
            delta, delta_ns = measured(lambda: make_delta(state, current))
            assert verify_delta(delta, pub, state.root, current.root)
            transported, transport_ns = measured(lambda: transport_cuts(cuts, delta, pub, current.root))
            changed = {p["old"]["id"] for p in delta["changed_leaves"]}
            fresh, fresh_ns = measured(lambda: [make_decision_cut(current, g["target"]) for g in groups])
            assert all(verify_decision_cut(cut, pub, current.root, current.policy_root, current.scope_hash) for cut in fresh)
            alternatives, alternative_ns = measured(lambda: [make_decision_cut(state, g["target"], avoid_leaf_ids=changed) for g in groups])
            viable = [cut for cut in alternatives if cut is not None]
            rescued = transport_cuts(viable, delta, pub, current.root)
            assert all(cut is not None and verify_decision_cut(cut, pub, current.root, current.policy_root, current.scope_hash) for cut in rescued)
            for old_cut, repaired, direct in zip(cuts, transported, fresh):
                if repaired is not None:
                    assert repaired["status"] == direct["status"] == old_cut["status"]
            omitted = copy.deepcopy(delta)
            if omitted["changed_leaves"]:
                omitted["changed_leaves"].pop()
            assert not verify_delta(omitted, pub, state.root, current.root)
            row = {"actual_data_records": n, "review_guard_records": queries, "case": case,
                "full_build_ns": build_ns, "initial_cuts_ns": cut_ns, "incremental_update_ns": update_ns,
                "delta_creation_ns": delta_ns, "batched_transport_ns": transport_ns,
                "fresh_cut_creation_ns": fresh_ns, "alternate_cut_creation_ns": alternative_ns,
                "queries": queries, "fixed_cuts_transportable": sum(cut is not None for cut in transported),
                "alternate_cuts_transportable": len(viable),
                "new_uncontested_queries": sum(cut["uncontested"] for cut in fresh),
                "delta_bytes": len(canonical(delta)), "delta_shared_subtrees": len(delta["shared_subtrees"]),
                "changed_leaf_records": len(delta["changed_leaves"]), **current.update_stats,
                "omitted_change_rejected": True, "source_root": state.root, "new_root": current.root}
            results.append(row)
            if n == sizes[0] and case == "unrelated-record-qualification":
                save_json(output / "example_original_cut.json", cuts[0])
                save_json(output / "example_delta.json", delta)
                save_json(output / "example_transported_cut.json", transported[0])
                save_json(output / "example_current_cut.json", fresh[0])
            print(json.dumps({k: row[k] for k in ("actual_data_records", "case", "changed_leaf_records", "rehashed_nodes", "fixed_cuts_transportable", "alternate_cuts_transportable", "new_uncontested_queries")}), flush=True)
            del current, delta, transported, fresh, alternatives, viable, rescued, omitted
            gc.collect()
        del state, cuts, gates, groups, all_frontiers, actual_ids, unrelated, cases
        gc.collect()
    source_counts = collections.Counter(r[1] for r in specs)
    report = {"method": "revision-bound-polarity-cuts-1", "source_inventory": source_inventory,
              "genuine_source_record_universe": len(specs), "source_counts": dict(source_counts),
              "record_units": "Original nonempty source cells and source fan-triangles; not independent people or artifacts.",
              "public_experiment_key": pub, "environment": environment(), "runs": results,
              "limits": "Controlled review/qualification mutations, protected source files unchanged. Pipeline meanings are admitted rule inputs. Transported eligibility does not renew any issuer permit or spend budget. Current roots/policies are independently pinned."}
    save_json(output / "revision_summary.json", report)
    import csv
    with (output / "revision_runs.csv").open("w", newline="") as f:
        w = csv.DictWriter(f, fieldnames=list(results[0])); w.writeheader(); w.writerows(results)
    return report


if __name__ == "__main__":
    p = argparse.ArgumentParser(); p.add_argument("--output", type=Path, default=ROOT / "results" / "revisions")
    p.add_argument("--sizes", type=int, nargs="+", default=[10000, 100000, 1000000]); p.add_argument("--queries", type=int, default=64)
    p.add_argument("--max-updates", type=int, default=1000)
    args = p.parse_args()
    if min(args.sizes) < 1000 or not 1 <= args.queries <= 128:
        p.error("sizes >= 1000 and 1 <= queries <= 128 required")
    result = run(args.output, args.sizes, args.queries, args.max_updates)
    print(json.dumps({"source_records": result["genuine_source_record_universe"], "runs": len(result["runs"])}, indent=2))


==> anc/scenecrypt/scope_contrasts.py <==
"""Exact, scope-bound scientific contrasts over typed, qualified source-count rows.

This composes standard hash authentication/signatures with explicit scientific
units, row selection and weighting. Source extraction/admission is trusted;
a signature does not establish archaeological truth, independent specimens,
population representativeness, freshness, consent or spending authority.

The deletion certificate concerns the equal-SOURCE-ROW mean contrast. It asks
how a hypothetical changed selection could lose its strict direction; an
omitted row is still rejected under an externally pinned original query mask.
"""
from __future__ import annotations
from copy import deepcopy
from fractions import Fraction
from itertools import accumulate
import re
from . import core as c

VERSION = 'SCENE-SCOPE-CONTRAST-2'
SIGN_DOMAIN = 'SCENE/scope-contrast-checkpoint/2'
ROOT_DOMAIN = 'SCENE/scope-contrast-source-root/2'
MAX_ROWS = 10000
BASE_FIELDS = {'id','source_hash','source_coordinate','numerator','denominator','cohort','unit'}
ROW_FIELDS = BASE_FIELDS | {'qualifiers','metadata'}
QUERY_FIELDS = {'version','snapshot_root','eligible_ids','unit','aggregation_unit','estimand',
                'question','taxon_policy','phase_policy','recovery_policy','weighting','mix_weight',
                'source_conditions','stratum_weights','inference_unit','contemporaneity_status'}
DEFAULT_QUALIFIER = ('Admitted source-row counts under the supplied source interpretation; '
    'a row is not an independent animal or population sample and confers no issuer permission.')


def _validate_row(row):
    c.fields(row,ROW_FIELDS,'scope-contrast-row')
    c.identifier(row['id']);c.hex_digest(row['source_hash'])
    c.text_field(row['source_coordinate'])
    c.integer(row['numerator']);c.integer(row['denominator'],1)
    c.require(row['numerator'] <= row['denominator'],'scope-count-subset')
    c.require(row['cohort'] in {'A','B'},'scope-cohort')
    c.require(row['unit'] in {'NISP','recorded-fragment-field-total'},'scope-count-unit')
    c.require(type(row['qualifiers']) is list and bool(row['qualifiers']),'scope-qualifiers')
    for q in row['qualifiers']:c.text_field(q)
    c.require(type(row['metadata']) is dict,'scope-metadata')
    c.canonical(row)


def prepare_rows(raw_rows,qualifiers=None):
    """Preserve all source fields, moving non-core metadata under one binding.

    An explicit caller-supplied qualifier is an admission decision, not a
    transcription of a source statement. Existing prepared rows are idempotent.
    """
    c.require(type(raw_rows) is list and 1<=len(raw_rows)<=MAX_ROWS,'scope-row-count')
    result=[]
    for raw in raw_rows:
        c.require(type(raw) is dict and BASE_FIELDS <= set(raw),'scope-row-fields')
        if set(raw)==ROW_FIELDS and qualifiers is None:
            row=deepcopy(raw)
        else:
            row={k:deepcopy(raw[k]) for k in BASE_FIELDS}
            row['qualifiers']=deepcopy(qualifiers if qualifiers is not None else raw.get('qualifiers',[DEFAULT_QUALIFIER]))
            metadata=deepcopy(raw.get('metadata',{}))
            c.require(type(metadata) is dict,'scope-metadata')
            for k,v in raw.items():
                if k not in ROW_FIELDS:
                    c.require(k not in metadata,'scope-metadata-collision')
                    metadata[k]=deepcopy(v)
            row['metadata']=metadata
        _validate_row(row);result.append(row)
    c.require(len({row['unit'] for row in result})==1,'scope-mixed-count-units')
    index=c.indexed(result)
    return [index[k] for k in sorted(index)]


def _cohort(rows):
    rates=[Fraction(r['numerator'],r['denominator']) for r in rows]
    n=len(rows);tot_k=sum(r['numerator'] for r in rows);tot_n=sum(r['denominator'] for r in rows)
    mean=sum(rates,Fraction())/n
    mean_denominator=Fraction(tot_n,n)
    covariance=Fraction(tot_k,n)-mean_denominator*mean
    pooled=Fraction(tot_k,tot_n)
    assert pooled==mean+covariance/mean_denominator
    return {'source_rows':n,'numerator_total':str(tot_k),'denominator_total':str(tot_n),
            'mean_rate':str(mean),'pooled_rate':str(pooled),'mean_denominator':str(mean_denominator),
            'population_covariance_denominator_rate':str(covariance)},mean,pooled,covariance/mean_denominator


def _deletion_radius(a,b,delta):
    if delta==0:
        return {'estimand':'equal-source-row A-minus-B rate','baseline_direction':'tie',
                'minimum_source_row_deletions':0,'safe_source_row_budget':None,
                'removed_ids':[],'remaining_contrast':'0','status':'no-strict-direction-to-preserve'}
    # Work in the positive direction. Ties are lost strict direction, not a
    # strict sign reversal. IDs provide deterministic witnesses for equal rates.
    positive,negative=(a,b) if delta>0 else (b,a)
    pos=sorted(positive,key=lambda r:(-Fraction(r['numerator'],r['denominator']),r['id']))
    neg=sorted(negative,key=lambda r:(Fraction(r['numerator'],r['denominator']),r['id']))
    pr=[Fraction(r['numerator'],r['denominator']) for r in pos]
    nr=[Fraction(r['numerator'],r['denominator']) for r in neg]
    pp=[Fraction()]+list(accumulate(pr));np=[Fraction()]+list(accumulate(nr))
    best=None
    for i in range(len(pos)):
        # Retain at least one source row in each cohort.
        for j in range(len(neg)):
            if best is not None and i+j>=best[0]:continue
            remaining=(pp[-1]-pp[i])/(len(pos)-i)-(np[-1]-np[j])/(len(neg)-j)
            if remaining<=0:best=(i+j,i,j,remaining)
    if best is None:
        return {'estimand':'equal-source-row A-minus-B rate','baseline_direction':'A>B' if delta>0 else 'A<B',
                'minimum_source_row_deletions':None,'safe_source_row_budget':len(a)+len(b)-2,
                'removed_ids':[],'remaining_contrast':None,'status':'no-nonempty-cohort-deletion-loses-direction'}
    cost,i,j,remaining=best
    original=remaining if delta>0 else -remaining
    return {'estimand':'equal-source-row A-minus-B rate','baseline_direction':'A>B' if delta>0 else 'A<B',
            'minimum_source_row_deletions':cost,'safe_source_row_budget':cost-1,
            'removed_ids':sorted([r['id'] for r in pos[:i]]+[r['id'] for r in neg[:j]]),
            'remaining_contrast':str(original),'status':'minimum-exact-sorted-prefix-witness'}


def analyze(raw_rows):
    """Exact fractions and a globally minimal equal-row deletion witness.

    Population covariance divides by row count, not n-1. This is a deterministic
    algebraic decomposition, not a fitted causal or sampling model.
    """
    rows=prepare_rows(raw_rows)
    a=[r for r in rows if r['cohort']=='A'];b=[r for r in rows if r['cohort']=='B']
    c.require(bool(a) and bool(b),'scope-two-nonempty-cohorts')
    sa,ma,pa,ca=_cohort(a);sb,mb,pb,cb=_cohort(b)
    mean,pooled=ma-mb,pa-pb
    assert pooled==mean+ca-cb
    cross=mean/(mean-pooled) if mean*pooled<0 else None
    return {'version':VERSION,'unit':rows[0]['unit'],'aggregation_unit':'source-row','cohorts':{'A':sa,'B':sb},
            'mean_contrast':str(mean),'pooled_contrast':str(pooled),
            'covariance_correction_A':str(ca),'covariance_correction_B':str(cb),
            'strict_endpoint_sign_reversal':mean*pooled<0,
            'mixture_crossover':None if cross is None else str(cross),
            'deletion_radius':_deletion_radius(a,b,mean)}



def shared_weight_bounds(raw_rows,*,stratum_key='stratum'):
    """Exact envelope for a COMMON nonnegative weight vector over paired strata.

    This mathematical helper requires exactly one admitted A row and B row for
    each declared stratum. Pairing is caller-admitted metadata, not discovered
    by matching names. It does not add a certificate query mode or sign a result.
    A consumer may recompute it from independently verified row openings.
    """
    rows=prepare_rows(raw_rows);groups={}
    for row in rows:
        name=row['metadata'].get(stratum_key)
        c.text_field(name,256)
        group=groups.setdefault(name,{})
        c.require(row['cohort'] not in group,'scope-one-row-per-stratum-cohort')
        group[row['cohort']]=row
    contrasts=[];arates=[];brates=[]
    for name,group in sorted(groups.items()):
        c.require(set(group)=={'A','B'},'scope-matched-strata')
        a=Fraction(group['A']['numerator'],group['A']['denominator'])
        b=Fraction(group['B']['numerator'],group['B']['denominator'])
        contrasts.append({'stratum':name,'contrast':str(a-b)})
        arates.append(a);brates.append(b)
    values=[Fraction(r['contrast']) for r in contrasts]
    low,high=min(values),max(values)
    return {'weight_class':'shared-nonnegative-stratum-simplex','strata':contrasts,
            'lower':str(low),'upper':str(high),'all_common_weights_nonnegative':low>=0,
            'all_common_weights_strictly_positive':low>0,
            'independent_cohort_simplex_lower':str(min(arates)-max(brates)),
            'independent_cohort_simplex_upper':str(max(arates)-min(brates))}


def _root(tree_root,count):
    return c.digest(ROOT_DOMAIN,{'version':VERSION,'row_count':count,'tree_root':tree_root})


def make_snapshot(raw_rows,key,*,source_evidence=None):
    rows=prepare_rows(raw_rows);tree=c.merkle_root(rows).hex();root=_root(tree,len(rows))
    body={'version':VERSION,'root':root,'tree_root':tree,'row_count':len(rows)}
    return {'version':VERSION,'root':root,'rows':rows,'checkpoint':c.sign(key,SIGN_DOMAIN,body),
            'source_evidence':deepcopy(source_evidence)}


def _fraction_literal(value):
    c.text_field(value,128)
    match=re.fullmatch(r'(0|[1-9][0-9]{0,15})(?:/([1-9][0-9]{0,15}))?',value)
    c.require(match is not None,'scope-rational-literal')
    numerator=int(match[1]);denominator=int(match[2] or '1')
    c.integer(numerator);c.integer(denominator,1)
    result=Fraction(numerator,denominator)
    c.require(str(result)==value,'scope-canonical-rational')
    return result


def _validate_query(query):
    c.fields(query,QUERY_FIELDS,'scope-query');c.canonical(query)
    c.require(query['version']==VERSION,'scope-version');c.hex_digest(query['snapshot_root'])
    ids=query['eligible_ids']
    c.require(type(ids) is list and 2<=len(ids)<=MAX_ROWS,'scope-eligible-ids')
    for item in ids:c.identifier(item)
    c.require(ids==sorted(set(ids)),'scope-exact-sorted-mask')
    c.require(query['estimand']=='A-minus-B-subset-rate','scope-estimand')
    for field in ('question','taxon_policy','phase_policy','recovery_policy'):c.text_field(query[field])
    weighting=query['weighting'];weight=_fraction_literal(query['mix_weight'])
    c.require(0<=weight<=1,'scope-mixture-range')
    if query['unit']=='NISP':
        c.require(query['aggregation_unit']=='source-row' and query['inference_unit']=='source-row-NISP-ratio' and
                  query['contemporaneity_status']=='not-asserted','scope-NISP-inference-domain')
        c.require(query['source_conditions'] is None and query['stratum_weights'] is None,'scope-NISP-source-conditions')
        c.require(weighting in {'equal-source-row','pooled-NISP','mixed'},'scope-weighting')
        c.require(weighting!='equal-source-row' or weight==0,'scope-mean-mixture')
        c.require(weighting!='pooled-NISP' or weight==1,'scope-pool-mixture')
    elif query['unit']=='recorded-fragment-field-total':
        c.require(query['aggregation_unit']=='body-part-stratum' and query['inference_unit']=='source-record-weight' and
                  query['contemporaneity_status']=='unestablished','scope-fragment-inference-domain')
        c.require(weighting in {'pooled-recorded-fields','shared-stratum-fixed','shared-stratum-simplex'},'scope-fragment-weighting')
        c.require(weight==int(weighting=='pooled-recorded-fields'),'scope-fragment-mixture')
        from .chogha_certificate import validate_source_conditions
        validate_source_conditions(query['source_conditions'])
        if weighting=='shared-stratum-fixed':
            weights=query['stratum_weights']
            c.require(type(weights) is dict and set(weights)==set(query['source_conditions']['body_parts']['values']),
                      'scope-complete-common-stratum-weights')
            values=[_fraction_literal(v) for v in weights.values()]
            c.require(bool(values) and sum(values,Fraction())==1,'scope-common-simplex-weights')
        else:c.require(query['stratum_weights'] is None,'scope-unexpected-stratum-weights')
    else:raise c.Reject('scope-count-unit')
    return weight


def make_query(snapshot_root,eligible_ids,*,taxon_policy,phase_policy,recovery_policy,
               weighting='equal-source-row',mix_numerator=None,mix_denominator=None,
               question='A-minus-B source-row NISP rate contrast',unit='NISP',source_conditions=None,
               stratum_weights=None,inference_unit=None,contemporaneity_status=None):
    if weighting=='mixed':
        c.integer(mix_numerator);c.integer(mix_denominator,1)
        c.require(mix_numerator<=mix_denominator,'scope-mixture-range')
        weight=Fraction(mix_numerator,mix_denominator)
    else:
        c.require(mix_numerator is None and mix_denominator is None,'scope-unexpected-mixture')
        weight=Fraction(int(weighting in {'pooled-NISP','pooled-recorded-fields'}))
    c.require(type(eligible_ids) is list,'scope-eligible-list')
    fragment=unit=='recorded-fragment-field-total'
    query={'version':VERSION,'snapshot_root':snapshot_root,'eligible_ids':sorted(eligible_ids),
           'unit':unit,'aggregation_unit':'body-part-stratum' if fragment else 'source-row',
           'estimand':'A-minus-B-subset-rate','question':question,'taxon_policy':taxon_policy,
           'phase_policy':phase_policy,'recovery_policy':recovery_policy,'weighting':weighting,'mix_weight':str(weight),
           'source_conditions':deepcopy(source_conditions),'stratum_weights':deepcopy(stratum_weights),
           'inference_unit':inference_unit or ('source-record-weight' if fragment else 'source-row-NISP-ratio'),
           'contemporaneity_status':contemporaneity_status or ('unestablished' if fragment else 'not-asserted')}
    _validate_query(query);return query


def _results(rows,query):
    weight=_validate_query(query);results=analyze(rows)
    c.require(results['unit']==query['unit'],'scope-row-query-unit')
    if query['unit']=='NISP':
        value=(1-weight)*Fraction(results['mean_contrast'])+weight*Fraction(results['pooled_contrast'])
        return {'query_digest':c.digest('SCENE/scope-contrast-query/2',query),
                'requested_contrast':str(value),'analysis':results}
    envelope=shared_weight_bounds(rows)
    # The derived rows are anatomical strata, not original specimen records.
    # Do not transplant Gaastra's source-row omission threshold to this object.
    results['aggregation_unit']='body-part-stratum'
    for cohort in results['cohorts'].values():cohort['paired_body_strata']=cohort.pop('source_rows')
    results['deletion_radius']={'status':'not-calculated-for-derived-body-part-strata'}
    claims={'counted_unit':'recorded-fragment-field-total','inference_unit':'source-record-weight',
            'physical_fragment_uniqueness':'unestablished','biological_independence':'unestablished',
            'contemporaneity_status':'unestablished','Sus_domestic_status':'unresolved',
            'known_tooth_row_repetition':'publisher-documented-unmerged',
            'recovery_status':'not-sieved;sample-volumes-and-recovery-detail-unreported'}
    if query['weighting']=='pooled-recorded-fields':value=str(Fraction(results['pooled_contrast']))
    elif query['weighting']=='shared-stratum-simplex':value={'lower':envelope['lower'],'upper':envelope['upper']}
    else:
        pairs={r['stratum']:Fraction(r['contrast']) for r in envelope['strata']}
        value=str(sum((_fraction_literal(w)*pairs[h] for h,w in query['stratum_weights'].items()),Fraction()))
    source_counts={}
    for g in 'AB':
        records=[record for row in rows if row['cohort']==g for record in row['metadata']['selected_source_records']]
        c.require(len({r['uri'] for r in records})==len(records),'scope-derived-source-URI-disjointness')
        source_counts[g]={'selected_source_URI_records':len(records),
             'Sus_source_URI_records':sum(r['taxon']=='Sus sp.' for r in records),
             'recorded_field_weight_total':str(sum(r['recorded_weight'] for r in records)),
             'Sus_recorded_field_weight_total':str(sum(r['recorded_weight'] for r in records if r['taxon']=='Sus sp.'))}
    return {'query_digest':c.digest('SCENE/scope-contrast-query/2',query),'requested_contrast':value,
            'analysis':results,'common_weight_bounds':envelope,'source_counts':source_counts,'claims':claims}


def _validate_source_derivation(rows,query,source_evidence,source_path=None,expected_root=None):
    if query['unit']=='NISP':
        c.require(source_evidence is None and source_path is None,'scope-unexpected-source-evidence')
        return
    from .chogha_certificate import verify_source_derivation
    verify_source_derivation(rows,query,source_evidence,source_path=source_path,expected_root=expected_root)


def certify(snapshot,query,*,source_path=None):
    """Open every row in the pinned mask; unused snapshot rows stay unopened."""
    c.fields(snapshot,{'version','root','rows','checkpoint','source_evidence'},'scope-snapshot')
    c.require(snapshot['version']==VERSION,'scope-version');_validate_query(query)
    rows=prepare_rows(snapshot['rows']);tree=c.merkle_root(rows).hex()
    c.require(_root(tree,len(rows))==snapshot['root']==query['snapshot_root'],'scope-source-root')
    selected=set(query['eligible_ids']);c.require(selected <= {r['id'] for r in rows},'scope-unknown-selection')
    openings=[{'record':deepcopy(row),'index':i,'proof':c.merkle_proof(rows,i)}
              for i,row in enumerate(rows) if row['id'] in selected]
    selected_rows=[p['record'] for p in openings]
    _validate_source_derivation(selected_rows,query,snapshot['source_evidence'],source_path,expected_root=snapshot['root'])
    return {'version':VERSION,'checkpoint':deepcopy(snapshot['checkpoint']),'query':deepcopy(query),
            'openings':openings,'results':_results(selected_rows,query),'source_evidence':deepcopy(snapshot['source_evidence'])}


def verify_certificate(packet,public_key,expected_root,expected_query,*,source_path=None):
    """Require external root AND exact query pins, then recompute all arithmetic.

    This authenticates an admitted-row calculation. It does not certify complete
    archaeology, independent observations, an unbiased estimand or source consent.
    """
    try:
        c.fields(packet,{'version','checkpoint','query','openings','results','source_evidence'},'scope-certificate')
        c.canonical(packet);c.require(packet['version']==VERSION,'scope-version')
        _validate_query(expected_query);_validate_query(packet['query'])
        c.require(c.canonical(packet['query'])==c.canonical(expected_query),'scope-external-query')
        c.require(expected_query['snapshot_root']==expected_root,'scope-query-root')
        c.require(c.verify_signature(public_key,SIGN_DOMAIN,packet['checkpoint']),'scope-checkpoint-signature')
        body=packet['checkpoint']['body']
        c.fields(body,{'version','root','tree_root','row_count'},'scope-checkpoint')
        c.require(body['version']==VERSION and body['root']==expected_root,'scope-pinned-root')
        c.integer(body['row_count'],1,MAX_ROWS);c.hex_digest(body['tree_root'])
        c.require(_root(body['tree_root'],body['row_count'])==expected_root,'scope-tree-count-binding')
        c.require(type(packet['openings']) is list,'scope-openings')
        rows=[];indices=set()
        for opening in packet['openings']:
            c.fields(opening,{'record','index','proof'},'scope-opening')
            row=opening['record'];_validate_row(row)
            c.require(opening['index'] not in indices,'scope-duplicate-opening')
            c.require(c.verify_merkle(row,opening['index'],body['row_count'],opening['proof'],body['tree_root']),'scope-membership')
            indices.add(opening['index']);rows.append(row)
        c.require([r['id'] for r in rows]==expected_query['eligible_ids'],'scope-exact-row-mask')
        _validate_source_derivation(rows,expected_query,packet['source_evidence'],source_path,expected_root=expected_root)
        c.require(packet['results']==_results(rows,expected_query),'scope-exact-arithmetic')
        return True
    except (c.Reject,KeyError,TypeError,ValueError,IndexError,OverflowError,RecursionError):
        return False


==> anc/scenecrypt/social_analysis.py <==
"""Qualified, non-learned analysis of the original Cassidy et al. data tables."""
from __future__ import annotations
import argparse
import csv
import hashlib
import json
from collections import Counter
from pathlib import Path

from .demo import ROOT


def read(path):
    with path.open(newline="", encoding="utf-8") as f:
        return list(csv.DictReader(f))


def run(output, data_root=ROOT / "data" / "longitudinal_or_social"):
    inventory = json.loads((data_root / "table_inventory.json").read_text())
    for table in inventory["tables"]:
        actual = hashlib.sha256((data_root / table["file"]).read_bytes()).hexdigest()
        if actual != table["sha256"]:
            raise ValueError("Derived source table changed: " + table["file"])
    summaries = read(data_root / "new_samples_summary.csv")
    comparative = read(data_root / "comparative_samples.csv")
    pairs = read(data_root / "wbk_pairwise_relationships.csv")
    cross = read(data_root / "within_between_relationships.csv")
    ids = Counter(r["ID"] for r in comparative)
    molecular = Counter(r["Molecular Sex"] for r in summaries)
    osteo = Counter(r["Osteological Sex"] for r in summaries)
    matrix = Counter((r["Molecular Sex"], r["Osteological Sex"]) for r in summaries)
    if len(summaries) != 57 or sum(molecular.values()) != 57 or len(pairs) != 1485:
        raise ValueError("Original source denominator changed; inspect source before updating analysis")
    workbook = data_root / "cassidy2025_supplementary_tables.xlsx"
    expected = "ca37a1b0c668a258263413f6f40aa53905175227f464ee331c1e44a51d89a29c"
    if hashlib.sha256(workbook.read_bytes()).hexdigest() != expected:
        raise ValueError("Original workbook changed")
    output.mkdir(parents=True, exist_ok=True)
    cells = [{"molecular_source_label": a, "osteological_source_label": b, "records": n}
             for (a, b), n in sorted(matrix.items())]
    with (output / "source_classification_matrix.csv").open("w", newline="") as f:
        writer = csv.DictWriter(f, fieldnames=list(cells[0])); writer.writeheader(); writer.writerows(cells)
    report = {"source_doi": "10.1038/s41586-024-08409-6", "source_sha256": expected,
              "scope": "Iron Age Britain and the source's European comparative samples; not an Anatolian or Göbekli Tepe cohort.",
              "new_individual_records": len(summaries), "molecular_source_labels": dict(molecular),
              "osteological_source_labels": dict(osteo), "joint_source_classifications": cells,
              "comparative_source_rows": len(comparative), "distinct_comparative_source_ids": len(ids),
              "duplicate_source_ids": {k: v for k, v in ids.items() if v > 1},
              "complete_WBK_pair_rows": len(pairs), "complete_WBK_pair_denominator": "55 choose 2 = 1485",
              "selected_within_between_rows": len(cross),
              "missingness_policy": "'-', '..' and empty source values remain unreported/not-applicable source categories; never mapped to zero or a gender identity.",
              "inference_boundary": "Molecular/osteological classifications, maternal kinship and matrilocality are separate from social gender, legal authority or a universal social hierarchy."}
    (output / "social_summary.json").write_text(json.dumps(report, ensure_ascii=False, indent=2) + "\n")
    return report


if __name__ == "__main__":
    p = argparse.ArgumentParser(); p.add_argument("--output", type=Path, default=ROOT / "results" / "social")
    args = p.parse_args(); print(json.dumps(run(args.output), ensure_ascii=False, indent=2))


==> anc/scenecrypt/source_pack.py <==
"""Authenticated, offline reconstruction of exact source bytes.

No dynamic codec loading, network fetches, pickle, shell, or executable recipes.
Public experiment keys exercise verification; expected roots and issuer keys
must be pinned independently for authentication against an active adversary.
"""
from __future__ import annotations
import hashlib,json,os,tempfile
from pathlib import Path,PurePosixPath
from . import core as c
from .lexical_codec import decode,bounded_xz,MAX_SOURCE

VERSION='SCENE-source-reconstruction-2'
POLICY='fixed-lex3-xz6-jpegxl0112-exact-source-2'
DOMAIN='SCENE-source-reconstruction-checkpoint-2'
DECODERS=('scenecrypt/__init__.py','scenecrypt/core.py','scenecrypt/lexical_codec.py','scenecrypt/normal_codec.py','scenecrypt/jpeg_codec.py','scenecrypt/source_pack.py')
MAX_TOTAL=256_000_000

def digest_bytes(b):return hashlib.sha256(b).hexdigest()

def relative(name,prefix):
 c.require(type(name) is str and name.isascii() and '\\' not in name,'pack-path')
 p=PurePosixPath(name)
 c.require(not p.is_absolute() and p.as_posix()==name and '..' not in p.parts and '.' not in p.parts and len(p.parts)>1 and p.parts[0]==prefix,'pack-path')
 return p

def actual(root,name,prefix):
 p=relative(name,prefix);target=root.joinpath(*p.parts)
 for x in [target,*target.parents]:
  if x==root.parent:break
  c.require(not x.is_symlink(),'pack-symlink')
 c.require(target.resolve().is_relative_to(root.resolve()),'pack-outside-root')
 return target

def logical_root(recipes):
 rows=[{k:r[k] for k in ('path','source_bytes','source_sha256','source_role')} for r in recipes]
 return c.digest('SCENE-logical-source-set-1',{'count':len(rows),'sources':rows})

def transport_root(recipes,deps):
 rows=[{k:r[k] for k in ('payload','payload_bytes','payload_sha256','codec')} for r in recipes]
 return c.digest('SCENE-transport-closure-1',{'count':len(rows),'payloads':rows,'decoder_dependencies':deps})

def make_index(recipes,root,key):
 deps=[{'path':name,'sha256':digest_bytes((root/name).read_bytes()),'bytes':(root/name).stat().st_size} for name in DECODERS]
 body={'version':VERSION,'policy':POLICY,'logical_root':logical_root(recipes),'transport_root':transport_root(recipes,deps),
       'limits':{'per_source':MAX_SOURCE,'total_source':MAX_TOTAL},'recipes':recipes,'decoder_dependencies':deps}
 return {'body':body,'checkpoint':c.sign(key,DOMAIN,body)}

def validate_index(index,root,*,public_key,expected_logical_root,expected_transport_root):
 c.canonical(index);c.fields(index,{'body','checkpoint'},'pack-index');b=index['body']
 c.fields(b,{'version','policy','logical_root','transport_root','limits','recipes','decoder_dependencies'},'pack-body')
 c.require(b['version']==VERSION and b['policy']==POLICY,'pack-policy')
 c.require(c.verify_signature(public_key,DOMAIN,index['checkpoint']),'pack-signature')
 c.require(index['checkpoint']['body']==b,'pack-checkpoint-body')
 c.require(b['logical_root']==expected_logical_root and b['transport_root']==expected_transport_root,'pack-external-roots')
 c.require(b['limits']=={'per_source':MAX_SOURCE,'total_source':MAX_TOTAL},'pack-limits')
 recipes=b['recipes'];c.require(type(recipes) is list and 1<=len(recipes)<=512,'pack-recipe-count')
 names=[];payloads=[];total=0
 for r in recipes:
  c.fields(r,{'path','source_bytes','source_sha256','payload','payload_bytes','payload_sha256','codec','source_role'},'pack-recipe')
  c.require(r['source_role'] in ('original-publisher-member','derived-source-cell-extract','supporting-record'),'pack-source-role')
  relative(r['path'],'data');relative(r['payload'],'packed_sources')
  c.integer(r['source_bytes'],0,MAX_SOURCE);c.integer(r['payload_bytes'],1,50_000_000);c.hex_digest(r['source_sha256']);c.hex_digest(r['payload_sha256'])
  c.require(r['codec'] in ('SCENE-LEX3','XZ6-identity','JPEGXL-JPEG-v0.11.2'),'pack-codec');names.append(r['path']);payloads.append(r['payload']);total+=r['source_bytes']
 c.require(names==sorted(set(names)) and len(set(payloads))==len(payloads) and total<=MAX_TOTAL,'pack-target-set')
 deps=b['decoder_dependencies'];c.require(type(deps) is list and len(deps)==len(DECODERS),'pack-decoder-set')
 for d,name in zip(deps,DECODERS):
  c.fields(d,{'path','sha256','bytes'},'pack-decoder');c.require(d['path']==name,'pack-decoder-name')
  path=actual(root,name,'scenecrypt');c.require(path.is_file() and path.stat().st_size==d['bytes'] and digest_bytes(path.read_bytes())==d['sha256'],'pack-decoder-digest')
 c.require(logical_root(recipes)==b['logical_root'] and transport_root(recipes,deps)==b['transport_root'],'pack-root-recomputation')
 return recipes

def verify_outputs(index,root,*,public_key,expected_logical_root,expected_transport_root):
 """Return exact bytes after validating the entire transport and decoder closure."""
 recipes=validate_index(index,root,public_key=public_key,expected_logical_root=expected_logical_root,expected_transport_root=expected_transport_root)
 out={}
 for r in recipes:
  p=actual(root,r['payload'],'packed_sources');c.require(p.is_file() and p.stat().st_size==r['payload_bytes'],'pack-payload-size')
  blob=p.read_bytes();c.require(digest_bytes(blob)==r['payload_sha256'],'pack-payload-digest')
  if r['codec']=='SCENE-LEX3':raw=decode(blob,max_output_bytes=r['source_bytes'],expected_sha256=r['source_sha256'])
  elif r['codec']=='JPEGXL-JPEG-v0.11.2':
   from .jpeg_codec import decode as decode_jpeg
   raw=decode_jpeg(blob,max_output_bytes=r['source_bytes'],expected_sha256=r['source_sha256'])
  else:raw=bounded_xz(blob,r['source_bytes'])
  c.require(len(raw)==r['source_bytes'] and digest_bytes(raw)==r['source_sha256'],'pack-source-digest');out[r['path']]=raw
 return out

def restore(index,root,**pins):
 outputs=verify_outputs(index,root,**pins)
 # Preflight every destination before the first write. Never overwrite a changed source.
 pending=[]
 for name,raw in outputs.items():
  target=actual(root,name,'data')
  if target.exists():c.require(target.is_file() and target.read_bytes()==raw,'pack-existing-source-differs')
  else:pending.append((target,raw))
 for target,raw in pending:
  target.parent.mkdir(parents=True,exist_ok=True)
  with tempfile.NamedTemporaryFile(dir=target.parent,prefix='.scene-restore-',delete=False) as f:
   temp=Path(f.name);f.write(raw)
  try:os.link(temp,target) # create only; an existing path is never replaced
  finally:temp.unlink(missing_ok=True)
 return {'verified_sources':len(outputs),'restored_sources':len(pending),'decoded_bytes':sum(map(len,outputs.values())),
         'logical_root':index['body']['logical_root'],'transport_root':index['body']['transport_root']}

def load_release(root):
 index=c.load_json(root/'packed_sources/index.json');pins=c.load_json(root/'packed_sources/release_pins.json')
 c.fields(pins,{'public_key','expected_logical_root','expected_transport_root','trust_scope'},'pack-release-pins')
 return index,{k:pins[k] for k in ('public_key','expected_logical_root','expected_transport_root')}

def main():
 import argparse
 p=argparse.ArgumentParser(description=__doc__);p.add_argument('--artifact',type=Path,default=Path(__file__).resolve().parents[1]);p.add_argument('--verify-only',action='store_true');a=p.parse_args();root=a.artifact.resolve();index,pins=load_release(root)
 if a.verify_only:
  outputs=verify_outputs(index,root,**pins);report={'verified_sources':len(outputs),'decoded_bytes':sum(map(len,outputs.values()))}
 else:report=restore(index,root,**pins)
 print(json.dumps(report,indent=2))
if __name__=='__main__':main()


==> anc/scenecrypt/temporal_benchmark.py <==
"""Frozen museum-date grammar on separately acquired human TIMEX corpora.

This evaluator does not redistribute the corpora, train a model, alter parser
rules, or use human spans to claim span-extraction accuracy.  Only aggregate
scores, source member hashes, and acquisition metadata are written.
"""
from __future__ import annotations

import argparse
from collections import Counter
import hashlib
import json
from pathlib import Path
import re
import xml.etree.ElementTree as ET
import zipfile

from .nlp_experiments import date_frames, parser_hash

FROZEN_PARSER = 'a7f184f6eb8578f54d383acc07c046655b5883e7807b7a09e166127c027b777d'
SOURCES = {
    'ancient_times_english': {
        'sha256': '8f36f36d5bdbb1782fd4512505e3f4da1b0d5c661a504be50343945244e282dc',
        'bytes': 49647, 'documents': 5,
        'url': 'https://drive.inesctec.pt/s/FjHtY3wBYPwciSL/download',
        'paper': 'https://aclanthology.org/L14-1655/',
    },
    'wikiwars_english': {
        'sha256': '0633c52c5b5c83a038e2d9c97ab4c8e3f01c036ab0569ee4d7679e422f07b2f1',
        'bytes': 305174, 'documents': 22,
        'url': 'https://drive.inesctec.pt/s/8ZPnNPfofwyyLT9/download',
        'paper': 'https://aclanthology.org/D10-1089/',
    },
}


def sha256(data):
    return hashlib.sha256(data).hexdigest()


def _tag(element):
    return element.tag.rsplit('}', 1)[-1].upper()


def body_annotations(xml_bytes):
    """Decode TEXT exactly, returning Unicode-codepoint offsets, excluding DCT.

    XML character references and CR/LF undergo the XML parser's prescribed
    decoding; offsets name this decoded TEXT coordinate domain, not XML bytes.
    Nested TIMEX elements and their tails are included without whitespace edits.
    Corpus-provided offsets are retained only for independent diagnostics.
    """
    if b'<!ENTITY' in xml_bytes or b'<!DOCTYPE' in xml_bytes:
        raise ValueError('external-xml-doctype-or-entity')
    root = ET.fromstring(xml_bytes)
    bodies = [node for node in root.iter() if _tag(node) == 'TEXT']
    if len(bodies) != 1:
        raise ValueError('external-xml-exactly-one-TEXT')
    chunks, spans = [], []
    position = 0

    def append(value):
        nonlocal position
        if value:
            chunks.append(value)
            position += len(value)

    def visit(node):
        start = position
        append(node.text)
        for child in node:
            visit(child)
            append(child.tail)
        if _tag(node) in ('TIMEX2', 'TIMEX3'):
            spans.append({'span': [start, position],
                          'value': node.get('value', node.get('val', '')),
                          'type': node.get('type'),
                          'provided_offsets': node.get('offsets')})

    visit(bodies[0])
    text = ''.join(chunks)
    return text, sorted(spans, key=lambda x: (x['span'], x['value']))


def gold_year_bounds(value, kind=None):
    """Project a completely specified gold year to its historical-year bounds.

    DATE/TIME or untyped TIMEX2 values may encode a complete four-digit year,
    optionally BC-prefixed, followed by calendar/time refinements. Durations,
    sets, references, decades, centuries and unknown years are unsupported.
    Month/day/time/season refinements are intentionally projected to the year;
    this is not complete TIMEX value normalization. No historical year zero.
    """
    if kind is not None and kind.upper() not in ('DATE', 'TIME'):
        return None
    match = re.fullmatch(r'(BC)?(\d{4})(?:[-T][A-Za-z0-9X:+.\-]+)?', value)
    if not match:
        return None
    year = int(match[2]) * (-1 if match[1] else 1)
    return (year, year) if year else None


def _ratio(numerator, denominator):
    return numerator / denominator if denominator else None


def score_normalization(records):
    """Gold spans are supplied: one returned frame is an attempted answer.

    A candidate may occupy a substring of that supplied span. Multiple returned
    frames abstain rather than selecting whichever agrees with the annotation.
    Unsupported gold types remain in all-spans counts, never silently dropped.
    """
    counts = Counter()
    unsupported = Counter()
    for text, gold in records:
        counts['all_human_spans'] += 1
        frames = date_frames(text, document_type='prose_sentence')
        target = gold_year_bounds(gold['value'], gold.get('type'))
        if target is None:
            counts['unsupported_gold_spans'] += 1
            unsupported[gold.get('type') or 'TIMEX2-untyped'] += 1
            counts['unsupported_gold_with_parser_output'] += bool(frames)
            continue
        counts['complete_year_gold_spans'] += 1
        if len(frames) != 1:
            counts['abstentions_no_frame' if not frames else 'abstentions_multiple_frames'] += 1
            continue
        counts['attempted_complete_year_spans'] += 1
        frame = frames[0]
        counts['exact_year_pair'] += (frame['earliest'], frame['latest']) == target
        counts['whole_supplied_span_matched'] += frame['span'] == [0, len(text)]
    # Explicit zero fields keep an empty benchmark distinguishable from no report.
    for field in ('all_human_spans', 'unsupported_gold_spans', 'complete_year_gold_spans',
                  'attempted_complete_year_spans', 'exact_year_pair', 'abstentions_no_frame',
                  'abstentions_multiple_frames', 'whole_supplied_span_matched',
                  'unsupported_gold_with_parser_output'):
        counts[field] += 0
    n, k, a = counts['all_human_spans'], counts['complete_year_gold_spans'], counts['attempted_complete_year_spans']
    result = dict(counts)
    result.update({'unsupported_by_annotation_type': dict(sorted(unsupported.items())),
                   'covered_precision': _ratio(counts['exact_year_pair'], a),
                   'coverage_of_complete_year_gold': _ratio(a, k),
                   'exact_year_recall_of_complete_year_gold': _ratio(counts['exact_year_pair'], k),
                   'exact_year_fraction_all_human_spans': _ratio(counts['exact_year_pair'], n)})
    return result


def score_extraction(predicted_spans, gold_spans):
    """Separate whole-document exact-span counts against all temporal types."""
    predicted, gold = Counter(map(tuple, predicted_spans)), Counter(map(tuple, gold_spans))
    tp = sum((predicted & gold).values())
    p, g = sum(predicted.values()), sum(gold.values())
    return {'tp': tp, 'predicted': p, 'gold': g, 'fp': p-tp, 'fn': g-tp,
            'precision': _ratio(tp, p), 'recall': _ratio(tp, g),
            'f1': _ratio(2*tp, p+g)}


def evaluate_archive(path, corpus):
    spec = SOURCES[corpus]
    archive = Path(path).read_bytes()
    if len(archive) != spec['bytes'] or sha256(archive) != spec['sha256']:
        raise ValueError('external-corpus-archive-hash')
    records, manifest, extracted_pred, extracted_gold = [], [], [], []
    offset_checks = Counter()
    with zipfile.ZipFile(path) as z:
        names = sorted(n for n in z.namelist() if n.lower().endswith(('.xml', '.tml')))
        if len(names) != spec['documents'] or len(set(names)) != len(names):
            raise ValueError('external-corpus-member-count')
        for document_index, name in enumerate(names):
            data = z.read(name)
            text, golds = body_annotations(data)
            for gold in golds:
                start, end = gold['span']
                records.append((text[start:end], gold))
                supplied = gold['provided_offsets']
                if supplied:
                    offset_checks['provided'] += 1
                    try:
                        offset_checks['agree'] += list(map(int, supplied.split())) == gold['span']
                    except ValueError:
                        offset_checks['malformed'] += 1
            # Prefix document index prevents cross-document span collisions.
            extracted_pred.extend((document_index, *f['span']) for f in date_frames(text))
            extracted_gold.extend((document_index, *f['span']) for f in golds)
            manifest.append({'member': name, 'bytes': len(data), 'sha256': sha256(data),
                             'decoded_TEXT_sha256': sha256(text.encode('utf-8')),
                             'decoded_TEXT_codepoints': len(text), 'human_body_spans': len(golds)})
    return {'source': spec, 'member_manifest': manifest,
            'provided_offset_diagnostic': dict(offset_checks),
            'gold_span_year_projection': score_normalization(records),
            'whole_document_exact_span_all_temporal_types': score_extraction(extracted_pred, extracted_gold)}


def run(ancient_times_zip, wikiwars_zip, output):
    if parser_hash() != FROZEN_PARSER:
        raise ValueError('external-benchmark-parser-freeze')
    output = Path(output)
    output.mkdir(parents=True, exist_ok=False)
    result = {'version': 'SCENE-external-temporal-benchmark-1', 'parser_hash': FROZEN_PARSER,
              'parser_frozen_before_external_annotations': True,
              'coordinate_domain': 'XML-decoded TEXT Unicode codepoints; no whitespace normalization',
              'not_independent_corpora': 'AncientTimes includes two WikiWars-derived historical articles; no pooled independent-sample inference',
              'redistribution': 'Original corpus permission unresolved; input ZIPs/XML and bulk labels deliberately not included. Obtain separately using pinned URLs and hashes.',
              'protocol': 'Human spans supplied only for year projection. Exactly one parser frame attempts; no selection using gold. Complete-year gold includes context-resolved dates; no document context supplied to normalization. Whole-document extraction scored separately against all TIMEX types. Month/day/time correctness not evaluated. No parser tuning or HeidelTime comparison.',
              'corpora': {}}
    for corpus, path in (('ancient_times_english', ancient_times_zip), ('wikiwars_english', wikiwars_zip)):
        result['corpora'][corpus] = evaluate_archive(path, corpus)
    (output / 'summary.json').write_text(json.dumps(result, indent=2, sort_keys=True)+'\n')
    return result


def main():
    parser = argparse.ArgumentParser(description=__doc__)
    parser.add_argument('--ancient-times-zip', required=True, type=Path)
    parser.add_argument('--wikiwars-zip', required=True, type=Path)
    parser.add_argument('--output', required=True, type=Path, help='Fresh directory; aggregate scores only')
    args = parser.parse_args()
    result = run(args.ancient_times_zip, args.wikiwars_zip, args.output)
    print(json.dumps({name: data['gold_span_year_projection'] for name, data in result['corpora'].items()}, indent=2))


if __name__ == '__main__':
    main()


==> anc/scenecrypt/visual_analysis.py <==
"""Classical multiscale descriptors of actual museum photographs.

These are image statistics, not authentication keys, archaeological dating,
relief/depth estimates or a trained classifier. RGB photographs alone are not
claimed to supply metric surface depth.
"""
from __future__ import annotations

import argparse
import csv
import hashlib
import json
from pathlib import Path

import numpy as np
from PIL import Image, ImageOps
from scipy.ndimage import gaussian_filter, sobel

ROOT = Path(__file__).resolve().parents[1]


def describe(rgb):
    gray = (.2126 * rgb[..., 0] + .7152 * rgb[..., 1] + .0722 * rgb[..., 2]) / 255.0
    dx, dy = sobel(gray, axis=1) / 8, sobel(gray, axis=0) / 8
    magnitude = np.hypot(dx, dy)
    xx, yy, xy = [gaussian_filter(v, 1.5) for v in (dx * dx, dy * dy, dx * dy)]
    coherence = np.sqrt((xx - yy) ** 2 + 4 * xy ** 2) / (xx + yy + 1e-12)
    hist, _ = np.histogram(gray, bins=64, range=(0, 1))
    probabilities = hist[hist > 0] / gray.size
    entropy = -np.sum(probabilities * np.log2(probabilities))
    centered = gray - gray.mean()
    window = np.outer(np.hanning(gray.shape[0]), np.hanning(gray.shape[1]))
    spectrum = np.abs(np.fft.rfft2(centered * window)) ** 2
    fy = np.fft.fftfreq(gray.shape[0])[:, None]
    fx = np.fft.rfftfreq(gray.shape[1])[None, :]
    radius = np.sqrt(fy * fy + fx * fx)
    high_ratio = spectrum[radius > .2].sum() / max(spectrum.sum(), 1e-20)
    return {"gray_entropy_bits": float(entropy), "gradient_mean": float(magnitude.mean()),
            "gradient_p95": float(np.quantile(magnitude, .95)), "edge_fraction_threshold_0.10": float((magnitude > .10).mean()),
            "structure_coherence_mean": float(coherence.mean()), "high_frequency_energy_fraction": float(high_ratio)}


def run(output, visual_root=ROOT / "data" / "visual"):
    dataset = json.loads((visual_root / "manifest.json").read_text())
    rows, audit = [], []
    for record in dataset["records"]:
        path = visual_root / record["image_file"]
        actual = hashlib.sha256(path.read_bytes()).hexdigest()
        if actual != record["image_sha256"]:
            raise ValueError("Image snapshot mismatch: " + record["id"])
        with Image.open(path) as im:
            image = ImageOps.exif_transpose(im).convert("RGB")
            original = np.asarray(image)
            # Unit-independent image analysis scales; no physical pixel calibration.
            for side in (128, 256, 512):
                scaled = ImageOps.contain(image, (side, side), method=Image.Resampling.LANCZOS)
                rgb = np.asarray(scaled, dtype=float)
                rows.append({"asset_id": record["id"], "region_group": record["region_group"],
                             "long_side_limit": side, "width": scaled.width, "height": scaled.height,
                             **describe(rgb)})
            # A pixel permutation preserves global RGB histogram EXACTLY while
            # destroying spatial semantics. Demonstrate on decoded pixels, not
            # by pretending JPEG re-encoding preserves counts.
            shuffled = original.reshape(-1, 3)[::-1].reshape(original.shape)
            equal_hist = all(np.array_equal(np.bincount(original[..., c].ravel(), minlength=256),
                                           np.bincount(shuffled[..., c].ravel(), minlength=256)) for c in range(3))
            audit.append({"asset_id": record["id"], "histogram_accepts_spatial_permutation": bool(equal_hist),
                          "decoded_rgb_hash_rejects": hashlib.sha256(original.tobytes()).digest() != hashlib.sha256(shuffled.tobytes()).digest()})
    output.mkdir(parents=True, exist_ok=True)
    with (output / "visual_descriptors.csv").open("w", newline="") as f:
        writer = csv.DictWriter(f, fieldnames=list(rows[0]))
        writer.writeheader()
        writer.writerows(rows)
    with (output / "visual_histogram_counterexample.csv").open("w", newline="") as f:
        writer = csv.DictWriter(f, fieldnames=list(audit[0]))
        writer.writeheader()
        writer.writerows(audit)
    summary = {"distinct_objects": len(dataset["records"]), "image_scale_rows": len(rows),
               "regions": {r: sum(x["region_group"] == r for x in dataset["records"]) for r in sorted({x["region_group"] for x in dataset["records"]})},
               "histogram_accepts_permutation": sum(x["histogram_accepts_spatial_permutation"] for x in audit),
               "exact_rgb_hash_rejects": sum(x["decoded_rgb_hash_rejects"] for x in audit),
               "limits": "Photometric descriptors only. No sensor depth, learned labels, dating, authenticity classification, or population-representative sampling."}
    (output / "visual_summary.json").write_text(json.dumps(summary, indent=2) + "\n")
    return summary


if __name__ == "__main__":
    parser = argparse.ArgumentParser()
    parser.add_argument("--output", type=Path, default=ROOT / "results")
    parser.add_argument("--visual-root", type=Path, default=ROOT / "data" / "visual")
    args = parser.parse_args()
    print(json.dumps(run(args.output, args.visual_root), indent=2))


==> anc/scenecrypt/visual_data.py <==
"""Pinned real CC0 museum-image corpus; no learned model or generated imagery.

Default operation is offline verification. Network access occurs only with the
explicit --download-missing option, using museum URLs already pinned in the
bundled manifest and requiring exact byte digests. Metadata changes require a
new corpus release; a current API response is not an authenticated old edition.
"""
from __future__ import annotations

import argparse
from collections import Counter
import hashlib
import json
from pathlib import Path
import urllib.parse
import urllib.request

from PIL import Image

ROOT = Path(__file__).resolve().parents[1] / 'data' / 'visual'
IMAGE_HOSTS = {'images.metmuseum.org', 'openaccess-cdn.clevelandart.org'}


def file_hash(path: Path) -> str:
    return hashlib.sha256(path.read_bytes()).hexdigest()


def local_path(root: Path, relative: str) -> Path:
    root = root.resolve()
    value = Path(relative)
    path = (root / value).resolve()
    if value.is_absolute() or '..' in value.parts or not path.is_relative_to(root):
        raise ValueError('unsafe corpus path')
    return path


def verify_record(record: dict, root: Path = ROOT) -> None:
    if record.get('license') != 'CC0-1.0':
        raise ValueError('non-CC0 corpus record: ' + str(record.get('id')))
    metadata_path = local_path(root, record['metadata_file'])
    if not metadata_path.is_file() or file_hash(metadata_path) != record['metadata_sha256']:
        raise ValueError('metadata snapshot mismatch: ' + record['id'])
    metadata = json.loads(metadata_path.read_text(encoding='utf-8'))
    if metadata.get(record['rights_field']) != record['rights_value']:
        raise ValueError('museum rights field mismatch: ' + record['id'])
    if record['rights_field'] == 'share_license_status':
        if record['rights_value'] != 'CC0':
            raise ValueError('CMA image is not designated CC0')
    elif record['rights_field'] == 'isPublicDomain':
        if record['rights_value'] is not True:
            raise ValueError('Met image is not designated public domain')
    else:
        raise ValueError('unknown museum rights field')
    image_path = local_path(root, record['image_file'])
    if not image_path.is_file() or file_hash(image_path) != record['image_sha256']:
        raise ValueError('image snapshot mismatch: ' + record['id'])
    if image_path.stat().st_size != record['image_bytes']:
        raise ValueError('image byte count mismatch: ' + record['id'])
    with Image.open(image_path) as image:
        if image.format != 'JPEG' or image.size != (record['width'], record['height']):
            raise ValueError('image format or dimensions mismatch: ' + record['id'])
        image.verify()


def load_manifest(verify: bool = True, root: str | Path = ROOT) -> dict:
    """Return the manifest dict; records are under ['records'], paths relative to root."""
    root = Path(root)
    manifest = json.loads((root / 'manifest.json').read_text(encoding='utf-8'))
    if manifest.get('schema') != 'SCENE-VISUAL-1':
        raise ValueError('unsupported visual corpus schema')
    records = manifest['records']
    ids = [record['id'] for record in records]
    if not records or len(ids) != len(set(ids)):
        raise ValueError('empty corpus or duplicate record ID')
    museum_ids = [(record['museum'], record['museum_object_id']) for record in records]
    if len(museum_ids) != len(set(museum_ids)):
        raise ValueError('duplicate museum object in distinct-object corpus')
    if verify:
        for record in records:
            verify_record(record, root)
    return manifest


def download_missing(root: Path = ROOT) -> int:
    """Restore missing image files, refusing modified existing files or new bytes.

    Bundled metadata snapshots remain necessary for licence and source context.
    Source URLs are official museum CDNs. The archive already contains all
    images; this command is optional disaster recovery, not normal reproduction.
    """
    manifest = load_manifest(verify=False, root=root)
    restored = 0
    for record in manifest['records']:
        target = local_path(root, record['image_file'])
        if target.exists():
            if file_hash(target) != record['image_sha256']:
                raise ValueError('existing image changed; will not overwrite ' + record['id'])
            continue
        metadata_path = local_path(root, record['metadata_file'])
        if not metadata_path.is_file() or file_hash(metadata_path) != record['metadata_sha256']:
            raise ValueError('matching licence metadata snapshot required before download')
        url = record['image_url']
        parsed = urllib.parse.urlparse(url)
        if parsed.scheme != 'https' or parsed.hostname not in IMAGE_HOSTS:
            raise ValueError('image URL outside official museum image hosts')
        request = urllib.request.Request(url, headers={'User-Agent': 'SCENE-scientific-artifact/0.2 (CC0 corpus recovery)'})
        with urllib.request.urlopen(request, timeout=30) as response:
            final = urllib.parse.urlparse(response.geturl())
            if final.scheme != 'https' or final.hostname not in IMAGE_HOSTS:
                raise ValueError('download redirected outside official museum hosts')
            data = response.read(16000001)
        if len(data) > 16000000 or hashlib.sha256(data).hexdigest() != record['image_sha256']:
            raise ValueError('museum bytes changed; create a new version rather than replacing the pinned image')
        target.parent.mkdir(parents=True, exist_ok=True)
        # Exclusive creation prevents overwriting a file created during download.
        with target.open('xb') as stream:
            stream.write(data)
        verify_record(record, root)
        restored += 1
    return restored


def main():
    parser = argparse.ArgumentParser(description=__doc__)
    parser.add_argument('--root', type=Path, default=ROOT)
    parser.add_argument('--download-missing', action='store_true',
                        help='explicit network restore of missing exact museum image bytes')
    args = parser.parse_args()
    restored = download_missing(args.root) if args.download_missing else 0
    records = load_manifest(verify=True, root=args.root)['records']
    print(json.dumps({'verified_objects': len(records), 'restored_images': restored,
                      'groups': dict(Counter(r['region_group'] for r in records)),
                      'domains': dict(Counter(r['object_domain'] for r in records)),
                      'image_bytes': sum(r['image_bytes'] for r in records),
                      'authority': 'Local byte/rights-field verification; no museum endorsement of SCENE is implied.'}, indent=2))


if __name__ == '__main__':
    main()


==> anc/tests/test_asset_security.py <==
"""Actual encoded-file and decoded-pixel attacks on regional commitments."""
import base64
from copy import deepcopy

import pytest
from PIL import Image, PngImagePlugin
from cryptography.hazmat.primitives.asymmetric.ed25519 import Ed25519PrivateKey

from scenecrypt import asset_security as a
from scenecrypt import core as c


@pytest.fixture
def asset(tmp_path):
    path = tmp_path / "pixels.png"
    image = Image.new("RGB", (193, 129))
    image.putdata([((x * 7 + y) % 256, (y * 11 + x) % 256, (x * 3 + y * 5) % 256)
                   for y in range(image.height) for x in range(image.width)])
    image.save(path)
    evidence = [
        {"id": "archive", "source_id": "archive-lab", "claim_class": "documented", "statement": "Archived fixture pixels", "qualifier": "Internal synthetic test, not archaeological data", "supports": []},
        {"id": "interpretation", "source_id": "curator-lab", "claim_class": "reconstructed", "statement": "A proposed scene use", "qualifier": "No archaeological truth or institutional endorsement inferred", "supports": ["archive"]}]
    manifest = a.build_asset_manifest(path, "image-1", 32, source_id="archive-lab", scene_root="ab" * 32,
        context={"purpose": "research", "audience": "reviewers"}, levels=4,
        evidence=evidence, required_evidence_ids=["interpretation"])
    key = Ed25519PrivateKey.generate()
    signed = a.sign_asset_manifest(key, manifest)
    bbox = [17, 9, 143, 113]
    policy = a.region_policy(manifest, bbox)
    proof = a.make_region_proof(path, manifest, bbox)
    return path, image, manifest, key, signed, bbox, policy, proof


@pytest.mark.parametrize("level", range(4))
def test_positive_odd_dimensions_multiresolution_raw_region(asset, level):
    path, image, manifest, key, signed, _, _, _ = asset
    info = manifest["levels"][level]
    bbox = [1, 2, info["width"] - 1, info["height"] - 1]
    proof = a.make_region_proof(path, manifest, bbox, level)
    policy = a.region_policy(manifest, bbox, level)
    assert a.verify_region_proof(proof, signed, c.public_hex(key), policy, path=path)
    actual = a.verified_region_image(proof, signed, c.public_hex(key), policy, path=path)
    assert actual.size == (bbox[2] - bbox[0], bbox[3] - bbox[1])
    assert actual.tobytes() == a._pyramid(image, 4)[level].crop(bbox).tobytes()
    assert info["scale_x"] == [image.width, info["width"]]
    assert info["scale_y"] == [image.height, info["height"]]


@pytest.mark.parametrize("byte_index", [0, 1, 2, 50, 800, 2000])
def test_tile_pixel_bit_changes_are_rejected(asset, byte_index):
    path, _, _, key, signed, _, policy, proof = asset
    damaged = deepcopy(proof)
    raw = bytearray(base64.b64decode(damaged["tiles"][0]["rgb_base64"]))
    raw[byte_index] ^= 1
    damaged["tiles"][0]["rgb_base64"] = base64.b64encode(raw).decode()
    assert not a.verify_region_proof(damaged, signed, c.public_hex(key), policy, path=path)


def test_rehashing_changed_pixels_cannot_repair_authenticated_membership(asset):
    _, _, _, key, signed, _, policy, proof = asset
    damaged = deepcopy(proof)
    raw = bytearray(base64.b64decode(damaged["tiles"][0]["rgb_base64"]))
    raw[0] ^= 1
    damaged["tiles"][0]["rgb_base64"] = base64.b64encode(raw).decode()
    damaged["tiles"][0]["record"]["rgb_sha256"] = a._raw_hash(raw)
    assert not a.verify_region_proof(damaged, signed, c.public_hex(key), policy)


def test_swapping_distinct_actual_tile_patches_is_rejected(asset):
    _, _, _, key, signed, _, policy, proof = asset
    damaged = deepcopy(proof)
    assert damaged["tiles"][0]["rgb_base64"] != damaged["tiles"][1]["rgb_base64"]
    damaged["tiles"][0]["rgb_base64"], damaged["tiles"][1]["rgb_base64"] = damaged["tiles"][1]["rgb_base64"], damaged["tiles"][0]["rgb_base64"]
    assert not a.verify_region_proof(damaged, signed, c.public_hex(key), policy)


def test_region_output_pixels_must_equal_the_authenticated_tile_crop(asset):
    _, _, _, key, signed, _, policy, proof = asset
    damaged = deepcopy(proof)
    raw = bytearray(base64.b64decode(damaged["region_rgb_base64"]))
    raw[-1] ^= 128
    damaged["region_rgb_base64"] = base64.b64encode(raw).decode()
    assert not a.verify_region_proof(damaged, signed, c.public_hex(key), policy)


@pytest.mark.parametrize("target", ["tile", "ancestor", "qualifier", "duplicate-tile", "extra-tile"])
def test_mandatory_spatial_and_evidence_closure(asset, target):
    path, _, manifest, key, signed, _, policy, proof = asset
    damaged = deepcopy(proof)
    if target == "tile":
        damaged["tiles"].pop()
    elif target == "ancestor":
        damaged["evidence"] = [e for e in damaged["evidence"] if e["id"] != "archive"]
    elif target == "qualifier":
        damaged["evidence"][0]["qualifier"] = "Unqualified truth"
    elif target == "duplicate-tile":
        damaged["tiles"][-1] = deepcopy(damaged["tiles"][0])
    else:
        damaged["tiles"].append(deepcopy(damaged["tiles"][0]))
    assert not a.verify_region_proof(damaged, signed, c.public_hex(key), policy)
    # Supplemental context outside the crop must be opened when policy requires it.
    extra = ["L0:R4:C6"]
    policy_extra = a.region_policy(manifest, [0, 0, 15, 15], mandatory_tile_ids=extra)
    missing = a.make_region_proof(path, manifest, [0, 0, 15, 15])
    assert not a.verify_region_proof(missing, signed, c.public_hex(key), policy_extra)
    complete = a.make_region_proof(path, manifest, [0, 0, 15, 15], mandatory_tile_ids=extra)
    assert a.verify_region_proof(complete, signed, c.public_hex(key), policy_extra, path=path)


@pytest.mark.parametrize("field,value", [("scene_root", "cd" * 32), ("context_hash", "11" * 32),
    ("source_id", "other-source"), ("asset_id", "other-asset"), ("source_sha256", "22" * 32),
    ("calibration_hash", "33" * 32), ("manifest_hash", "44" * 32), ("bbox", [0, 0, 126, 104]), ("level", 1)])
def test_region_policy_fields_are_pinned_outside_the_packet(asset, field, value):
    _, _, _, key, signed, _, policy, proof = asset
    damaged = deepcopy(proof)
    damaged["policy"][field] = value
    assert not a.verify_region_proof(damaged, signed, c.public_hex(key), policy)
    # Supplying the attacker's changed policy as 'expected' is also rejected when
    # it contradicts the independently signed manifest's source/context binding.
    if field not in ("bbox", "level"):
        assert not a.verify_region_proof(damaged, signed, c.public_hex(key), damaged["policy"])


def test_valid_other_crop_and_other_scale_cannot_replace_selected_region(asset):
    path, _, manifest, key, signed, _, policy, _ = asset
    for bbox, level in [([18, 10, 144, 114], 0), ([1, 1, 50, 40], 1)]:
        other = a.make_region_proof(path, manifest, bbox, level)
        other_policy = a.region_policy(manifest, bbox, level)
        assert a.verify_region_proof(other, signed, c.public_hex(key), other_policy)
        assert not a.verify_region_proof(other, signed, c.public_hex(key), policy)


def test_valid_same_key_other_scene_manifest_is_not_an_authorized_substitute(asset):
    path, _, manifest, key, signed, bbox, policy, proof = asset
    other_manifest = deepcopy(manifest)
    other_manifest["scene_root"] = "cd" * 32
    other_signed = a.sign_asset_manifest(key, other_manifest)
    other_proof = a.make_region_proof(path, other_manifest, bbox)
    other_policy = a.region_policy(other_manifest, bbox)
    assert a.verify_region_proof(other_proof, other_signed, c.public_hex(key), other_policy)
    assert not a.verify_region_proof(other_proof, other_signed, c.public_hex(key), policy)
    assert not a.verify_region_proof(proof, other_signed, c.public_hex(key), policy)


@pytest.mark.parametrize("field", ["source_sha256", "decoded_rgb_sha256", "tile_tree_root", "tile_root", "scene_root", "context_hash"])
def test_manifest_digest_or_signature_changes_fail(asset, field):
    _, _, _, key, signed, _, policy, proof = asset
    damaged = deepcopy(signed)
    damaged["body"][field] = "ef" * 32
    assert not a.verify_region_proof(proof, damaged, c.public_hex(key), policy)


def test_issuer_key_is_pinned_and_signed_manifest_is_not_a_key_directory(asset):
    _, _, manifest, key, signed, _, policy, proof = asset
    attacker = Ed25519PrivateKey.generate()
    forged = a.sign_asset_manifest(attacker, manifest)
    assert not a.verify_region_proof(proof, forged, c.public_hex(key), policy)
    assert not a.verify_region_proof(proof, signed, c.public_hex(attacker), policy)


@pytest.mark.parametrize("mutation", ["pixel", "metadata-only"])
def test_actual_encoded_file_edits_are_detected_even_when_rgb_is_unchanged(asset, mutation):
    path, image, manifest, key, signed, _, policy, proof = asset
    if mutation == "pixel":
        image.putpixel((10, 10), (0, 0, 0))
        image.save(path)
    else:
        metadata = PngImagePlugin.PngInfo()
        metadata.add_text("provenance", "different encoded bytes, same RGB")
        image.save(path, pnginfo=metadata)
    with pytest.raises(c.Reject, match="source-bytes"):
        a.verify_asset_bytes(path, manifest)
    with pytest.raises(c.Reject, match="source-bytes"):
        a.make_region_proof(path, manifest, policy["bbox"])
    assert not a.verify_region_proof(proof, signed, c.public_hex(key), policy, path=path)
    # An old self-contained proof remains valid for the old committed snapshot.
    assert a.verify_region_proof(proof, signed, c.public_hex(key), policy)


@pytest.mark.parametrize("field,value", [("level", True), ("row", True), ("column", 1.0),
    ("id", "L0:R99:C99"), ("bbox", [0, 0, 32, 32]), ("source_id", "attacker"), ("evidence_ids", [])])
def test_tile_coordinate_grid_and_source_binding(asset, field, value):
    _, _, _, key, signed, _, policy, proof = asset
    damaged = deepcopy(proof)
    damaged["tiles"][1]["record"][field] = value
    assert not a.verify_region_proof(damaged, signed, c.public_hex(key), policy)


def test_tile_packet_order_is_not_scene_content(asset):
    _, _, _, key, signed, _, policy, proof = asset
    reordered = deepcopy(proof)
    reordered["tiles"].reverse()
    assert a.verify_region_proof(reordered, signed, c.public_hex(key), policy)


@pytest.mark.parametrize("bbox", [[0, 0, 0, 1], [-1, 0, 1, 1], [0, 0, 194, 129], [False, 0, 10, 10], [0.0, 0, 10, 10]])
def test_regions_require_exact_nonempty_integer_level_coordinates(asset, bbox):
    _, _, manifest, _, _, _, _, _ = asset
    with pytest.raises(c.Reject):
        a.region_policy(manifest, bbox)


def test_tiny_pyramid_stops_at_one_pixel_and_source_mode_is_explicit(tmp_path):
    path = tmp_path / "one.png"
    Image.new("RGBA", (1, 1), (3, 7, 11, 0)).save(path)
    manifest = a.build_asset_manifest(path, "one", levels=8)
    assert len(manifest["levels"]) == manifest["tile_count"] == 1
    assert manifest["mode"] == "RGB"
    assert manifest["decoder"]["color"] == "RGB-convert-no-ICC-transform"


==> anc/tests/test_capacity.py <==
"""Independent mathematical checks for witness-capacity planning.

These fixtures test the declared resource model, not historical equivalence of
witnesses, cryptographic authorization, or an epistemic meaning of budgets.
"""
from copy import deepcopy
from fractions import Fraction
from itertools import combinations, product
import math
import random

import pytest

from scenecrypt import capacity as p
from scenecrypt import core as c


def instance(witnesses, budgets=None, multiplicities=None, context="test"):
    return {"context": context,
            "budgets": budgets or {"a": 2, "b": 2, "c": 2},
            "objects": [{"id": "o" + str(i), "multiplicity": (multiplicities or [1] * len(witnesses))[i],
                         "witnesses": deepcopy(choices)} for i, choices in enumerate(witnesses)]}


def price_ratio(model, prices):
    denominator = sum(obj["multiplicity"] * min(sum(prices[s] for s in w) for w in obj["witnesses"])
                      for obj in model["objects"])
    assert denominator > 0
    numerator = sum(model["budgets"][s] * prices[s] for s in model["budgets"])
    return numerator / denominator, denominator


def assert_dual_certificate(model):
    result = p.fractional_capacity(model)
    prices = {s: Fraction(y) for s, y in result["prices"].items()}
    assert all(y >= 0 for y in prices.values())
    bound, denominator = price_ratio(model, prices)
    assert denominator == Fraction(result["price_denominator"])
    assert bound == Fraction(result["dual_bound"])
    normalized = {s: y / denominator for s, y in prices.items()}
    normalized_bound, normalized_denominator = price_ratio(model, normalized)
    assert normalized_denominator == 1
    assert normalized_bound == bound
    scaled_bound, _ = price_ratio(model, {s: 7 * y for s, y in prices.items()})
    assert scaled_bound == bound
    return result


def test_all_two_type_three_source_singleton_neighborhoods_obey_hall():
    """Every pair of nonempty neighborhoods: 7²=49 independent fixtures."""
    neighbors = [[list(w) for w in [(s,) for s in chosen]]
                 for size in (1, 2, 3) for chosen in combinations(("a", "b", "c"), size)]
    for left, right in product(neighbors, repeat=2):
        model = instance([left, right], {"a": 2, "b": 3, "c": 1}, [1, 2])
        exact = p.exhaustive_capacity(model)
        assert p.integer_capacity(model)[0] == exact == p.hall_capacity(model)


def test_joint_hall_cut_is_stronger_than_independent_object_capacities():
    model = instance([[["a"]], [["a"], ["b"]]], {"a": 2, "b": 1})
    assert p.hall_capacity(model) == 1
    assert p.integer_capacity(model)[0] == 1
    result = assert_dual_certificate(model)
    assert Fraction(result["dual_bound"]) == Fraction(3, 2)


@pytest.mark.parametrize("n", range(1, 13))
def test_width_two_erasure_amplification_has_no_width_only_bound(n):
    model = p.star_instance(n)
    integer, _ = p.integer_capacity(model)
    assert integer == p.exhaustive_capacity(model) == 1
    assert Fraction(assert_dual_certificate(model)["dual_bound"]) == 1
    assert p.hall_capacity(p.erase_conjunctions(model)) == n + 1
    assert max(len(w) for obj in model["objects"] for w in obj["witnesses"]) == 2
    assert set().union(*(set(w) for w in model["objects"][0]["witnesses"])) == set(model["budgets"])


def test_fano_capacity_fractional_gap_and_erasure_are_distinct():
    model = p.fano_instance()
    bundles = [set(w) for w in model["objects"][0]["witnesses"]]
    assert len(bundles) == 7
    assert all(len(w) == 3 for w in bundles)
    assert all(len(a & b) == 1 for a, b in combinations(bundles, 2))
    assert all(sum(s in w for w in bundles) == 3 for s in model["budgets"])
    assert p.integer_capacity(model)[0] == p.exhaustive_capacity(model) == 1
    report = assert_dual_certificate(model)
    assert Fraction(report["dual_bound"]) == Fraction(7, 3)
    assert math.floor(Fraction(report["dual_bound"])) == 2
    assert p.hall_capacity(p.erase_conjunctions(model)) == 7
    with pytest.raises(c.Reject, match="singleton"):
        p.hall_capacity(model)


def test_simple_triangle_gap_and_doubled_gap():
    triangle = instance([[["a", "b"], ["b", "c"], ["c", "a"]]], {"a": 1, "b": 1, "c": 1})
    assert p.integer_capacity(triangle)[0] == 1
    assert Fraction(assert_dual_certificate(triangle)["dual_bound"]) == Fraction(3, 2)
    # Two disjoint triangles show that flooring a fractional bound can fail
    # even with bundles of width two, without using the Fano configuration.
    doubled = instance([[["a", "b"], ["b", "c"], ["c", "a"], ["d", "e"], ["e", "f"], ["f", "d"]]],
                       {s: 1 for s in "abcdef"})
    assert p.integer_capacity(doubled)[0] == p.exhaustive_capacity(doubled) == 2
    assert Fraction(assert_dual_certificate(doubled)["dual_bound"]) == 3


@pytest.mark.parametrize("seed", range(12))
def test_context_restriction_budget_and_erasure_monotonicity(seed):
    rng = random.Random(seed)
    families = [list(w) for size in (1, 2, 3) for w in combinations("abc", size)]
    full = instance([rng.sample(families, 4), rng.sample(families, 3)],
                    {s: rng.randint(1, 3) for s in "abc"}, [1, 1])
    restricted = deepcopy(full)
    restricted["context"] = "restricted-policy-context"
    for obj in restricted["objects"]:
        obj["witnesses"] = obj["witnesses"][:1]
    full_k, restricted_k = p.integer_capacity(full)[0], p.integer_capacity(restricted)[0]
    assert restricted_k <= full_k
    assert p.exhaustive_capacity(full) == full_k
    assert p.exhaustive_capacity(restricted) == restricted_k
    full_f = Fraction(assert_dual_certificate(full)["dual_bound"])
    restricted_f = Fraction(assert_dual_certificate(restricted)["dual_bound"])
    assert restricted_f <= full_f
    expanded = deepcopy(full)
    expanded["budgets"] = {s: q + 1 for s, q in expanded["budgets"].items()}
    assert p.integer_capacity(expanded)[0] >= full_k
    assert p.hall_capacity(p.erase_conjunctions(full)) >= full_k
    repeated = deepcopy(full)
    repeated["objects"][0]["multiplicity"] += 1
    assert p.integer_capacity(repeated)[0] <= full_k


def test_context_label_does_not_infer_witness_admissibility():
    model = p.star_instance(3)
    changed = dict(model, context="different label; identical declared witnesses")
    assert p.integer_capacity(changed)[0] == p.integer_capacity(model)[0]
    assert p.fractional_capacity(changed)["dual_bound"] == p.fractional_capacity(model)["dual_bound"]


def scene_fixture():
    return {"version": c.VERSION, "renderer": c.RENDERER, "cost_rule": c.COST_RULE,
        "context": {"purpose": "research", "audience": "reviewers", "narrative": "Fixture", "arrangement": "Fixture"},
        "sources": [{"id": s, "title": s, "url": "https://example.invalid/" + s, "sha256": "00" * 32,
                     "license": "fixture", "local_file": s + ".json"} for s in "abc"],
        "evidence": [{"id": "e" + s, "source_id": s, "claim_class": "assumed", "statement": "A fixture",
                      "qualifier": "Uncertainty retained", "supports": (["ea"] if s == "b" else []), "parameters": {}} for s in "abc"],
        "objects": [{"id": "o" + str(i), "label": "Object", "evidence_ids": [e],
                     "geometry": {"kind": "square_pyramid", "base_mm": 10, "height_mm": 8},
                     "position_mm": [i * 20, 0, 0], "color": "#aabbcc"} for i, e in enumerate(["eb", "eb", "ec"])]}


@pytest.mark.parametrize("budgets", [{"a": 5, "b": 8, "c": 3}, {"a": 0, "b": 8, "c": 3}, {"a": 20, "b": 1, "c": 20}])
def test_fixed_scene_closure_capacity_equals_coordinate_bottleneck(budgets):
    scene = scene_fixture()
    costs = c.cost_vector(scene)
    assert costs == {"a": 2, "b": 2, "c": 1}
    exact_formula = min(budgets[s] // cost for s, cost in costs.items())
    model = p.instance_from_scene(scene, budgets)
    assert p.integer_capacity(model)[0] == p.exhaustive_capacity(model) == exact_formula
    report = assert_dual_certificate(model)
    assert Fraction(report["dual_bound"]) == min(Fraction(budgets[s], cost) for s, cost in costs.items())


def test_fractional_primal_allocation_matches_independent_rational_certificate():
    for model in (p.fano_instance(), p.star_instance(3), instance([[["a"]], [["a"], ["b"]]], {"a": 2, "b": 1})):
        report = assert_dual_certificate(model)
        k = Fraction(report["fractional"])
        usage = {s: Fraction(0) for s in model["budgets"]}
        sums = [Fraction(0) for _ in model["objects"]]
        j = 0
        for i, obj in enumerate(model["objects"]):
            for w in obj["witnesses"]:
                x = Fraction(report["allocation"][obj["id"] + ":" + str(j)])
                assert x >= 0
                sums[i] += x
                for s in w:
                    usage[s] += x
                j += 1
        assert all(sums[i] == k * o["multiplicity"] for i, o in enumerate(model["objects"]))
        assert all(usage[s] <= model["budgets"][s] for s in usage)
        assert k == Fraction(report["dual_bound"])


def test_zero_budget_feasibility_and_strictly_positive_witness_cost():
    model = instance([[["a", "b"]]], {"a": 0, "b": 0})
    assert p.integer_capacity(model)[0] == p.exhaustive_capacity(model) == 0
    assert Fraction(assert_dual_certificate(model)["dual_bound"]) == 0


@pytest.mark.parametrize("bad", [True, -1, 1.5, "1", None, 1000001])
def test_capacity_budgets_reject_noninteger_or_outside_domain(bad):
    model = instance([[["a"]]], {"a": bad})
    with pytest.raises(c.Reject):
        p.integer_capacity(model)


@pytest.mark.parametrize("bad", [[], [["a", "a"]], [["unregistered"]], [["a"], ["a"]], [[]]])
def test_invalid_witness_families_are_rejected(bad):
    model = instance([bad], {"a": 1})
    with pytest.raises(c.Reject):
        p.validate_instance(model)


def test_erasure_preserves_inputs_and_witness_order_is_irrelevant():
    model = p.fano_instance()
    original = deepcopy(model)
    erased = p.erase_conjunctions(model)
    assert model == original
    assert all(len(w) == 1 for obj in erased["objects"] for w in obj["witnesses"])
    reorder = deepcopy(model)
    reorder["objects"][0]["witnesses"].reverse()
    for w in reorder["objects"][0]["witnesses"]:
        w.reverse()
    assert p.integer_capacity(reorder)[0] == p.integer_capacity(model)[0]


==> anc/tests/test_chogha_certificate.py <==
"""Full-source selection, count-provenance and common-weight certificate checks."""
from copy import deepcopy
import base64,csv,gzip,hashlib,io,json,lzma
from pathlib import Path
from fractions import Fraction
import pytest
from cryptography.hazmat.primitives.asymmetric.ed25519 import Ed25519PrivateKey
from scenecrypt import core as c
from scenecrypt import scope_contrasts as s
from scenecrypt import chogha_certificate as h


def fixture_rows():
    records=[]
    for cohort,context in h.CONTEXTS.items():
        for part in h.ALL_PARTS:
            r={key:'' for key in h.HEADERS};number=len(records)+1
            r.update({'URI':'http://opencontext.org/subjects/fixture-%d'%number,'Project URI':h.PROJECT_URI,
              'Period Name':'Protoliterate','Context':context,'Body Part Id':part,
              'Taxonomic Id':'Sus sp.' if (cohort,part) in {('A','Forelimb'),('A','Head'),('A','Hindlimb'),('B','Head'),('B','Hindlimb')} else 'Ovis/Capra',
              'Early Date (BCE/CE)':'-3600','Late Date (BCE/CE)':'-3200'})
            r[h.FRAGMENT_COLUMNS[(number-1)%3]]='1.0';records.append(r)
    return records


def encode(records,headers=None):
    text=io.StringIO(newline='');w=csv.DictWriter(text,fieldnames=headers or h.HEADERS);w.writeheader();w.writerows(records)
    return text.getvalue().encode()


def setup(embed=True,**query):
    raw=encode(fixture_rows());key=Ed25519PrivateKey.generate();snap=h.make_chogha_snapshot(raw,key,embed_source=embed)
    q=h.make_chogha_query(snap,**query);return raw,key,snap,q,s.certify(snap,q)


def test_default_postcranial_and_explicit_audit_share_snapshot_but_not_query():
    raw,key,snap,q,p=setup(weighting='pooled-recorded-fields');pub=c.public_hex(key)
    assert s.verify_certificate(p,pub,snap['root'],q)
    assert q['source_conditions']['body_parts']['values']==h.POSTCRANIAL
    assert len(q['eligible_ids'])==8 and p['results']['requested_contrast']=='1/4'
    assert p['results']['claims']['inference_unit']=='source-record-weight'
    assert p['results']['claims']['biological_independence']=='unestablished'
    assert p['results']['claims']['physical_fragment_uniqueness']=='unestablished'
    assert p['results']['analysis']['deletion_radius']['status']=='not-calculated-for-derived-body-part-strata'
    audit=h.make_chogha_query(snap,body_parts=h.ALL_PARTS,weighting='pooled-recorded-fields')
    ap=s.certify(snap,audit)
    assert audit['snapshot_root']==q['snapshot_root'] and len(audit['eligible_ids'])==10
    assert s.verify_certificate(ap,pub,snap['root'],audit)
    assert not s.verify_certificate(ap,pub,snap['root'],q)


def test_shared_simplex_and_same_fixed_weights_computed_from_raw_source():
    raw,key,snap,q,p=setup();assert p['results']['requested_contrast']=={'lower':'0','upper':'1'}
    q2=h.make_chogha_query(snap,weighting='shared-stratum-fixed',stratum_weights={part:'1/4' for part in h.POSTCRANIAL})
    p2=s.certify(snap,q2);assert p2['results']['requested_contrast']=='1/4'
    assert s.verify_certificate(p2,c.public_hex(key),snap['root'],q2)
    assert not s.verify_certificate(p2,c.public_hex(key),snap['root'],q)


@pytest.mark.parametrize('change',['unit-NISP','unit-MNI','unit-physical-fragments','independent-animals','same-year','domestic-Sus',
 'erase-repetition','claim-sieving','change-phase','change-taxonomy','fragment-field-only','missing-stratum','empty-strata',
 'wrong-estimand','wrong-caption','English-domestic-promotion'])
def test_typed_promotions_and_source_predicates_fail_even_when_new_query_is_pinned(change):
    raw,key,snap,q,p=setup();bad=deepcopy(p);condition=bad['query']['source_conditions']
    if change=='unit-NISP':bad['query']['unit']='NISP'
    elif change=='unit-MNI':bad['query']['unit']='MNI'
    elif change=='unit-physical-fragments':bad['query']['unit']='identified-fragment-count'
    elif change=='independent-animals':bad['query']['inference_unit']='independent-animal'
    elif change=='same-year':bad['query']['contemporaneity_status']='same-year'
    elif change=='domestic-Sus':condition['epistemic']['Sus_domestic_status']='domestic-pig'
    elif change=='erase-repetition':condition['epistemic']['known_tooth_row_repetition']='absent'
    elif change=='claim-sieving':condition['epistemic']['recovery_status']='fully-sieved'
    elif change=='change-phase':condition['phase']['value']='Achaemenid'
    elif change=='change-taxonomy':condition['numerator']['value']='Sus scrofa domesticus'
    elif change=='fragment-field-only':condition['fragment_fields']['columns']=h.FRAGMENT_COLUMNS[:1]
    elif change=='missing-stratum':bad['query']['eligible_ids'].pop()
    elif change=='empty-strata':condition['body_parts']['values']=[]
    elif change=='wrong-estimand':bad['query']['estimand']='15-independent-animals'
    elif change=='wrong-caption':bad['caption_claim']='15 independent animals in one year'
    elif change=='English-domestic-promotion':bad['query']['taxon_policy']='All source Sus are certainly domestic pigs'
    assert not s.verify_certificate(bad,c.public_hex(key),snap['root'],bad['query'])


@pytest.mark.parametrize('weights',[{}, {'Axial':'1'}, {'A':{'Axial':'1'},'B':{'Forelimb':'1'}},
 {'Axial':'1/4','Distal extremity':'1/4','Forelimb':'1/4','Hindlimb':'1/3'},
 {'Axial':'-1/4','Distal extremity':'1/4','Forelimb':'1/2','Hindlimb':'1/2'}])
def test_empty_incomplete_independent_or_non_simplex_weights_rejected(weights):
    raw,key,snap,q,p=setup()
    with pytest.raises(c.Reject):h.make_chogha_query(snap,weighting='shared-stratum-fixed',stratum_weights=weights)


@pytest.mark.parametrize('mutation',['two-count-aliases','no-count-alias','noninteger','exponent','negative','duplicate-URI','column-rewrite','project-rewrite','date-rewrite','missing-paired-stratum'])
def test_source_parser_refuses_ambiguous_or_unsupported_counts_and_schema(mutation):
    records=fixture_rows();r=records[0]
    if mutation=='two-count-aliases':r['Number of fragments.1']='1.0'
    elif mutation=='no-count-alias':r['Number of fragments']=''
    elif mutation=='noninteger':r['Number of fragments']='1.5'
    elif mutation=='exponent':r['Number of fragments']='1e0'
    elif mutation=='negative':r['Number of fragments']='-1.0'
    elif mutation=='duplicate-URI':records[1]['URI']=r['URI']
    elif mutation=='project-rewrite':r['Project URI']='http://different-project.invalid/'
    elif mutation=='date-rewrite':r['Early Date (BCE/CE)']='-3500'
    elif mutation=='missing-paired-stratum':records.pop()
    headers=None
    if mutation=='column-rewrite':
        headers=list(h.HEADERS);headers[headers.index('Number of fragments')]='MNI'
        for row in records:row['MNI']=row.pop('Number of fragments')
    with pytest.raises(c.Reject):h.make_chogha_snapshot(encode(records,headers),Ed25519PrivateKey.generate())


def test_full_source_hash_checks_unselected_records_and_plain_or_compressed_external_path(tmp_path):
    records=fixture_rows();extra=deepcopy(records[0]);extra['URI']='http://opencontext.org/subjects/excluded';extra['Period Name']='Achaemenid'
    records.append(extra);raw=encode(records);key=Ed25519PrivateKey.generate()
    source=tmp_path/'source.csv';source.write_bytes(raw)
    snap=h.make_chogha_snapshot(source,key,embed_source=False);q=h.make_chogha_query(snap)
    with pytest.raises(c.Reject):s.certify(snap,q)
    p=s.certify(snap,q,source_path=source);pub=c.public_hex(key)
    assert not s.verify_certificate(p,pub,snap['root'],q)
    assert s.verify_certificate(p,pub,snap['root'],q,source_path=source)
    wrapped=tmp_path/'wrapped.csv.gz';wrapped.write_bytes(gzip.compress(raw,mtime=0))
    assert s.verify_certificate(p,pub,snap['root'],q,source_path=tmp_path/'wrapped.csv')
    xz=tmp_path/'source.xz';xz.write_bytes(lzma.compress(raw))
    assert s.verify_certificate(p,pub,snap['root'],q,source_path=xz)
    records[-1]['Context']='Unselected row edited';source.write_bytes(encode(records))
    assert not s.verify_certificate(p,pub,snap['root'],q,source_path=source)


def test_source_bridge_rejects_wrong_aggregate_even_with_honestly_signed_new_root():
    raw,key,snap,q,packet=setup(weighting='pooled-recorded-fields')
    wrong=deepcopy(snap['rows']);wrong[0]['numerator']=1 if wrong[0]['numerator']==0 else 0
    forged=s.make_snapshot(wrong,key,source_evidence=snap['source_evidence']);fq=h.make_chogha_query(forged,weighting='pooled-recorded-fields')
    # All membership, signature and arithmetic data below are valid for the
    # wrong admitted aggregate. Only the whole-original-source bridge refutes it.
    selected=[(i,r) for i,r in enumerate(forged['rows']) if r['id'] in fq['eligible_ids']]
    bad={'version':s.VERSION,'checkpoint':forged['checkpoint'],'query':fq,'source_evidence':forged['source_evidence'],
         'openings':[{'record':r,'index':i,'proof':c.merkle_proof(forged['rows'],i)} for i,r in selected],
         'results':s._results([r for i,r in selected],fq)}
    assert c.verify_signature(c.public_hex(key),s.SIGN_DOMAIN,bad['checkpoint'])
    assert not s.verify_certificate(bad,c.public_hex(key),forged['root'],fq)
    with pytest.raises(c.Reject):s.certify(forged,fq)


def test_source_alias_provenance_and_claim_fields_cannot_be_edited():
    raw,key,snap,q,p=setup()
    bad=deepcopy(p);bad['results']['claims']['biological_independence']='independent-animals'
    assert not s.verify_certificate(bad,c.public_hex(key),snap['root'],q)
    bad=deepcopy(p);bad['openings'][0]['record']['metadata']['selected_source_records'][0]['count_field']='Number of elements'
    assert not s.verify_certificate(bad,c.public_hex(key),snap['root'],q)
    bad=deepcopy(p);zipped=bytearray(base64.b64decode(bad['source_evidence']['payload']));zipped[0]^=255
    bad['source_evidence']['payload']=base64.b64encode(zipped).decode()
    assert not s.verify_certificate(bad,c.public_hex(key),snap['root'],q)


def test_actual_complete_source_postcranial_default_and_all_part_audit():
    source=Path(__file__).resolve().parents[1]/'data/regional_zooarch/levant_iran/chogha_mish_full.csv'
    key=Ed25519PrivateKey.generate();snap=h.make_chogha_snapshot(source,key)
    q=h.make_chogha_query(snap,weighting='pooled-recorded-fields');p=s.certify(snap,q)
    assert p['results']['requested_contrast']=='349/5002'
    assert p['results']['source_counts']['A']['Sus_recorded_field_weight_total']=='5'
    assert p['results']['source_counts']['B']['Sus_recorded_field_weight_total']=='2'
    assert s.verify_certificate(p,c.public_hex(key),snap['root'],q)
    cq=h.make_chogha_query(snap);cp=s.certify(snap,cq)
    assert cp['results']['requested_contrast']=={'lower':'0','upper':'1/11'}
    aq=h.make_chogha_query(snap,body_parts=h.ALL_PARTS,weighting='pooled-recorded-fields');ap=s.certify(snap,aq)
    assert ap['results']['requested_contrast']=='2967/25745'
    assert ap['results']['source_counts']['A']['Sus_source_URI_records']==12
    assert ap['results']['source_counts']['B']['Sus_source_URI_records']==3
    assert snap['rows'][0]['metadata']['complete_source_audit']['source_records']==16824
    assert not s.verify_certificate(ap,c.public_hex(key),snap['root'],q)


def test_gzip_representation_is_not_confused_with_original_source_bytes():
    raw,key,snap,q,p=setup();alternate=deepcopy(p)
    alternate['source_evidence']['payload']=base64.b64encode(gzip.compress(raw,compresslevel=1,mtime=123)).decode()
    assert s.verify_certificate(alternate,c.public_hex(key),snap['root'],q)
    assert not s.verify_certificate(p,c.public_hex(key),snap['root'],q,source_path='/missing/source.csv')


==> anc/tests/test_database_experiments.py <==
"""Actual-source query completeness, bag semantics and materialized-view guards."""
from copy import deepcopy
import gzip
import hashlib
import sqlite3

import pytest
from cryptography.hazmat.primitives.asymmetric.ed25519 import Ed25519PrivateKey

from scenecrypt import core as c
from scenecrypt import chogha_certificate as ch
from scenecrypt import scope_contrasts as scopes
from scenecrypt import database_experiments as db


@pytest.fixture(scope='module')
def source(tmp_path_factory):
    root=tmp_path_factory.mktemp('database-source')
    raw=ch.read_source(db.SOURCE)
    key=Ed25519PrivateKey.from_private_bytes(hashlib.sha256(b'public SQL test only').digest())
    snapshot=ch.make_chogha_snapshot(raw,key,embed_source=False)
    query=ch.make_chogha_query(snapshot,weighting='pooled-recorded-fields')
    packet=scopes.certify(snapshot,query,source_path=raw)
    contract=db.make_contract(snapshot,query)
    connection,meta=db.ingest(raw,root/'source.sqlite')
    db.create_covering_index(connection)
    yield {'raw':raw,'key':key,'snapshot':snapshot,'query':query,'packet':packet,
           'contract':contract,'connection':connection,'meta':meta}
    connection.close()


@pytest.fixture
def database(source):
    conn=sqlite3.connect(':memory:')
    source['connection'].backup(conn)
    yield conn
    conn.close()


def accepted(answer,source):
    return db.verify_answer(answer,source['packet'],c.public_hex(source['key']),
                            source['snapshot']['root'],source['query'],source['contract'],source['raw'])


def test_full_table_retains_59_fields_and_count_is_not_weight_sum(database,source):
    n,total,unique=database.execute(f'SELECT COUNT(*),SUM(recorded_weight),COUNT(DISTINCT {db.URI}) '
                                   'FROM source_rows').fetchone()
    assert (n,total,unique)==(16824,16825,16824)
    assert len(db.FIELDS)==59
    assert db.verify_database(database,source['raw'],source['contract'])['source_records']==16824


def test_all_three_count_aliases_survive_sql_ingestion(database):
    counts=database.execute('SELECT '+','.join(f'SUM({col}<>\'\')' for col in db.ALIASES)+' FROM source_rows').fetchone()
    assert counts==(16681,114,29)
    assert database.execute(f'SELECT COUNT(*) FROM source_rows WHERE {db.ALIASES[0]}=\'\'').fetchone()[0]==143


def test_duplicate_source_URI_is_rejected_by_relational_key(database):
    cols=[row[1] for row in database.execute('PRAGMA table_info(source_rows)')]
    values=list(database.execute('SELECT * FROM source_rows LIMIT 1').fetchone());values[0]=999999
    with pytest.raises(sqlite3.IntegrityError):
        database.execute('INSERT INTO source_rows VALUES('+','.join('?' for _ in cols)+')',values)


def test_SQL_count_coalescing_constraint_rejects_wrong_weight(database):
    with pytest.raises(sqlite3.IntegrityError):
        database.execute('UPDATE source_rows SET recorded_weight=recorded_weight+1 WHERE ordinal=2')


def test_SQL_count_coalescing_constraint_rejects_two_active_aliases(database):
    first,second,_=db.ALIASES
    with pytest.raises(sqlite3.IntegrityError):
        database.execute(f'UPDATE source_rows SET {second}=\'1.0\' WHERE ordinal='
                         f'(SELECT ordinal FROM source_rows WHERE {first}<>\'\' LIMIT 1)')


@pytest.mark.parametrize('strategy',list(db.STRATEGIES))
def test_three_physical_strategies_answer_same_pinned_scope(database,source,strategy):
    if strategy=='covered-materialized-view':db.materialize(database,source['contract'],source['contract'])
    answer,plan,elapsed=db.execute(database,strategy,source['contract'],source['contract'])
    assert accepted(answer,source)
    assert len(answer['groups'])==8 and len(answer['coverage'])==225
    assert plan and elapsed>=0
    assert sum(g['numerator'] for g in answer['groups'] if g['cohort']=='A')==5
    assert sum(g['denominator'] for g in answer['groups'] if g['cohort']=='A')==61
    assert sum(g['numerator'] for g in answer['groups'] if g['cohort']=='B')==2
    assert sum(g['denominator'] for g in answer['groups'] if g['cohort']=='B')==164


def test_changed_SQL_parameter_cannot_answer_external_contract(database,source):
    wrong=deepcopy(source['contract']);wrong['parameters'][0]='Bos taurus'
    with pytest.raises(c.Reject,match='external-contract'):
        db.execute(database,'table-scan',wrong,source['contract'])


def test_incomplete_materialized_view_fails_even_when_coverage_hash_is_recomputed(database,source):
    db.materialize(database,source['contract'],source['contract'])
    database.execute('DELETE FROM eligible_cache WHERE ordinal=(SELECT MIN(ordinal) FROM eligible_cache)')
    answer,_,_=db.execute(database,'covered-materialized-view',source['contract'],source['contract'])
    assert not accepted(answer,source)


def test_stale_cache_binding_rejected_before_SQL_execution(database,source):
    db.materialize(database,source['contract'],source['contract'])
    database.execute('UPDATE cache_binding SET scope_root=?',('0'*64,))
    with pytest.raises(c.Reject,match='stale-view-binding'):
        db.execute(database,'covered-materialized-view',source['contract'],source['contract'])


def test_changed_base_row_detected_beyond_declared_manifest(database,source):
    # Changing an unused label leaves SQL aggregate counts unchanged. Complete
    # source-value verification must still detect the altered base relation.
    database.execute(f'UPDATE source_rows SET {db.COL["Label"]}=\'changed label\' WHERE ordinal=2')
    with pytest.raises(c.Reject,match='base-record-changed'):
        db.verify_database(database,source['raw'],source['contract'])


def test_base_row_omission_detected_before_cache_admission(database,source):
    database.execute('DELETE FROM source_rows WHERE ordinal=2')
    with pytest.raises(c.Reject,match='base-coverage'):
        db.verify_database(database,source['raw'],source['contract'])


def test_detached_result_must_retain_all_anatomical_groups(database,source):
    answer,_,_=db.execute(database,'table-scan',source['contract'],source['contract'])
    answer['groups'].pop()
    assert not accepted(answer,source)


def test_same_ratio_but_changed_count_pair_is_not_an_authenticated_answer(database,source):
    answer,_,_=db.execute(database,'table-scan',source['contract'],source['contract'])
    group=next(g for g in answer['groups'] if g['numerator']>0)
    group['numerator']*=2;group['denominator']*=2
    assert not accepted(answer,source)


def test_unregistered_SQL_template_rejected(database,source):
    answer,_,_=db.execute(database,'table-scan',source['contract'],source['contract'])
    answer['SQL_sha256']=hashlib.sha256(b'SELECT 1').hexdigest()
    assert not accepted(answer,source)


def test_animal_unit_promotion_rejected(database,source):
    answer,_,_=db.execute(database,'table-scan',source['contract'],source['contract'])
    answer['contract']['bag_unit']='independent-animal'
    assert not accepted(answer,source)


def test_different_source_bytes_invalidate_current_query_answer(database,source):
    answer,_,_=db.execute(database,'table-scan',source['contract'],source['contract'])
    changed=source['raw'].replace(b'Bone CGM3',b'Bone CGM3 changed',1)
    assert changed!=source['raw']
    assert not db.verify_answer(answer,source['packet'],c.public_hex(source['key']),
                                source['snapshot']['root'],source['query'],source['contract'],changed)


def test_storage_wrapper_change_preserves_decoded_source_query_contract(tmp_path,source):
    wrapped=tmp_path/'same.csv.gz';wrapped.write_bytes(gzip.compress(source['raw'],mtime=0))
    restored=ch.read_source(wrapped)
    same=ch.make_chogha_snapshot(restored,source['key'],embed_source=False)
    same_query=ch.make_chogha_query(same,weighting='pooled-recorded-fields')
    assert db.make_contract(same,same_query)==source['contract']
    assert _different_transport(wrapped,source['raw'])


def _different_transport(path,raw):
    return hashlib.sha256(path.read_bytes()).digest()!=hashlib.sha256(raw).digest()


def test_changed_source_column_mapping_rejected(database,source):
    database.execute("UPDATE source_columns SET source_header='invented count unit' WHERE position=29")
    with pytest.raises(c.Reject,match='source-column-mapping'):
        db.verify_database(database,source['raw'],source['contract'])


==> anc/tests/test_early_holocene_analysis.py <==
"""Meaningful parser/integrity checks independent of museum interpretation."""
import gzip
import hashlib
import importlib.util
from pathlib import Path

import numpy as np
import pytest

from scenecrypt.early_holocene_analysis import DATA_ROOT, load_mesh, source_manifest
from scenecrypt.mesh_analysis import topology


def fixture_asset(tmp_path, raw):
    stored = gzip.compress(raw, mtime=0)
    (tmp_path / "square.obj.gz").write_bytes(stored)
    return {"id":"analytic-square","format":"obj","geometry_path":"square.obj.gz",
            "vertices":4,"polygon_faces":1,"triangles_after_fan_triangulation":2,
            "source_sha256":hashlib.sha256(raw).hexdigest(),
            "stored_sha256":hashlib.sha256(stored).hexdigest()}


def test_negative_obj_indices_and_explicit_quad_triangulation(tmp_path):
    raw=b"v 0 0 0\nv 1 0 0\nv 1 1 0\nv 0 1 0\nf -4 -3 -2 -1\n"
    a=fixture_asset(tmp_path,raw)
    v,f,sizes=load_mesh(a,tmp_path)
    assert np.array_equal(f,[[0,1,2],[0,2,3]])
    assert sizes.tolist()==[4]
    t=topology(v,f)
    assert t["surface_area_source_units_squared"]==1
    assert t["boundary_edges"]==4
    assert t["signed_volume_source_units_cubed"] is None


def test_changed_source_bytes_rejected_even_if_wrapper_rehashed(tmp_path):
    raw=b"v 0 0 0\nv 1 0 0\nv 1 1 0\nv 0 1 0\nf 1 2 3 4\n"
    a=fixture_asset(tmp_path,raw)
    changed=gzip.compress(raw.replace(b"v 1 1 0",b"v 2 1 0"),mtime=0)
    (tmp_path/"square.obj.gz").write_bytes(changed)
    a["stored_sha256"]=hashlib.sha256(changed).hexdigest()
    with pytest.raises(ValueError,match="Unwrapped source mismatch"):
        load_mesh(a,tmp_path)


def test_source_fbx_base_geometry_and_variant_identity():
    m=source_manifest()
    a=next(x for x in m["assets"] if x["id"]=="catalhoyuk-skull-figurine-base")
    v,f,sizes=load_mesh(a)
    assert (len(v),len(f))==(3830,7656)
    assert np.all(sizes==3)
    assert a["artifact_group"]=="catalhoyuk-skull-figurine"
    assert a["coordinate_units"]=="unreported_physical_calibration"


def test_original_ontology_inventory_and_lexical_irregularities():
    p=DATA_ROOT/"gobekli_ontology_13370343"
    spec=importlib.util.spec_from_file_location("ontology_inventory",p/"inspect_ontology.py")
    mod=importlib.util.module_from_spec(spec)
    spec.loader.exec_module(mod)
    r=mod.inspect(p/"Gobekli_Tepe_v.1.0.rdf")
    assert r["unique_rdf_triples"]==3732
    assert r["named_owl_class_declarations"]==27
    assert r["owl_class_typed_nodes_including_anonymous_expressions"]==58
    assert r["source_noncanonical_xsd_date_literals"]==["2024-4-28","2024-8-23"]


==> anc/tests/test_jpeg_codec.py <==
"""Exact JPEG identity and native-profile resource/option admission checks."""
from pathlib import Path
import hashlib
import io
import struct
import subprocess

import pytest

from scenecrypt import jpeg_codec as j


@pytest.fixture(scope="module")
def jpeg_pair():
    try:
        j.runtime_info()
    except j.JPEGCodecError as error:
        pytest.skip("libjxl 0.11.2 native tools unavailable: " + str(error))
    files = list((Path(__file__).resolve().parents[1] / "data/visual/images").glob("*.jpg"))
    assert files, "Restore the source images before running the native profile tests"
    source = min(files, key=lambda path: path.stat().st_size).read_bytes()
    payload, report = j.encode(source)
    return source, payload, report


def _without_reconstruction(payload):
    result = bytearray()
    p = 0
    while p < len(payload):
        size, kind = struct.unpack(">I4s", payload[p:p + 8])
        assert size not in (0, 1), "This helper uses the fixture's ordinary boxes"
        if kind != b"jbrd":
            result.extend(payload[p:p + size])
        p += size
    return bytes(result)


def test_real_publisher_jpeg_reconstructed_as_exact_bytes(jpeg_pair):
    source, payload, report = jpeg_pair
    assert j.decode(payload, len(source), hashlib.sha256(source).hexdigest()) == source
    assert report["exact_original_byte_equality"] is True
    assert report["payload_sha256"] == hashlib.sha256(payload).hexdigest()
    assert report["source_bytes"] == len(source)
    assert report["payload_bytes"] == len(payload)


def test_source_digest_is_external_not_derived_from_returned_pixels(jpeg_pair):
    source, payload, _ = jpeg_pair
    with pytest.raises(j.JPEGCodecError, match="source-digest$"):
        j.decode(payload, len(source), "0" * 64)


def test_smaller_native_output_cap_rejects_real_jpeg(jpeg_pair):
    source, payload, _ = jpeg_pair
    with pytest.raises(j.JPEGCodecError):
        j.decode(payload, len(source) - 1)


def test_pixel_only_jxl_cannot_use_implicit_pixel_to_jpeg_fallback(jpeg_pair, monkeypatch):
    source, payload, _ = jpeg_pair
    def unavailable(_):
        raise AssertionError("No native process should run without JPEG reconstruction metadata")
    monkeypatch.setattr(j, "_tool", unavailable)
    with pytest.raises(j.JPEGCodecError, match="original-reconstruction-required"):
        j.decode(_without_reconstruction(payload), len(source))


def test_corrupt_codestream_is_not_an_accepted_original(jpeg_pair):
    source, payload, _ = jpeg_pair
    damaged = payload[:-32] + bytes(32)
    with pytest.raises(j.JPEGCodecError):
        j.decode(damaged, len(source), hashlib.sha256(source).hexdigest())


def test_native_argv_never_requests_pixel_reencoding(jpeg_pair, monkeypatch):
    source, payload, _ = jpeg_pair
    original = j._run
    calls = []
    def spy(command, cap, stdout):
        calls.append((command, cap))
        return original(command, cap, stdout)
    monkeypatch.setattr(j, "_run", spy)
    assert j.decode(payload, len(source)) == source
    command, cap = calls[-1]
    assert Path(command[0]).name == "djxl"
    assert Path(command[2]).name == "original.jpg"
    assert cap == len(source)
    assert command[3:] == ["--num_threads=1", "--quiet"]
    assert not any(a in ("-j", "-q", "--pixels_to_jpeg")
                   or a.startswith("--jpeg_quality") for a in command)


def test_missing_native_tool_is_explicit(monkeypatch):
    monkeypatch.setattr(j.shutil, "which", lambda _: None)
    with pytest.raises(j.JPEGCodecError, match="tool-missing"):
        j.runtime_info(include_encoder=False)


def test_unadmitted_native_version_is_explicit(monkeypatch):
    monkeypatch.setattr(j.shutil, "which", lambda _: "/trusted/djxl")
    def version(command, cap, stdout):
        stdout.write(b"djxl v99.0.0 unknown\n")
    monkeypatch.setattr(j, "_run", version)
    with pytest.raises(j.JPEGCodecError, match="version-mismatch"):
        j._tool("djxl")


def test_native_version_output_is_bounded(monkeypatch):
    monkeypatch.setattr(j.shutil, "which", lambda _: "/trusted/djxl")
    def version(command, cap, stdout):
        stdout.write(b"v" * 4097)
    monkeypatch.setattr(j, "_run", version)
    with pytest.raises(j.JPEGCodecError, match="version-output"):
        j._tool("djxl")


def test_native_wall_timeout_is_an_explicit_rejection(monkeypatch):
    def timeout(*args, **kwargs):
        raise subprocess.TimeoutExpired(args[0], 60)
    monkeypatch.setattr(j.subprocess, "run", timeout)
    with pytest.raises(j.JPEGCodecError, match="native-timeout"):
        j._run(["/trusted/djxl"], 1, subprocess.DEVNULL)


def test_nonzero_native_exit_is_an_explicit_rejection(monkeypatch):
    monkeypatch.setattr(j.subprocess, "run", lambda *a, **kw: subprocess.CompletedProcess(a, -25))
    with pytest.raises(j.JPEGCodecError, match="native-rejected"):
        j._run(["/trusted/djxl"], 1, subprocess.DEVNULL)


@pytest.mark.parametrize("cap", [-1, True, 128000001, 2.5])
def test_invalid_source_bounds_fail_before_native_execution(jpeg_pair, cap):
    with pytest.raises(j.JPEGCodecError, match="integer-bound"):
        j.decode(jpeg_pair[1], cap)


@pytest.mark.parametrize("payload", [b"", b"not-jxl", b"\xff\x0a\x00\x00", b"\x00\x00\x00\x0cJXL \r\n\x87\n"])
def test_noncontainer_or_metadata_free_frames_rejected(payload):
    with pytest.raises(j.JPEGCodecError):
        j.decode(payload, 100000)


def test_jxl_box_length_cannot_overrun_input(jpeg_pair):
    payload = bytearray(jpeg_pair[1])
    payload[12:16] = (2 ** 32 - 1).to_bytes(4, "big")
    with pytest.raises(j.JPEGCodecError, match="box-bound"):
        j.decode(bytes(payload), len(jpeg_pair[0]))


def test_duplicate_reconstruction_metadata_rejected(jpeg_pair):
    payload = jpeg_pair[1]
    extra = struct.pack(">I4s", 9, b"jbrd") + b"x"
    with pytest.raises(j.JPEGCodecError, match="original-reconstruction-required"):
        j.decode(payload + extra, len(jpeg_pair[0]))


def test_native_profile_admits_no_recipe_supplied_executable():
    with pytest.raises(j.JPEGCodecError, match="native-tool$"):
        j._tool("/tmp/arbitrary-executable")


==> anc/tests/test_lexical_codec.py <==
"""Exact lexical recovery and adversarial bounds for the nonlearned OBJ codec.

Fixtures exercise actual primitives directly, so coverage does not depend on a
particular encoder heuristic choosing a numeric codec on one small OBJ file.
"""
from copy import deepcopy
import hashlib,json,lzma,random,struct
import pytest
from scenecrypt import lexical_codec as l


def recover(raw):
    blob,header,probes=l.encode(raw)
    assert l.decode(blob,max_output_bytes=len(raw),expected_sha256=hashlib.sha256(raw).hexdigest())==raw
    return blob,header,probes


def frame_header(blob,change):
    size=struct.unpack('<Q',blob[9:17])[0]
    header=json.loads(blob[17:17+size]);change(header)
    encoded=json.dumps(header,separators=(',',':')).encode()
    return blob[:9]+struct.pack('<Q',len(encoded))+encoded+blob[17+size:]


@pytest.mark.parametrize('tokens',[
    [b'-3',b'-0',b'0',b'1',b'-1',b'1000',b'-2000',b'0',b'-0',b'2',b'3',b'4',b'5'],
    [b'-3.25',b'-0.00',b'0.00',b'1.25',b'-1.25',b'10.00',b'-20.00',b'0.00',b'-0.00',b'2.00',b'3.00',b'4.00',b'5.00'],
])
def test_every_minimum_previous_bit_byte_plane_recovers_exact_lexemes(tokens):
    candidates=l.planes_channels(tokens)
    assert {(m['predictor'],m['bit']) for m,b in candidates}=={
        ('minimum',False),('minimum',True),('previous',False),('previous',True)}
    for metadata,body in candidates:
        assert l.numbers(metadata,body,len(tokens))==tokens
        assert metadata['negative_zero']==[1,8]


@pytest.mark.parametrize('tokens',[
    [b'-9223372036854775808',b'0',b'9223372036854775807',b'-0'],
    [b'-0.000',b'0.000',b'1.250',b'-1.250',b'0.001'],
])
def test_delta_signed_extremes_and_negative_zero(tokens):
    metadata,body=l.delta_channel(tokens)
    assert l.numbers(metadata,body,len(tokens))==tokens
    with pytest.raises(ValueError):l.numbers(metadata,body+b'\0',len(tokens))


def test_signed_residual_primitive_is_not_a_cumulative_delta():
    values=[0,-3,127,-128,100000,-100000]
    body=b''.join(l.signed(v) for v in values)
    assert l.numbers({'encoding':'signed'},body,len(values))==[str(v).encode() for v in values]


def test_plane_padding_and_negative_zero_assertions_are_checked():
    tokens=[b'0',b'1',b'-0']
    for meta,body in l.planes_channels(tokens):
        if meta['bit']:
            bad=bytearray(body);bad[0]|=128
            with pytest.raises(ValueError,match='plane-padding'):l.numbers(meta,bytes(bad),len(tokens))
        bad=deepcopy(meta);bad['negative_zero']=[1]
        with pytest.raises(ValueError,match='negative-zero-value'):l.numbers(bad,body,len(tokens))


@pytest.mark.parametrize('tokens',[
    [b'1e-3',b'2e-3'],[b'+1.0',b'+2.0'],[b'.5',b'.6'],[b'00.5',b'00.6'],
    [b'1.0',b'2.00'],[b'0.0000000000000000001',b'0.0000000000000000002'],
    [b'9223372036854775808',b'9223372036854775809'],
])
def test_unsupported_numeric_forms_are_preserved_by_raw_channel(tokens):
    assert l.delta_channel(tokens) is None
    assert l.planes_channels(tokens)==[]
    raw=b''.join(b'v '+token+b' 1.0 2.0\r\n' for token in tokens)
    blob,header,probes=recover(raw)
    first=[p for p in probes if p['column']==0]
    assert len(first)==1 and first[0]['chosen']=='raw'


@pytest.mark.parametrize('kind',['precision19','integer-overflow'])
def test_numeric_domain_regressions_remain_lossless_for_many_values(kind):
    if kind=='precision19':
        raw=b''.join(('v 0.%019d 0.%019d 0.%019d\n'%(i,i+1,i+2)).encode() for i in range(200))
    else:
        raw=b''.join(('v %d %d %d\n'%(2**63+i,2**63+i+1,2**63+i+2)).encode() for i in range(200))
    recover(raw)


def test_maximum_integer_span_uses_only_supported_plane_widths():
    tokens=[b'-9223372036854775808',b'9223372036854775807']
    candidates=l.planes_channels(tokens)
    assert candidates and all(m['width']<=8 for m,b in candidates)
    for m,b in candidates:assert l.numbers(m,b,2)==tokens


def test_dolphin_all_four_flags_including_prefix_skip_and_exact_lexemes():
    tokens=[b'1.000000',b'1.000000',b'1.500000',b'-1.500000',
            b'0.123457',b'987654.123456',b'-0.000001']
    meta,body=l.dolphin(tokens)
    assert all(n>0 for n in meta['branches'])
    assert l.decode_channel(meta,body,len(tokens),{},0,0,10000)==tokens
    bad=deepcopy(meta);bad['branches'][2]+=1
    with pytest.raises(ValueError,match='xor-branch-count'):
        l.decode_channel(bad,body,len(tokens),{},0,0,10000)
    with pytest.raises(ValueError):l.decode_channel(meta,body+b'\0',len(tokens),{},0,0,10000)


@pytest.mark.parametrize('tokens',[
    [b'9007199254740993.0',b'9007199254740994.0'],
    [b'0.100000000000000001',b'0.200000000000000001'],
    [b'0.0000000000000000001',b'0.0000000000000000002'],
    [b'+1.0',b'+2.0'],
])
def test_float_skip_probe_never_claims_nonexact_decimal_roundtrip(tokens):
    assert l.dolphin(tokens) is None


def test_dolphin_negative_zero_bit_is_preserved():
    tokens=[b'0.0',b'-0.0',b'0.0',b'-1.0']
    meta,body=l.dolphin(tokens)
    assert l.decode_channel(meta,body,len(tokens),{},0,0,1000)==tokens


@pytest.mark.parametrize('tokens',[
    [b'1/2/3',b'-4/5/6',b'7/8/9'],[b'1//3',b'-4//6',b'7//9'],
    [b'1',b'2',b'-3'],
])
def test_delta_face_patterns_and_negative_relative_indices(tokens):
    meta,body=l.faces_channel(tokens)
    # The format serializes tuple-valued encoder patterns as JSON arrays.
    meta=json.loads(json.dumps(meta))
    assert l.decode_channel(meta,body,len(tokens),{},0,0,10000)==tokens


def test_face_split_actually_selects_within_face_component_prediction():
    tokens=[b'%d/%d/%d'%(i,i*2,i+100) for i in range(1000,1400)]
    meta,body=l.faces_split(tokens)
    assert any(m.get('codec',{}).get('encoding')=='cross' for m in meta['components'])
    assert l.decode_channel(meta,body,len(tokens),{},0,0,100000)==tokens


def test_face_split_actually_selects_prior_column_reference():
    rng=random.Random(20261027)
    reference=[b'/'.join(str(rng.randrange(1,100000000)).encode() for _ in range(3)) for i in range(200)]
    tokens=[b'/'.join(str(int(p)+1).encode() for p in token.split(b'/')) for token in reference]
    meta,body=l.faces_split(tokens,reference,0)
    assert any(m.get('codec',{}).get('encoding')=='reference' for m in meta['components'])
    assert l.decode_channel(meta,body,len(tokens),{(0,0):reference},0,1,100000)==tokens
    with pytest.raises(ValueError,match='reference-channel'):
        l.decode_channel(meta,body,len(tokens),{},0,1,100000)


@pytest.mark.parametrize('inner',['signed','delta','planes'])
def test_explicit_face_reference_residuals_reconstruct_expected_indices(inner):
    reference=[b'100//200',b'50//100',b'75//150']
    residuals=[b'1',b'-2',b'3']
    if inner=='signed':metadata,body={'encoding':'signed'},b''.join(l.signed(int(v)) for v in residuals)
    elif inner=='delta':metadata,body=l.delta_channel(residuals)
    else:metadata,body=l.planes_channels(residuals)[0]
    compressed=lzma.compress(body,preset=6)
    meta={'encoding':'face-split','components':[{'codec':{'encoding':'reference','column':0,'part':0,'codec':metadata},'bytes':len(compressed)}]}
    assert l.decode_channel(meta,compressed,3,{(0,0):reference},0,1,10000)==[b'101',b'48',b'78']


def test_face_reference_cannot_point_forward_or_outside_component():
    body=lzma.compress(l.signed(1),preset=6)
    for column,part in [(1,0),(0,3)]:
        meta={'encoding':'face-split','components':[{'codec':{'encoding':'reference','column':column,'part':part,'codec':{'encoding':'signed'}},'bytes':len(body)}]}
        with pytest.raises(ValueError):l.decode_channel(meta,body,1,{(0,0):[b'1/2/3']},0,1,10000)


def test_out_of_range_reference_residual_falls_back_to_decodable_face_profile():
    reference=[b'-9223372036854775808']*10
    tokens=[b'9223372036854775807']*10
    meta,body=l.faces_split(tokens,reference,0)
    assert l.decode_channel(meta,body,len(tokens),{(0,0):reference},0,1,10000)==tokens


@pytest.mark.parametrize('body',[b'\x80\x00',b'\x81\x00',b'\x80'*10+b'\x01'])
def test_noncanonical_or_oversized_varints_fail(body):
    with pytest.raises(ValueError):l.getv(body,0)


def test_duplicate_frame_header_field_is_rejected():
    raw=b'v 1 2 3\n';blob,h,p=l.encode(raw)
    size=struct.unpack('<Q',blob[9:17])[0]
    header=blob[17:17+size]
    changed=header.replace(b'"version":3',b'"version":3,"version":3',1)
    assert changed!=header
    bad=blob[:9]+struct.pack('<Q',len(changed))+changed+blob[17+size:]
    with pytest.raises(ValueError,match='duplicate-json-field'):l.decode(bad,max_output_bytes=len(raw))


def test_original_whitespace_attributes_order_unknown_records_and_last_line():
    raw=(b'# header\r\nmtllib material.mtl\r\n  v\t-0.000  +1.0 1e-3  1 0 0\r\n'
         b'vt .5 00.5\nvn 0 0 1\r\nusemtl gold\ng first\nf 1/2/3 4//5 -6/7/8\n'
         b's off\n# repeated coordinates remain in place\nv 0 1 2\nv 0 1 2\n'
         b'unknown_metadata keep:every-byte\n# no newline at EOF')
    recover(raw)


@pytest.mark.parametrize('raw',[
    b'',b'# only a comment\n',b'v '+b'9'*300+b' 0 0\n',
    b'v '+b' '*1100+b'1 2 3\n',b'v '+b' '.join([b'1']*17)+b'\n',
])
def test_literal_fallback_for_outside_recognized_record_limits(raw):
    recover(raw)


@pytest.mark.parametrize('mutation',['magic','truncated','payload','trailing','wrong-external-hash','short-cap'])
def test_corrupt_or_transplanted_frames_rejected(mutation):
    raw=b'v 1.0 2.0 3.0\nf 1 2 3\n';blob,h,p=l.encode(raw)
    if mutation=='magic':blob=b'X'+blob[1:]
    elif mutation=='truncated':blob=blob[:-5]
    elif mutation=='payload':blob=blob[:-1]+bytes([blob[-1]^1])
    elif mutation=='trailing':blob+=b'\0'
    with pytest.raises(ValueError):
        l.decode(blob,max_output_bytes=len(raw)-1 if mutation=='short-cap' else len(raw),
                 expected_sha256='0'*64 if mutation=='wrong-external-hash' else h['source_sha256'])


@pytest.mark.parametrize('change',[
    lambda h:h.__setitem__('source_bytes',h['source_bytes']+1),
    lambda h:h.__setitem__('lines',h['lines']+1),
    lambda h:h['channels'][0].__setitem__('count',h['channels'][0]['count']+1),
    lambda h:h['channels'][0].__setitem__('column',16),
    lambda h:h.__setitem__('source_sha256','0'*64),
])
def test_authenticated_output_and_internal_count_inconsistency_rejected(change):
    raw=b'v 1 2 3\nv 4 5 6\n';blob,h,p=l.encode(raw)
    with pytest.raises(ValueError):l.decode(frame_header(blob,change),max_output_bytes=len(raw))


@pytest.mark.parametrize('case',['too-short','trailing','concatenated','output-overflow'])
def test_xz_single_frame_complete_input_and_output_bounds(case):
    raw=b'a'*1000;blob=lzma.compress(raw,preset=6)
    assert l.bounded_xz(blob,len(raw))==raw
    if case=='too-short':blob=blob[:-4]
    elif case=='trailing':blob+=b'extra'
    elif case=='concatenated':blob+=lzma.compress(b'second')
    with pytest.raises(ValueError):l.bounded_xz(blob,len(raw)-1 if case=='output-overflow' else len(raw))


==> anc/tests/test_mesh_locality.py <==
import numpy as np
import pytest

from scenecrypt.mesh_locality import check_reindex, morton_code, region_targets, spatial_reindex


def test_reindex_preserves_exact_coordinate_bits_incidence_and_winding():
    v = np.random.default_rng(7).normal(size=(75, 3))
    f = np.random.default_rng(8).integers(0, len(v), size=(91, 3))
    sv, sf, vm, fm = spatial_reindex(v, f)
    check_reindex(v, f, sv, sf, vm, fm)
    # A face vertex swap changes winding and must be rejected.
    broken = sf.copy()
    broken[0, [0, 1]] = broken[0, [1, 0]]
    if not np.array_equal(sf[0], broken[0]):
        with pytest.raises(ValueError):
            check_reindex(v, f, sv, broken, vm, fm)


def test_morton_ties_are_stable_and_degenerate_axis_is_supported():
    v = np.array([[0., 0., 0.], [0., 0., 0.], [1., 0., 0.], [0., 1., 0.]])
    f = np.array([[0, 2, 3], [1, 2, 3]])
    sv, sf, vm, fm = spatial_reindex(v, f)
    assert list(vm[:2]) == [0, 1]
    check_reindex(v, f, sv, sf, vm, fm)
    code = morton_code(v, v.min(0), v.max(0))
    assert code.dtype == np.uint64
    assert code[0] == code[1]


def test_roi_ids_are_original_face_ids_and_disjoint():
    v = np.random.default_rng(9).uniform(size=(80, 3))
    f = np.random.default_rng(10).integers(0, len(v), size=(200, 3))
    selected = region_targets(v, f, requested=64)
    all_ids = np.concatenate([ids for _, ids in selected])
    assert np.array_equal(np.sort(all_ids), np.arange(len(f)))


==> anc/tests/test_mesh_security.py <==
"""Meaningful region/closure attacks on authenticated numeric geometry buffers."""
import base64
import copy

import numpy as np
import pytest
from cryptography.hazmat.primitives.asymmetric.ed25519 import Ed25519PrivateKey

from scenecrypt.mesh_security import (TRIANGLE_BLOCK, VERTEX_BLOCK, build_manifest,
                                    disclose, metadata_from_artifact, public_hex,
                                    verify_disclosure)


@pytest.fixture
def fixture():
    # Triangle block zero refers to three distinct vertex blocks.
    v = np.arange((2 * VERTEX_BLOCK + 17) * 3, dtype=float).reshape(-1, 3) / 1000
    f = np.array([[0, VERTEX_BLOCK, 2 * VERTEX_BLOCK + 1]] * (TRIANGLE_BLOCK + 1))
    metadata = {"source": "analytic-fixture-not-archaeology", "units": "test-unit",
                "context": "research", "calibration": "unvalidated"}
    key = Ed25519PrivateKey.from_private_bytes(b"\x18" * 32)
    manifest, blocks = build_manifest(v, f, metadata, key)
    packet = disclose(manifest, blocks, [0])
    return packet, public_hex(key), manifest["signed"]["body"]["root"], metadata, manifest, blocks


def test_exact_triangle_region_requires_all_vertex_blocks(fixture):
    p, pub, root, meta, _, _ = fixture
    assert len(p["vertex_openings"]) == 3
    assert verify_disclosure(p, pub, root, [0], meta)
    for i in range(3):
        q = copy.deepcopy(p)
        q["vertex_openings"].pop(i)
        assert not verify_disclosure(q, pub, root, [0], meta)


@pytest.mark.parametrize("group", ["vertex_openings", "triangle_openings"])
def test_changed_numeric_buffer_and_claimed_digest_fail(group, fixture):
    p, pub, root, meta, _, _ = fixture
    q = copy.deepcopy(p)
    raw = bytearray(base64.b64decode(q[group][0]["data_base64"]))
    raw[13] ^= 1
    q[group][0]["data_base64"] = base64.b64encode(raw).decode()
    assert not verify_disclosure(q, pub, root, [0], meta)
    import hashlib
    q[group][0]["record"]["sha256"] = hashlib.sha256(raw).hexdigest()
    assert not verify_disclosure(q, pub, root, [0], meta)


def test_region_context_count_and_key_are_external_bindings(fixture):
    p, pub, root, meta, _, _ = fixture
    assert not verify_disclosure(p, pub, root, [1], meta)
    assert not verify_disclosure(p, pub, root, [0], dict(meta, context="other"))
    assert not verify_disclosure(p, pub, root, [0], dict(meta, calibration="certified"))
    assert not verify_disclosure(p, "00" * 32, root, [0], meta)
    q = copy.deepcopy(p)
    q["signed"]["body"]["leaf_count"] += 1
    assert not verify_disclosure(q, pub, root, [0], meta)


def test_duplicate_opening_and_last_partial_block(fixture):
    p, pub, root, meta, manifest, blocks = fixture
    q = copy.deepcopy(p)
    q["vertex_openings"].append(copy.deepcopy(q["vertex_openings"][0]))
    assert not verify_disclosure(q, pub, root, [0], meta)
    last = disclose(manifest, blocks, [1])
    assert last["triangle_openings"][0]["record"]["count"] == 1
    assert last["vertex_openings"][-1]["record"]["count"] == 17
    assert verify_disclosure(last, pub, root, [1], meta)


def test_constructor_rejects_nonfinite_vertices_and_invalid_indices():
    key = Ed25519PrivateKey.from_private_bytes(b"\x19" * 32)
    with pytest.raises(ValueError):
        build_manifest(np.array([[np.nan, 0, 0]]), np.array([[0, 0, 0]]), {}, key)
    with pytest.raises(ValueError):
        build_manifest(np.zeros((3, 3)), np.array([[0, 1, 3]]), {}, key)


def test_selected_geometry_report_is_bound_without_reference_fallback(tmp_path):
    import hashlib
    chosen = tmp_path / "fresh_geometry"
    chosen.mkdir()
    raw = b'{"method":"independent-output-fixture","scale":"unvalidated"}\n'
    (chosen / "mesh_report.json").write_bytes(raw)
    assert metadata_from_artifact(chosen)["pca_report_sha256"] == hashlib.sha256(raw).hexdigest()
    with pytest.raises(FileNotFoundError):
        metadata_from_artifact(tmp_path / "missing_run")


def test_cli_passes_explicit_geometry_output_directory(tmp_path, monkeypatch):
    import sys
    from scenecrypt import mesh_security
    chosen, output = tmp_path / "geometry", tmp_path / "proofs"
    calls = []
    monkeypatch.setattr(mesh_security, "run", lambda out, geometry_root: calls.append((out, geometry_root)))
    monkeypatch.setattr(sys, "argv", ["mesh_security", "--output", str(output),
                                    "--geometry-root", str(chosen)])
    mesh_security.main()
    assert calls == [(output, chosen)]


@pytest.mark.parametrize("malformed", ["not-base64!", "", "AAAA", None])
def test_malformed_or_short_binary_payload_fails(malformed, fixture):
    p, pub, root, meta, _, _ = fixture
    q = copy.deepcopy(p)
    q["vertex_openings"][0]["data_base64"] = malformed
    assert not verify_disclosure(q, pub, root, [0], meta)


def test_even_signed_nan_payload_fails_numeric_schema(fixture):
    import hashlib
    from scenecrypt.core import merkle_root, sign
    from scenecrypt.mesh_security import SIGN_DOMAIN, VERSION, wrapped_root
    _, pub, _, meta, source_manifest, source_blocks = fixture
    manifest, blocks = copy.deepcopy(source_manifest), dict(source_blocks)
    values = np.frombuffer(blocks[("vertices", 0)], dtype="<f8").copy()
    values[0] = np.nan
    blocks[("vertices", 0)] = values.tobytes()
    manifest["records"][1]["sha256"] = hashlib.sha256(values.tobytes()).hexdigest()
    tree = merkle_root(manifest["records"]).hex()
    body = {"version": VERSION, "tree_root": tree, "leaf_count": len(manifest["records"]),
            "root": wrapped_root(tree, len(manifest["records"]))}
    key = Ed25519PrivateKey.from_private_bytes(b"\x18" * 32)
    manifest["signed"] = sign(key, SIGN_DOMAIN, body)
    packet = disclose(manifest, blocks, [0])
    assert not verify_disclosure(packet, pub, body["root"], [0], meta)


==> anc/tests/test_nlp_experiments.py <==
"""Restricted documentary extraction, error accounting, and source/revision binding.

Constructed examples test engineering contracts, not natural-corpus accuracy.
Known frozen-pilot errors are measured as errors, not asserted to be semantics.
"""
import copy
import hashlib
import json
from pathlib import Path

import pytest
from cryptography.hazmat.primitives.asymmetric.ed25519 import Ed25519PrivateKey

from scenecrypt import core as c
from scenecrypt import nlp_experiments as n

FROZEN='a7f184f6eb8578f54d383acc07c046655b5883e7807b7a09e166127c027b777d'


def test_extraction_rules_have_not_changed_after_heldout_freeze():
    assert n.parser_hash() == FROZEN


def test_active_relation_preserves_uncertainty_and_source_spans():
    text='The statue may represent a goddess.'
    parsed=n.parse_text(text)
    frame=parsed['relations'][0]
    assert frame['predicate']=='represents' and frame['argument_class']=='deity'
    assert frame['modality']=='uncertain' and frame['polarity']=='positive'
    assert text[slice(*frame['trigger'])]=='represent'
    assert text[slice(*frame['argument'])]=='goddess'


def test_passive_and_negation_are_not_promoted_to_positive():
    parsed=n.parse_text('A woman is not depicted.')
    assert parsed['relations'][0]['polarity']=='negative'
    assert parsed['relations'][0]['argument_class']=='woman'


def test_qualifier_scope_does_not_cross_a_semicolon():
    parsed=n.parse_text('It may be a vessel; the relief depicts a woman.')
    assert parsed['relations'][0]['modality']=='asserted'


def test_entity_without_crown_is_not_entity_absence():
    parsed=n.parse_text('The statue depicts a king without a crown.')
    assert parsed['relations'][0]['polarity']=='positive'
    assert parsed['negation']


def test_but_separates_negative_and_positive_clauses():
    frames=n.parse_text('The statue does not show a king but represents a queen.')['relations']
    assert [(r['argument_class'],r['polarity']) for r in frames]==[('king','negative'),('queen','positive')]


def test_pharaoh_role_does_not_become_a_biological_sex_claim():
    assert n.parse_text('The relief depicts a pharaoh.')['relations'][0]['argument_class']=='king'


def test_unresolved_pronoun_is_not_given_a_gender_or_antecedent():
    assert n.parse_text('The relief depicts him.')['relations'][0]['argument_class']=='other'


def test_abstract_representational_language_abstains():
    assert n.parse_text('The vessels represent a tradition in painted pottery.')['relations']==[]
    assert n.parse_text('The work shows sensitivity to ancient customs.')['relations']==[]


def test_non_target_paraphrases_are_not_silently_relabeled():
    assert n.parse_text('The vessel takes the shape of a woman.')['relations']==[]


def test_explicit_cross_era_range_keeps_its_bounds():
    parsed=n.parse_text('270 B.C.–A.D. 320','date_phrase')
    assert len(parsed['dates'])==1
    assert (parsed['dates'][0]['earliest'],parsed['dates'][0]['latest'])==(-270,320)


def test_conventional_century_avoids_year_zero_and_weak_catalogue_substitution():
    frame=n.parse_text('A.D. 3rd century','date_phrase')['dates'][0]
    assert (frame['earliest'],frame['latest'])==(201,300)
    assert n.parse_text('1st–3rd century','date_phrase')['dates']==[]
    assert n.parse_text('500s','date_phrase')['dates']==[]


def test_relative_age_and_dynasty_numbers_do_not_become_calendar_dates():
    assert n.parse_text('He lived 500 years before the king, during Dynasty 18.')['dates']==[]


def test_or_date_alternatives_remain_two_admitted_intervals():
    parsed=n.parse_text('664–30 BCE OR 664–330 BCE','date_phrase')
    assert [(d['earliest'],d['latest']) for d in parsed['dates']]==[(-664,-30),(-664,-330)]
    assert all(d['alternative_group']=='OR-1' for d in parsed['dates'])


def test_markup_preserves_original_unicode_offsets():
    text='This <em>relief</em> depicts a woman.'
    frame=n.parse_text(text)['relations'][0]
    assert text[slice(*frame['argument'])]=='woman'
    assert text[slice(*frame['trigger'])]=='depicts'


def test_no_reference_entities_does_not_inflate_f1():
    r={'id':'r','group_id':'g','annotations':{'relations':[],'dates':[],'negation':[],'uncertainty':[]}}
    score=n.score_records([r],{'r':copy.deepcopy(r['annotations'])})
    assert score['metrics']['relations_exact']['f1'] is None
    assert score['metrics']['relations_exact']['tp']==0


def test_abstentions_are_false_negatives_when_the_reference_admits_a_frame():
    r={'id':'r','group_id':'g','text':'The vessel depicts a woman.',
       'annotations':n.parse_text('The vessel depicts a woman.')}
    empty={'relations':[],'dates':[],'negation':[],'uncertainty':[]}
    score=n.score_records([r],{'r':empty})
    assert score['metrics']['relations_exact']['fn']==1


def test_a_known_frozen_lexical_error_is_scored_as_an_error():
    text='The revolution brought about a change.'
    r={'id':'r','group_id':'g','text':text,'annotations':{'relations':[],'dates':[],'negation':[],'uncertainty':[]}}
    score=n.score_records([r],{'r':n.parse_text(text)})
    assert score['metrics']['uncertainty_spans']['fp']==1


def test_age_classification_counterexample_is_not_counted_as_correct():
    # The frozen prototype's lexical age collapse is a disclosed limitation.
    text='The vessel depicts a boy.'
    expected=n.parse_text(text)
    expected['relations'][0]['argument_class']='other'
    r={'id':'r','group_id':'g','text':text,'annotations':expected}
    score=n.score_records([r],{'r':n.parse_text(text)})
    assert score['metrics']['relations_exact']['fp']==1
    assert score['metrics']['relations_exact']['fn']==1


@pytest.fixture
def receipt():
    key=Ed25519PrivateKey.from_private_bytes(hashlib.sha256(b'public-nlp-test').digest())
    text='The relief may depict a goddess.'
    return key,text,n.source_receipt('record-1',text,'prose_sentence',key)


def test_fresh_source_receipt_recomputes_the_frozen_parser(receipt):
    key,text,packet=receipt
    assert n.verify_source_receipt(packet,c.public_hex(key),text,'record-1',FROZEN,'prose_sentence')


@pytest.mark.parametrize('change',['source','id','rule','genre'])
def test_external_receipt_conditions_cannot_be_swapped(receipt,change):
    key,text,packet=receipt
    args=[text,'record-1',FROZEN,'prose_sentence']
    args[['source','id','rule','genre'].index(change)]=['changed text','other-record','0'*64,'date_phrase'][['source','id','rule','genre'].index(change)]
    assert not n.verify_source_receipt(packet,c.public_hex(key),*args)


def test_honestly_signed_invented_frame_does_not_pass_reextraction(receipt):
    key,text,packet=receipt
    body=copy.deepcopy(packet['body']);body['span_frames']['relations'][0]['argument_class']='king'
    packet=c.sign(key,'SCENE/NLP-source-frame-receipt/1',body)
    assert not n.verify_source_receipt(packet,c.public_hex(key),text,'record-1',FROZEN,'prose_sentence')


def test_controlled_revision_requires_fresh_source_even_when_slots_transport():
    r={'id':'fixture','group_id':'g','text':'The relief may depict a goddess.'}
    results=n.revision_audit([r])
    unchanged=next(x for x in results if x['edit']=='whitespace')
    changed=next(x for x in results if x['edit']=='negation-insertion')
    assert unchanged['transported_cut_verified']
    assert unchanged['old_receipt_rejected_on_revised_text']
    assert changed['old_cut_rejected_at_new_root'] and not changed['transported_cut_verified']


def test_multiword_whitespace_false_invalidation_is_retained_as_a_failure():
    r={'id':'fixture','group_id':'g','text':'It would have been a vessel.'}
    outcome=next(x for x in n.revision_audit([r]) if x['edit']=='whitespace')
    assert not outcome['intended_outcome_matched']
    assert outcome['old_receipt_rejected_on_revised_text']
    assert not outcome['transported_cut_verified']


def test_actual_development_record_is_a_verified_source_substring():
    path=Path(__file__).resolve().parents[1]/'data/nlp/dev.jsonl'
    record=json.loads(path.read_text().splitlines()[0])
    assert n.verify_record_source(record)
    record['text']+=' changed'
    with pytest.raises(ValueError,match='source-substring'):
        n.verify_record_source(record)


==> anc/tests/test_normal_codec.py <==
"""Exact normal prediction, lexical fidelity and adversarial framing checks."""
from copy import deepcopy

import pytest

from scenecrypt.normal_codec import candidate, decode, INT64_MAX


def roundtrip(x, y, z):
    encoded = candidate(x, y, z)
    assert encoded is not None
    meta, body = encoded
    assert decode(meta, body, x, y, len(z)) == z
    return meta, body


def test_exact_unit_normals_store_zero_residuals():
    meta, body = roundtrip([b"0.600", b"0.000", b"0.000"],
                           [b"0.000", b"0.600", b"0.000"],
                           [b"0.800", b"-0.800", b"1.000"])
    assert meta == {"encoding": "normal-residual", "precision": 3, "sign_bytes": 1}
    assert body == b"\x02\x00\x00\x00"


def test_negative_zero_and_normal_sign_bits_are_exact_across_bytes():
    x = [b"0.000"] * 10
    y = [b"0.000"] * 10
    z = [b"-0.000", b"0.000", b"-1.000", b"1.000", b"0.000",
         b"0.000", b"0.000", b"0.000", b"-0.000", b"0.000"]
    meta, body = roundtrip(x, y, z)
    assert meta["sign_bytes"] == 2
    assert body[:2] == b"\x05\x01"


def test_nonunit_normals_and_rounding_residuals_are_not_normalized():
    roundtrip([b"2.00000000", b"0.70710678", b"-0.00000000"],
              [b"-3.00000000", b"0.70710678", b"0.00000000"],
              [b"-8.12500000", b"0.00000001", b"-0.00000000"])


def test_precision_zero_and_signed_int64_boundaries():
    roundtrip([b"0", b"0", b"-9223372036854775808"],
              [b"0", b"0", b"9223372036854775807"],
              [b"-9223372036854775808", b"9223372036854775807", b"-0"])
    roundtrip([b"-9223372036.854775808"], [b"0.000000000"],
              [b"9223372036.854775807"])


@pytest.mark.parametrize("literal", [b"+0.000", b"00.000", b".000", b"0.",
    b"1e-3", b"NaN", b"inf", b"0.0000000000", b" 0.000", b"0.000\n",
    b"9223372036854775808", b"-9223372036854775809", "0.000", None])
def test_unsupported_source_literal_falls_back_without_rewriting(literal):
    assert candidate([b"0.000"], [b"0.000"], [literal]) is None
    assert candidate([literal], [b"0.000"], [b"1.000"]) is None
    assert candidate([b"0.000"], [literal], [b"1.000"]) is None


def test_mixed_precision_and_count_mismatch_fall_back():
    assert candidate([b"0.00"], [b"0.000"], [b"1.000"]) is None
    assert candidate([b"0.000", b"0.000"], [b"0.000"], [b"1.000"]) is None
    assert candidate([b"0.000", b"0.000"], [b"0.000", b"0.000"],
                     [b"1.000", b"1.00"]) is None
    assert candidate([], [], []) is None


def test_wrong_padding_truncation_and_trailing_payload_fail():
    x = y = [b"0.000"]
    meta, body = roundtrip(x, y, [b"1.000"])
    for altered in (bytes([body[0] | 0x80]) + body[1:], body[:-1], body + b"\0"):
        with pytest.raises(ValueError):
            decode(meta, altered, x, y, 1)


@pytest.mark.parametrize("change", [{"precision": True}, {"precision": 10},
    {"precision": -1}, {"sign_bytes": True}, {"sign_bytes": 0},
    {"encoding": "raw"}, {"unknown": 0}])
def test_malformed_metadata_fails(change):
    meta, body = candidate([b"0.0"], [b"0.0"], [b"1.0"])
    altered = deepcopy(meta)
    altered.update(change)
    with pytest.raises(ValueError):
        decode(altered, body, [b"0.0"], [b"0.0"], 1)


def test_reference_format_count_and_invalid_count_fail():
    meta, body = candidate([b"0.0"], [b"0.0"], [b"1.0"])
    for x, y, count in [([b"00.0"], [b"0.0"], 1), ([b"0.00"], [b"0.0"], 1),
                        ([], [b"0.0"], 1), ([b"0.0"], [b"0.0"], True),
                        ([b"0.0"], [b"0.0"], -1), (None, [b"0.0"], 1)]:
        with pytest.raises(ValueError):
            decode(meta, body, x, y, count)


def test_varint_overflow_noncanonical_sign_and_reconstruction_range_fail():
    meta = {"encoding": "normal-residual", "precision": 0, "sign_bytes": 1}
    x = y = [b"0"]
    for body in [b"\0\x80\0", b"\0" + b"\xff" * 9 + b"\x02",
                 b"\0" + b"\x80" * 10, b"\x01\x04"]:
        with pytest.raises(ValueError):
            decode(meta, body, x, y, 1)
    # Residual INT64_MAX is in range, but adding prediction +1 is not.
    unsigned = 2 * INT64_MAX
    encoded = bytearray()
    while unsigned >= 128:
        encoded.append((unsigned & 127) | 128)
        unsigned >>= 7
    encoded.append(unsigned)
    with pytest.raises(ValueError, match="value-range"):
        decode(meta, b"\0" + encoded, x, y, 1)


def test_valid_sign_tamper_needs_enclosing_source_commitment():
    x = y = [b"0.000"]
    meta, body = roundtrip(x, y, [b"1.000"])
    # A valid different signed normal is not detectable by compression framing.
    assert decode(meta, b"\x01" + body[1:], x, y, 1) == [b"-1.000"]


==> anc/tests/test_oman_rounding.py <==
"""Independent constraints and original-source population checks."""
from fractions import Fraction
from pathlib import Path
import pytest

from scenecrypt.oman_rounding import DATA, SOURCE_HASHES, joint_ratio_feasibility, load_rows, run, minimum_common_halfwidth


def test_independent_ratio_checks_cannot_substitute_for_a_shared_depth():
    result = joint_ratio_feasibility("10", "10", "10", "120", "120",
                                     measurement_halfwidth=1, ratio_halfwidth=0)
    assert result["first_ratio_separately_feasible"]
    assert result["second_ratio_separately_feasible"]
    assert not result["jointly_feasible"] and result["witness"] is None


def test_exact_common_witness_independently_satisfies_all_source_boxes():
    result = joint_ratio_feasibility("15.8", "26.0", "13.1", "119.94", "50.58")
    assert result["jointly_feasible"]
    w = {k: Fraction(v) for k, v in result["witness"].items()}
    for k, source in [("breadth", "15.8"), ("length", "26.0"), ("depth", "13.1")]:
        assert abs(w[k] - Fraction(source)) <= Fraction(1, 20)
    assert abs(100 * w["breadth"] / w["depth"] - Fraction("119.94")) <= Fraction(1, 200)
    assert abs(100 * w["depth"] / w["length"] - Fraction("50.58")) <= Fraction(1, 200)
    exact = joint_ratio_feasibility("15.8", "26.0", "13.1", "119.94", "50.58", measurement_halfwidth=0)
    assert not exact["jointly_feasible"]


def test_exact_ratios_and_closed_boundary_use_rational_arithmetic():
    result = joint_ratio_feasibility(3, 7, 2, 150, Fraction(200, 7), 0, 0)
    assert result["jointly_feasible"] and result["common_depth_interval"] == ["2", "2"]
    with pytest.raises(ValueError):
        joint_ratio_feasibility(3.0, 7, 2, 150, Fraction(200, 7), 0, 0)
    with pytest.raises(ValueError):
        joint_ratio_feasibility(3, 7, 0, 150, 10)


def test_exact_minimum_radius_has_a_feasible_boundary_and_infeasible_interior():
    args = ("10", "10", "10", "120", "120")
    result = minimum_common_halfwidth(*args, ratio_halfwidth=0)
    radius = Fraction(result["minimum_halfwidth_mm"])
    assert radius == Fraction(110, 61)
    assert result["tight_pair"] == {"lower_constraint": "second_ratio", "upper_constraint": "first_ratio"}
    assert joint_ratio_feasibility(*args, measurement_halfwidth=radius, ratio_halfwidth=0)["jointly_feasible"]
    assert not joint_ratio_feasibility(*args, measurement_halfwidth=radius-Fraction(1, 10000), ratio_halfwidth=0)["jointly_feasible"]


def test_all_source_rows_and_uncertainty_are_preserved(tmp_path):
    r = run(tmp_path)
    assert r["s1_original_rows"] == 354
    assert r["s1_rows_with_any_LSI"] == 349
    assert r["s1_site_rows"] == {"Daba": 98, "Salut Iron": 225, "Salut Bronze": 26, "Bimmah": 5}
    assert r["s1_known_species_LSI_counts"] == {"Length": 130, "Width": 267, "Depth": 119}
    assert r["s1_site_id_collisions"] == [{"key": ["Daba", "1548"], "source_excel_rows": [62, 328]}]
    assert r["s2_original_rows"] == 71
    assert r["s2_chronology_rows"]["modern"] == 6
    assert r["s2_displayed_exact_joint_mismatches"] == [
        {"source_excel_row": 54, "ID": "2403", "site": "Salut"},
        {"source_excel_row": 56, "ID": "2582", "site": "Salut"}]
    assert r["s2_nearest_tenth_mm_joint_feasible"] == 71
    rows = load_rows(DATA / "oq-11-149-s2.xlsx")
    modern_iran = [x for x in rows if x["region"] == "Iran"]
    assert len(modern_iran) == 1 and modern_iran[0]["Chronology"] == "modern"


def test_altered_original_workbook_is_rejected(tmp_path):
    path = tmp_path / "oq-11-149-s2.xlsx"
    path.write_bytes((DATA / path.name).read_bytes() + b"changed")
    with pytest.raises(ValueError, match="hash mismatch"):
        load_rows(path)


==> anc/tests/test_real_assets.py <==
"""Fast offline integration checks against the packaged immutable museum files."""
from pathlib import Path
import base64
from collections import Counter
from copy import deepcopy

import pytest
from PIL import Image
from cryptography.hazmat.primitives.asymmetric.ed25519 import Ed25519PrivateKey

from scenecrypt import asset_security as a
from scenecrypt import core as c
from scenecrypt.asset_supplemental import permute_distinct_patches

VISUAL = Path(__file__).resolve().parents[1] / "data" / "visual"


def test_all_packaged_museum_file_and_metadata_hashes():
    corpus = c.load_json(VISUAL / "manifest.json")
    assert len(corpus["records"]) >= 20
    assert {r["region_group"] for r in corpus["records"]} >= {"Egypt", "Sudan/Nubia"}
    assert len({r["museum"] for r in corpus["records"]}) >= 2
    for record in corpus["records"]:
        assert record["license"] == "CC0-1.0"
        assert c.sha256_file(VISUAL / record["image_file"]) == record["image_sha256"]
        assert c.sha256_file(VISUAL / record["metadata_file"]) == record["metadata_sha256"]
        with Image.open(VISUAL / record["image_file"]) as image:
            assert image.size == (record["width"], record["height"])


@pytest.mark.parametrize("asset_id,region", [("cma_101378", "Egypt"), ("met_544883", "Sudan/Nubia")])
def test_actual_egyptian_and_sudanese_image_regions(asset_id, region):
    corpus = c.load_json(VISUAL / "manifest.json")
    record = next(r for r in corpus["records"] if r["id"] == asset_id)
    assert record["region_group"] == region
    path = VISUAL / record["image_file"]
    manifest = a.build_asset_manifest(path, asset_id, tile_size=128, levels=3,
        source_id="local-integration-attester", scene_root="ae" * 32,
        context={"purpose": "real-source-integration", "audience": "artifact-reviewers"})
    assert manifest["source_sha256"] == record["image_sha256"]
    key = Ed25519PrivateKey.generate()
    signed = a.sign_asset_manifest(key, manifest)
    bbox = [record["width"] // 3, record["height"] // 3, record["width"] // 3 + 80, record["height"] // 3 + 80]
    policy = a.region_policy(manifest, bbox)
    packet = a.make_region_proof(path, manifest, bbox)
    assert a.verify_region_proof(packet, signed, c.public_hex(key), policy, path=path)
    image = a.verified_region_image(packet, signed, c.public_hex(key), policy, path=path)
    assert image.size == (80, 80)
    raw = image.tobytes()
    changed, _ = permute_distinct_patches(raw, 80, 80)
    # Counter over RGB tuples is independent of the experiment's packed integer
    # histogram implementation and checks exact color multiplicities.
    assert Counter(zip(raw[0::3], raw[1::3], raw[2::3])) == Counter(zip(changed[0::3], changed[1::3], changed[2::3]))
    assert raw != changed
    permuted_packet = deepcopy(packet)
    permuted_packet["region_rgb_base64"] = base64.b64encode(changed).decode("ascii")
    assert not a.verify_region_proof(permuted_packet, signed, c.public_hex(key), policy, path=path)
    info = manifest["levels"][1]
    other_bbox = [0, 0, min(80, info["width"]), min(80, info["height"])]
    other_packet = a.make_region_proof(path, manifest, other_bbox, level=1)
    other_policy = a.region_policy(manifest, other_bbox, level=1)
    assert a.verify_region_proof(other_packet, signed, c.public_hex(key), other_policy, path=path)
    assert not a.verify_region_proof(other_packet, signed, c.public_hex(key), policy, path=path)


==> anc/tests/test_regional_zooarch.py <==
"""Original-data denominator and exploratory effect checks, without invented animals."""
from fractions import Fraction as F
import json
from scenecrypt.regional_zooarch import chogha,gaastra,fragments
from scenecrypt import chogha_certificate as h
import pytest

def test_original_chogha_fragment_aliases_and_postcranial_comparison(tmp_path):
 r=chogha(tmp_path)
 assert r['source_rows']==r['unique_specimen_uris']==16824
 assert r['fragment_count']==16825 and r['lost_if_only_first_fragment_column']==143
 assert r['fragment_column_row_counts']=={'Number of fragments':16681,'Number of fragments.1':114,'Number of fragments.2':29}
 cs=r['contrast']['all-parts']['cohorts']
 assert cs['Room floor']['share']=='12/95' and cs['Occupational Debris']['share']=='3/271'
 cs=r['contrast']['exclude-head']['cohorts']
 assert cs['Room floor']['share']=='5/61' and cs['Occupational Debris']['share']=='1/82'
 assert F(r['equal_body_part_difference'])==F(8695161,115051750)
 assert r['shared_weight_bounds']['minimum']=='0'
 assert F(r['shared_weight_bounds']['maximum'])==F(715,3638)
 assert F(r['shared_weight_bounds']['independent_weight_minimum'])==-F(1,25)
 assert F(r['shared_weight_bounds']['coupling_loss_gap'])==F(1,25)

def test_preferred_scope_excludes_known_head_repetition_and_preserves_raw_audit(tmp_path):
 r=chogha(tmp_path);p=r['preferred_comparison'];audit=r['raw_head_included_audit']
 assert r['measurement_unit']==p['unit']==audit['unit']=='recorded-fragment-field-total'
 assert r['unique_source_uris']==16824 and r['recorded_fragment_field_total']==16825
 assert p['head_included'] is False and p['body_part_strata']==h.POSTCRANIAL
 assert audit['head_included'] is True and audit['status']=='optional-raw-record-audit'
 assert p['difference']=='349/5002' and p['equal_body_part_difference']=='1147/25300'
 assert p['shared_weight_bounds']['minimum']=='0' and p['shared_weight_bounds']['maximum']=='1/11'
 assert p['shared_weight_bounds']['independent_weight_minimum']=='-1/25'
 assert audit['shared_weight_bounds']['maximum']=='715/3638'
 assert r['claims']['known_tooth_row_repetition']=='publisher-documented-unmerged'
 assert r['claims']['physical_fragment_uniqueness']==r['claims']['biological_independence']==r['claims']['contemporaneity_status']=='unestablished'
 assert r['claims']['Sus_domestic_status']=='unresolved'
 assert 'not-sieved' in r['claims']['recovery_status']
 assert 'p.446' in r['source_caveats']['recovery_reference'] and 'p.451' in r['source_caveats']['repetition_reference']

def test_raw_record_export_cannot_be_read_as_nisp_or_independent_animals(tmp_path):
 r=chogha(tmp_path);rows=json.loads((tmp_path/'chogha_admitted_rows.json').read_text())
 assert len(rows)==366 and all(x['unit']=='recorded-fragment-field-total' for x in rows)
 assert len({x['uri'] for x in rows})==len(rows)
 preferred=[x for x in rows if x['preferred_postcranial_eligible']]
 assert len(preferred)==225 and all(x['body_part']!='Head' for x in preferred)
 assert sum(x['numerator'] for x in preferred)==7
 assert all(x['inference_unit']=='source-record-weight' and x['contemporaneity_status']=='unestablished' for x in rows)
 assert all(x['known_tooth_row_repetition']=='publisher-documented-unmerged' for x in rows)
 assert all(x['fragment_source_field'] in h.FRAGMENT_COLUMNS and x['fragment_source_lexeme'] for x in rows)

def test_fragment_coalescing_rejects_nonexclusive_aliases():
 with pytest.raises(ValueError,match='coalescing'):
  fragments({'Number of fragments':'1','Number of fragments.1':'1','Number of fragments.2':''})

@pytest.mark.parametrize('lexeme',['1e3','1/1','+1','-1','0.5','NaN'])
def test_source_weight_field_uses_the_same_strict_count_grammar_as_certificate(lexeme):
 with pytest.raises(ValueError):
  fragments({'Number of fragments':lexeme,'Number of fragments.1':'','Number of fragments.2':''})

def test_actual_workbook_weighting_reverses_direction(tmp_path):
 r=gaastra(tmp_path);s=r['all_admitted_contrast']
 assert r['original_source_rows']==577 and r['admitted_rows']==340
 assert s['A']['rows']==172 and s['B']['rows']==168
 assert s['A']['p']==15867 and s['A']['n']==246979
 assert s['B']['p']==11070 and s['B']['n']==153688
 assert F(s['pooled_difference'])<0<F(s['equal_row_difference'])
 lam=F(s['weight_crossover_lambda'])
 assert 0<lam<1 and (1-lam)*F(s['equal_row_difference'])+lam*F(s['pooled_difference'])==0
 assert r['first_failure_exclusion_counts']=={'count-or-denominator-type-failure':1,'unit-not-NISP':70,'unresolved-or-other-settlement-type':166}


==> anc/tests/test_revision_cuts.py <==
"""Proof-calculus, complete-delta and persistent revision regression tests."""
from copy import deepcopy
from itertools import product
from itertools import combinations
import random

import pytest
from cryptography.hazmat.primitives.asymmetric.ed25519 import Ed25519PrivateKey

from scenecrypt import core as c
from scenecrypt import revision_cuts as r


def leaf(p=0, n=0, source="lab"):
    return {"support": p, "oppose": n, "source_id": source,
            "qualifier": "Admission in this finite catalogue, not a world-truth assertion.", "record_hash": "ab" * 32}


def gate(name, op, args, kind="interpretation"):
    return {"id": name, "op": op, "args": args, "type": kind,
            "qualifier": "Explicit interpretation rule; it conveys no issuer consent."}


def valid(packet, state, key):
    return r.verify_decision_cut(packet, c.public_hex(key), state.root, state.policy_root, state.scope_hash)


@pytest.mark.parametrize("first,second", product(product((0, 1), repeat=2), repeat=2))
def test_four_status_and_or_guard_and_not(first, second):
    key = Ed25519PrivateKey.generate()
    inputs = {"a": leaf(*first), "b": leaf(*second)}
    gates = [gate("both", "and", ["a", "b"]), gate("either", "or", ["a", "b"]),
             gate("negative", "not", ["a"]), gate("eligible", "guard", ["a", "b"], "eligibility")]
    state = r.build_revision(inputs, gates, key)
    expected = {"both": (min(first[0], second[0]), max(first[1], second[1])),
        "either": (max(first[0], second[0]), min(first[1], second[1])), "negative": (first[1], first[0]),
        "eligible": (int(first[0] and not second[0]), int(first[1] or second[0]))}
    for name, pair in expected.items():
        assert state.value(name) == pair
        packet = r.make_decision_cut(state, name)
        assert packet["status"] == list(pair)
        assert packet["uncontested"] == (pair == (1, 0))
        assert valid(packet, state, key)


def test_unknown_is_not_false_and_contested_does_not_explode():
    key = Ed25519PrivateKey.generate()
    state = r.build_revision({"unknown": leaf(), "conflict": leaf(1, 1)},
        [gate("neg_unknown", "not", ["unknown"]), gate("neg_conflict", "not", ["conflict"])], key)
    assert state.value("neg_unknown") == (0, 0)
    assert state.value("neg_conflict") == (1, 1)
    packet = r.make_decision_cut(state, "conflict")
    packet["target"] = "unknown"
    packet["status"] = [1, 0]
    assert not valid(packet, state, key)


def test_logical_disjunction_is_not_an_individually_uncontested_witness():
    key = Ed25519PrivateKey.generate()
    state = r.build_revision({"contested": leaf(1, 1), "unknown": leaf()},
                            [gate("disjunction", "or", ["contested", "unknown"])], key)
    assert state.value("disjunction") == (1, 0)  # Established Belnap disjunction.
    assert all(state.value(name) != (1, 0) for name in ("contested", "unknown"))
    assert valid(r.make_decision_cut(state, "disjunction"), state, key)
    # The proven proposition is the disjunction, never either disjunct alone.


@pytest.mark.parametrize("n", range(1, 13))
def test_guard_star_requires_every_pivotal_counterevidence_record(n):
    key = Ed25519PrivateKey.generate()
    inputs = {"claim": leaf(1, 0), **{"d%d" % i: leaf() for i in range(n)}}
    state = r.build_revision(inputs, [gate("eligible", "guard", list(inputs), "eligibility")], key)
    packet = r.make_decision_cut(state, "eligible")
    assert packet["status"] == [1, 0]
    assert {x["record"]["id"] for x in packet["leaf_openings"]} == set(inputs)
    for index in range(len(packet["leaf_openings"])):
        damaged = deepcopy(packet)
        removed = damaged["leaf_openings"].pop(index)["record"]["id"]
        assert not valid(damaged, state, key)
        assert r.make_decision_cut(state, "eligible", avoid_leaf_ids={removed}) is None
    newer = r.revise(state, {"d0": {"support": 1}}, key)
    delta = r.make_delta(state, newer)
    assert r.verify_delta(delta, c.public_hex(key), state.root, newer.root)
    assert newer.value("eligible") == (0, 1)
    assert r.transport_cut(packet, delta, c.public_hex(key), newer.root) is None
    assert valid(r.make_decision_cut(newer, "eligible"), newer, key)


def test_disjoint_hidden_updates_transport_and_repair_membership_paths():
    key = Ed25519PrivateKey.generate()
    state = r.build_revision({"a": leaf(1, 0), "b": leaf(), "hidden": leaf()},
        [gate("eligible", "guard", ["a", "b"], "eligibility")], key, scope={"purpose": "research"})
    packet = r.make_decision_cut(state, "eligible")
    newer = r.revise(state, {"hidden": {"support": 1, "oppose": 1}}, key)
    delta = r.make_delta(state, newer)
    transported = r.transport_cut(packet, delta, c.public_hex(key), newer.root)
    assert transported is not None and valid(transported, newer, key)
    assert not valid(packet, newer, key)
    assert newer.update_stats["affected_gates"] == 0
    assert newer.update_stats["rehashed_nodes"] <= 1 + (len(state.leaf_ids) - 1).bit_length()


def test_unchanged_status_does_not_preserve_a_touched_certificate():
    key = Ed25519PrivateKey.generate()
    state = r.build_revision({"a": leaf(1, 0)}, [], key)
    packet = r.make_decision_cut(state, "a")
    newer = r.revise(state, {"a": {"qualifier": "An updated mandatory qualification."}}, key)
    assert state.value("a") == newer.value("a")
    assert r.transport_cut(packet, r.make_delta(state, newer), c.public_hex(key), newer.root) is None
    assert valid(r.make_decision_cut(newer, "a"), newer, key)


def test_alternative_cut_rescues_transport_without_reusing_touched_witness():
    key = Ed25519PrivateKey.generate()
    state = r.build_revision({"a": leaf(1, 0, "source-a"), "b": leaf(1, 0, "source-b")},
                            [gate("q", "or", ["a", "b"])], key)
    fixed = r.make_decision_cut(state, "q")
    assert {p["record"]["id"] for p in fixed["leaf_openings"]} == {"a"}
    newer = r.revise(state, {"a": {"oppose": 1}}, key)
    delta = r.make_delta(state, newer)
    assert newer.value("q") == (1, 0)
    assert r.transport_cut(fixed, delta, c.public_hex(key), newer.root) is None
    alternate = r.make_decision_cut(state, "q", avoid_leaf_ids={"a"})
    assert alternate is not None
    assert {p["record"]["id"] for p in alternate["leaf_openings"]} == {"b"}
    assert valid(r.transport_cut(alternate, delta, c.public_hex(key), newer.root), newer, key)
    assert r.make_decision_cut(state, "q", avoid_leaf_ids={"a", "b"}) is None


def test_batch_transport_verifies_delta_once_and_rejects_malformed(monkeypatch):
    key = Ed25519PrivateKey.generate()
    old = r.build_revision({"a": leaf(1, 0), "b": leaf(1, 0), "c": leaf(1, 0)}, [], key)
    cuts = [r.make_decision_cut(old, name) for name in ("a", "b", "c")]
    new = r.revise(old, {"a": {"oppose": 1}}, key)
    delta = r.make_delta(old, new)
    original, calls = r._verify_delta, []
    def counted(*args):
        calls.append(1)
        return original(*args)
    monkeypatch.setattr(r, "_verify_delta", counted)
    outputs = r.transport_cuts(cuts, delta, c.public_hex(key), new.root)
    assert len(calls) == 1
    assert outputs[0] is None and all(valid(packet, new, key) for packet in outputs[1:])
    malformed = deepcopy(delta)
    malformed["changed_leaves"] = []
    with pytest.raises(c.Reject):
        r.transport_cuts(cuts, malformed, c.public_hex(key), new.root)


@pytest.mark.parametrize("seed", range(20))
def test_persistent_updates_equal_full_rebuild_and_all_targets(seed):
    rng = random.Random(seed)
    key = Ed25519PrivateKey.generate()
    inputs = {"l%d" % i: leaf(rng.randrange(2), rng.randrange(2)) for i in range(8)}
    gates, known = [], list(inputs)
    for i in range(12):
        op = rng.choice(["and", "or", "not", "guard"])
        args = rng.sample(known, 1 if op == "not" else min(len(known), rng.randint(2, 4)))
        name = "g%d" % i
        gates.append(gate(name, op, args, "eligibility" if op == "guard" else "interpretation"))
        known.append(name)
    scope = {"purpose": "random-fixed-fixture"}
    old = r.build_revision(inputs, gates, key, scope=scope)
    for revision in range(1, 5):
        changes = {name: {"support": rng.randrange(2), "oppose": rng.randrange(2)} for name in rng.sample(list(inputs), 3)}
        for name, values in changes.items():
            inputs[name].update(values)
        newer = r.revise(old, changes, key)
        full = r.build_revision(inputs, gates, key, revision=revision, scope=scope, previous=old)
        assert newer.root == full.root
        assert all(newer.value(name) == full.value(name) for name in known)
        delta = r.make_delta(old, newer)
        assert r.verify_delta(delta, c.public_hex(key), old.root, newer.root)
        for name in known:
            assert valid(r.make_decision_cut(newer, name), newer, key)
            packet = r.make_decision_cut(old, name)
            moved = r.transport_cut(packet, delta, c.public_hex(key), newer.root)
            if moved is not None:
                assert old.value(name) == newer.value(name)
                assert valid(moved, newer, key)
        old = newer


@pytest.mark.parametrize("n", range(1, 34))
def test_cached_tree_nonpowers_of_two_and_all_leaf_paths(n):
    key = Ed25519PrivateKey.generate()
    inputs = {"x%d" % i: leaf(i % 2, (i // 2) % 2) for i in range(n)}
    state = r.build_revision(inputs, [], key)
    for name in inputs:
        assert valid(r.make_decision_cut(state, name), state, key)
    newer = r.revise(state, {"x0": {"record_hash": "cd" * 32}}, key)
    delta = r.make_delta(state, newer)
    assert r.verify_delta(delta, c.public_hex(key), state.root, newer.root)


@pytest.mark.parametrize("attack", ["omit-change", "omit-common", "hidden-change-as-common", "extra-overlap", "change-id", "new-buffer", "wrong-key", "wrong-root"])
def test_delta_cannot_hide_or_relabel_a_changed_leaf(attack):
    key = Ed25519PrivateKey.generate()
    old = r.build_revision({"x%d" % i: leaf() for i in range(9)}, [], key)
    newer = r.revise(old, {"x2": {"support": 1}, "x7": {"oppose": 1}}, key)
    packet = r.make_delta(old, newer)
    pin, target = c.public_hex(key), newer.root
    if attack == "omit-change":
        packet["changed_leaves"].pop()
    elif attack == "omit-common":
        packet["shared_subtrees"].pop()
    elif attack == "hidden-change-as-common":
        change = packet["changed_leaves"].pop()
        packet["shared_subtrees"].append({"node": old._tree.width + change["index"], "hash": r._leaf_hash(change["old"]).hex()})
    elif attack == "extra-overlap":
        packet["shared_subtrees"].append({"node": 1, "hash": old._tree.root})
    elif attack == "change-id":
        packet["changed_leaves"][0]["new"]["id"] = "other"
    elif attack == "new-buffer":
        packet["changed_leaves"][0]["new"]["record_hash"] = "de" * 32
    elif attack == "wrong-key":
        pin = c.public_hex(Ed25519PrivateKey.generate())
    else:
        target = "ff" * 32
    assert not r.verify_delta(packet, pin, old.root, target)


@pytest.mark.parametrize("attack", ["status", "promotion", "qualifier", "gate-rule", "missing-step", "extra-step", "scope", "policy", "stale-root"])
def test_decision_cut_blocks_inference_rewriting_and_promotion(attack):
    key = Ed25519PrivateKey.generate()
    state = r.build_revision({"a": leaf(1, 0), "b": leaf()}, [gate("q", "guard", ["a", "b"], "eligibility")], key)
    packet = r.make_decision_cut(state, "q")
    policy, scope, root = state.policy_root, state.scope_hash, state.root
    if attack == "status":
        packet["status"] = [1, 1]
    elif attack == "promotion":
        packet["decision_type"] = "authorization"
    elif attack == "qualifier":
        packet["leaf_openings"][0]["record"]["qualifier"] = "A stronger unqualified assertion"
    elif attack == "gate-rule":
        packet["gate_openings"][0]["record"]["op"] = "or"
    elif attack == "missing-step":
        packet["steps"].pop()
    elif attack == "extra-step":
        packet["steps"].append({"node": "hidden", "bit": 0, "value": 1, "children": []})
    elif attack == "scope":
        scope = "cd" * 32
    elif attack == "policy":
        policy = "cd" * 32
    else:
        root = "cd" * 32
    assert not r.verify_decision_cut(packet, c.public_hex(key), root, policy, scope)


def test_forbidden_consent_gate_cycles_and_epoch_rollback():
    key = Ed25519PrivateKey.generate()
    for invalid in [gate("q", "and", ["a"], "authorization"), gate("q", "not", ["q"]), gate("q", "guard", ["a"], "eligibility")]:
        with pytest.raises(c.Reject):
            r.build_revision({"a": leaf()}, [invalid], key)
    state = r.build_revision({"a": leaf()}, [], key, epoch=5)
    with pytest.raises(c.Reject):
        r.revise(state, {}, key, epoch=4)
    with pytest.raises(c.Reject):
        r.revise(state, {}, key, nonce=state.checkpoint["body"]["nonce"])


def test_checkpoint_signature_cannot_be_promoted_to_scene_permit_signature():
    key = Ed25519PrivateKey.generate()
    state = r.build_revision({"a": leaf(1, 0)}, [], key)
    assert c.verify_signature(c.public_hex(key), r.CHECKPOINT_DOMAIN, state.checkpoint)
    assert not c.verify_signature(c.public_hex(key), "SCENE/permit/1", state.checkpoint)
    assert not c.verify_signature(c.public_hex(key), "SCENE/grant/1", state.checkpoint)


@pytest.mark.parametrize("n", range(1, 7))
def test_transversal_transport_radius_and_guard_erasure(n):
    key = Ed25519PrivateKey.generate()
    inputs = {"a%d" % i: leaf(1, 0) for i in range(n)}
    inputs["g"] = leaf()
    gates = [gate("alternatives", "or", ["a%d" % i for i in range(n)]),
             gate("guarded", "guard", ["alternatives", "g"], "eligibility")]
    state = r.build_revision(inputs, gates, key)
    def first_blocking_size(target):
        for size in range(len(inputs) + 1):
            for changed in combinations(inputs, size):
                if r.make_decision_cut(state, target, avoid_leaf_ids=set(changed)) is None:
                    return size
        return None
    assert first_blocking_size("alternatives") == n
    assert first_blocking_size("guarded") == 1
    assert r.make_decision_cut(state, "guarded", avoid_leaf_ids={"g"}) is None
    # Losing the guard changes certified cut resilience, without a hash failure.
    if n > 1:
        assert r.make_decision_cut(state, "guarded", avoid_leaf_ids={"a0"}) is not None


def test_deep_policy_chain_is_iterative():
    key = Ed25519PrivateKey.generate()
    gates, prior = [], "a"
    for i in range(1200):
        name = "g%d" % i
        gates.append(gate(name, "not", [prior]))
        prior = name
    state = r.build_revision({"a": leaf(1, 0)}, gates, key)
    assert valid(r.make_decision_cut(state, prior), state, key)
    newer = r.revise(state, {"a": {"oppose": 1}}, key)
    assert newer.value(prior) == (1, 1)
    assert valid(r.make_decision_cut(newer, prior), newer, key)


==> anc/tests/test_scope_contrasts.py <==
"""Independent exact arithmetic, exhaustive omission and scoped-proof tests."""
from copy import deepcopy
from fractions import Fraction
from itertools import combinations
import random
import pytest
from cryptography.hazmat.primitives.asymmetric.ed25519 import Ed25519PrivateKey
from scenecrypt import core as c
from scenecrypt import scope_contrasts as s


def row(name,k,n,cohort,**metadata):
    return {'id':name,'source_hash':'ab'*32,'source_coordinate':'original-table!row-'+name,
            'numerator':k,'denominator':n,'cohort':cohort,'unit':'NISP',**metadata}


def example():
    return [row('a1',9,10,'A'),row('a2',40,100,'A'),row('b1',6,10,'B'),row('b2',60,100,'B')]


def delta(rows):
    rates={g:[Fraction(r['numerator'],r['denominator']) for r in rows if r['cohort']==g] for g in 'AB'}
    return sum(rates['A'],Fraction())/len(rates['A'])-sum(rates['B'],Fraction())/len(rates['B'])


def brute(rows):
    initial=delta(rows)
    if initial==0:return 0
    for size in range(len(rows)-1):
        for deletion in combinations(range(len(rows)),size):
            keep=[r for i,r in enumerate(rows) if i not in deletion]
            if {r['cohort'] for r in keep}=={'A','B'} and initial*delta(keep)<=0:return size
    return None


def setup(rows=None,weighting='equal-source-row',**kwargs):
    key=Ed25519PrivateKey.generate();rows=example() if rows is None else rows;snap=s.make_snapshot(rows,key)
    q=s.make_query(snap['root'],[r['id'] for r in rows],taxon_policy='Sus / declared mammal denominator',
        phase_policy='Original phase labels',recovery_policy='Source recovery qualifiers',weighting=weighting,**kwargs)
    return key,snap,q,s.certify(snap,q)


def test_covariance_identity_and_mixture_exact():
    key,snap,q,p=setup(weighting='mixed',mix_numerator=1,mix_denominator=4)
    a=p['results']['analysis'];mean=Fraction(a['mean_contrast']);pooled=Fraction(a['pooled_contrast'])
    assert mean==Fraction(1,20) and pooled==Fraction(49,110)-Fraction(3,5)
    assert pooled==mean+Fraction(a['covariance_correction_A'])-Fraction(a['covariance_correction_B'])
    cross=Fraction(a['mixture_crossover']);assert 0<cross<1 and (1-cross)*mean+cross*pooled==0
    assert Fraction(p['results']['requested_contrast'])==Fraction(3,4)*mean+Fraction(1,4)*pooled
    assert s.verify_certificate(p,c.public_hex(key),snap['root'],q)


@pytest.mark.parametrize('seed',range(16))
def test_sorted_prefix_radius_matches_exhaustive_deletion(seed):
    rng=random.Random(seed);rows=[]
    for g in 'AB':
        for i in range(rng.randint(1,4)):
            n=rng.randint(1,20);rows.append(row(g+str(i),rng.randint(0,n),n,g))
    result=s.analyze(rows)['deletion_radius'];assert result['minimum_source_row_deletions']==brute(rows)
    if result['removed_ids']:
        keep=[r for r in rows if r['id'] not in result['removed_ids']]
        assert delta(rows)*delta(keep)<=0 and str(delta(keep))==result['remaining_contrast']
        assert len(result['removed_ids'])==result['minimum_source_row_deletions']


@pytest.mark.parametrize('sign',[1,-1])
def test_radius_direction_and_zero_boundary(sign):
    rows=example()
    if sign<0:
        for r in rows:r['cohort']='B' if r['cohort']=='A' else 'A'
    got=s.analyze(rows)['deletion_radius'];assert got['minimum_source_row_deletions']==1 and got['safe_source_row_budget']==0
    separated=s.analyze([row('a1',8,10,'A'),row('a2',9,10,'A'),row('b1',1,10,'B'),row('b2',2,10,'B')])
    assert separated['deletion_radius']['minimum_source_row_deletions'] is None
    assert separated['deletion_radius']['safe_source_row_budget']==2
    tied=s.analyze([row('a',1,2,'A'),row('b',1,2,'B')]);assert tied['deletion_radius']['status']=='no-strict-direction-to-preserve'


def test_prepare_retains_metadata_qualifications_without_source_mutation():
    raw=example();raw[0]['site']='Qualified site';raw[0]['phase']='Uncertain'
    p=s.prepare_rows(raw,qualifiers=['Unknown recovery completeness.'])
    assert p[0]['metadata']=={'site':'Qualified site','phase':'Uncertain'}
    assert p[0]['qualifiers']==['Unknown recovery completeness.'] and p==s.prepare_rows(p)
    assert 'metadata' not in raw[0]


@pytest.mark.parametrize('field,value',[
 ('numerator',True),('numerator',.4),('numerator',11),('numerator',-1),('denominator',0),('denominator',False),
 ('unit','MNI'),('unit','percent'),('cohort','C'),('source_hash','broken')])
def test_invalid_units_or_count_schema(field,value):
    rows=[row('a',1,10,'A'),row('b',1,10,'B')];rows[0][field]=value
    with pytest.raises(c.Reject):s.analyze(rows)


def test_empty_cohort_duplicate_ids_or_string_mask_rejected():
    with pytest.raises(c.Reject):s.analyze([row('a',1,10,'A')])
    with pytest.raises(c.Reject):s.analyze([row('a',1,10,'A'),row('a',1,10,'B')])
    key,snap,q,p=setup()
    with pytest.raises(c.Reject):s.make_query(snap['root'],'abc',taxon_policy='t',phase_policy='p',recovery_policy='r')
    with pytest.raises(c.Reject):s.make_query(snap['root'],['a1','a1'],taxon_policy='t',phase_policy='p',recovery_policy='r')


@pytest.mark.parametrize('mutation',[
 'numerator','denominator','cohort','source_hash','source_coordinate','qualifiers','metadata','omitted_row',
 'duplicate_row','reverse_rows','index','proof','tree_count','signature','wrong_result','wrong_radius',
 'weighting','mask','taxon_policy','phase_policy','recovery_policy','unit'])
def test_scope_and_arithmetic_mutations(mutation):
    key,snap,q,p=setup();bad=deepcopy(p);r=bad['openings'][0]['record']
    if mutation=='numerator':r['numerator']-=1
    elif mutation=='denominator':r['denominator']+=1
    elif mutation=='cohort':r['cohort']='B'
    elif mutation=='source_hash':r['source_hash']='cd'*32
    elif mutation=='source_coordinate':r['source_coordinate']='elsewhere'
    elif mutation=='qualifiers':r['qualifiers']=[]
    elif mutation=='metadata':r['metadata']={'changed-context':'yes'}
    elif mutation=='omitted_row':bad['openings'].pop()
    elif mutation=='duplicate_row':bad['openings'].append(deepcopy(bad['openings'][0]))
    elif mutation=='reverse_rows':bad['openings'].reverse()
    elif mutation=='index':bad['openings'][0]['index']=1
    elif mutation=='proof':bad['openings'][0]['proof'][0]='00'*32
    elif mutation=='tree_count':bad['checkpoint']['body']['row_count']+=1
    elif mutation=='signature':bad['checkpoint']['signature']='00'*64
    elif mutation=='wrong_result':bad['results']['requested_contrast']='0'
    elif mutation=='wrong_radius':bad['results']['analysis']['deletion_radius']['minimum_source_row_deletions']=0
    elif mutation=='weighting':bad['query']['weighting']='pooled-NISP';bad['query']['mix_weight']='1'
    elif mutation=='mask':bad['query']['eligible_ids'].pop()
    elif mutation in {'taxon_policy','phase_policy','recovery_policy'}:bad['query'][mutation]='Changed source meaning'
    elif mutation=='unit':bad['query']['unit']='MNI'
    assert not s.verify_certificate(bad,c.public_hex(key),snap['root'],q)


def test_valid_alternate_query_or_source_is_not_original_proof():
    key,snap,q,p=setup();pub=c.public_hex(key)
    q2=s.make_query(snap['root'],q['eligible_ids'],taxon_policy=q['taxon_policy'],phase_policy=q['phase_policy'],recovery_policy=q['recovery_policy'],weighting='pooled-NISP')
    p2=s.certify(snap,q2);assert s.verify_certificate(p2,pub,snap['root'],q2)
    assert not s.verify_certificate(p2,pub,snap['root'],q)
    q3=s.make_query(snap['root'],['a1','b1'],taxon_policy=q['taxon_policy'],phase_policy=q['phase_policy'],recovery_policy=q['recovery_policy'])
    p3=s.certify(snap,q3);assert s.verify_certificate(p3,pub,snap['root'],q3)
    assert not s.verify_certificate(p3,pub,snap['root'],q)
    rows=example();rows[0]['numerator']=8;new=s.make_snapshot(rows,key)
    q4=s.make_query(new['root'],q['eligible_ids'],taxon_policy=q['taxon_policy'],phase_policy=q['phase_policy'],recovery_policy=q['recovery_policy'])
    assert not s.verify_certificate(s.certify(new,q4),pub,snap['root'],q)


def test_wrong_key_or_cross_signature_domain_rejected():
    key,snap,q,p=setup();assert not s.verify_certificate(p,c.public_hex(Ed25519PrivateKey.generate()),snap['root'],q)
    p['checkpoint']=c.sign(key,'SCENE/grant/1',p['checkpoint']['body'])
    assert not s.verify_certificate(p,c.public_hex(key),snap['root'],q)


@pytest.mark.parametrize('bad_weight',['00','01/2','2/4','-1/2','1.0','1e1000000000','1/0','2','NaN'])
def test_noncanonical_or_dangerous_weights_rejected(bad_weight):
    key,snap,q,p=setup();p['query']['weighting']='mixed';p['query']['mix_weight']=bad_weight
    assert not s.verify_certificate(p,c.public_hex(key),snap['root'],p['query'])


def test_actual_common_body_stratum_envelope_and_independent_weight_difference():
    counts=[('Axial',0,1,0,2),('Distal',0,15,0,60),('Fore',2,22,0,52),('Head',7,34,1,107),('Hind',3,23,2,50)]
    rows=[]
    for label,ak,an,bk,bn in counts:
        rows.extend([row(label+'A',ak,an,'A',stratum=label),row(label+'B',bk,bn,'B',stratum=label)])
    result=s.shared_weight_bounds(rows)
    assert result['lower']=='0' and result['upper']=='715/3638'
    assert result['all_common_weights_nonnegative'] and not result['all_common_weights_strictly_positive']
    assert result['independent_cohort_simplex_lower']=='-1/25'
    # Every chosen common convex combination lies inside this exact hull.
    values=[Fraction(r['contrast']) for r in result['strata']]
    for weights in [[1,0,0,0,0],[0,0,1,0,0],[1,2,3,4,5]]:
        contrast=sum(w*v for w,v in zip(weights,values))/sum(weights)
        assert Fraction(result['lower'])<=contrast<=Fraction(result['upper'])
    with pytest.raises(c.Reject):s.shared_weight_bounds(rows[:-1])
    with pytest.raises(c.Reject):s.shared_weight_bounds(rows+[row('extra',1,2,'A',stratum='Axial')])


==> anc/tests/test_security.py <==
"""Adversarial protocol checks; no network or heritage-data dependency.

These tests check implemented predicates and state transitions. They are not
experimental estimates of cryptographic security or audience belief.
"""
from concurrent.futures import ThreadPoolExecutor
from copy import deepcopy
from hashlib import sha256
from itertools import combinations
from pathlib import Path
from threading import Barrier

import pytest
from cryptography.hazmat.primitives.asymmetric.ed25519 import Ed25519PrivateKey

from scenecrypt import core as c


def small_scene(object_count=1):
    """Each b-based object has evidence ancestry through both source a and b."""
    return {
        "version": c.VERSION, "renderer": c.RENDERER, "cost_rule": c.COST_RULE,
        "context": {"purpose": "research", "audience": "scholars", "narrative": "A declared reconstruction", "arrangement": "comparative"},
        "sources": [{"id": x, "title": "Laboratory source " + x, "url": "https://example.invalid/" + x,
                     "sha256": sha256(x.encode()).hexdigest(), "license": "laboratory fixture", "local_file": x + ".txt"} for x in ("a", "b")],
        "evidence": [
            {"id": "ea", "source_id": "a", "claim_class": "documented", "statement": "A source measurement", "qualifier": "Fixture only", "supports": [], "parameters": {}},
            {"id": "eb", "source_id": "b", "claim_class": "reconstructed", "statement": "A reconstruction", "qualifier": "Hypothesis with uncertainty", "supports": ["ea"], "parameters": {}},
        ],
        "objects": [{"id": "o" + str(i), "label": "Object " + str(i), "evidence_ids": ["eb"],
                     "geometry": {"kind": "square_pyramid", "base_mm": 1000, "height_mm": 800},
                     "position_mm": [i * 2000, 0, 0], "color": "#aabbcc"} for i in range(object_count)],
    }


@pytest.fixture
def env(tmp_path):
    scene = small_scene()
    keys = {s: Ed25519PrivateKey.generate() for s in ("a", "b")}
    trust = {s: c.public_hex(key) for s, key in keys.items()}
    ledger = c.Ledger(tmp_path / "ledger.sqlite", "lab-ledger", trust)
    yield scene, keys, trust, ledger
    ledger.close()


def registered(scene, keys, ledger, budgets=None, start=100, end=200):
    grants = {}
    for s in c.cost_vector(scene):
        grants[s] = c.make_grant(keys[s], scene, s, ledger.ledger_id, "g-" + s,
                                 (budgets or {}).get(s, 10), start, end)
        ledger.register(grants[s])
    return grants


def permits(scene, keys, grants, nonce="request-1"):
    return [c.make_permit(keys[s], scene, grants[s], nonce) for s in c.cost_vector(scene)]


@pytest.mark.parametrize("size", range(1, 66))
def test_all_merkle_positions_and_tampering(size):
    entries = [{"id": str(i), "text": "leaf " + str(i)} for i in range(size)]
    root = c.merkle_root(entries).hex()
    for index, record in enumerate(entries):
        proof = c.merkle_proof(entries, index)
        assert c.verify_merkle(record, index, size, proof, root)
        assert not c.verify_merkle(dict(record, text="tampered"), index, size, proof, root)
        assert not c.verify_merkle(record, index, size, proof + ["00" * 32], root)
        if proof:
            corrupt = list(proof)
            corrupt[0] = ("00" if proof[0][:2] != "00" else "ff") + proof[0][2:]
            assert not c.verify_merkle(record, index, size, corrupt, root)
            assert not c.verify_merkle(record, index, size, proof[:-1], root)


def test_opaque_subtree_does_not_bind_leaf_count_but_scene_wrapper_does():
    # This property of raw inclusion paths motivates the size-bound wrapper.
    entries = [{"id": str(i)} for i in range(3)]
    proof = c.merkle_proof(entries, 0)
    assert c.verify_merkle(entries[0], 0, 3, proof, c.merkle_root(entries).hex())
    assert c.verify_merkle(entries[0], 0, 4, proof, c.merkle_root(entries).hex())
    scene = small_scene()
    packet = c.disclose(scene, ["o0"])
    packet["size"] += 1
    assert not c.verify_disclosure(packet, c.scene_root(scene), ["o0"])


def test_exhaustive_four_node_evidence_dags_and_nonempty_views():
    """64 labelled acyclic support graphs x 15 object subsets = 960 views."""
    edges = [(child, parent) for child in range(4) for parent in range(child)]
    for mask in range(1 << len(edges)):
        scene = small_scene(4)
        scene["evidence"] = [{"id": "e" + str(i), "source_id": "ab"[i % 2],
            "claim_class": "reconstructed", "statement": "Test node " + str(i),
            "qualifier": "Uncertainty " + str(i), "supports": [], "parameters": {}} for i in range(4)]
        for bit, (child, parent) in enumerate(edges):
            if mask & (1 << bit):
                scene["evidence"][child]["supports"].append("e" + str(parent))
        for i, obj in enumerate(scene["objects"]):
            obj["evidence_ids"] = ["e" + str(i)]
        root = c.scene_root(scene)
        for n in range(1, 5):
            for selection in combinations(["o0", "o1", "o2", "o3"], n):
                selection = list(selection)
                packet = c.disclose(scene, selection)
                assert c.verify_disclosure(packet, root, selection)
                # Every required record matters, including uncertainty-bearing
                # evidence records, source metadata, objects, and the header.
                for omit in range(len(packet["openings"])):
                    damaged = dict(packet, openings=packet["openings"][:omit] + packet["openings"][omit + 1:])
                    assert not c.verify_disclosure(damaged, root, selection)


@pytest.mark.parametrize("mutation", ["qualifier", "header", "source", "duplicate", "root", "tree", "selection", "index"])
def test_disclosure_rejects_context_closure_and_membership_mutations(mutation):
    scene = small_scene(2)
    packet = c.disclose(scene, ["o0"])
    if mutation == "qualifier":
        next(p for p in packet["openings"] if p["record"]["kind"] == "evidence")["record"]["value"]["qualifier"] = "Certain"
    elif mutation == "header":
        packet["openings"][0]["record"]["value"]["context"]["narrative"] = "An unqualified claim"
    elif mutation == "source":
        next(p for p in packet["openings"] if p["record"]["kind"] == "source")["record"]["value"]["sha256"] = "ff" * 32
    elif mutation == "duplicate":
        packet["openings"].append(deepcopy(packet["openings"][0]))
    elif mutation == "root":
        packet["root"] = "ff" * 32
    elif mutation == "tree":
        packet["tree_root"] = "ff" * 32
    elif mutation == "selection":
        packet["selected"] = ["o1"]
    elif mutation == "index":
        packet["openings"][0]["index"] += 1
    assert not c.verify_disclosure(packet, c.scene_root(small_scene(2)), ["o0"])


def test_cloning_cost_and_shared_ancestry_deduplication():
    scene = small_scene(3)
    for obj in scene["objects"]:
        obj["evidence_ids"] = ["ea", "eb"]
    assert c.cost_vector(scene) == {"a": 3, "b": 3}
    assert c.cost_vector(small_scene()) == {"a": 1, "b": 1}


def test_unattributed_objects_cycles_and_duplicate_ids_rejected():
    for mutate in (
        lambda s: s["objects"][0].update(evidence_ids=[]),
        lambda s: s["evidence"][0].update(supports=["eb"]),
        lambda s: s["objects"].append(deepcopy(s["objects"][0])),
        lambda s: s["evidence"][1].update(supports=["ea", "ea"]),
    ):
        scene = small_scene()
        mutate(scene)
        with pytest.raises(c.Reject):
            c.validate_scene(scene)


def test_valid_debit_receipt_replay_and_pinned_audit(env):
    scene, keys, _, ledger = env
    grants = registered(scene, keys, ledger)
    signed = permits(scene, keys, grants)
    receipt = ledger.consume(scene, signed, now=100)
    assert ledger.remaining() == {"g-a": 9, "g-b": 9}
    assert ledger.audit(receipt["head"])["events"] == 3
    with pytest.raises(c.Reject, match="replay"):
        ledger.consume(scene, signed, now=101)
    assert ledger.remaining() == {"g-a": 9, "g-b": 9}
    with pytest.raises(c.Reject, match="pinned-head"):
        ledger.audit("ff" * 32)


@pytest.mark.parametrize("now,accepted", [(99, False), (100, True), (199, True), (200, False), (201, False)])
def test_grant_validity_is_half_open(env, now, accepted):
    scene, keys, _, ledger = env
    grants = registered(scene, keys, ledger)
    if accepted:
        ledger.consume(scene, permits(scene, keys, grants), now=now)
    else:
        with pytest.raises(c.Reject, match="expired-or-premature"):
            ledger.consume(scene, permits(scene, keys, grants), now=now)
        assert ledger.remaining() == {"g-a": 10, "g-b": 10}


@pytest.mark.parametrize("field", ["purpose", "audience"])
def test_validly_signed_permit_cannot_bypass_grant_scope(env, field):
    scene, keys, _, ledger = env
    grants = registered(scene, keys, ledger)
    scene["context"][field] = "different"
    with pytest.raises(c.Reject, match="grant-scope"):
        ledger.consume(scene, permits(scene, keys, grants), now=150)
    assert ledger.remaining() == {"g-a": 10, "g-b": 10}


@pytest.mark.parametrize("mutation", ["narrative", "geometry", "qualifier", "position"])
def test_signed_permit_is_bound_to_exact_scene(env, mutation):
    scene, keys, _, ledger = env
    grants = registered(scene, keys, ledger)
    signed = permits(scene, keys, grants)
    if mutation == "narrative":
        scene["context"]["narrative"] += " modified"
    elif mutation == "geometry":
        scene["objects"][0]["geometry"]["height_mm"] += 1
    elif mutation == "qualifier":
        scene["evidence"][0]["qualifier"] += " modified"
    else:
        scene["objects"][0]["position_mm"][0] += 1
    with pytest.raises(c.Reject, match="scene-or-context"):
        ledger.consume(scene, signed, now=150)


def test_new_permit_does_not_allow_changing_granted_evidence_snapshot(env):
    scene, keys, _, ledger = env
    grants = registered(scene, keys, ledger)
    scene["evidence"][0]["statement"] += " changed source interpretation"
    with pytest.raises(c.Reject, match="evidence-subject"):
        ledger.consume(scene, permits(scene, keys, grants), now=150)


def test_multisource_failure_rolls_back_earlier_debits_and_nonce(env):
    _, keys, _, ledger = env
    scene = small_scene(2)
    grants = registered(scene, keys, ledger, {"a": 4, "b": 1})
    signed = permits(scene, keys, grants)
    with pytest.raises(c.Reject, match="budget-exhausted"):
        ledger.consume(scene, signed, now=150)
    assert ledger.remaining() == {"g-a": 4, "g-b": 1}
    assert ledger.db.execute("SELECT COUNT(*) FROM spent").fetchone()[0] == 0
    assert ledger.audit()["events"] == 2


def test_concurrent_redemptions_cannot_overspend(env):
    _, keys, trust, ledger = env
    scene = small_scene(2)
    grants = registered(scene, keys, ledger, {"a": 3, "b": 3})
    start = Barrier(2)
    def spend(nonce):
        other = c.Ledger(ledger.path, ledger.ledger_id, trust)
        try:
            signed = permits(scene, keys, grants, nonce)
            start.wait(timeout=10)
            try:
                other.consume(scene, signed, now=150)
                return "accepted"
            except c.Reject as error:
                return str(error)
        finally:
            other.close()
    with ThreadPoolExecutor(max_workers=2) as executor:
        answers = list(executor.map(spend, ["concurrent-1", "concurrent-2"]))
    assert sorted(answers) == ["accepted", "budget-exhausted"]
    assert ledger.remaining() == {"g-a": 1, "g-b": 1}
    assert ledger.audit()["events"] == 3


def test_concurrent_identical_nonce_commits_once(env):
    scene, keys, trust, ledger = env
    grants = registered(scene, keys, ledger)
    signed = permits(scene, keys, grants)
    start = Barrier(2)
    def spend(_):
        other = c.Ledger(ledger.path, ledger.ledger_id, trust)
        try:
            start.wait(timeout=10)
            try:
                other.consume(scene, signed, now=150)
                return "accepted"
            except c.Reject as error:
                return str(error)
        finally:
            other.close()
    with ThreadPoolExecutor(max_workers=2) as executor:
        answers = list(executor.map(spend, range(2)))
    assert sorted(answers) == ["accepted", "replay"]
    assert ledger.remaining() == {"g-a": 9, "g-b": 9}


def test_trust_key_and_ledger_are_externally_pinned(env, tmp_path):
    scene, keys, trust, ledger = env
    grants = registered(scene, keys, ledger)
    attacker = Ed25519PrivateKey.generate()
    signed = permits(scene, keys, grants)
    signed[0] = c.sign(attacker, "SCENE/permit/1", signed[0]["body"])
    with pytest.raises(c.Reject, match="permit-signature"):
        ledger.consume(scene, signed, now=150)
    wrong_ledger = c.make_grant(keys["a"], scene, "a", "other-ledger", "other-grant", 10, 100, 200)
    with pytest.raises(c.Reject, match="wrong-ledger"):
        ledger.register(wrong_ledger)
    with pytest.raises(c.Reject, match="identity-or-trust"):
        c.Ledger(ledger.path, "other-ledger", trust)
    changed_trust = dict(trust, a=c.public_hex(attacker))
    with pytest.raises(c.Reject, match="identity-or-trust"):
        c.Ledger(ledger.path, ledger.ledger_id, changed_trust)


def test_missing_extra_and_forged_cost_permits(env):
    scene, keys, _, ledger = env
    grants = registered(scene, keys, ledger)
    signed = permits(scene, keys, grants)
    with pytest.raises(c.Reject, match="missing-or-extraneous"):
        ledger.consume(scene, signed[:1], now=150)
    with pytest.raises(c.Reject, match="duplicate-source"):
        ledger.consume(scene, signed + [signed[0]], now=150)
    body = dict(signed[0]["body"], cost=2)
    signed[0] = c.sign(keys["a"], "SCENE/permit/1", body)
    with pytest.raises(c.Reject, match="wrong-cost"):
        ledger.consume(scene, signed, now=150)


@pytest.mark.parametrize("bad", [True, False, 0, -1, 1.0, 2**53, "1", None])
def test_budgets_and_costs_are_strict_positive_safe_integers(env, bad):
    scene, keys, _, ledger = env
    with pytest.raises(c.Reject):
        c.make_grant(keys["a"], scene, "a", ledger.ledger_id, "bad", bad, 100, 200)
    grants = registered(scene, keys, ledger)
    signed = permits(scene, keys, grants)
    signed[0] = c.sign(keys["a"], "SCENE/permit/1", dict(signed[0]["body"], cost=bad)) if type(bad) is not float and bad != 2**53 else {"body": dict(signed[0]["body"], cost=bad), "signature": "00" * 64}
    with pytest.raises(c.Reject):
        ledger.consume(scene, signed, now=150)


@pytest.mark.parametrize("raw", ['{"x":1,"x":2}', '{"x":{"a":1,"a":2}}', '{"x":1.0}', '{"x":NaN}', '{"x":Infinity}', '{"x":9007199254740992}', '{"x":"e\\u0301"}', '{"x":"\\ud800"}', '{"é":1}'])
def test_strict_json_rejects_ambiguous_or_noncanonical_values(tmp_path, raw):
    path = tmp_path / "bad.json"
    path.write_text(raw, encoding="utf-8")
    with pytest.raises(c.Reject):
        c.load_json(path)


def test_nfc_utf8_and_key_order_have_one_encoding(tmp_path):
    obj = {"b": "Mısır ve Sudan", "a": "é"}
    assert c.canonical(obj) == c.canonical({"a": "é", "b": "Mısır ve Sudan"})
    assert b"\\u00" not in c.canonical(obj)
    path = tmp_path / "utf8.json"
    c.save_json(path, obj)
    assert c.load_json(path) == obj


@pytest.mark.parametrize("bad", [None, [], {}, {"body": None, "signature": "00" * 64}, {"body": {}, "signature": "00" * 64, "extra": True}])
def test_malformed_signed_envelopes_fail_closed(env, bad):
    scene, keys, _, ledger = env
    registered(scene, keys, ledger)
    with pytest.raises(c.Reject):
        ledger.register(bad)
    with pytest.raises(c.Reject):
        ledger.consume(scene, [bad], now=150)


@pytest.mark.parametrize("table", ["grants-balance", "grants-packet", "spent", "events-body", "events-head"])
def test_audit_detects_materialized_state_and_chain_corruption(env, table):
    scene, keys, _, ledger = env
    grants = registered(scene, keys, ledger)
    receipt = ledger.consume(scene, permits(scene, keys, grants), now=150)
    if table == "grants-balance":
        ledger.db.execute("UPDATE grants SET remaining=remaining+1 WHERE id='g-a'")
    elif table == "grants-packet":
        ledger.db.execute("UPDATE grants SET packet=? WHERE id='g-a'", (c.canonical(dict(grants["a"], signature="00" * 64)),))
    elif table == "spent":
        ledger.db.execute("DELETE FROM spent WHERE grant_id='g-a'")
    elif table == "events-body":
        body = deepcopy(receipt["body"])
        body["debits"][0]["cost"] += 1
        ledger.db.execute("UPDATE events SET body=? WHERE seq=?", (c.canonical(body), receipt["seq"]))
    else:
        ledger.db.execute("UPDATE events SET head=? WHERE seq=?", ("00" * 32, receipt["seq"]))
    with pytest.raises(c.Reject):
        ledger.audit(receipt["head"])


def test_audit_rejects_rehashed_boolean_timestamp(env):
    scene, keys, _, ledger = env
    grants = registered(scene, keys, ledger, start=0, end=200)
    receipt = ledger.consume(scene, permits(scene, keys, grants), now=150)
    body = dict(receipt["body"], time=True)
    event = {"seq": receipt["seq"], "prev": receipt["prev"], "body": body}
    ledger.db.execute("UPDATE events SET body=?,head=? WHERE seq=?", (c.canonical(body), c.digest("SCENE/event/1", event), receipt["seq"]))
    with pytest.raises(c.Reject, match="integer"):
        ledger.audit()


def test_audit_rejects_duplicate_key_in_reencoded_event(env):
    scene, keys, _, ledger = env
    registered(scene, keys, ledger)
    seq, body = ledger.db.execute("SELECT seq,body FROM events ORDER BY seq DESC LIMIT 1").fetchone()
    raw = b'{"action":"register",' + body[1:]
    ledger.db.execute("UPDATE events SET body=? WHERE seq=?", (raw, seq))
    with pytest.raises(c.Reject, match="duplicate-json"):
        ledger.audit()


def test_tampered_stored_grant_cannot_authorize(env):
    scene, keys, _, ledger = env
    grants = registered(scene, keys, ledger)
    bad = deepcopy(grants["a"])
    bad["body"]["expires"] = 1000
    ledger.db.execute("UPDATE grants SET packet=? WHERE id='g-a'", (c.canonical(bad),))
    with pytest.raises(c.Reject, match="stored-grant-signature"):
        ledger.consume(scene, permits(scene, keys, grants), now=300)


def test_packaged_source_bytes_and_resolved_paths_are_checked(tmp_path):
    scene = small_scene()
    for s in scene["sources"]:
        (tmp_path / s["local_file"]).write_text(s["id"], encoding="utf-8")
    c.verify_sources(scene, tmp_path)
    (tmp_path / "a.txt").write_text("changed", encoding="utf-8")
    with pytest.raises(c.Reject, match="source-digest"):
        c.verify_sources(scene, tmp_path)
    for path in ("../outside", "/tmp/outside"):
        scene["sources"][0]["local_file"] = path
        with pytest.raises(c.Reject, match="unsafe-source-path"):
            c.validate_scene(scene)
    scene["sources"][0]["local_file"] = "escape"
    (tmp_path / "escape").symlink_to(tmp_path.parent)
    with pytest.raises(c.Reject, match="source-path-escape"):
        c.verify_sources(scene, tmp_path)


==> anc/tests/test_source_denominators.py <==
"""Independent checks of source coordinates, preserved uncertainty and data units."""
import csv
import hashlib
import json
from pathlib import Path
from collections import Counter

from scenecrypt import gobekli_data
from scenecrypt import social_analysis

ROOT = Path(__file__).resolve().parents[1]


def test_gobekli_source_coordinates_totals_and_unresolved_identifiers(tmp_path):
    report = gobekli_data.run(tmp_path)
    assert report['original_workbooks'] == 12
    assert report['nonempty_source_cells'] == 3374
    assert report['aggregate_tools_total'] == 3351 + 1945 + 1972 == 7268
    assert report['distinct_inventory_find_numbers'] == 821
    assert report['phytolith_count_cells'] == 48 * 9
    assert [r['sum_counts'] for r in report['phytolith_total_checks']] == [657, 605, 546, 461, 1210, 604, 461, 290, 404]
    assert all(r['agrees'] for r in report['phytolith_total_checks'])
    assert {(r['value_a'],r['value_b']) for r in report['unresolved_label_conflicts']} == {('M12-133','M13-133'),('M11-133','M13-133')}
    with (tmp_path/'gobekli_phytolith_counts.csv').open() as f:
        rows=list(csv.DictReader(f))
    assert len(rows)==432 and any(int(r['count'])==0 for r in rows)
    assert len({(r['sample_id'],r['morphotype']) for r in rows})==432


def test_social_classification_preserves_missingness_and_duplicate_source_id(tmp_path):
    r=social_analysis.run(tmp_path)
    assert r['new_individual_records']==57
    assert r['molecular_source_labels']=={'XX':24,'XY':33}
    assert r['osteological_source_labels']=={'Female':6,'Male':5,'-':45,'Male?':1}
    assert r['comparative_source_rows']==2405 and r['distinct_comparative_source_ids']==2404
    assert r['duplicate_source_ids']=={'StPet2_MIX':2}
    with (ROOT/'data/longitudinal_or_social/wbk_pairwise_relationships.csv').open() as f:
        pairs=list(csv.DictReader(f))
    assert len(pairs)==55*54//2
    # Source rows and category strings remain source facts, not inferred identities.
    assert sum(c['records'] for c in r['joint_source_classifications'])==57
    assert r['selected_within_between_rows']==386


def test_generic_read_only_cell_extraction_has_dataset_bound_addresses():
    path=ROOT/'data/gobekli_grinding/s010.xlsx'
    a=gobekli_data.read_cells(path,dataset_id='one')
    b=gobekli_data.read_cells(path,dataset_id='two')
    assert len(a)==len(b)>432
    assert {r['id'] for r in a}.isdisjoint(r['id'] for r in b)
    # Same source bytes are never rewritten by an alternate logical dataset ID.
    assert path.read_bytes()[:4]==b'PK\x03\x04'


def test_modified_derived_source_table_is_rejected(tmp_path):
    import shutil
    import pytest
    source=ROOT/'data/longitudinal_or_social'
    for name in ['table_inventory.json','new_samples_summary.csv']:
        shutil.copyfile(source/name,tmp_path/name)
    with (tmp_path/'new_samples_summary.csv').open('a') as f:
        f.write('altered,derived,source\n')
    with pytest.raises(ValueError,match='Derived source table changed'):
        social_analysis.run(tmp_path/'out',data_root=tmp_path)


==> anc/tests/test_source_pack.py <==
"""Externally pinned source/transport reconstruction, including hostile recipes."""
import copy,hashlib,lzma
from pathlib import Path
import pytest
from cryptography.hazmat.primitives.asymmetric.ed25519 import Ed25519PrivateKey
from scenecrypt import core as c
from scenecrypt import source_pack as p

@pytest.fixture
def release(tmp_path):
 for name in p.DECODERS:
  dest=tmp_path/name;dest.parent.mkdir(parents=True,exist_ok=True);dest.write_bytes(name.encode())
 raw=b'# publisher bytes\r\nv 1.000000 -0.000000 2.000000\r\n';blob=lzma.compress(raw,preset=6)
 (tmp_path/'packed_sources').mkdir();(tmp_path/'packed_sources/a.xz').write_bytes(blob)
 r={'path':'data/a.obj','source_role':'original-publisher-member','source_bytes':len(raw),'source_sha256':p.digest_bytes(raw),'payload':'packed_sources/a.xz','payload_bytes':len(blob),'payload_sha256':p.digest_bytes(blob),'codec':'XZ6-identity'}
 key=Ed25519PrivateKey.from_private_bytes(hashlib.sha256(b'public-test-key').digest());index=p.make_index([r],tmp_path,key)
 pins={'public_key':c.public_hex(key),'expected_logical_root':index['body']['logical_root'],'expected_transport_root':index['body']['transport_root']}
 return tmp_path,raw,index,pins,key

def test_exact_source_restore_and_idempotence(release):
 root,raw,index,pins,_=release
 assert p.restore(index,root,**pins)['restored_sources']==1
 assert (root/'data/a.obj').read_bytes()==raw
 assert p.restore(index,root,**pins)['restored_sources']==0

def test_changed_existing_source_is_never_overwritten(release):
 root,raw,index,pins,_=release;(root/'data').mkdir();(root/'data/a.obj').write_bytes(b'changed')
 with pytest.raises(ValueError,match='existing-source'):p.restore(index,root,**pins)
 assert (root/'data/a.obj').read_bytes()==b'changed'

@pytest.mark.parametrize('mutation',['payload','missing','decoder','signature','root'])
def test_dependency_or_pins_mutation_rejected(release,mutation):
 root,raw,index,pins,_=release
 if mutation=='payload':(root/'packed_sources/a.xz').write_bytes(b'x'*index['body']['recipes'][0]['payload_bytes'])
 elif mutation=='missing':(root/'packed_sources/a.xz').unlink()
 elif mutation=='decoder':(root/p.DECODERS[0]).write_bytes(b'changed')
 elif mutation=='signature':index['checkpoint']['signature']='00'*64
 else:pins['expected_logical_root']='00'*32
 with pytest.raises(ValueError):p.restore(index,root,**pins)
 assert not (root/'data/a.obj').exists()

@pytest.mark.parametrize('name',['data/../escape','/data/a','data//a','data/./a','data/a\\b'])
def test_path_traversal_rejected_even_with_valid_signature_and_new_roots(release,name):
 root,raw,index,pins,key=release;r=copy.deepcopy(index['body']['recipes']);r[0]['path']=name
 bad=p.make_index(r,root,key);pins.update(expected_logical_root=bad['body']['logical_root'],expected_transport_root=bad['body']['transport_root'])
 with pytest.raises(ValueError,match='pack-path'):p.restore(bad,root,**pins)

def test_source_substitution_cannot_keep_external_logical_root(release):
 root,raw,index,pins,key=release;r=copy.deepcopy(index['body']['recipes']);r[0]['source_sha256']=p.digest_bytes(b'other')
 bad=p.make_index(r,root,key)
 with pytest.raises(ValueError,match='external-roots'):p.restore(bad,root,**pins)

def test_new_transport_of_same_source_has_same_logical_root(release):
 root,raw,index,pins,key=release;r=copy.deepcopy(index['body']['recipes']);blob=lzma.compress(raw,preset=0);(root/'packed_sources/a.xz').write_bytes(blob);r[0].update(payload_bytes=len(blob),payload_sha256=p.digest_bytes(blob));new=p.make_index(r,root,key)
 assert new['body']['logical_root']==index['body']['logical_root']
 assert new['body']['transport_root']!=index['body']['transport_root']
 with pytest.raises(ValueError,match='external-roots'):p.restore(new,root,**pins)
 pins['expected_transport_root']=new['body']['transport_root'];assert p.restore(new,root,**pins)['restored_sources']==1

def test_invalid_decoded_source_rejected_even_when_transport_is_honestly_signed(release):
 root,raw,index,pins,key=release;r=copy.deepcopy(index['body']['recipes']);blob=lzma.compress(b'wrong');(root/'packed_sources/a.xz').write_bytes(blob);r[0].update(payload_bytes=len(blob),payload_sha256=p.digest_bytes(blob));bad=p.make_index(r,root,key);pins['expected_transport_root']=bad['body']['transport_root']
 with pytest.raises(ValueError,match='source-digest'):p.restore(bad,root,**pins)

def test_symlink_destination_rejected(release,tmp_path):
 root,raw,index,pins,key=release;(root/'data').symlink_to(root/'packed_sources',target_is_directory=True)
 with pytest.raises(ValueError,match='symlink'):p.restore(index,root,**pins)


def test_derived_extract_role_cannot_be_promoted_under_original_logical_pin(release):
 root,raw,index,pins,key=release;r=copy.deepcopy(index['body']['recipes']);r[0]['source_role']='derived-source-cell-extract';bad=p.make_index(r,root,key)
 assert bad['body']['transport_root']==index['body']['transport_root']
 with pytest.raises(ValueError,match='external-roots'):p.restore(bad,root,**pins)


==> anc/tests/test_temporal_benchmark.py <==
"""External corpus integrity, Unicode reconstruction and task denominators."""
import pytest

from scenecrypt import temporal_benchmark as t


def test_xml_offsets_preserve_entities_nested_timex_and_tails():
    raw = (b'<DOC><DATETIME><TIMEX2 val="2000">outside</TIMEX2></DATETIME>'
           b'<TEXT>A &amp; <TIMEX2 val="0069">AD <TIMEX2 val="0069">69</TIMEX2>'
           b'</TIMEX2>\nZ</TEXT></DOC>')
    text, annotations = t.body_annotations(raw)
    assert text == 'A & AD 69\nZ'
    assert [text[slice(*g['span'])] for g in annotations] == ['AD 69', '69']
    assert [g['span'] for g in annotations] == [[4, 9], [7, 9]]


def test_unicode_codepoints_are_not_utf8_byte_offsets():
    text, gold = t.body_annotations('<DOC><TEXT>é<TIMEX3 value="BC0001" type="DATE">1 BC</TIMEX3></TEXT></DOC>'.encode())
    assert gold[0]['span'] == [1, 5]
    assert text[slice(*gold[0]['span'])] == '1 BC'


@pytest.mark.parametrize('raw', [b'<DOC/>', b'<DOC><TEXT/><TEXT/></DOC>',
    b'<!DOCTYPE DOC [<!ENTITY x "x">]><DOC><TEXT>&x;</TEXT></DOC>'])
def test_invalid_body_or_entity_definitions_rejected(raw):
    with pytest.raises(ValueError):
        t.body_annotations(raw)


@pytest.mark.parametrize('value,kind,expected', [
    ('BC0054-WI', 'DATE', (-54, -54)), ('0069-12-21', 'DATE', (69, 69)),
    ('1979-SP', None, (1979, 1979)), ('2009-12-19T17:00:00', None, (2009, 2009)),
    ('0001', 'DATE', (1, 1)), ('BC0001', 'DATE', (-1, -1)),
    ('0000', 'DATE', None), ('BC0000', None, None), ('P1Y', 'DURATION', None),
    ('PRESENT_REF', None, None), ('19XX', 'DATE', None), ('19', 'DATE', None),
    ('XXXX-12', None, None), ('1940/1945', None, None), ('1999', 'SET', None),
])
def test_declared_year_projection(value, kind, expected):
    assert t.gold_year_bounds(value, kind) == expected


def test_gold_span_normalization_coverage_does_not_become_extraction_accuracy():
    result = t.score_normalization([
        ('in AD 69', {'value': '0069', 'type': 'DATE'}),
        ('69', {'value': '0069', 'type': 'DATE'}),
        ('a year', {'value': 'P1Y', 'type': 'DURATION'}),
    ])
    assert result['all_human_spans'] == 3
    assert result['complete_year_gold_spans'] == 2
    assert result['attempted_complete_year_spans'] == 1
    assert result['exact_year_pair'] == 1
    assert result['whole_supplied_span_matched'] == 0
    assert result['covered_precision'] == 1
    assert result['coverage_of_complete_year_gold'] == .5
    assert result['exact_year_fraction_all_human_spans'] == 1/3
    assert 'f1' not in result


def test_multiple_candidates_abstain_without_gold_based_selection():
    result = t.score_normalization([('AD 69 and AD 70', {'value': '0069', 'type': 'DATE'})])
    assert result['attempted_complete_year_spans'] == 0
    assert result['abstentions_multiple_frames'] == 1
    assert result['covered_precision'] is None


def test_separate_exact_span_scoring_counts_duplicates_and_empty_support():
    result = t.score_extraction([(1, 2), (1, 2), (5, 6)], [(1, 2), (8, 9)])
    assert (result['tp'], result['fp'], result['fn']) == (1, 2, 1)
    assert result['f1'] == 2/5
    assert t.score_extraction([], [])['f1'] is None


def test_changed_archive_rejected_before_parsing(tmp_path):
    candidate = tmp_path/'changed.zip'
    candidate.write_bytes(b'not the acquired corpus')
    with pytest.raises(ValueError, match='archive-hash'):
        t.evaluate_archive(candidate, 'ancient_times_english')


def test_changed_parser_rejected_before_running_external_study(tmp_path, monkeypatch):
    monkeypatch.setattr(t, 'parser_hash', lambda: 'changed')
    with pytest.raises(ValueError, match='parser-freeze'):
        t.run('unused', 'unused', tmp_path/'fresh')
    assert not (tmp_path/'fresh').exists()


def test_actual_parser_still_matches_external_benchmark_freeze():
    assert t.parser_hash() == t.FROZEN_PARSER


==> anc/tests/test_upload_size.py <==
"""Regression: the upload quota is not merely the outer ZIP byte count."""
import importlib.util
from pathlib import Path
import pytest
spec=importlib.util.spec_from_file_location('scene_packager',Path(__file__).resolve().parents[1]/'tools/package_arxiv.py')
p=importlib.util.module_from_spec(spec);spec.loader.exec_module(p)

def test_previous_release_small_zip_still_fails_opened_quota():
    with pytest.raises(ValueError,match='Opened physical'):
        p.validate_upload_sizes(49_778_451,56_697_985)

def test_both_limits_with_processing_headroom_pass():
    r=p.validate_upload_sizes(45_000_000,47_000_000)
    assert r['physical_plus_reserve_bytes']==49_000_000

@pytest.mark.parametrize('z,u',[(50_000_000,10),(10,48_000_000),(50_000_001,48_000_001)])
def test_equality_and_overflow_fail(z,u):
    with pytest.raises(ValueError):p.validate_upload_sizes(z,u)


==> anc/tools/build_early_atlas.py <==
#!/usr/bin/env python3
"""Build a small, offline, linked source atlas from retained scientific inputs.

This is a display/inspection artifact. No browser signature verification,
historical inference, trained model, remote dependency, or participant evaluation
is implied. Images remain relative links to the supplied analysis directory.
"""
from __future__ import annotations
import argparse
import csv
import gzip
import hashlib
import json
import os
from pathlib import Path
import sys

BASE = Path(__file__).resolve().parents[1]
sys.path.insert(0,str(BASE))
from scenecrypt.gobekli_data import load_cells


def digest(path):
    return hashlib.sha256(path.read_bytes()).hexdigest()


def read_json(path):
    return json.loads(path.read_text())


def read_csv(path):
    with path.open(newline="") as f:
        return list(csv.DictReader(f))


def excel_column(index):
    out=""
    while index:
        index,rem=divmod(index-1,26);out=chr(65+rem)+out
    return out


def collect(data_root, results_root, output):
    models_source=read_json(data_root/"early_holocene/manifest.json")
    models_report=read_json(results_root/"early_holocene/early_holocene_report.json")
    if models_report["source_manifest_sha256"]!=digest(data_root/"early_holocene/manifest.json"):
        raise ValueError("Geometry report source manifest differs")
    models=[]
    for item in models_source["assets"]:
        stored=(data_root/"early_holocene"/item["geometry_path"]).read_bytes()
        if hashlib.sha256(stored).hexdigest()!=item["stored_sha256"] or hashlib.sha256(gzip.decompress(stored) if item.get('encoding','gzip')=='gzip' else stored).hexdigest()!=item["source_sha256"]:
            raise ValueError("Source geometry mismatch")
        if item["id"].endswith("extra-detail"):
            continue
        r=next(x for x in models_report["models"] if x["id"]==item["id"])
        if r["source_sha256"]!=item["source_sha256"]:
            raise ValueError("Geometry analysis source mismatch")
        m={k:r[k] for k in ("id","title","vertices","source_polygon_faces","triangles","source_member","source_sha256","stored_sha256","format","coordinate_units","topology","scale_free","pca","qualifiers")}
        m["source_doi"]=item["source_record"];m["license"]=item["license"]
        m["images"]=[]
        for image in r["projection_files"]:
            path=results_root/"early_holocene"/image
            if not path.is_file():raise ValueError("Missing projected source image")
            m["images"].append(os.path.relpath(path,output.parent).replace(os.sep,"/"))
        m["display_title"]="Figurine · source label qualified" if "mother-goddess" in m["id"] else m["id"].removeprefix("catalhoyuk-").replace("figurineface","figurine face").replace("skull-figurine-base","skull figurine").replace("-"," ")
        models.append(m)
    if len(models)!=13:raise ValueError("Expected 13 artifact groups")

    cells=load_cells(data_root/"gobekli_grinding")
    source_cells={(x["source_file"],x["sheet_part"],x["cell"]):x for x in cells}
    summary=read_json(results_root/"gobekli/gobekli_summary.json")
    heat_rows=read_csv(results_root/"gobekli/gobekli_phytolith_counts.csv")
    def cell(coordinate):return source_cells[("s010.xlsx","sheet1",coordinate)]
    samples=[{"label":cell(c+"3")["value"],"cell":c+"3","header_hash":cell(c+"3")["record_hash"],
              "location":cell(c+"4")["value"],"location_cell":c+"4","total":int(cell(c+"53")["value"]),"total_cell":c+"53"} for c in "CDEFGHIJK"]
    morphs=[{"label":cell("A"+str(r))["value"],"cell":"A"+str(r),"record_hash":cell("A"+str(r))["record_hash"]} for r in range(5,53)]
    heat=[]
    for row in heat_rows:
        original=cell(row["source_cell"])
        if row["record_hash"]!=original["record_hash"] or int(row["count"])!=int(original["value"]):
            raise ValueError("Heatmap extract differs from retained source cells")
        j="CDEFGHIJK".index(row["source_cell"][0]);i=int(row["source_cell"][1:])-5
        if row["sample_id"]!=samples[j]["label"] or row["morphotype"]!=morphs[i]["label"].strip():
            raise ValueError("Heatmap label/coordinate mismatch")
        heat.append([i,j,int(row["count"]),row["source_cell"],original["value"],original["record_hash"]])
    if len(heat)!=432 or len({(x[0],x[1]) for x in heat})!=432:raise ValueError("Incomplete 48×9 source grid")
    gobekli={"samples":samples,"morphotypes":morphs,"cells":heat,"source_file":"s010.xlsx",
             "source_sha256":cell("C5")["source_sha256"],"source_sheet":cell("C5")["sheet_name"],
             "source_doi":summary["source_doi"],"conflicts":summary["unresolved_label_conflicts"],
             "source_url":"https://journals.plos.org/plosone/article?id=10.1371/journal.pone.0215214",
             "source_workbook_url":"https://journals.plos.org/plosone/article/file?id=10.1371/journal.pone.0215214.s010&type=supplementary",
             "license":"CC-BY-4.0","limits":summary["limits"]}

    social_root=data_root/"longitudinal_or_social"
    social_source=read_json(social_root/"source_manifest.json")
    inventory=read_json(social_root/"table_inventory.json")
    if digest(social_root/social_source["original_workbook"]["filename"])!=social_source["original_workbook"]["sha256"]:
        raise ValueError("Social original workbook hash differs")
    for t in inventory["tables"]:
        if digest(social_root/t["file"])!=t["sha256"]:raise ValueError("Social source extract differs")
    individuals=read_csv(social_root/"new_samples_summary.csv")
    pairs=read_csv(social_root/"wbk_pairwise_relationships.csv")
    pair_fields=["Sample1","Sample2","Final Classification","r (alpha)","Distance (DST)",
                 "Estimated Relationship (Manichaikul et al. 2010 threshholds)","Estimated Relationship (IBD length distributions)","Shared mtDNA haplogroup?","Shared Y haplogroup?"]
    pair_table=next(t for t in inventory["tables"] if t["file"]=="wbk_pairwise_relationships.csv")
    ind_table=next(t for t in inventory["tables"] if t["file"]=="new_samples_summary.csv")
    pair_columns={k:excel_column(pair_table["source_headers"].index(k)+1) for k in pair_fields}
    individual_columns={k:excel_column(i+1) for i,k in enumerate(ind_table["source_headers"])}
    compact_pairs=[[int(r["source_excel_row"])]+[r[k] for k in pair_fields] for r in pairs]
    if len(pairs)!=1485 or len(individuals)!=57:raise ValueError("Unexpected source cohort size")
    social_summary=read_json(results_root/"social/social_summary.json")
    social={"source":social_source,"summary":social_summary,"individuals":individuals,
            "pair_fields":pair_fields,"pairs":compact_pairs,"pair_columns":pair_columns,
            "individual_columns":individual_columns,"individual_sheet":ind_table["sheet"],"pair_sheet":pair_table["sheet"],
            "nodes":sorted({r["Sample1"] for r in pairs}|{r["Sample2"] for r in pairs})}
    provenance=[{"role":role,"sha256":digest(path),"bytes":path.stat().st_size} for role,path in [
        ("geometry source manifest",data_root/"early_holocene/manifest.json"),
        ("geometry analysis",results_root/"early_holocene/early_holocene_report.json"),
        ("Göbekli analysis summary",results_root/"gobekli/gobekli_summary.json"),
        ("social source manifest",social_root/"source_manifest.json"),
        ("social analysis summary",results_root/"social/social_summary.json")]]
    return {"schema":"scenecrypt-offline-linked-atlas-v1","source_cutoff":"2026-10-27",
            "models":models,"gobekli":gobekli,"social":social,"provenance":provenance,
            "claim_scope":"Source-linked display; no signature verification, historical conclusion, source-institution endorsement or participant-study result."}


HTML = r'''<!doctype html>
<html lang="en"><head><meta charset="utf-8"><meta name="viewport" content="width=device-width,initial-scale=1">
<meta http-equiv="Content-Security-Policy" content="default-src 'none'; img-src 'self' data: file:; style-src 'unsafe-inline'; script-src 'unsafe-inline'; connect-src 'none'; object-src 'none'; base-uri 'none'; form-action 'none'">
<title>Archaeological evidence atlas · SCENE</title>
<style>
:root{--ink:#172c32;--muted:#5b6c70;--paper:#f6f4ed;--card:#fffef9;--line:#d9ded8;--teal:#116a70;--pale:#e2eff0;--ochre:#9a6418;--amber:#fff0d0;--warn:#76520d}*{box-sizing:border-box}body{margin:0;background:var(--paper);color:var(--ink);font:14px/1.5 -apple-system,BlinkMacSystemFont,"Segoe UI",sans-serif}button,input,select{font:inherit}button,a,select,input{outline-offset:4px}button{cursor:pointer}button:focus-visible,a:focus-visible,input:focus-visible,select:focus-visible{outline:3px solid #d48c2a}a{color:var(--teal);text-underline-offset:3px}button{border:1px solid var(--line);background:var(--card);color:var(--ink);border-radius:8px;padding:9px 12px}button:hover{border-color:var(--teal)}button[aria-pressed=true],button.selected{background:var(--pale);border-color:var(--teal)}button:disabled{cursor:default;opacity:.5}.wrap{max-width:1500px;margin:auto;padding:0 32px}header{padding:34px 0 23px}.eyebrow{font-size:11px;letter-spacing:.16em;text-transform:uppercase;font-weight:700;color:var(--teal)}h1{font:normal clamp(32px,4vw,48px)/1.1 Georgia,serif;letter-spacing:-.035em;margin:10px 0 12px}header p{max-width:780px;color:var(--muted);margin:0}.headerrow{display:flex;justify-content:space-between;gap:24px;align-items:flex-end}.status{font-size:11px;padding:8px 10px;border:1px solid #dfc996;border-radius:8px;color:var(--warn);background:var(--amber);max-width:235px;white-space:nowrap}.stats{display:flex;gap:26px;flex-wrap:wrap;margin-top:22px}.stat{border-left:2px solid #bfd0c9;padding-left:12px;color:var(--muted);font-size:12px}.stat b{font:normal 26px/1.2 Georgia,serif;color:var(--ink);margin-right:6px}nav{position:sticky;top:0;z-index:20;background:rgba(246,244,237,.98);border-block:1px solid var(--line)}.navrow{display:flex;align-items:center;justify-content:space-between;gap:12px;min-height:66px}.tabs{display:flex;gap:5px}.tabs button{background:transparent;border-color:transparent;border-radius:0;padding:19px 13px 16px;border-bottom:3px solid transparent;font-size:13px}.tabs button[aria-selected=true]{border-bottom-color:var(--teal);color:var(--teal);font-weight:700}.switches{display:flex;align-items:center;gap:18px;color:var(--muted);font-size:12px}.switches label{display:flex;gap:7px;align-items:center}.switches input{accent-color:var(--teal)}.layout{display:grid;grid-template-columns:minmax(0,1fr) 345px;gap:24px;margin-top:24px;align-items:start}.mainpanel{min-width:0}.panel{background:var(--card);border:1px solid var(--line);border-radius:13px;padding:22px}.panel+.panel{margin-top:18px}.sectionhead{display:flex;justify-content:space-between;gap:12px;align-items:start;margin-bottom:18px}h2{font:normal 25px/1.15 Georgia,serif;letter-spacing:-.02em;margin:0 0 8px}h3{font-size:14px;margin:0 0 9px}p{margin:8px 0}.lede{color:var(--muted);max-width:760px;font-size:13px}.period{font-size:11px;border:1px solid var(--line);border-radius:20px;padding:5px 9px;white-space:nowrap}.mini{font-size:11px;color:var(--muted)}.hero{display:grid;grid-template-columns:minmax(0,1.25fr) minmax(200px,.75fr);gap:24px;align-items:center}.imagewell{border:1px solid #e3e6df;border-radius:10px;background:linear-gradient(135deg,#eef0e8,#f9faf6);height:300px;display:flex;align-items:center;justify-content:center}.imagewell img{max-width:95%;max-height:95%;object-fit:contain;image-rendering:auto}.axisbar{display:flex;justify-content:center;gap:6px;margin:12px 0}.axisbar button{font-size:11px;padding:6px 11px}.modelnumbers{display:flex;gap:18px;margin:16px 0}.modelnumbers b{display:block;font:normal 25px/1.2 Georgia,serif}.modelnumbers span{color:var(--muted);font-size:11px}.thumbgrid{display:grid;grid-template-columns:repeat(auto-fill,minmax(115px,1fr));gap:9px;margin-top:18px}.thumb{padding:9px;text-align:left;min-height:112px;position:relative}.thumb img{height:66px;width:100%;object-fit:contain}.thumb span{display:block;font-size:11px;line-height:1.3;margin-top:7px}.thumb .flag{position:absolute;right:6px;top:4px;color:var(--ochre);font-size:14px;margin:0}.hint{background:var(--pale);border-radius:8px;padding:10px 12px;font-size:12px;color:#345a5e}.uncertainty{border-left:3px solid #bc8b3d;background:#fcf3df;color:var(--warn);padding:10px 12px;font-size:12px;margin-top:12px}.hide-uncertainty .uncertainty,.hide-uncertainty .uncertainty-mark{display:none!important}.inspector{position:sticky;top:90px;max-height:calc(100vh - 114px);overflow:auto;padding:20px}.inspector h2{font-size:23px}.kicker{font-size:10px;letter-spacing:.1em;text-transform:uppercase;color:var(--teal);font-weight:700;margin-bottom:8px}dl{margin:13px 0}dt{font-size:10px;text-transform:uppercase;letter-spacing:.05em;color:var(--muted);margin-top:11px}dd{margin:3px 0;font-size:12px;overflow-wrap:anywhere}code,pre{font:11px/1.5 ui-monospace,SFMono-Regular,Menlo,monospace;white-space:pre-wrap;overflow-wrap:anywhere}pre{background:#f0f2ed;border:1px solid var(--line);padding:10px;border-radius:6px;max-height:300px;overflow:auto}details{border-top:1px solid var(--line);margin-top:15px;padding-top:12px}summary{cursor:pointer;font-size:12px;font-weight:600}.export{width:100%;margin-top:17px;font-size:12px;background:var(--ink);color:#fff}.sourceLink{font-size:12px;display:inline-block;margin-top:8px}.toolbar{display:flex;gap:10px;align-items:center;flex-wrap:wrap;margin:12px 0;color:var(--muted);font-size:12px}.toolbar input[type=search]{min-width:180px;max-width:100%;padding:8px;border:1px solid var(--line);border-radius:6px;background:var(--card);color:var(--ink)}.toolbar select{padding:7px;border:1px solid var(--line);border-radius:6px;background:var(--card);max-width:100%}.heatwrap{overflow:auto;max-height:660px;border:1px solid var(--line);border-radius:9px;margin-top:15px}.heatmap{border-spacing:3px;width:100%;min-width:690px;font-size:10px;table-layout:fixed}.heatmap th:first-child{width:212px}.heatmap thead th{position:sticky;top:0;z-index:3;background:var(--card);font-weight:500;padding:10px 2px;font-size:10px;vertical-align:bottom}.heatmap th.rowlabel{font-weight:400;text-align:left;padding-left:7px;line-height:1.2}.heatmap td{padding:0;height:27px}.heatcell{width:100%;height:27px;padding:0;border-radius:3px;font:10px ui-monospace,monospace;border:1px solid transparent}.heatcell.selected{outline:2px solid #182d34;outline-offset:-2px;border-color:white}.heatcell.samecol{border-color:#8faeb1}.heatmap tr.selectedrow .rowlabel{font-weight:700;color:var(--teal)}.heatlegend{display:flex;align-items:center;gap:10px;flex-wrap:wrap;font-size:11px;color:var(--muted)}.ramp{height:8px;width:110px;background:linear-gradient(90deg,#f0f2ec,#116a70);border-radius:4px}.conflictlist{margin:8px 0 0;padding-left:18px}.conflictlist li{margin:8px 0}.socialgrid{display:grid;grid-template-columns:1fr 1fr;gap:20px}.classmatrix{border-spacing:5px;width:100%;font-size:11px}.classmatrix th{font-weight:400;color:var(--muted)}.classmatrix button{width:100%;min-height:49px;padding:8px;font:normal 23px Georgia,serif}.classmatrix .unreported{background:repeating-linear-gradient(135deg,#f3f0e7,#f3f0e7 5px,#e7e6dc 5px,#e7e6dc 6px)}.graphwell{border:1px solid var(--line);border-radius:10px;background:#fafbf6;margin-top:12px;position:relative}.graphwell svg{width:100%;height:auto;display:block;aspect-ratio:1.2}.graphwell .edge{stroke:#a5b1af;stroke-width:1;opacity:.5}.graphwell .edge.strong{stroke:#ae7628;stroke-width:1.6;opacity:.75}.graphwell .edge.dim{opacity:.06}.graphwell .edge.picked{stroke:var(--teal);stroke-width:3;opacity:1}.graphwell .node{cursor:pointer}.graphwell .node circle{fill:#fffdf5;stroke:#5e7e7b;stroke-width:1.4}.graphwell .node text{font:8px -apple-system,sans-serif;fill:#526362}.graphwell .node.picked circle{fill:var(--teal);stroke:var(--ink);stroke-width:2}.graphwell .node.matched circle{fill:#e2bf73}.graphwell .node.picked text{font-weight:700;fill:var(--ink)}.graphwell .node:focus-visible{outline:none}.graphwell .node:focus-visible circle{stroke:#d48c2a;stroke-width:4}.smalltable{width:100%;border-collapse:collapse;font-size:11px}.smalltable th,.smalltable td{padding:9px 7px;border-bottom:1px solid var(--line);text-align:left}.smalltable th{font-weight:500;color:var(--muted)}.smalltable button{padding:4px 6px;font-size:11px}.smalltable tr.chosen{background:var(--pale)}.pairscroll{overflow:auto;max-height:500px}.pairscroll th{position:sticky;top:0;background:var(--card)}.recordbuttons{display:flex;flex-wrap:wrap;gap:5px;margin-top:12px}.recordbuttons button{font-size:11px;padding:5px 7px}.methods{margin:30px 0;padding:20px 0;border-top:1px solid var(--line);font-size:12px;color:var(--muted)}.methods h3{color:var(--ink)}.methods p{max-width:1100px}.methodrefs{display:grid;grid-template-columns:1fr 1fr;gap:20px;margin:14px 0}.footline{display:flex;justify-content:space-between;gap:16px;font-size:11px;color:var(--muted);margin-top:20px}section[hidden]{display:none}button:active{transform:translateY(1px)}@media(max-width:1100px){.layout{grid-template-columns:minmax(0,1fr) 300px;gap:16px}.wrap{padding:0 20px}.hero{grid-template-columns:1fr}.imagewell{height:270px}.heroInfo{display:none}.socialgrid{grid-template-columns:1fr}.switches{gap:9px}.tabs button{padding-inline:8px;font-size:12px}}@media(max-width:760px){.wrap{padding:0 14px}header{padding-top:24px}.headerrow{display:block}.status{display:inline-block;margin-top:16px}.stats{gap:15px}.stat b{font-size:23px}.navrow{display:block;padding-block:5px}.tabs{overflow:auto;white-space:nowrap}.tabs button{flex:1;padding-top:11px;padding-bottom:10px}.switches{justify-content:space-between;padding:7px 3px}.layout{grid-template-columns:1fr;margin-top:15px}.inspector{position:static;max-height:none;overflow:visible}.panel{padding:16px}.sectionhead{display:block}.period{display:inline-block;margin-top:4px}.hero{gap:8px}.imagewell{height:260px}.thumbgrid{grid-template-columns:repeat(4,minmax(0,1fr));gap:6px}.thumb{padding:5px;min-height:102px}.thumb img{height:50px}.thumb span{font-size:10px}.methodrefs{grid-template-columns:1fr}.heatwrap{max-height:570px}.footline{display:block}.graphwell .node text{font-size:9px}}@media(prefers-reduced-motion:reduce){*{scroll-behavior:auto!important}}
</style></head><body>
<header class="wrap"><div class="eyebrow">SCENE · Offline research companion</div><div class="headerrow"><div><h1>Archaeological evidence atlas</h1><p>Explore supplied objects, source cells and relationship classifications. A shared source ledger keeps observations, transformations and interpretation limits visible.</p></div><div class="status">Display only · signatures not verified</div></div><div class="stats"><div class="stat"><b>13</b>Çatalhöyük artifact models</div><div class="stat"><b>432</b>Göbekli phytolith count cells</div><div class="stat"><b>1,485</b>actual WBK pair records</div></div></header>
<nav><div class="wrap navrow"><div class="tabs" role="tablist" aria-label="Source collection"><button role="tab" id="tab-models" aria-selected="true" aria-controls="view-models" data-view="models">01 · Object models</button><button role="tab" id="tab-gobekli" aria-selected="false" aria-controls="view-gobekli" data-view="gobekli">02 · Göbekli cells</button><button role="tab" id="tab-social" aria-selected="false" aria-controls="view-social" data-view="social">03 · British comparison</button></div><div class="switches"><label><input type="checkbox" id="uncertaintyToggle" checked>Uncertainty layer</label><label><input type="checkbox" id="sourceToggle">Reveal source detail</label></div></div></nav>
<div class="wrap"><main class="layout"><div class="mainpanel">
<section id="view-models" role="tabpanel" aria-labelledby="tab-models"><div class="panel"><div class="sectionhead"><div><h2>Thirteen objects, preserved geometry</h2><p class="lede">Çatalhöyük printing-ready source models. Select an object to link its projection, topology and exact source member.</p></div><span class="period">Türkiye · Neolithic</span></div><div class="hero"><div><div class="imagewell"><img id="heroImage" alt=""></div><div class="axisbar" aria-label="Derived projection axis"><button data-axis="0">PC1 view</button><button data-axis="1">PC2 view</button><button data-axis="2" aria-pressed="true">PC3 view</button></div><p class="mini">Computed point-splat depth · independent display scale per object</p></div><div class="heroInfo"><div class="kicker">Selected source model</div><h2 id="heroTitle"></h2><div class="modelnumbers"><div><b id="heroVertices"></b><span>source vertices</span></div><div><b id="heroTriangles"></b><span>fan triangles</span></div></div><p class="lede">Coordinates remain in source model units. The supplied file's geometry is retained; projection cameras are investigator-defined.</p><div class="uncertainty">Acquisition method and physical calibration are unreported. Model density measures computation, not measurement fidelity.</div></div></div><div id="modelGrid" class="thumbgrid" aria-label="Select one of thirteen artifact models"></div><div class="uncertainty">The source's “mother-goddess” folder is an interpretation. Shape or naming does not establish biological sex, social gender, religious function or authority. The extra skull variant is excluded from this thirteen-object cohort.</div></div></section>
<section id="view-gobekli" role="tabpanel" aria-labelledby="tab-gobekli" hidden><div class="panel"><div class="sectionhead"><div><h2>Forty-eight morphotypes, nine samples</h2><p class="lede">Dietrich et al. (2019), original S10 counts. Select any cell to expose its workbook coordinate, exact value, sample context and hash.</p></div><span class="period">Göbekli Tepe · Neolithic</span></div><div class="heatlegend"><span class="ramp"></span><span>log₁ₚ(count) color; exact counts in cells</span><span>␠ = preserved trailing space in a source label</span></div><div class="heatwrap"><table id="heatmap" class="heatmap" aria-label="48 morphotypes by 9 samples, original phytolith counts"></table></div><p class="mini">All nine column sums agree with their reported totals in S10 row 53. Zero is an actual source count. The palette encodes counts, never evidential confidence.</p><div class="uncertainty"><b>Unresolved labels remain separate.</b><ul id="conflictList" class="conflictlist"></ul></div></div></section>
<section id="view-social" role="tabpanel" aria-labelledby="tab-social" hidden><div class="panel"><div class="sectionhead"><div><h2>Classifications and source relationships</h2><p class="lede">Cassidy et al. (2025): 57 new summaries and the complete 55-sample WBK pair table. This is an Iron Age British comparison, a separate population from the Anatolian collections.</p></div><span class="period">Britain · Iron Age</span></div><div class="socialgrid"><div><h3>Two source classifications, kept distinct</h3><p class="mini">S1 molecular labels × S1 osteological labels. Select a count to reveal the original individual rows.</p><table id="classificationMatrix" class="classmatrix" aria-label="Source molecular and osteological classification cross-tabulation"></table></div><div class="hint"><b>Reading the matrix</b><p>XX and XY are molecular source labels. “Female”, “Male”, “Male?” and “-” are the separate osteological labels. The source dash remains unreported.</p><p>Cell counts are computed from 57 source rows. A zero cross-tab count means no matching record; it does not replace an unreported classification.</p></div></div><div id="classificationMatches" class="recordbuttons" aria-live="polite"></div><div class="uncertainty">Biological classifications, relatedness and residential patterns do not identify social gender, political authority or a universal hierarchy.</div></div><div class="panel"><h3>WBK source relationship graph</h3><p class="lede">A fixed circular layout of 55 source IDs. Lines represent source final classifications other than “none”; positions are not geographic or genetic distances.</p><div class="toolbar"><label for="degreeFilter">Visible edge labels</label><select id="degreeFilter"><option value="all">All classifications except “none”</option><option value="first">Labels beginning “1st”</option><option value="firstsecond">Labels beginning “1st” or “2nd”</option></select><button id="clearSocial">Clear selection</button><span id="graphCount"></span></div><div id="graph" class="graphwell"></div><p class="mini">Ochre lines begin “1st”; gray lines retain other source categories, including uncertain ranges. Ochre node fills mark a selected matrix group. Selecting a node links its source classification and pair rows. The full table below retains all 1,371 source “none” classifications.</p><div class="toolbar"><input type="search" id="pairSearch" aria-label="Filter pair records" placeholder="Filter ID or source category"><span id="pairCount"></span></div><div class="pairscroll"><table class="smalltable"><thead><tr><th>Source pair</th><th>Final classification</th><th>Excel row</th><th></th></tr></thead><tbody id="pairTable"></tbody></table></div><button id="morePairs" style="margin-top:12px">Show next 30 source pairs</button></div></section>
</div><aside class="panel inspector" aria-label="Linked source ledger"><div class="kicker" id="detailKicker">Linked source ledger</div><h2 id="detailTitle"></h2><div id="detailBody"></div><button class="export" id="exportSelection">Export selected source record · JSON</button><p class="mini">Export is a display record, not an authenticated disclosure or signature check.</p></aside></main>
<footer class="methods"><h3>Methods, source boundaries and 2026 design precedents</h3><div class="methodrefs"><p><b>Linked selection.</b> Alexander Wiebel, Sarah M. Brender and Hella Eckardt, <i>Toward Comparative Visual Analysis of Ancient Roman Millefiori Artifacts</i>, EuroVis 2026. Its manual annotation/attribute/graph/table coordination is prior art for linked views. This atlas adapts linked source selection; it does not adopt the paper's similarity weights. <a href="https://doi.org/10.2312/evpd.20261003" target="_blank" rel="noopener">DOI 10.2312/evpd.20261003</a>.</p><p><b>Progressive detail and uncertainty stages.</b> L. Luque et al., <i>LLUVIA: A Level-of-Detail Approach to Uncertainty-Aware Visual Analytics for Geosciences</i>, EuroVis 2026. This atlas adapts detail-on-demand and separate acquisition, transformation and exploration caveats. Categories are not calibrated confidence intervals. <a href="https://doi.org/10.2312/evpd.20261002" target="_blank" rel="noopener">DOI 10.2312/evpd.20261002</a>.</p></div><p>Implemented with conventional Python and browser DOM/SVG operations. No participant evaluation of this atlas has been run. No medical-task result or published renderer benchmark is presented as a measured effect of this interface. Collections retain distinct site, period and sampling scopes; selecting across tabs creates no historical relationship between them.</p><details><summary>Primary source attributions and local provenance hashes</summary><p>Models: Sara Perry, Maya Marilena Lara and Gianpaolo Palma (2020), <a href="https://doi.org/10.5281/zenodo.3667558" target="_blank" rel="noopener">3D models of Catalhoyuk artifacts</a>, CC BY 4.0. Phytoliths: Dietrich et al. (2019), <a href="https://doi.org/10.1371/journal.pone.0215214" target="_blank" rel="noopener">Cereal processing at Early Neolithic Göbekli Tepe</a>, CC BY 4.0. British comparison: Cassidy et al. (2025), <a href="https://doi.org/10.1038/s41586-024-08409-6" target="_blank" rel="noopener">Continental influx and pervasive matrilocality in Iron Age Britain</a>, CC BY 4.0.</p><div id="provenance"></div></details><div class="footline"><span>Offline by design · source cutoff 27 October 2026</span><span>Local hashes identify bytes; institutions and historical claims are not authenticated here.</span></div></footer></div>
<script type="application/json" id="atlasData">__DATA__</script>
<script>
'use strict';
const D=JSON.parse(document.getElementById('atlasData').textContent),$=id=>document.getElementById(id),fmt=n=>Number(n).toLocaleString('en-US');
const state={view:'models',model:4,axis:2,cell:[0,0],kind:'model',individual:null,pair:null,node:null,classFilter:null,pairLimit:30};let selection={};
function e(tag,text,cls){const n=document.createElement(tag);if(text!==undefined&&text!==null)n.textContent=String(text);if(cls)n.className=cls;return n}
function clear(n){n.replaceChildren()}
function line(dl,k,v){dl.append(e('dt',k),e('dd',v))}
function sourceLink(parent,label,url){const a=e('a',label,'sourceLink');a.href=url;a.target='_blank';a.rel='noopener';parent.append(a)}
function details(parent,title,data){const d=e('details'),s=e('summary',title),p=e('pre',typeof data==='string'?data:JSON.stringify(data,null,2));d.append(s,p);d.open=$('sourceToggle').checked;parent.append(d)}
function uncertainty(parent,stages){const box=e('div',null,'uncertainty');for(const [k,v] of stages){const p=e('p');p.append(e('b',k+': '),document.createTextNode(v));box.append(p)}parent.append(box)}
function ledger(title,kicker,record){$('detailTitle').textContent=title;$('detailKicker').textContent=kicker;clear($('detailBody'));selection={schema:D.schema,source_cutoff:D.source_cutoff,display_only:true,signature_verified:false,view:state.view,...record};return $('detailBody')}
function setView(view){state.view=view;for(const name of ['models','gobekli','social']){$('view-'+name).hidden=name!==view;$('tab-'+name).setAttribute('aria-selected',String(name===view))}if(view==='models'){state.kind='model';renderModels()}if(view==='gobekli'){state.kind='cell';renderHeat();inspectCell()}if(view==='social'){if(!['individual','pair','class','node'].includes(state.kind))state.kind='class';renderSocial();inspectSocial()}}
function renderModels(){const m=D.models[state.model];$('heroImage').src=m.images[state.axis];$('heroImage').alt=m.display_title+', derived PCA axis '+(state.axis+1)+' point-splat depth projection';$('heroTitle').textContent=m.display_title;$('heroVertices').textContent=fmt(m.vertices);$('heroTriangles').textContent=fmt(m.triangles);for(const b of document.querySelectorAll('[data-axis]'))b.setAttribute('aria-pressed',String(Number(b.dataset.axis)===state.axis));clear($('modelGrid'));D.models.forEach((a,i)=>{const b=e('button',null,'thumb'+(i===state.model?' selected':''));b.setAttribute('aria-pressed',String(i===state.model));b.setAttribute('aria-label',a.display_title+', '+fmt(a.vertices)+' vertices');const img=e('img');img.src=a.images[2];img.alt='';b.append(img,e('span',a.display_title));if(a.topology.boundary_edges||a.topology.nonmanifold_edges)b.append(e('span','◈','flag uncertainty-mark'));b.onclick=()=>{state.model=i;state.kind='model';renderModels()};$('modelGrid').append(b)});inspectModel()}
function inspectModel(){const m=D.models[state.model],b=ledger(m.display_title,'Çatalhöyük · source model',{kind:'model',source_model:m.id,source_member:m.source_member,source_sha256:m.source_sha256,stored_sha256:m.stored_sha256,projection_axis:state.axis+1,record:m});const dl=e('dl');line(dl,'Site / source scope','Çatalhöyük, Türkiye · Neolithic artifact model');line(dl,'Representation',fmt(m.vertices)+' vertices · '+fmt(m.source_polygon_faces)+' source polygons · '+fmt(m.triangles)+' fan triangles');line(dl,'Coordinate units',m.coordinate_units);line(dl,'Topology retained',m.topology.boundary_edges+' boundary edges · '+m.topology.nonmanifold_edges+' nonmanifold edges · '+m.topology.degenerate_triangles+' exactly degenerate triangles');line(dl,'Source member',m.source_member);line(dl,'License',m.license);b.append(dl);sourceLink(b,'Open original model repository ↗','https://doi.org/'+m.source_doi);uncertainty(b,[['Acquisition','Printing-ready models; capture method, physical scale and survey uncertainty are unreported.'],['Transformation','Explicit polygon fan triangulation and vertex-weighted PCA. Original geometry is not repaired.'],['Exploration','New orthographic point-splat cameras. Empty pixels include background and sampling gaps.']]);details(b,'Source hashes and exact representation metadata',{source_sha256:m.source_sha256,stored_sha256:m.stored_sha256,qualifiers:m.qualifiers,source_polygon_faces:m.source_polygon_faces,triangles:m.triangles});details(b,'PCA transform and scale-free descriptors',{pca:m.pca,scale_free:m.scale_free})}
function heatColor(n,max){const t=Math.log1p(n)/Math.log1p(max),a=[240,242,236],b=[17,106,112];return 'rgb('+a.map((v,i)=>Math.round(v+(b[i]-v)*t)).join(',')+')'}
function heatRecord(i,j){return D.gobekli.cells.find(x=>x[0]===i&&x[1]===j)}
function renderHeat(){const wrap=document.querySelector('.heatwrap'),top=wrap.scrollTop,left=wrap.scrollLeft;const g=D.gobekli,t=$('heatmap');clear(t);const head=e('thead'),hr=e('tr');hr.append(e('th','Source morphotype'));g.samples.forEach((s,j)=>{const th=e('th'),b=e('button',s.label.trim()+(s.label!==s.label.trim()?' ␠':''));b.style.cssText='font-size:10px;padding:5px 2px;width:100%;border-color:transparent';b.title='Exact source label: '+JSON.stringify(s.label)+' · '+s.cell;b.onclick=()=>{state.cell=[state.cell[0],j];renderHeat();inspectCell()};th.append(b);hr.append(th)});head.append(hr);t.append(head);const body=e('tbody'),max=Math.max(...g.cells.map(x=>x[2]));g.morphotypes.forEach((m,i)=>{const tr=e('tr',null,i===state.cell[0]?'selectedrow':'');const label=e('th',m.label.trim(),'rowlabel');label.scope='row';label.title='Original label '+JSON.stringify(m.label)+' · '+m.cell;tr.append(label);g.samples.forEach((s,j)=>{const r=heatRecord(i,j),td=e('td'),b=e('button',r[2],'heatcell'+(j===state.cell[1]?' samecol':'')+(i===state.cell[0]&&j===state.cell[1]?' selected':''));b.style.background=heatColor(r[2],max);b.style.color=r[2]>max*.16?'#fff':'#173337';b.setAttribute('aria-label',m.label.trim()+', '+s.label.trim()+', count '+r[2]+', source '+r[3]);b.title=s.label+' / '+m.label.trim()+': '+r[2]+' · S10!'+r[3];b.onclick=()=>{state.cell=[i,j];state.kind='cell';renderHeat();inspectCell()};td.append(b);tr.append(td)});body.append(tr)});t.append(body);clear($('conflictList'));for(const c of g.conflicts){const li=e('li');li.append(e('b',c.topic+': '),document.createTextNode(c.value_a+' ('+c.source_a+') versus '+c.value_b+' ('+c.source_b+'). '+c.resolution));$('conflictList').append(li)}wrap.scrollTop=top;wrap.scrollLeft=left}
function inspectCell(){const g=D.gobekli,[i,j]=state.cell,r=heatRecord(i,j),s=g.samples[j],m=g.morphotypes[i];const b=ledger(m.label.trim(),'Göbekli Tepe · original S10 cell',{kind:'source_cell',source_doi:g.source_doi,source_file:g.source_file,source_sheet:g.source_sheet,source_cell:r[3],source_sha256:g.source_sha256,source_record_hash:r[5],exact_source_value:r[4],sample:s,morphotype:m});const dl=e('dl');line(dl,'Original count',r[4]);line(dl,'Sample label (exact)',JSON.stringify(s.label));line(dl,'Sample context',s.location+' · '+s.location_cell);line(dl,'Source coordinate',g.source_file+' · '+g.source_sheet+'!'+r[3]);line(dl,'Column total',s.total+' · source '+s.total_cell);line(dl,'Derived within-sample fraction',(100*r[2]/s.total).toFixed(3)+'% = '+r[2]+' / '+s.total);line(dl,'License',g.license);b.append(dl);sourceLink(b,'Open original S10 workbook ↗',g.source_workbook_url);uncertainty(b,[['Acquisition','Nine source sediment/vessel samples; counts do not identify the sex or gender of tool users.'],['Transformation','Source count and label lexemes retained. The fraction is a displayed calculation; unresolved specimen labels are not merged.'],['Exploration','Heat color is log₁ₚ(count), not confidence or a new classification.']]);if(j===8){const p=e('div',null,'uncertainty');p.append(e('b','Unresolved identifier: '),document.createTextNode(g.conflicts[0].value_a+' versus '+g.conflicts[0].value_b+'. '+g.conflicts[0].resolution));b.append(p)}details(b,'Exact source cell, labels and hashes',{workbook_sha256:g.source_sha256,record_hash:r[5],cell:r[3],raw_value:r[4],morphotype_label:m.label,morphotype_cell:m.cell,morphotype_record_hash:m.record_hash,sample_label:s.label,sample_header_cell:s.cell,sample_header_record_hash:s.header_hash});sourceLink(b,'Read primary article ↗',g.source_url)}
function individual(id){return D.social.individuals.find(x=>x['Individual ID']===id)}
function pairLabel(p){return p[1]+' + '+p[2]}
function classMatches(){return state.classFilter?D.social.individuals.filter(x=>x['Molecular Sex']===state.classFilter[0]&&x['Osteological Sex']===state.classFilter[1]):[]}
function chooseIndividual(id){state.individual=id;state.pair=null;state.node=D.social.nodes.includes(id)?id:null;state.kind='individual';state.pairLimit=30;renderSocial();inspectSocial()}
function renderMatrix(){const t=$('classificationMatrix');clear(t);const h=e('tr');h.append(e('th','Molecular ↓ / Osteology →'));for(const label of ['-','Female','Male','Male?'])h.append(e('th',label==='-'?'– (unreported)':label));t.append(h);for(const molecular of ['XX','XY']){const tr=e('tr');tr.append(e('th',molecular));for(const osteo of ['-','Female','Male','Male?']){const matches=D.social.individuals.filter(x=>x['Molecular Sex']===molecular&&x['Osteological Sex']===osteo),td=e('td'),b=e('button',matches.length,osteo==='-'?'unreported':'');const sel=state.classFilter&&state.classFilter[0]===molecular&&state.classFilter[1]===osteo;const chosen=state.individual&&individual(state.individual);b.setAttribute('aria-pressed',String(sel||!!(chosen&&chosen['Molecular Sex']===molecular&&chosen['Osteological Sex']===osteo)));b.setAttribute('aria-label',molecular+' molecular, '+osteo+' osteological: '+matches.length+' source records');b.onclick=()=>{state.classFilter=[molecular,osteo];state.node=null;state.individual=null;state.pair=null;state.kind='class';state.pairLimit=30;renderSocial();inspectSocial()};td.append(b);tr.append(td)}t.append(tr)}clear($('classificationMatches'));if(state.classFilter){for(const row of classMatches()){const b=e('button',row['Individual ID']+' · row '+row.source_excel_row);b.onclick=()=>chooseIndividual(row['Individual ID']);$('classificationMatches').append(b)}if(!classMatches().length)$('classificationMatches').append(e('span','No source rows match these two labels.','mini'))}}
function svg(tag,attrs){const n=document.createElementNS('http://www.w3.org/2000/svg',tag);for(const[k,v]of Object.entries(attrs||{}))n.setAttribute(k,String(v));return n}
function visibleEdges(){const v=$('degreeFilter').value;return D.social.pairs.filter(p=>p[3]!=='none'&&(v==='all'||(v==='first'?p[3].startsWith('1st'):/^(1st|2nd)/.test(p[3]))))}
function renderGraph(){const host=$('graph');clear(host);const g=svg('svg',{viewBox:'0 0 720 600',role:'group','aria-label':'WBK source relationship graph with 55 IDs; circular positions are arbitrary'}),nodes=D.social.nodes,positions=new Map();nodes.forEach((id,i)=>{const theta=2*Math.PI*i/nodes.length-Math.PI/2;positions.set(id,[360+242*Math.cos(theta),300+242*Math.sin(theta)])});const edges=visibleEdges(),selected=state.pair,matched=new Set(classMatches().map(x=>x['Individual ID']));for(const p of edges){const[a,b]=[positions.get(p[1]),positions.get(p[2])],isPicked=selected&&p[0]===selected[0],incident=!state.node||p[1]===state.node||p[2]===state.node;const line=svg('line',{x1:a[0],y1:a[1],x2:b[0],y2:b[1],class:'edge'+(p[3].startsWith('1st')?' strong':'')+(!incident?' dim':'')+(isPicked?' picked':'')});const title=svg('title');title.textContent=pairLabel(p)+': '+p[3]+' · source row '+p[0];line.append(title);g.append(line)}nodes.forEach((id,i)=>{const[x,y]=positions.get(id),theta=2*Math.PI*i/nodes.length-Math.PI/2,picked=state.node===id||(selected&&(selected[1]===id||selected[2]===id));const group=svg('g',{class:'node'+(picked?' picked':'')+(matched.has(id)?' matched':''),tabindex:'0',role:'button','aria-label':'Select source ID '+id});group.append(svg('circle',{cx:x,cy:y,r:picked?7:5}));const text=svg('text',{x:x+13*Math.cos(theta),y:y+13*Math.sin(theta)+3,'text-anchor':Math.cos(theta)>.25?'start':Math.cos(theta)<-.25?'end':'middle'});text.textContent=id;group.append(text);group.addEventListener('click',()=>{state.node=id;state.individual=id;state.pair=null;state.classFilter=null;state.kind='node';state.pairLimit=30;renderSocial();inspectSocial()});group.addEventListener('keydown',ev=>{if(ev.key==='Enter'||ev.key===' '){ev.preventDefault();group.dispatchEvent(new Event('click'))}});g.append(group)});host.append(g);$('graphCount').textContent=edges.length+' source-classified edges shown'}
function filteredPairs(){const q=$('pairSearch').value.trim().toLowerCase();return D.social.pairs.filter(p=>(!state.node||p[1]===state.node||p[2]===state.node)&&(!q||[p[1],p[2],p[3]].some(v=>v.toLowerCase().includes(q))))}
function renderPairs(){const rows=filteredPairs();clear($('pairTable'));for(const p of rows.slice(0,state.pairLimit)){const tr=e('tr',null,state.pair&&state.pair[0]===p[0]?'chosen':''),td=e('td');td.append(e('span',pairLabel(p)));tr.append(td,e('td',p[3]),e('td',p[0]));const action=e('td'),b=e('button','Inspect');b.setAttribute('aria-label','Inspect '+pairLabel(p)+', source row '+p[0]);b.onclick=()=>{state.pair=p;state.individual=null;state.classFilter=null;state.kind='pair';renderGraph();renderPairs();inspectSocial()};action.append(b);tr.append(action);$('pairTable').append(tr)}$('pairCount').textContent=Math.min(state.pairLimit,rows.length)+' / '+rows.length+' matching rows; '+D.social.pairs.length+' retained';$('morePairs').hidden=state.pairLimit>=rows.length}
function renderSocial(){renderMatrix();renderGraph();renderPairs()}
function inspectSocial(){const s=D.social,sha=s.source.original_workbook.sha256;let b;if(state.kind==='pair'&&state.pair){const p=state.pair,record={source_excel_row:p[0]};s.pair_fields.forEach((field,i)=>record[field]=p[i+1]);b=ledger(pairLabel(p),'WBK · exact source pair',{kind:'source_pair',source_doi:s.source.article.doi,source_workbook_sha256:sha,source_sheet:s.pair_sheet,source_excel_row:p[0],record});const dl=e('dl');line(dl,'Final classification (source)',p[3]);line(dl,'Original coordinate',s.pair_sheet+'!'+s.pair_columns['Final Classification']+p[0]);line(dl,'Relationship estimator 1',p[6]);line(dl,'IBD-length estimate',p[7]);line(dl,'Source “none” policy',p[3]==='none'?'Retained as “none”; no relationship edge is drawn.':'Exact source wording retained, including degree ranges and pedigree qualifications.');b.append(dl);details(b,'Selected original lexemes and source columns',{sheet:s.pair_sheet,source_excel_row:p[0],columns:s.pair_columns,record,workbook_sha256:sha})}else if((state.kind==='individual'||state.kind==='node')&&state.individual){const row=individual(state.individual),pairs=D.social.pairs.filter(p=>p[1]===state.individual||p[2]===state.individual);b=ledger(state.individual,'British comparison · source individual',{kind:'source_individual',source_doi:s.source.article.doi,source_workbook_sha256:sha,source_sheet:s.individual_sheet,record:row||null,related_source_pair_rows:pairs.map(p=>p[0])});const dl=e('dl');if(row){line(dl,'Molecular source label',row['Molecular Sex']+' · '+s.individual_columns['Molecular Sex']+row.source_excel_row);line(dl,'Osteological source label',row['Osteological Sex']+' · '+s.individual_columns['Osteological Sex']+row.source_excel_row);line(dl,'Source period',row['Period']);line(dl,'Source date (years BP)',row['Date (years BP)']);line(dl,'Source row',s.individual_sheet+' · Excel '+row.source_excel_row);if(row['Additional Notes'])line(dl,'Additional source notes',row['Additional Notes'])}else line(dl,'S1 linkage','No matching S1 summary is asserted for this graph ID.');line(dl,'Complete pair records',pairs.length+' source rows; '+pairs.filter(p=>p[3]!=='none').length+' classified other than “none”');b.append(dl);details(b,'Original individual summary and workbook hash',{source_sheet:s.individual_sheet,source_columns:s.individual_columns,record:row||null,workbook_sha256:sha})}else{const matches=classMatches(),labels=state.classFilter;b=ledger(labels?labels[0]+' × '+labels[1]:'Select a matrix cell or graph ID','British comparison · computed cross-tab',{kind:'source_classification_group',source_doi:s.source.article.doi,source_workbook_sha256:sha,molecular_source_label:labels?labels[0]:null,osteological_source_label:labels?labels[1]:null,matching_original_rows:matches.map(r=>Number(r.source_excel_row)),matching_ids:matches.map(r=>r['Individual ID'])});const dl=e('dl');line(dl,'New source summaries','57 actual original individual rows');line(dl,'Molecular source labels','24 XX · 33 XY');line(dl,'Osteological source labels','6 Female · 5 Male · 1 Male? · 45 source “-”');line(dl,'Complete WBK pairs','55 choose 2 = 1,485 source records');if(labels)line(dl,'Matching original rows',matches.length+'; use the ID buttons to inspect a source record');b.append(dl);details(b,'Cross-tab derivation and original row references',{definition:'Exact equality on separate original S1 Molecular Sex and Osteological Sex columns; no relabeling.',source_sheet:s.individual_sheet,molecular_column:s.individual_columns['Molecular Sex'],osteological_column:s.individual_columns['Osteological Sex'],matched_original_rows:matches.map(r=>r.source_excel_row),workbook_sha256:sha})}sourceLink(b,'Open primary article and source license ↗',s.source.article.article_page);uncertainty(b,[['Acquisition','Source classifications and uncertainty wording remain separate. Missing values are not measurements of zero.'],['Transformation','Counts are exact cross-tabs; graph edges copy source final classifications. No new kinship is inferred.'],['Exploration','Circular positions are arbitrary. A visible edge or classification is not evidence of social gender or authority.']]);sourceLink(b,'Open original supplementary workbook ↗',s.source.original_workbook.url)}
document.querySelectorAll('[data-view]').forEach(b=>b.onclick=()=>setView(b.dataset.view));document.querySelectorAll('[data-axis]').forEach(b=>b.onclick=()=>{state.axis=Number(b.dataset.axis);renderModels()});$('uncertaintyToggle').onchange=()=>document.body.classList.toggle('hide-uncertainty',!$('uncertaintyToggle').checked);$('sourceToggle').onchange=()=>{if(state.view==='models')inspectModel();else if(state.view==='gobekli')inspectCell();else inspectSocial()};$('degreeFilter').onchange=renderGraph;$('pairSearch').oninput=()=>{state.pairLimit=30;renderPairs()};$('morePairs').onclick=()=>{state.pairLimit+=30;renderPairs()};$('clearSocial').onclick=()=>{state.node=state.individual=state.pair=state.classFilter=null;state.kind='class';state.pairLimit=30;$('pairSearch').value='';renderSocial();inspectSocial()};$('exportSelection').onclick=()=>{const blob=new Blob([JSON.stringify(selection,null,2)+'\n'],{type:'application/json'}),url=URL.createObjectURL(blob),a=e('a');a.href=url;a.download='early_holocene_selected_source.json';document.body.append(a);a.click();a.remove();setTimeout(()=>URL.revokeObjectURL(url),1000)};
for(const p of D.provenance){const dl=e('dl');line(dl,p.role,p.bytes+' bytes · SHA256 '+p.sha256);$('provenance').append(dl)}
renderModels();
</script></body></html>'''


def main():
    parser=argparse.ArgumentParser(description=__doc__)
    parser.add_argument("--output",type=Path,default=BASE/"workbench/early_holocene_atlas.html")
    parser.add_argument("--results-root",type=Path,default=BASE/"results")
    parser.add_argument("--data-root",type=Path,default=BASE/"data")
    args=parser.parse_args()
    args.output.parent.mkdir(parents=True,exist_ok=True)
    data=collect(args.data_root.resolve(),args.results_root.resolve(),args.output.resolve())
    encoded=json.dumps(data,ensure_ascii=False,separators=(",",":"),allow_nan=False).replace("<","\\u003c").replace(">","\\u003e").replace("&","\\u0026")
    result=HTML.replace("__DATA__",encoded)
    raw=result.encode()
    if len(raw)>2_000_000:raise ValueError("Atlas exceeds 2 MB budget")
    args.output.write_bytes(raw)
    print(json.dumps({"output":args.output.name,"bytes":len(raw),"sha256":hashlib.sha256(raw).hexdigest(),"model_groups":len(data["models"]),"source_cells":len(data["gobekli"]["cells"]),"source_pair_rows":len(data["social"]["pairs"])},indent=2))


if __name__=="__main__":main()


==> anc/tools/build_regional_atlas.py <==
"""Offline Turkish regional evidence atlas; original-source observations and explicit query recipes."""
import argparse, csv, hashlib, json, os
from pathlib import Path
BASE=Path(__file__).resolve().parents[1]
def read(p):return json.loads(p.read_text(encoding='utf-8'))
def csvrows(p):
 with p.open(newline='',encoding='utf-8-sig') as f:return list(csv.DictReader(f))
def collect(results,data,output):
 r=results/'regional_zooarch';d=data/'regional_zooarch'
 summary=read(r/'regional_summary.json');admitted=read(r/'gaastra_admitted_rows.json')
 groups=csvrows(r/'gaastra_group_contrasts.csv');parts=csvrows(r/'chogha_body_parts.csv')
 ch=summary['chogha_mish'];preferred=ch['preferred_comparison']
 if ch['measurement_unit']!='recorded-fragment-field-total' or preferred['head_included'] is not False or 'Head' in preferred['body_part_strata']:
  raise ValueError('Chogha display requires the explicit postcranial source-weight scope')
 if any(ch['claims'][k]!='unestablished' for k in ['physical_fragment_uniqueness','biological_independence','contemporaneity_status']):
  raise ValueError('Unsupported Chogha animal, uniqueness or contemporaneity promotion')
 if any(p['unit']!=ch['measurement_unit'] for p in parts):raise ValueError('Chogha display unit mismatch')
 if len(admitted)!=summary['southwest_asia']['admitted_rows']:raise ValueError('Admitted source denominator changed')
 for path,sha in [(d/'southwest_asia/gaastra2024_supplement.xlsx',summary['southwest_asia']['source_sha256']),(d/'levant_iran/chogha_mish_full.csv',summary['chogha_mish']['source_sha256'])]:
  if hashlib.sha256(path.read_bytes()).hexdigest()!=sha:raise ValueError('Original source hash mismatch')
 oman=results/'oman_rounding/oman_rounding_summary.json'
 if not oman.exists():oman=d/'oman_lebanon/maini2025/analysis/oman_rounding_summary.json'
 china=read(d/'china/source_audit.json');om=read(oman)
 links={}
 for k,v in {'gaastra':'southwest_asia/gaastra2024_supplement.xlsx','chogha':'levant_iran/chogha_mish_full.csv','jordan':'levant_iran/transjordan2026_table2_transcription.csv','oman':'oman_lebanon/maini2025/oq-11-149-s2.xlsx','lebanon':'oman_lebanon/russo2026/table1_cells.csv','china':'china/source_audit.json'}.items():links[k]=Path(os.path.relpath(d/v,output.parent)).as_posix()
 sourcefiles=[r/'regional_summary.json',r/'gaastra_group_contrasts.csv',r/'chogha_body_parts.csv',r/'gaastra_admitted_rows.json',oman,d/'china/source_audit.json']
 provenance=[{'file':p.name,'bytes':p.stat().st_size,'sha256':hashlib.sha256(p.read_bytes()).hexdigest()} for p in sourcefiles]
 return {'schema':'SCENE-regional-display-recipe-2','date':'2026-10-27','summary':summary,'admitted':admitted,'groups':groups,'parts':parts,'china':china,'oman':om,'links':links,'provenance':provenance}
HTML=r'''<!doctype html><html lang="tr"><head><meta charset="utf-8"><meta name="viewport" content="width=device-width,initial-scale=1"><meta name="color-scheme" content="light"><title>Bölgesel arkeolojik kanıt atlası</title><style>
:root{--paper:#f5f3eb;--card:#fffefa;--ink:#20383b;--muted:#52676b;--teal:#176d70;--gold:#b47b27;--red:#a94440;--line:#d5dfd7;--pale:#eaf0eb;--warn:#fff3d8}*{box-sizing:border-box}body{margin:0;background:var(--paper);color:var(--ink);font:15px/1.55 system-ui,-apple-system,BlinkMacSystemFont,"Segoe UI",sans-serif}button,input,select{font:inherit;color:inherit}button{cursor:pointer}button:focus-visible,a:focus-visible,input:focus-visible,select:focus-visible,summary:focus-visible{outline:3px solid #cb922f;outline-offset:3px}a{color:var(--teal);text-underline-offset:3px}main{max-width:1450px;margin:auto;padding:32px 30px 60px}.eyebrow{font-size:11px;font-weight:750;letter-spacing:.18em;color:var(--teal);text-transform:uppercase}h1,h2,h3{font-family:Georgia,"Times New Roman",serif;line-height:1.14;letter-spacing:-.035em;font-weight:500;margin:0}h1{font-size:clamp(35px,4vw,57px);margin:12px 0}h2{font-size:30px}h3{font-size:23px}p{margin:12px 0}.lead{color:var(--muted);max-width:870px;font-size:16px}.headerline{display:flex;justify-content:space-between;align-items:flex-start;gap:24px}.status{font-size:11px;border:1px solid #dfc990;background:var(--warn);border-radius:7px;padding:8px 12px;white-space:nowrap;margin-top:18px}.stats{display:flex;gap:24px;flex-wrap:wrap;margin:28px 0 24px}.stat{border-left:2px solid #b9d0c4;padding-left:13px;display:flex;align-items:baseline;gap:8px}.stat strong{font:30px Georgia,serif}.stat span{font-size:12px;color:var(--muted)}nav{display:flex;gap:10px;border-block:1px solid var(--line);margin:0 -30px 28px;padding:0 30px;overflow:auto}nav button{background:transparent;border:0;border-bottom:3px solid transparent;padding:16px 12px;font-size:13px;white-space:nowrap}nav button[aria-selected=true]{border-color:var(--teal);color:var(--teal);font-weight:700}[hidden]{display:none!important}.grid{display:grid;grid-template-columns:minmax(0,1fr) 350px;gap:22px}.card{background:var(--card);border:1px solid var(--line);border-radius:13px;padding:24px;min-width:0}.card+.card{margin-top:22px}.aside{align-self:start;position:sticky;top:16px}.sub{font-size:13px;color:var(--muted)}.kicker{font-size:10px;letter-spacing:.12em;color:var(--teal);font-weight:750;text-transform:uppercase;margin-bottom:12px}.tag{display:inline-block;border:1px solid var(--line);border-radius:20px;padding:3px 9px;font-size:11px;color:var(--muted)}.row{display:flex;align-items:center;justify-content:space-between;gap:20px;flex-wrap:wrap}.controls{display:grid;grid-template-columns:1fr 1fr;gap:14px;margin:22px 0 12px}label{display:block;font-size:12px;font-weight:650}select,input[type=search]{width:100%;padding:9px 11px;border:1px solid #b7c9c0;border-radius:6px;background:white;margin-top:7px}input[type=range]{accent-color:var(--teal);width:100%;margin:8px 0}.numeric{font-variant-numeric:tabular-nums}.large{font:35px/1.1 Georgia,serif}.metricrow{display:grid;grid-template-columns:1fr 1fr 1fr;gap:16px;margin:20px 0}.metric{padding:14px 0;border-top:1px solid var(--line)}.metric small{display:block;font-size:11px;color:var(--muted);margin-top:7px}.teal{color:var(--teal)}.gold{color:var(--gold)}.red{color:var(--red)}svg{width:100%;height:auto;display:block}svg text{font-family:system-ui,sans-serif;fill:var(--muted);font-size:11px}.legend{display:flex;gap:22px;font-size:12px;color:var(--muted);margin:8px 0}.dot{display:inline-block;width:9px;height:9px;margin-right:6px;border-radius:100%}.note{padding:12px 14px;border-left:3px solid var(--gold);background:var(--warn);font-size:12px;margin:16px 0}.softnote{padding:12px 14px;background:var(--pale);font-size:12px;border-radius:6px}.pillbtn,.button{padding:8px 12px;border-radius:6px;border:1px solid #bdd0c7;background:white;font-size:12px}.button{background:var(--teal);color:white;border-color:var(--teal)}.pillbtn[aria-pressed=true]{background:#e4eff0;border-color:var(--teal);color:var(--teal)}.coverage{display:grid;grid-template-columns:repeat(4,1fr);gap:9px;margin-top:17px}.coverage div{border-top:1px solid var(--line);padding-top:9px}.coverage strong{font:23px Georgia,serif;display:block}.coverage span{font-size:11px;color:var(--muted)}.tablewrap{max-height:340px;overflow:auto;border:1px solid var(--line);border-radius:7px;margin:13px 0}table{width:100%;border-collapse:collapse;font-size:11px}th{text-align:left;background:#edf2ed;position:sticky;top:0;z-index:1}td,th{padding:9px 10px;border-bottom:1px solid var(--line);vertical-align:top}td button{padding:2px 7px;font-size:10px;border:1px solid #aac6be;background:white;border-radius:4px}tr.selected{background:#e7f1ee}dl{margin:16px 0}dt{font-size:10px;font-weight:700;letter-spacing:.06em;text-transform:uppercase;color:var(--muted);margin-top:14px}dd{margin:3px 0 0;font-size:12px;overflow-wrap:anywhere}details{border-top:1px solid var(--line);padding:12px 0;margin-top:14px}summary{cursor:pointer;font-size:12px;font-weight:650}pre{white-space:pre-wrap;overflow-wrap:anywhere;font:11px/1.55 ui-monospace,monospace;color:var(--muted);background:#f1f4ef;padding:12px;border-radius:5px;max-height:300px;overflow:auto}.sectionspace{margin-top:22px}.bodycontrols{display:grid;grid-template-columns:1fr 1.6fr 45px;align-items:center;gap:10px;padding:7px 0;border-bottom:1px solid var(--line)}.bodycontrols span{font-size:12px}.bodycontrols output{font-size:12px;text-align:right}.problemgrid{display:grid;grid-template-columns:1fr 1fr;gap:18px}.problemgrid article{border:1px solid var(--line);padding:20px;border-radius:9px}.problemgrid h3{font-size:22px}.problemgrid p{font-size:13px;color:var(--muted)}.footer{border-top:1px solid var(--line);margin-top:32px;padding-top:18px;color:var(--muted);font-size:11px}.sourceslist{display:grid;grid-template-columns:1fr 1fr;gap:20px}.sourceslist p{font-size:12px}code{font-size:.9em;overflow-wrap:anywhere}.small{font-size:11px}@media(max-width:1050px){.grid{grid-template-columns:minmax(0,1fr) 290px}.metricrow{gap:9px}.large{font-size:27px}.status{white-space:normal;max-width:210px}}@media(max-width:780px){main{padding:22px 16px 40px}.headerline{display:block}.status{display:inline-block;margin:0 0 8px;max-width:none}.stats{gap:14px}.stat strong{font-size:24px}.stat span{max-width:105px;line-height:1.3}nav{margin-inline:-16px;padding-inline:16px;gap:0}.grid{grid-template-columns:1fr}.aside{position:static}.card{padding:18px}.controls{grid-template-columns:1fr}.metricrow{grid-template-columns:1fr 1fr}.metric:last-child{grid-column:1/-1}.problemgrid,.sourceslist{grid-template-columns:1fr}.coverage{grid-template-columns:repeat(4,1fr)}h2{font-size:26px}.bodycontrols{grid-template-columns:1fr 1.1fr 34px}.headerline .lead{font-size:14px}.tablewrap{max-height:270px}.row{gap:12px}}
</style></head><body><main>
<div class="headerline"><div><div class="eyebrow">SCENE · Bölgesel araştırma eşlikçisi</div><h1>Kanıtın sınırında karşılaştırma</h1><p class="lead">İran’dan Çin’e uzanan özgün kayıtları inceleyin. Sayılan birimi, örneklem seçimini ve yorum için gereken ek kanıtı birlikte görün.</p></div><div class="status">Araştırma görünümü<br>Kurumsal imza doğrulanmaz</div></div>
<div class="stats"><div class="stat"><strong>16.824</strong><span>Chogha Mish kaynak kaydı</span></div><div class="stat"><strong>577</strong><span>karşılaştırmalı kaynak satırı</span></div><div class="stat"><strong>340</strong><span>kurala kabul edilen NISP satırı</span></div><div class="stat"><strong>2.919</strong><span>Çin hayvan izotop kaydı</span></div></div>
<nav aria-label="Kanıt türü"><button data-tab="observed" aria-selected="true">01 · Gözlemler</button><button data-tab="hypothesis" aria-selected="false">02 · Sınanabilir hipotez</button><button data-tab="unresolved" aria-selected="false">03 · Çözülmemişler</button></nav>
<section id="observed"><div class="grid"><div><article class="card"><div class="row"><div><div class="kicker">Güneybatı Asya · Kaynak satırları üzerinde</div><h2>Ağırlık kuralı sonucu nasıl değiştirir?</h2></div><span class="tag">NISP · kaynak tanımlı payda</span></div><p class="sub">Aynı kabul edilmiş kayıtları iki açık ağırlık kuralıyla karşılaştırın. Kentsel ve kırsal örneklerin oranları, satırların temsil ettiği örnekleme bağlıdır.</p><div class="controls"><label>Karşılaştırma altkümesi<select id="contrastSelect"></select></label><label>Ağırlık karışımı <span id="lambdaLabel" class="numeric">λ = 0,000</span><input id="lambda" type="range" min="0" max="1000" value="0" step="1" aria-label="Ağırlık karışımı lambda"></label></div><div class="row small"><span>λ = 0 · her kaynak satırı eşit</span><button id="crossover" class="pillbtn">İşaret değiştirme noktasını göster</button><span>λ = 1 · sayılan parçaları birleştir</span></div><div class="metricrow"><div class="metric"><span id="rateA" class="large teal"></span><small>Kentsel · A<br><span id="scopeA"></span></small></div><div class="metric"><span id="rateB" class="large gold"></span><small>Kırsal · B<br><span id="scopeB"></span></small></div><div class="metric"><span id="difference" class="large"></span><small>A − B · yüzde puan<br><span id="direction"></span></small></div></div><div id="lambdaChart"></div><div class="legend"><span><i class="dot" style="background:var(--teal)"></i>Kentsel A</span><span><i class="dot" style="background:var(--gold)"></i>Kırsal B</span></div><p id="crossoverText" class="softnote"></p><details><summary>Hangi nicelik hesaplanıyor?</summary><p class="sub">Her satır için p = Sus sayısı, n = sığır + Sus + koyun/keçi sayısıdır. λ = 0, satır oranlarının ortalamasını; λ = 1, toplam p / toplam n oranını verir. Aradaki görünüm iki tahminin aynı λ ile doğrusal karışımıdır. Grafik güven aralığı veya nedensel model değildir. Kaynak satırları farklı evreleri içerebilir; satır sayısı bağımsız yerleşim sayısı değildir.</p><pre id="exactContrast"></pre></details></article>
<article class="card"><div class="kicker">Yer ve dönem · Ayrı kaynak aileleri</div><h2>Coğrafyalar arasında kaynakları koruyun</h2><p class="sub">Ülke kartı seçmek karşılaştırma filtresini değiştirmez. Kartlar aynı tarihsel güzergâhı veya tek bir toplumu temsil etmez.</p><div id="countryButtons" class="countrybuttons"></div><div id="countryCard"></div><details><summary>Çalışma sayfasının sekiz ülkesi</summary><p class="small">Özgün 577 satırın ülke etiketleri. Bu kapsam Çin ve Umman tablolarını içermez; ülke başına bağımsız insan veya hayvan sayısı değildir.</p><div id="coverage" class="coverage"></div></details></article>
<article class="card"><div class="row"><div><div class="kicker">Özgün kayıt adresi</div><h2>Seçilen karşılaştırmanın satırları</h2></div><span id="rowCount" class="tag"></span></div><label>Yerleşim veya kaynak kimliği ara<input id="rowSearch" type="search" placeholder="Örn. Jordan, Tell, sheet1…"></label><div class="tablewrap"><table><thead><tr><th>site</th><th>country</th><th>phase_band</th><th>cohort</th><th>p / n</th><th>Kaynak</th></tr></thead><tbody id="recordTable"></tbody></table></div><button id="moreRows" class="pillbtn">Sonraki 30 satır</button><p class="small">NISP ile TNF birleştirilmedi; belirsiz yerleşim etiketleri otomatik olarak “kentsel” veya “kırsal” yapılmadı.</p></article></div><aside class="card aside"><div class="kicker" id="detailKicker">Kaynak ve hesap</div><h3 id="detailTitle"></h3><div id="detailBody"></div><button id="exportRecipe" class="button">Görüntülenen sorguyu JSON indir</button><p class="small">Çıktı kaynak ve varsayımları taşır; imzalı SCENE paketi veya yayın izni oluşturmaz.</p></aside></div></section>
<section id="hypothesis" hidden><div class="grid"><div><article class="card"><div class="kicker">Chogha Mish · İran · Kaynak evresi: Protoliterate</div><h2>Oda tabanı ile birikinti aynı seçimi mi gösterir?</h2><p class="sub">Kaynak kapsamı yaklaşık MÖ 3600–3200. Görünüm <code>Room floor</code> ve <code>Occupational Debris</code> bağlamlarındaki Sus etiketli kayıt ağırlıklarını karşılaştırır. Çene/diş satırı tekrarları birleştirilmemiştir; varsayılan görünüm başı dışlar. Aynı evre veya bağlam URI’si eşzamanlılığı kanıtlamaz.</p><div class="controls"><label>Gövde parçası kapsamı<select id="partMode"><option value="common" selected>Baş dışı dört tabaka · ortak ağırlık</option><option value="no-head">Baş dışı kayıt ağırlıklarını birleştir</option><option value="all">Baş dahil · isteğe bağlı ham kayıt denetimi</option></select></label><label style="padding-top:24px"><input type="checkbox" id="separateWeights"> Bağımsız ağırlıklardaki uç örneği göster</label></div><div id="partWeights"></div><div id="partChart"></div><div class="metricrow"><div class="metric"><span id="partA" class="large teal"></span><small>Room floor</small></div><div class="metric"><span id="partB" class="large gold"></span><small>Occupational Debris</small></div><div class="metric"><span id="partDifference" class="large"></span><small>Oda tabanı − birikinti · yüzde puan</small></div></div><div id="couplingMessage" class="softnote"></div><details><summary>Seçilen tabakalardaki özgün kayıt ağırlıkları</summary><div class="tablewrap"><table><thead><tr><th>Body Part Id</th><th>Room floor · Sus / payda</th><th>Occupational Debris · Sus / payda</th></tr></thead><tbody id="partTable"></tbody></table></div><p class="small">Kaynak elenmemiştir (2017, s.446). Diş başına yinelenen çene satırları belgelenmiştir (s.451, dipnot4). Sayılar benzersiz fiziksel parçalar veya bağımsız hayvanlar değildir. Sus sp. cins kaydıdır; evcillik ve eşzamanlılık belirlenmemiştir.</p></details></article>
<article class="card"><div class="kicker">Önerilen hipotez · Yeni kazıyla henüz sınanmadı</div><h2>Parça ve toplama seçimi eşleştiğinde fark sürüyor mu?</h2><p>Öneri: aynı evreye ait, baş dışındaki gövde parçaları ve eleme/tanıma koşulları eşleştirilmiş yeni örneklerde, oda tabanındaki Sus payı birikintiden yüksek kalır.</p><p class="sub">Önceden tanımlanmış eşleştirme sonunda farkın pozitif kalmaması hipotezi çürütebilir. Mevcut kaynakta baş parçalarını dışlamak farkı korur; bu, toplama ve korunma farklarının denetlendiği yeni bir kazı sonucu değildir.</p><div class="problemgrid"><article><h3>Rakip açıklamalar</h3><p>Kazı ve eleme farkı, kemik yoğunluğuna bağlı korunma, evrelerin karışması, gövde taşıma veya atık düzeni.</p></article><article><h3>Gereken yeni gözlem</h3><p>Aynı evre ve bağlamlarda eleme açıklığı, kazı hacmi, tanımlama yöntemi, korunma ve kesim/yanma izleri. Örnekleme birimi önceden belirtilmelidir.</p></article></div><p class="note">Bu sonuçlar domuz yasaklarının tarihsel nedenini sınamaz. Ekonomik yarar, ekoloji ve kimlik açıklamaları için ayrı değişkenler ve karşılaştırılabilir dönemler gerekir.</p></article></div><aside class="card aside"><div class="kicker">Ortak ağırlık yükümlülüğü</div><h3>Tek bir karşılaştırma kuralı</h3><p class="sub">Aynı gövde parçası karışımı iki kohorta uygulanınca fark, parça farklarının ortak ağırlıklı ortalamasıdır.</p><pre>Δ(w) = Σ wₖ (rA,k − rB,k)
wₖ ≥ 0; Σ wₖ = 1</pre><p class="small">Bu veride ortak ağırlıkla fark negatif olamaz. Yalnız sıfır-farklı tabakalara ağırlık vermek farkı sıfırlar. İki kohorta ayrı karışım vermek başka bir karşılaştırmadır.</p><button class="button" id="exportPartRecipe">Bu gövde parçası sorgusunu indir</button><div id="partExact" class="sectionspace"></div></aside></div></section>
<section id="unresolved" hidden><article class="card"><div class="kicker">Korunan açık noktalar</div><h2>Doğrulanmış kayıt, tamamlanmış yorum değildir</h2><p class="sub">Kaynak değerleri değiştirilmeden gösterilir. Çıkarım, kullandığı birim ve varsayımı taşımalıdır.</p><div id="openIssues" class="problemgrid sectionspace"></div></article><article class="card"><div class="kicker">Araştırma tasarımı</div><h2>Yeni bağlantı için gereken gözlem</h2><p class="sub">Yabani/evcil durumunu, dönemi, ölçüm seçimini ve toplama yöntemini ayıran bir kayıt gerekir. Yaş/cinsiyet profili ve yağ kalıntısı olmadan süt üretimi; seçilmiş izotop örneklerinden NISP; kemik yokluğundan dinî yasak türetilmez.</p><p class="small">Ortak takson adı, tarihsel göç veya ticaret güzergâhı kanıtı değildir. Atlas böyle bir güzergâh üretmez.</p></article></section>
<footer class="footer"><div class="sourceslist"><div><b>Özgün kaynaklar</b><p>Gaastra, Lawrence & Tumolo · <a href="https://doi.org/10.15184/aqy.2024.24" target="_blank" rel="noopener">Antiquity 2024</a>. Chogha Mish · <a href="https://doi.org/10.6078/M7M906K5" target="_blank" rel="noopener">Open Context</a>. Maini, Strolin & Cianfoni · <a href="https://doi.org/10.5334/oq.149" target="_blank" rel="noopener">Open Quaternary 2025</a>.</p><p>Russo ve diğerleri · <a href="https://doi.org/10.1038/s43247-026-03926-w" target="_blank" rel="noopener">Lübnan 2026</a>. Zhang, Lawrence & Millard · <a href="https://doi.org/10.1016/j.quascirev.2025.109725" target="_blank" rel="noopener">Çin izotop derlemesi 2026</a>. Zhang ve diğerleri · <a href="https://doi.org/10.1371/journal.pone.0257524" target="_blank" rel="noopener">Xipo 2021</a>.</p></div><div><b>Görsel yöntem ve sınır</b><p>Bağlı kaynak seçimi ve isteğe bağlı ayrıntı. HTML/DOM/SVG; haricî çalışma zamanı yoktur. Arayüzün bir kullanıcı değerlendirmesi yapılmadı.</p><p>2026 öncülleri: <a href="https://doi.org/10.2312/evpd.20261003" target="_blank" rel="noopener">Wiebel, Brender & Eckardt</a> ve <a href="https://doi.org/10.2312/evpd.20261002" target="_blank" rel="noopener">LLUVIA</a>. Bağlı görünüm veya aralık hesabı yeni icat olarak sunulmaz.</p></div></div><details><summary>Kullanılan yerel raporların dosya izleri</summary><div id="provenance"></div></details><p>Kaynak kesimi: 27 Ekim 2026. Kurumların kaynak paylaşımı yeni yoruma onay vermez. Dışa aktarımlar imzasız görüntüleme tarifidir.</p></footer>
<script type="application/json" id="atlasData">__DATA__</script><script>
'use strict';const D=JSON.parse(document.getElementById('atlasData').textContent),$=id=>document.getElementById(id),nf=new Intl.NumberFormat('tr-TR'),S='http://www.w3.org/2000/svg';
const state={tab:'observed',country:'Iran',group:0,lambda:0,exactLambda:null,limit:30,row:null,weights:{}};let selection=null,partSelection=null;
function e(tag,text,cls){const n=document.createElement(tag);if(text!==undefined&&text!==null)n.textContent=String(text);if(cls)n.className=cls;return n}function clear(n){n.replaceChildren()}function svg(tag,a){const n=document.createElementNS(S,tag);for(const[k,v]of Object.entries(a||{}))n.setAttribute(k,String(v));return n}function txt(n,text,x,y,a){const t=svg('text',{x,y,...a});t.textContent=text;n.append(t)}
function gcd(a,b){a=a<0n?-a:a;while(b){const t=a%b;a=b;b=t}return a||1n}function reduce(a){const g=gcd(a.n,a.d);return{n:a.n/g,d:a.d/g}}function F(v){if(typeof v==='object'&&v.n!==undefined)return v;const p=String(v).split('/'),n=BigInt(p[0]),d=p[1]?BigInt(p[1]):1n;if(!d)throw Error('Sıfır payda');return reduce({n,d})}function fs(a){a=F(a);return a.d===1n?String(a.n):a.n+'/'+a.d}function add(a,b){a=F(a);b=F(b);return reduce({n:a.n*b.d+b.n*a.d,d:a.d*b.d})}function sub(a,b){a=F(a);b=F(b);return reduce({n:a.n*b.d-b.n*a.d,d:a.d*b.d})}function mul(a,b){a=F(a);b=F(b);return reduce({n:a.n*b.n,d:a.d*b.d})}function num(a){a=F(a);return Number(a.n*1000000000000n/a.d)/1e12}function pct(a){return (100*num(a)).toLocaleString('tr-TR',{minimumFractionDigits:2,maximumFractionDigits:2})+'%'}function pp(a){const v=100*num(a);return(v>0?'+':'')+v.toLocaleString('tr-TR',{minimumFractionDigits:3,maximumFractionDigits:3})}function blend(a,b,k){const l=F(state.exactLambda||k+'/1000');return add(mul(a,sub(F(1),l)),mul(b,l))}
function line(dl,k,v){dl.append(e('dt',k),e('dd',v))}function link(host,text,url){const a=e('a',text);a.href=url;if(url.startsWith('https:')){a.target='_blank';a.rel='noopener'}host.append(a)}function det(host,title,obj){const d=e('details');d.append(e('summary',title),e('pre',JSON.stringify(obj,null,2)));host.append(d)}function recipe(kind,body){return{schema:D.schema,date:D.date,display_only:true,signature_verified:false,historical_cause_established:false,kind,...body}}
const all=D.summary.southwest_asia.all_admitted_contrast;const choices=[{name:'Tüm kabul edilen kayıtlar',field:null,value:null,A:all.A,B:all.B,cross:all.weight_crossover_lambda}].concat(D.groups.map(r=>({name:({country:'Ülke',region:'Bölge',phase_band:'Dönem',land_group:'Kaynak arazi etiketi'}[r.field]||r.field)+' · '+r.value,field:r.field,value:r.value,A:{pooled:r.A_pooled,equal_rows:r.A_equal_rows,rows:Number(r.A_rows)},B:{pooled:r.B_pooled,equal_rows:r.B_equal_rows,rows:Number(r.B_rows)},cross:r.weight_crossover_lambda||null})));
function cur(){return choices[state.group]}function chosen(){const c=cur();return D.admitted.filter(r=>!c.field||r[c.field]===c.value)}
function renderContrast(){const c=cur(),a=blend(c.A.equal_rows,c.A.pooled,state.lambda),b=blend(c.B.equal_rows,c.B.pooled,state.lambda),delta=sub(a,b),sign=delta.n>0n?1:delta.n<0n?-1:0;$('lambdaLabel').textContent='λ = '+num(F(state.exactLambda||state.lambda+'/1000')).toLocaleString('tr-TR',{minimumFractionDigits:state.exactLambda?6:3,maximumFractionDigits:state.exactLambda?6:3})+(state.exactLambda?' · tam geçiş kesri':'');$('rateA').textContent=pct(a);$('rateB').textContent=pct(b);$('difference').textContent=pp(delta);$('difference').className='large '+(sign<0?'red':'teal');$('scopeA').textContent=c.A.rows+' kaynak satırı';$('scopeB').textContent=c.B.rows+' kaynak satırı';$('direction').textContent=sign>0?'Bu kuralda A daha yüksek':sign<0?'Bu kuralda B daha yüksek':'Bu kuralda fark sıfır';$('crossover').disabled=!c.cross;$('crossoverText').textContent=c.cross?'Bu sabit kayıt kümesinde yön, λ ≈ '+num(c.cross).toLocaleString('tr-TR',{minimumFractionDigits:5})+' yakınında değişir. Hangi niceliğin raporlandığı sonucu değiştirir.':'Bu altkümenin iki uç ağırlık kuralı arasında işaret değişimi yoktur. Başka kaynaklara veya dönemlere genellenmez.';drawLambda(c,a,b);selection=recipe('source-row-weighted-contrast',{subset:{field:c.field,value:c.value},cohorts:{A:'urban',B:'rural'},unit:'NISP',denominator:'source cattle + Sus + caprines',lambda:fs(F(state.exactLambda||state.lambda+'/1000')),A:fs(a),B:fs(b),difference:fs(delta),source_rows:chosen().map(r=>r.id),source_sha256:D.summary.southwest_asia.source_sha256});$('exactContrast').textContent=JSON.stringify({lambda:selection.lambda,A:selection.A,B:selection.B,difference:selection.difference,crossover_exact:c.cross},null,2);showContrast();renderRecords()}
function drawLambda(c,a,b){const host=$('lambdaChart');clear(host);const g=svg('svg',{viewBox:'0 0 760 255',role:'img','aria-label':'Ortak lambda ile kentsel ve kırsal kaynak oranları'}),left=48,right=730,top=18,bottom=211,max=Math.max(...[c.A.equal_rows,c.A.pooled,c.B.equal_rows,c.B.pooled].map(x=>num(x)))*1.25||.1,x=v=>left+v*(right-left),y=v=>bottom-v/max*(bottom-top);for(let i=0;i<5;i++){const v=max*i/4;g.append(svg('line',{x1:left,y1:y(v),x2:right,y2:y(v),stroke:'#dce5dc'}));txt(g,(100*v).toLocaleString('tr-TR',{maximumFractionDigits:1})+'%',left-8,y(v)+4,{'text-anchor':'end'})}for(const[rs,color]of[[c.A,'#176d70'],[c.B,'#b47b27']])g.append(svg('line',{x1:x(0),y1:y(num(rs.equal_rows)),x2:x(1),y2:y(num(rs.pooled)),stroke:color,'stroke-width':3}));if(c.cross){const xx=x(num(c.cross));g.append(svg('line',{x1:xx,y1:top,x2:xx,y2:bottom,stroke:'#a94440','stroke-dasharray':'3 5'}))}const xx=x(num(F(state.exactLambda||state.lambda+'/1000')));g.append(svg('line',{x1:xx,y1:top,x2:xx,y2:bottom,stroke:'#20383b','stroke-dasharray':'5 5'}));for(const[v,col]of[[a,'#176d70'],[b,'#b47b27']])g.append(svg('circle',{cx:xx,cy:y(num(v)),r:5,fill:col,stroke:'white','stroke-width':2}));txt(g,'0 · eşit satır',left,bottom+24);txt(g,'1 · birleştirilmiş parça',right,bottom+24,{'text-anchor':'end'});host.append(g)}
function showContrast(){$('detailKicker').textContent='Gaastra · kaynak ve hesap';$('detailTitle').textContent=cur().name;const h=$('detailBody');clear(h);const dl=e('dl');line(dl,'Birimi','NISP; yalnız kabul edilmiş kentsel/kırsal satırlar');line(dl,'Tam kaynak / kabul',D.summary.southwest_asia.original_source_rows+' / '+D.summary.southwest_asia.admitted_rows+' satır');line(dl,'Özgün alanlar','quantification, settlement, cattle, Sus, caprines');line(dl,'Kaynak SHA256',D.summary.southwest_asia.source_sha256);h.append(dl);link(h,'Özgün çalışma sayfasını aç ↗',D.links.gaastra);det(h,'Seçim ve dışlama kuralı',D.summary.southwest_asia.first_failure_exclusion_counts);det(h,'Görüntülenen sorgu',selection)}
function renderRecords(){const q=$('rowSearch').value.toLocaleLowerCase('tr'),rs=chosen().filter(r=>!q||[r.site,r.country,r.source_coordinate,r.id].some(v=>v.toLocaleLowerCase('tr').includes(q)));clear($('recordTable'));for(const r of rs.slice(0,state.limit)){const tr=e('tr',null,state.row===r.id?'selected':'');for(const v of[r.site,r.country,r.phase_band,r.cohort,r.numerator+' / '+r.denominator])tr.append(e('td',v));const td=e('td'),bt=e('button','İncele');bt.setAttribute('aria-label',r.site+', '+r.source_coordinate);bt.onclick=()=>{state.row=r.id;showRecord(r);renderRecords()};td.append(bt);tr.append(td);$('recordTable').append(tr)}$('rowCount').textContent=rs.length+' eşleşen satır';$('moreRows').hidden=state.limit>=rs.length}
function showRecord(r){$('detailKicker').textContent='Özgün satır · '+r.unit;$('detailTitle').textContent=r.site;const h=$('detailBody');clear(h);const dl=e('dl');for(const[k,v]of Object.entries(r))line(dl,k,v);h.append(dl);link(h,'Özgün çalışma sayfası ↗',D.links.gaastra);selection=recipe('original-source-row',{record:r});det(h,'Dışa aktarılacak kaynak tarifi',selection)}
const countryNames={Iran:'İran',Jordan:'Ürdün',Oman:'Umman',Lebanon:'Lübnan',China:'Çin',Egypt:'Mısır',Iraq:'Irak',Israel:'İsrail',Syria:'Suriye',Turkey:'Türkiye'};
const cards={Iran:{title:'Chogha Mish · kaydı ve sayımı ayırmak',scope:'MÖ yaklaşık 3600–3200 · seçilen Protoliterate bağlamları',unit:'Kaynak kayıt ağırlığı; benzersiz parça veya hayvan değil',text:'Tam kaynakta 16.824 ayrı kaynak URI’si, fragment alanlarında toplam 16.825 kayıt ağırlığı vardır. Örtüşen Protoliterate dışa aktarımı bunlara eklenmez. Yalnız ilk fragment alanını okumak 143 satırı kaybettirir.',note:'Eleme yapılmamıştır (2017 s.446); çene/diş satırı tekrarları birleştirilmemiştir (s.451 dipnot4). Sus evcilliği, hayvan bağımsızlığı ve eşzamanlılık belirlenmemiştir.',doi:'https://doi.org/10.6078/M7M906K5',local:'chogha'},Jordan:{title:'Ürdün · kaynak evreleri ve çizgi işaretleri',scope:'Demir Çağı / Pers dönemi · sekiz site-evre sütunu',unit:'Yayımlanmış toplam NISP; elle aktarılmış tablo',text:'2026 tablosundaki sekiz kaynak sütununda raporlanan NISP toplamı 654’tür. Gaastra çalışma sayfasındaki 48 Ürdün satırı başka bir kaynak ailesidir; iki kaynak tek örneklem olarak toplanmaz.',note:'Özgün “−” işaretleri sayısal sıfıra çevrilmedi. Tablo aktarımı tekil hayvan kayıtları değildir.',doi:'https://doi.org/10.1016/j.jasrep.2026.105990',local:'jordan'},Oman:{title:'Umman · aynı kemiğe bağlı iki oran',scope:'Daba, Salut, Bimmah · Tunç / Demir Çağı ve modern referanslar',unit:'Kemik ölçümü ve LSI; NISP yerine geçmez',text:'S1’de 354 satırın 349’u LSI içerir; beş Bimmah satırında LSI yoktur. S2’deki 71 ölçüm satırının altısı modern referanstır. İki şekil oranı aynı Dl ölçümünü paylaşır.',note:'Daba1548 etiketi tekrar eder. Modern İran CP9 örneği arkeolojik İran hayvanı değildir. Yuvarlama kutuları açık varsayımdır.',doi:'https://doi.org/10.5334/oq.149',local:'oman'},Lebanon:{title:'Lübnan · daha eski yaban faunası',scope:'Naame, Nahr Ibrahim, Ras el-Kelb · yaklaşık 400–100 bin yıl önce',unit:'NISP, MNI, geniş parça toplamı ve diş aşınması ayrı',text:'Tanımlanmış-takson NISP toplamları 77, 61 ve 65; geniş Grand Total değerleri 559, 63 ve 99’dur. Paydanın hangi kayıtları kapsadığı önemlidir.',note:'Pleistosen yaban domuzu, evcil domuz tüketimi veya sonraki dinî kurallar hakkında ölçüm değildir. Kaynak boşlukları korunur.',doi:'https://doi.org/10.1038/s43247-026-03926-w',local:'lebanon'},China:{title:'Çin · diyetin izotop kaydı',scope:'Neolitik–Erken Han derlemesi; Xipo örnekleri ayrı',unit:'İzotop ölçüm satırı; kazı NISP’si değildir',text:'Derlemede 2.919 hayvan ve 3.492 insan satırı bulunur. Dört ham Pig/pig yazımını açık kuralla birleştirmek 841 satır verir; Boar ayrı kalır. Xipo’daki 87 seçilmiş örneğin 70’i Sus etiketlidir.',note:'Örnek sayıları tüketim sıklığı veya bütün yerleşimdeki hayvan dağılımı değildir. Alanları kaymış görünen kayıtlar otomatik düzeltilmedi.',doi:'https://doi.org/10.1016/j.quascirev.2025.109725',local:'china'}};
function renderCountry(){for(const b of $('countryButtons').children)b.setAttribute('aria-pressed',String(b.dataset.country===state.country));const c=cards[state.country],h=$('countryCard');clear(h);h.append(e('h3',c.title),e('p',c.text));const dl=e('dl');line(dl,'Dönem / kapsam',c.scope);line(dl,'Sayım birimi',c.unit);h.append(dl,e('p',c.note,'note'));const links=e('div',null,'row');link(links,'Özgün yayın / veri DOI ↗',c.doi);link(links,'Yerel kaynak dosyası ↗',D.links[c.local]);h.append(links)}
const strata=D.summary.chogha_mish.preferred_comparison.body_part_strata;for(const k of strata)state.weights[k]=25;function pr(c,k){return D.parts.find(r=>r.context===c&&r.body_part===k)}
function renderPartTable(parts){clear($('partTable'));for(const k of parts){const tr=e('tr');tr.append(e('td',k),e('td',pr('Room floor',k).target+' / '+pr('Room floor',k).denominator),e('td',pr('Occupational Debris',k).target+' / '+pr('Occupational Debris',k).denominator));$('partTable').append(tr)}}
function renderParts(){
 const separate=$('separateWeights').checked,mode=$('partMode').value,parts=mode==='all'?D.summary.chogha_mish.raw_head_included_audit.body_part_strata:strata;
 let a,b,weights,valid=true;$('partWeights').hidden=mode!=='common'||separate;
 if(separate){a=F(pr('Room floor','Axial').rate);b=F(pr('Occupational Debris','Hindlimb').rate);weights={A:{Axial:1},B:{Hindlimb:1}}}
 else if(mode==='common'){const total=strata.reduce((s,k)=>s+state.weights[k],0);if(!total)valid=false;else{a=F(0);b=F(0);weights={};for(const k of strata){weights[k]=fs(F(state.weights[k]+'/'+total));a=add(a,mul(weights[k],pr('Room floor',k).rate));b=add(b,mul(weights[k],pr('Occupational Debris',k).rate))}}}
 else{const sum=c=>{const rs=parts.map(k=>pr(c,k));return F(rs.reduce((s,r)=>s+Number(r.target),0)+'/'+rs.reduce((s,r)=>s+Number(r.denominator),0))};a=sum('Room floor');b=sum('Occupational Debris');weights={mode}}
 const delta=valid?sub(a,b):null;$('partA').textContent=valid?pct(a):'tanımsız';$('partB').textContent=valid?pct(b):'tanımsız';$('partDifference').textContent=valid?pp(delta):'—';$('partDifference').className='large '+(separate?'red':'teal');$('couplingMessage').className=separate||mode==='all'?'note':'softnote';
 $('couplingMessage').textContent=separate?'A için yalnız Axial, B için yalnız Hindlimb seçildi: fark −4 yüzde puandır. İki kohorta farklı ağırlıklar verildiği için ortak standardizasyon şartı sağlanmaz.':!valid?'Bütün ağırlıklar sıfır. Tanımlı oran için en az bir pozitif ağırlık gerekir.':mode==='common'?'Baş dışındaki dört tabakaya iki kohortta aynı ağırlıklar uygulanır. Ortak ağırlık zarfı [0, 1/11]; eşit dört ağırlıkla fark 1147/25300’dür. Bunlar kayıt ağırlıklarıdır.':mode==='all'?'Baş dahil ham kayıt denetimi: diş başına tekrarlar birleştirilmemiştir. 12/95 ve 3/271 benzersiz çene, fiziksel parça veya hayvan sayımı değildir.':'Baş dışı kaynak ağırlıkları 5/61 ve 2/164; fark 349/5002. Başı dışlamak, eleme veya korunma koşullarını eşleştirmez.';
 const conditions=JSON.parse(JSON.stringify(D.summary.chogha_mish.source_conditions));conditions.body_parts.values=parts;
 partSelection=recipe('chogha-body-part-contrast',{source_sha256:D.summary.chogha_mish.source_sha256,source_phase:'Protoliterate',cohorts:{A:'Room floor',B:'Occupational Debris'},unit:D.summary.chogha_mish.measurement_unit,inference_unit:'source-record-weight',contemporaneity_status:'unestablished',physical_fragment_uniqueness:'unestablished',biological_independence:'unestablished',known_tooth_row_repetition:'publisher-documented-unmerged',recovery_status:D.summary.chogha_mish.claims.recovery_status,source_conditions:conditions,mode,body_parts:parts,head_included:mode==='all',weighting:mode==='common'?'shared-stratum-fixed':'pooled-recorded-fields',separate_cohort_weights:separate,common_weight_requirement_satisfied:mode==='common'?!separate:null,weights,defined:valid,A:valid?fs(a):null,B:valid?fs(b):null,difference:valid?fs(delta):null});
 $('partExact').replaceChildren(e('pre',JSON.stringify(partSelection,null,2)));renderPartTable(parts);drawParts(valid?a:null,valid?b:null)
}
function drawParts(a,b){const h=$('partChart');clear(h);const g=svg('svg',{viewBox:'0 0 760 154',role:'img','aria-label':'Oda tabanı ve birikinti Sus oranları'}),left=172,width=540,max=.25;for(const[label,v,color,y]of[['Room floor',a,'#176d70',35],['Occupational Debris',b,'#b47b27',94]]){txt(g,label,left-12,y+20,{'text-anchor':'end'});g.append(svg('rect',{x:left,y,width,height:28,rx:4,fill:'#eaf0eb'}));if(v){g.append(svg('rect',{x:left,y,width:Math.max(1,num(v)/max*width),height:28,rx:4,fill:color}));txt(g,pct(v),left+8,y+19,{style:'fill:'+(num(v)>.04?'white':'#20383b')})}}h.append(g)}
function renderIssues(){const h=$('openIssues');clear(h);const issues=[['Sayım birimi',D.summary.southwest_asia.first_failure_exclusion_counts['unit-not-NISP']+' TNF satırı NISP ile karıştırılmadı. Belirsiz yerleşim ve payda uyuşmazlığı ayrı dışlama nedenleridir.','Özgün quantification alanını ve kabul edilen paydayı koru.'],['Umman: ortak ölçüm','Görüntülenen ölçüleri tam kabul etmek iki S2 oran kaydını uyuşmaz yapar. Açık ±0,05 mm ve ±0,005 oran-puanı varsayımında 71 kaydın tamamı ortak Dl ile uyumludur.','Kaynak hatası iddia edilmez. Değerler değiştirilmez; yuvarlama modeli sorgunun parçasıdır.'],['Örnek kimliği','Daba1548, S1’in 62 ve 328 numaralı Excel satırlarında aynı alanlarla görünür. Satırlar otomatik olarak ayrı hayvan veya tek örnek yapılmadı.','Kaynak satırı, yerel kimlik ve bireyi ayır.'],['Çin: alan kapsamı','Bazı satırlarda EBA takson alanında, sayısal değer Country alanında görünür. Özgün kayıtlar saklandı; alanlar otomatik kaydırılmadı.','Ülke, takson ve dönem ayrı inceleme ister.'],['Yabani / evcil ve dönem','Pleistosen Sus scrofa ile seçilmiş izotop örnekleri aynı evcil hayvan yoğunluğu ölçümü değildir.','Ortak ad, karşılaştırılabilir örneklem veya tarihsel bağlantı kanıtı değildir.'],['Ekonomik yarar ve yasak','Süt için kullanılmamak tek başına bir yasağın nedenini açıklamaz. Bu verilerde süt üretimi veya dinî yasak için ortak sonuç değişkeni yoktur.','Ekoloji, hareketlilik, atık/taşıma ve grup sınırları ayrıca sınanmalıdır.']];for(const[t,p,r]of issues){const a=e('article');a.append(e('h3',t),e('p',p),e('p',r,'small'));h.append(a)}}
function download(value){if(!value)return;const blob=new Blob([JSON.stringify(value,null,2)+'\n'],{type:'application/json'}),url=URL.createObjectURL(blob),a=e('a');a.href=url;a.download='regional_evidence_display_recipe.json';document.body.append(a);a.click();a.remove();setTimeout(()=>URL.revokeObjectURL(url),1000)}
document.querySelectorAll('[data-tab]').forEach(b=>b.onclick=()=>{state.tab=b.dataset.tab;for(const t of['observed','hypothesis','unresolved'])$(t).hidden=t!==state.tab;document.querySelectorAll('[data-tab]').forEach(x=>x.setAttribute('aria-selected',String(x.dataset.tab===state.tab)))});
choices.forEach((c,i)=>{const o=e('option',c.name);o.value=i;$('contrastSelect').append(o)});$('contrastSelect').onchange=()=>{state.group=Number($('contrastSelect').value);state.exactLambda=null;state.row=null;state.limit=30;renderContrast()};$('lambda').oninput=()=>{state.lambda=Number($('lambda').value);state.exactLambda=null;renderContrast()};$('crossover').onclick=()=>{if(cur().cross){state.exactLambda=cur().cross;state.lambda=Math.round(1000*num(cur().cross));$('lambda').value=state.lambda;renderContrast()}};$('rowSearch').oninput=()=>{state.limit=30;renderRecords()};$('moreRows').onclick=()=>{state.limit+=30;renderRecords()};$('exportRecipe').onclick=()=>download(selection);$('exportPartRecipe').onclick=()=>download(partSelection);
for(const key of['Iran','Jordan','Oman','Lebanon','China']){const b=e('button',countryNames[key],'pillbtn');b.dataset.country=key;b.setAttribute('aria-pressed',String(key===state.country));b.onclick=()=>{state.country=key;renderCountry()};$('countryButtons').append(b)}for(const[k,v]of Object.entries(D.summary.southwest_asia.source_country_row_counts)){const box=e('div');box.append(e('strong',nf.format(v)),e('span',countryNames[k]+' · '+k));$('coverage').append(box)}
for(const k of strata){const r=e('label',null,'bodycontrols'),i=e('input'),o=e('output',25);i.type='range';i.min=0;i.max=100;i.value=25;i.setAttribute('aria-label',k+' ortak ağırlığı');i.oninput=()=>{state.weights[k]=Number(i.value);o.textContent=i.value;renderParts()};r.append(e('span',k),i,o);$('partWeights').append(r)}$('partMode').onchange=renderParts;$('separateWeights').onchange=renderParts;for(const p of D.provenance){const dl=e('dl');line(dl,p.file,p.bytes+' bytes · SHA256 '+p.sha256);$('provenance').append(dl)}renderContrast();renderCountry();renderParts();renderIssues();
</script></main></body></html>'''
def main():
 p=argparse.ArgumentParser(description=__doc__);p.add_argument('--results-root',type=Path,default=BASE/'results');p.add_argument('--data-root',type=Path,default=BASE/'data');p.add_argument('--output',type=Path,default=BASE/'workbench/regional_evidence_atlas.html');a=p.parse_args();out=a.output.resolve()
 d=collect(a.results_root.resolve(),a.data_root.resolve(),out)
 encoded=json.dumps(d,ensure_ascii=False,separators=(',',':'),allow_nan=False).replace('<','\\u003c').replace('>','\\u003e').replace('&','\\u0026');raw=HTML.replace('__DATA__',encoded).encode()
 if len(raw)>1_000_000:raise ValueError('Atlas exceeds 1MB')
 out.parent.mkdir(parents=True,exist_ok=True);out.write_bytes(raw);print(json.dumps({'output':out.name,'bytes':len(raw),'sha256':hashlib.sha256(raw).hexdigest(),'admitted_rows':len(d['admitted']),'body_part_rows':len(d['parts']),'countries':len(d['summary']['southwest_asia']['source_country_row_counts'])},indent=2))
if __name__=='__main__':main()



==> anc/tools/build_source_pack.py <==
#!/usr/bin/env python3
"""Build byte-exact representations for BOTH archive and opened-file quotas.

The fixed finite candidates retain original bytes and roles. No original file
is deleted or modified. JPEG reconstruction requires trusted libjxl v0.11.2.
"""
import argparse
import hashlib
import json
import lzma
from pathlib import Path
import sys
import time
import zlib
sys.path.insert(0, str(Path(__file__).resolve().parents[1]))
from cryptography.hazmat.primitives.asymmetric.ed25519 import Ed25519PrivateKey
from scenecrypt import core as c, source_pack as sp, jpeg_codec
from scenecrypt.lexical_codec import encode, decode


def role(relative):
    if relative.startswith('data/compression_records/'):
        return 'supporting-record'
    if (relative.endswith(('.obj', '.jpg', '.jpeg', '.xlsx', '.docx', '.pdf', '.rdf'))
            or relative.startswith('data/regional_zooarch/levant_iran/chogha_mish_') and relative.endswith('.csv')
            or relative.endswith('OXSTAD16_animal_bone_data_publisher_checksum.csv')):
        return 'original-publisher-member'
    if relative.endswith('.csv'):
        return 'derived-source-cell-extract'
    return 'supporting-record'


def add(root, dest, path, raw, codec, blob, recipes):
    relative = path.relative_to(root).as_posix()
    name = hashlib.sha256(relative.encode()).hexdigest()[:20] + '.payload'
    (dest / name).write_bytes(blob)
    recipes.append({'path': relative, 'source_role': role(relative),
                    'source_bytes': len(raw), 'source_sha256': sp.digest_bytes(raw),
                    'payload': (dest / name).relative_to(root).as_posix(),
                    'payload_bytes': len(blob), 'payload_sha256': sp.digest_bytes(blob),
                    'codec': codec})


def main():
    parser = argparse.ArgumentParser(description=__doc__)
    parser.add_argument('--candidate-cache', type=Path)
    parser.add_argument('--jpeg-cache', type=Path)
    parser.add_argument('--artifact', type=Path, default=Path(__file__).resolve().parents[1])
    args = parser.parse_args()
    root = args.artifact.resolve()
    dest = root / 'packed_sources'
    dest.mkdir(exist_ok=True)
    early = root / 'data/early_holocene'
    manifest = json.loads((early / 'manifest.json').read_text())
    models = [root / 'data/geometry_scan/WM_56.22.225.obj'] + [
        early / asset['geometry_path'] for asset in manifest['assets'] if asset['format'] == 'obj']
    cached = {}
    if args.candidate_cache:
        cached = {r['source_sha256']: r for r in json.loads(
            (args.candidate_cache / 'final_benchmark.json').read_text())['rows']}
    jpeg_cached = {}
    if args.jpeg_cache:
        jpeg_cached = {r['source_sha256']: r for r in json.loads(args.jpeg_cache.read_text())['rows']}
    recipes, rows = [], []
    for path in sorted(models):
        raw = path.read_bytes()
        sha = sp.digest_bytes(raw)
        start = time.perf_counter()
        if sha in cached:
            lex = Path(cached[sha]['payload']).read_bytes()
        else:
            lex, _, _ = encode(raw)
        assert decode(lex, max_output_bytes=len(raw), expected_sha256=sha) == raw
        xz = lzma.compress(raw, preset=6)
        codec, blob = min([('XZ6-identity', xz), ('SCENE-LEX3', lex)], key=lambda x: len(x[1]))
        add(root, dest, path, raw, codec, blob, recipes)
        rows.append({'path': path.relative_to(root).as_posix(), 'source_bytes': len(raw),
                     'source_sha256': sha, 'selected_codec': codec, 'payload_bytes': len(blob),
                     'xz6_bytes': len(xz), 'lex3_bytes': len(lex),
                     'selection_check_s': time.perf_counter() - start})
    selected = {r['path'] for r in recipes}
    for path in sorted((root / 'data').rglob('*')):
        rel = path.relative_to(root)
        if (not path.is_file() or path.is_symlink() or rel.as_posix() in selected
                or any(x.startswith('.') or x in ('__pycache__', '.pytest_cache') for x in rel.parts)
                or path.suffix in ('.pyc', '.pyo') or path.name == 'contact_sheet.jpg'):
            continue
        raw = path.read_bytes()
        if len(raw) <= 1024:
            continue
        sha = sp.digest_bytes(raw)
        if path.suffix.lower() in ('.jpg', '.jpeg'):
            if sha in jpeg_cached:
                blob = Path(jpeg_cached[sha]['payload']).read_bytes()
            else:
                blob, _ = jpeg_codec.encode(raw)
            assert jpeg_codec.decode(blob, max_output_bytes=len(raw), expected_sha256=sha) == raw
            codec = jpeg_codec.CODEC
        else:
            blob, codec = lzma.compress(raw, preset=6), 'XZ6-identity'
        # The opened-file metric counts stored member bytes, not ZIP DEFLATE bytes.
        if len(raw) - len(blob) <= 512:
            continue
        add(root, dest, path, raw, codec, blob, recipes)
        rows.append({'path': rel.as_posix(), 'source_bytes': len(raw), 'source_sha256': sha,
                     'selected_codec': codec, 'payload_bytes': len(blob),
                     'physical_member_saving': len(raw) - len(blob)})
    recipes.sort(key=lambda r: r['path'])
    key = Ed25519PrivateKey.from_private_bytes(hashlib.sha256(
        b'PUBLIC SOURCE RECONSTRUCTION EXPERIMENT ONLY 2026').digest())
    index = sp.make_index(recipes, root, key)
    # Compact representation avoids padding the opened-file quota with JSON indentation.
    (dest / 'index.json').write_bytes(c.canonical(index) + b'\n')
    c.save_json(dest / 'release_pins.json', {
        'public_key': c.public_hex(key), 'expected_logical_root': index['body']['logical_root'],
        'expected_transport_root': index['body']['transport_root'],
        'trust_scope': 'Public experiment key; archive pins check consistency. Active-adversary use independently pins key/roots and trusts bootstrap/Python/liblzma/cryptography/libjxl v0.11.2 runtime.'})
    included = {r['payload'] for r in recipes}
    for path in dest.glob('*.payload'):
        if path.relative_to(root).as_posix() not in included:
            path.unlink()
    report = {'schema': 'SCENE-source-pack-build-2',
              'selection': 'Per-target finite choices; both outer ZIP and opened physical-member totals are measured by package_arxiv.py. Not a proved joint optimum.',
              'targets': len(recipes), 'logical_target_bytes': sum(r['source_bytes'] for r in recipes),
              'payload_bytes': sum(r['payload_bytes'] for r in recipes),
              'recipe_index_bytes': (dest / 'index.json').stat().st_size,
              'decoder_files_bytes': sum((root / name).stat().st_size for name in sp.DECODERS),
              'native_runtime': jpeg_codec.runtime_info(),
              'logical_root': index['body']['logical_root'], 'transport_root': index['body']['transport_root'],
              'recipes': rows}
    (dest / 'build_report.json').write_text(json.dumps(report, separators=(',', ':')) + '\n')
    print(json.dumps({k: v for k, v in report.items() if k != 'recipes'}, indent=2))


if __name__ == '__main__':
    main()


==> anc/tools/package_arxiv.py <==
"""Build a source-only arXiv ZIP with anc/ and verify its safe inventory.

Use --paper-root explicitly if ancillary files were downloaded separately.
Does not submit anything or change manuscript sources.
"""
from __future__ import annotations

import argparse
import gzip
import hashlib
import json
import re
import sys
from pathlib import Path
from zipfile import ZipFile, ZipInfo, ZIP_DEFLATED


SKIP_PARTS = {"__pycache__", ".pytest_cache", ".git", ".venv", "node_modules"}
SKIP_SUFFIXES = {".pyc", ".pyo", ".aux", ".log", ".out", ".toc", ".fls", ".fdb_latexmk", ".blg", ".synctex"}
NAME = re.compile(r"[A-Za-z0-9_+.,=\-/]+\Z")
SIZE_TARGET = 50_000_000  # User's conservative hard bound; archive must be strictly smaller.
PROCESSING_RESERVE = 2_000_000
PACKED_PATHS = set()



def validate_upload_sizes(archive_bytes, physical_member_bytes):
    """Both checks matter: a small ZIP can still exceed the opened-file quota.

    50,000,000 decimal bytes is conservative relative to either KB convention.
    Reserve2MB for processed PDF/build outputs; server acceptance is separate.
    """
    if archive_bytes >= SIZE_TARGET:
        raise ValueError("Compressed ZIP exceeds upload bound")
    if physical_member_bytes + PROCESSING_RESERVE >= SIZE_TARGET:
        raise ValueError("Opened physical files plus processing reserve exceed upload bound")
    return {"archive_bytes": archive_bytes, "physical_member_bytes": physical_member_bytes,
            "processing_reserve_bytes": PROCESSING_RESERVE,
            "physical_plus_reserve_bytes": physical_member_bytes + PROCESSING_RESERVE,
            "strict_bound_bytes": SIZE_TARGET}


def omission_reason(relative):
    """Only named, regenerable outputs are omitted; source assets are retained."""
    name = relative.as_posix()
    if name in PACKED_PATHS:
        return "exact original source is represented by a verified bounded reconstruction recipe in packed_sources/index.json"
    if name == "anc/data/visual/contact_sheet.jpg":
        return "generated contact-sheet cache; original source photographs retained"
    if name.startswith(("anc/results/", "anc/workbench/")):
        return "regenerable analysis/display output; all scientific source inputs, executable experiments and manuscript figure PDFs retained"
    return None


def sha(path):
    return hashlib.sha256(path.read_bytes()).hexdigest()


def inventory(root, omitted=None):
    top = [root / name for name in ("main.tex", "main.bbl", "references.bib")]
    for path in top:
        if not path.is_file():
            raise ValueError("Missing required source: " + path.name)
    files = top + list((root / "sections").glob("*.tex")) + list((root / "figures").glob("*.pdf"))
    for path in (root / "anc").rglob("*"):
        rel = path.relative_to(root)
        if path.is_symlink():
            raise ValueError("Symlink not packaged: " + str(rel))
        if not path.is_file() or any(p in SKIP_PARTS or p.startswith(".") for p in rel.parts):
            continue
        if path.suffix in SKIP_SUFFIXES or path.name.endswith(("-wal", "-shm")):
            continue
        reason = omission_reason(rel)
        if reason:
            if omitted is not None:
                omitted.append({"path": rel.as_posix(), "bytes": path.stat().st_size, "reason": reason})
            continue
        if path.suffix == ".tex":
            raise ValueError("TeX source must not be under anc/: " + str(rel))
        files.append(path)
    files = sorted(set(files), key=lambda p: p.relative_to(root).as_posix())
    for path in files:
        rel = path.relative_to(root).as_posix()
        if path.is_symlink():
            raise ValueError("Symlink not packaged: " + rel)
        if not NAME.fullmatch(rel) or ".." in Path(rel).parts:
            raise ValueError("Unsupported submission filename: " + rel)
    return files


def verify_source_payload(root, files):
    """Verify the revision's original bytes and lossless source mesh wrappers."""
    sys.path.insert(0,str(root / 'anc'))
    from scenecrypt import source_pack
    index,pins=source_pack.load_release(root/'anc')
    decoded=source_pack.verify_outputs(index,root/'anc',**pins)
    included = set(files)
    data = root / "anc" / "data"

    def required(path, expected=None):
        rel=path.relative_to(root/'anc').as_posix()
        if rel in decoded:
            raw=decoded[rel]
        else:
            if path not in included or not path.is_file():
                raise ValueError("Essential source file missing from archive: " + str(path.relative_to(root)))
            raw=path.read_bytes()
        if expected is not None and hashlib.sha256(raw).hexdigest() != expected:
            raise ValueError("Original source hash differs: " + str(path.relative_to(root)))
        return raw

    for dep in index['body']['decoder_dependencies']:
        required(root/'anc'/dep['path'],dep['sha256'])
    for recipe in index['body']['recipes']:
        required(root/'anc'/recipe['payload'],recipe['payload_sha256'])

    grinding = data / "gobekli_grinding"
    records = json.loads((grinding / "retrieval_manifest.json").read_text())["records"]
    if len(records) != 12:
        raise ValueError("The original Göbekli source inventory must contain twelve workbooks")
    for record in records:
        required(grinding / f"s{record['supplement']:03d}.xlsx", record["sha256"])

    social = data / "longitudinal_or_social"
    record = json.loads((social / "source_manifest.json").read_text())["original_workbook"]
    required(social / record["filename"], record["sha256"])
    extracts = json.loads((social / "table_inventory.json").read_text())["tables"]
    if len(extracts) != 6:
        raise ValueError("Expected six original-workbook social table extracts")
    for table in extracts:
        required(social / table["file"], table["sha256"])

    early = data / "early_holocene"
    models = json.loads((early / "manifest.json").read_text())
    for model in models["assets"]:
        path = early / model["geometry_path"]
        stored=required(path, model["stored_sha256"])
        raw=gzip.decompress(stored) if model.get('encoding','gzip')=='gzip' else stored
        if hashlib.sha256(raw).hexdigest() != model["source_sha256"] or len(raw) != model["source_bytes"]:
            raise ValueError("Lossless source geometry differs: " + str(path.relative_to(root)))

    ontology = early / "gobekli_ontology_13370343"
    record = json.loads((ontology / "manifest.json").read_text())
    required(ontology / record["original_rdf_path"], record["original_rdf_sha256"])
    if record["license"] != "CC-BY-NC-ND-4.0":
        raise ValueError("Ontology license exception must remain explicit")
    required(ontology / "ATTRIBUTION.md")
    required(ontology / "datacite_record.json")
    regional = data / "regional_zooarch"
    release = json.loads((regional / "release_manifest.json").read_text())
    for item in release["files"]:
        required(regional / item["path"], item["sha256"])
    return {"regional_frozen_files": len(release["files"]), "original_gobekli_workbooks": len(records), "original_social_workbooks": 1,
            "social_csv_extracts": len(extracts), "early_source_mesh_files": len(models["assets"]),
            "lossless_source_reconstruction_verified": True, "reconstructed_targets":len(decoded), "logical_source_root":index["body"]["logical_root"], "transport_root":index["body"]["transport_root"],
            "original_gobekli_rdf": 1, "ontology_license": record["license"]}


def build(root, output):
    root = root.resolve()
    output = output.resolve()
    if output.is_relative_to(root / "anc"):
        raise ValueError("ZIP must be outside anc/")
    manifest = root / "anc" / "MANIFEST.sha256"
    global PACKED_PATHS
    reconstruction=json.loads((root/'anc/packed_sources/index.json').read_text())
    PACKED_PATHS={'anc/'+r['path'] for r in reconstruction['body']['recipes']}
    omitted = []
    files = inventory(root, omitted)
    source_payload = verify_source_payload(root, files)
    profile = root / "anc" / "PACKAGE_PROFILE.json"
    profile.write_text(json.dumps({
        "schema": "SCENE-source-package-profile-4",
        "preserved": "All previously bundled original publisher source bytes (OBJ via exact reconstruction), source workbooks, original CSV exports, photographs/textures, unchanged licensed RDF, code/tests and all manuscript figures.",
        "source_reconstruction_manifest": "packed_sources/index.json",
        "packed_targets": len(reconstruction['body']['recipes']),
        "omitted_regenerable_outputs": ["results/", "workbench/", "data/visual/contact_sheet.jpg"],
        "source_storage": "Original OBJ/JPEG members and eligible data records are stored as exact reversible payloads; JPEG XL restores original JPEG bitstreams, not re-encoded pixels. Old investigator-generated OBJ gzip wrappers are replaced; publisher-member bytes/hashes remain fixed.",
        "recovery": "From anc/: python -m scenecrypt.source_pack; then python tools/reproduce.py --output FRESH_EXTERNAL_DIRECTORY --plots. No source download is required for the experiments. Russia is explicitly a source-value extract, not a complete original XLSX archive.",
        "regenerable_views": "All results/ and workbench/ caches are regenerated in the chosen external output directory.",
        "size_hard_bound_bytes": SIZE_TARGET,
        "size_metrics": "Both compressed ZIP and sum of opened physical member bytes. The latter includes a2,000,000-byte processing reserve.",
        "processing_reserve_bytes": PROCESSING_RESERVE,
        "size_bound_is_user_constraint": True,
        "official_guidance": ["https://info.arxiv.org/help/sizes.html","https://info.arxiv.org/help/ancillary_files.html"],
        "guidance_checked": "2026-10-27",
        "license_exceptions": "See LICENSE and data-specific attribution: unchanged Gobekli RDF and Meshoko originals CC BY-NC-ND4; Transjordan transcription CC BY-NC4."
    }, indent=2) + "\n", encoding="utf-8")
    files = inventory(root)
    # This manifest concerns the independently downloadable ancillary directory.
    ancillary = [p for p in files if p.is_relative_to(root / "anc") and p != manifest]
    manifest.write_text("".join(f"{sha(p)}  {p.relative_to(root / 'anc').as_posix()}\n" for p in ancillary), encoding="ascii")
    files = inventory(root)
    output.parent.mkdir(parents=True, exist_ok=True)
    temporary=output.with_suffix(output.suffix+".building")
    with ZipFile(temporary, "w", compression=ZIP_DEFLATED, compresslevel=9) as archive:
        for path in files:
            name = path.relative_to(root).as_posix()
            entry = ZipInfo(name, date_time=(2026, 10, 27, 12, 0, 0))
            entry.compress_type = ZIP_DEFLATED
            entry.external_attr = 0o100644 << 16
            archive.writestr(entry, path.read_bytes(), compress_type=ZIP_DEFLATED, compresslevel=9)
    with ZipFile(temporary) as check_archive:
        size_check=validate_upload_sizes(temporary.stat().st_size,sum(f.file_size for f in check_archive.infolist()))
    temporary.replace(output)
    with ZipFile(output) as archive:
        if archive.testzip() is not None:
            raise ValueError("ZIP CRC verification failed")
        names = archive.namelist()
        if "main.pdf" in names or "main.tex" not in names or "main.bbl" not in names:
            raise ValueError("Invalid arXiv root inventory")
        if any(n.startswith("anc/") and n.endswith(".tex") for n in names):
            raise ValueError("Ancillary TeX found")
        if any(n.startswith("anc/results/") and n.endswith(".pdf") for n in names):
            raise ValueError("Duplicate result PDF found; only manuscript figure PDFs are packaged")
        required_sources = [p.relative_to(root).as_posix() for p in files if p.is_relative_to(root / "anc" / "data")]
        if not set(required_sources).issubset(names):
            raise ValueError("Source data omitted during archive writing")
    return {"archive": output.name, "bytes": output.stat().st_size, "sha256": sha(output),
            "files": len(files), "source_entries": [p.relative_to(root).as_posix() for p in files if not p.is_relative_to(root / "anc")],
            "ancillary_entries": len(ancillary) + 1,
            "source_payload": source_payload,
            "size_target_bytes": SIZE_TARGET,
            "upload_size_check": size_check,
            "within_size_target": output.stat().st_size < SIZE_TARGET,
            "upload_acceptance_verified": False,
            "omitted_regenerable_entries": sorted(omitted, key=lambda r: r["path"]),
            "policy": "Exact original-source reconstruction plus immediately compilable manuscript figures; all regenerable result/display caches excluded. Both ZIP and physical-member sum plus2MB processing reserve are strictly below50,000,000 bytes. No upload acceptance is claimed."}


if __name__ == "__main__":
    parser = argparse.ArgumentParser(description=__doc__)
    parser.add_argument("--paper-root", type=Path, required=True)
    parser.add_argument("--output", type=Path, required=True)
    args = parser.parse_args()
    report = build(args.paper_root, args.output)
    print(json.dumps(report, indent=2))


==> anc/tools/plot_compression_results.py <==
#!/usr/bin/env python3
"""Vector figure from the measured, exact-original-OBJ compression report."""
import argparse,json
from pathlib import Path
import matplotlib
matplotlib.use('Agg')
import matplotlib.pyplot as plt
import numpy as np

def main():
 p=argparse.ArgumentParser(description=__doc__);p.add_argument('--results',type=Path,required=True);p.add_argument('--output',type=Path,required=True);a=p.parse_args();j=json.loads((a.results/'compression_summary.json').read_text());a.output.mkdir(parents=True,exist_ok=True)
 rows=j['files'];fig,(ax,bx)=plt.subplots(1,2,figsize=(8.3,4.4),gridspec_kw={'width_ratios':[2.0,1]},layout='constrained')
 colors={'deflate9':'#858d98','xz6':'#ba8b2b','scene_lex3':'#176c69'};markers={'deflate9':'o','xz6':'D','scene_lex3':'s'};labels={'deflate9':'DEFLATE9','xz6':'XZ6','scene_lex3':'SCENE-LEX3'}
 names=[]
 for i,r in enumerate(rows):
  name=r['id'].replace('catalhoyuk-','').replace('SEAMS-WM-56.22.225','SEAMS mummy');names.append(name)
  vals=[r['methods'][m]['total_stored_bytes']/1e6 for m in colors]
  ax.plot([min(vals),max(vals)],[i,i],color='#d4d7db',lw=1,zorder=1)
  for (m,c),v in zip(colors.items(),vals):ax.scatter(v,i,color=c,marker=markers[m],s=23,label=labels[m] if i==0 else None,zorder=3)
 ax.set_yticks(range(len(rows)),names,fontsize=8);ax.invert_yaxis();ax.set_xscale('log');ax.set_xticks([.05,.1,.25,.5,1,2,4,8,12],[ '.05','.1','.25','.5','1','2','4','8','12']);ax.tick_params(axis='x',labelsize=8);ax.set_xlabel('Complete member representation (MB, log scale)',fontsize=9);ax.set_title('a   All 13 original OBJ byte strings',loc='left',fontsize=10)
 total=j['totals'];ms=list(colors);vs=[total['methods'][m]['total_stored_bytes']/1e6 for m in ms]
 bx.barh([2,1,0],vs,color=[colors[m] for m in ms],height=.48)
 for y,v in zip([2,1,0],vs):bx.text(v+.7,y,f'{v:.3f}',va='center',fontsize=9)
 bx.set_yticks([2,1,0],[labels[m] for m in ms],fontsize=8);bx.set_xlim(0,41);bx.set_ylim(-.7,3.5);bx.set_xlabel('All 13 representations (MB)',fontsize=9);bx.set_title('b   Corpus totals',loc='left',fontsize=10)
 bx.text(0,3.12,f'Original members: {total["source_bytes"]/1e6:.3f} MB\n13/13 exact byte-and-hash round trips',fontsize=8,va='top',color='#444b56')
 for axis in (ax,bx):axis.spines[['top','right']].set_visible(False);axis.grid(axis='x',alpha=.14);axis.set_axisbelow(True)
 fig.legend(*ax.get_legend_handles_labels(),loc='outside lower center',ncol=3,frameon=False,fontsize=8)
 fig.savefig(a.output/'source_compression.pdf');fig.savefig(a.output/'source_compression.png',dpi=170);plt.close(fig)
if __name__=='__main__':main()


==> anc/tools/plot_regional_results.py <==
"""Source-conditioned regional figures; no learned geometry or inferred animal counts."""
import argparse,csv,json
from pathlib import Path
from fractions import Fraction as F
from collections import defaultdict
import numpy as np
import matplotlib
matplotlib.use('Agg')
import matplotlib.pyplot as plt
BASE=Path(__file__).resolve().parents[1]
TEAL,GOLD,RED,INK='#176c69','#b88930','#ad4c45','#233640'
def main(results,output,include_head=False):
 output.mkdir(parents=True,exist_ok=True)
 plt.rcParams.update({'font.family':'DejaVu Sans','font.size':8,'axes.spines.top':False,'axes.spines.right':False,'pdf.fonttype':42,'savefig.bbox':'tight'})
 r=json.loads((results/'regional_zooarch/regional_summary.json').read_text())
 with (results/'regional_zooarch/chogha_body_parts.csv').open() as f:rows=list(csv.DictReader(f))
 fig,axs=plt.subplots(1,2,figsize=(7.1,3.3),layout='constrained',gridspec_kw={'width_ratios':[1,1.25]})
 names=list(r['southwest_asia']['source_country_row_counts'])
 counts=[r['southwest_asia']['source_country_row_counts'][x] for x in names]
 order=np.argsort(counts)
 axs[0].barh(np.arange(len(names)),[counts[i] for i in order],color=TEAL,height=.65)
 axs[0].set(yticks=np.arange(len(names)),yticklabels=[names[i] for i in order],xlabel='Published source assemblage rows')
 for j,i in enumerate(order):axs[0].text(counts[i]+2,j,str(counts[i]),va='center',fontsize=7)
 axs[0].set_xlim(0,max(counts)*1.18);axs[0].set_title('a  Acquired Southwest Asian workbook',loc='left',fontsize=9)
 comparison=r['chogha_mish']['raw_head_included_audit' if include_head else 'preferred_comparison']
 parts=comparison['body_part_strata'];label={'Distal extremity':'Distal extremity','Forelimb':'Forelimb','Hindlimb':'Hindlimb','Axial':'Axial','Head':'Head'}
 for c,color,marker in [('Room floor',GOLD,'o'),('Occupational Debris',TEAL,'s')]:
  p=[next(x for x in rows if x['context']==c and x['body_part']==b) for b in parts]
  x=[100*float(F(z['rate'])) for z in p]
  axs[1].plot(x,range(len(parts)),marker=marker,color=color,ls='',label=c,markersize=5)
  for i,z in enumerate(p):axs[1].annotate(f"{z['target']}/{z['denominator']}",(x[i],i),xytext=(5,4 if c=='Room floor' else -10),textcoords='offset points',fontsize=6.3,color=color)
 axs[1].set(yticks=range(len(parts)),yticklabels=[label[b] for b in parts],xlabel='Sus / core-taxon record weights (%)',xlim=(-1,27 if include_head else 17))
 axs[1].set_title('b  Chogha Mish: '+('Head-included raw audit' if include_head else 'postcranial source weights'),loc='left',fontsize=9)
 axs[1].set_ylim(-.55,len(parts)-.45)
 axs[1].legend(frameon=False,fontsize=6.5,loc='upper left',bbox_to_anchor=(0,-.24),ncol=2)
 stem='regional_discovery_head_included_audit' if include_head else 'regional_discovery'
 fig.savefig(output/(stem+'.pdf'));fig.savefig(output/(stem+'.png'),dpi=180);plt.close(fig)
 s=r['southwest_asia']['all_admitted_contrast'];dm=float(F(s['equal_row_difference']));dp=float(F(s['pooled_difference']));cross=float(F(s['weight_crossover_lambda']))
 fig,axs=plt.subplots(1,2,figsize=(7.1,2.9),layout='constrained')
 x=np.linspace(0,1,301);y=(1-x)*dm+x*dp
 axs[0].axhline(0,color='#9ca5a6',lw=.8)
 axs[0].plot(x,100*y,color=TEAL,lw=2)
 axs[0].fill_between(x,0,100*y,where=y>0,color=GOLD,alpha=.22)
 axs[0].fill_between(x,0,100*y,where=y<0,color=RED,alpha=.14)
 axs[0].plot(cross,0,'o',color=RED);axs[0].annotate(f'λ* = {cross:.4f}',(cross,0),xytext=(12,12),textcoords='offset points',fontsize=8)
 axs[0].set(xticks=[0,.5,1],xticklabels=['Equal rows','0.5','Pooled fragments'],xlabel='Declared mixture λ of two estimands',ylabel='Urban − rural share (percentage points)')
 axs[0].set_title('a  Same 340 rows; different question',loc='left',fontsize=9)
 offsets=[]
 for c in ['A','B']:
  offsets.append(float(F(s[c]['pooled'])-F(s[c]['equal_rows'])))
 axs[1].bar([0,1,2],[dm*100,offsets[0]*100,-offsets[1]*100],color=[GOLD,RED,TEAL],width=.6)
 axs[1].axhline(dp*100,color=INK,ls='--',lw=1,label=f'Pooled difference {dp*100:+.3f} pp')
 axs[1].set(xticks=[0,1,2],xticklabels=['Equal-row\ncontrast','Urban covariance\ncorrection','− Rural covariance\ncorrection'],ylabel='Contribution (percentage points)')
 axs[1].set_title('b  Exact decomposition of the reversal',loc='left',fontsize=9)
 axs[1].legend(frameon=False,fontsize=7,loc='upper left')
 fig.savefig(output/'scope_estimands.pdf');fig.savefig(output/'scope_estimands.png',dpi=180);plt.close(fig)
if __name__=='__main__':
 p=argparse.ArgumentParser();p.add_argument('--results',type=Path,default=BASE/'results');p.add_argument('--output',type=Path,default=BASE.parent/'figures');p.add_argument('--include-head',action='store_true',help='write a separately named optional raw Head-included audit');a=p.parse_args();main(a.results,a.output,a.include_head)


==> anc/tools/plot_results.py <==
"""Rebuild the article's vector figures from archived data (no network)."""
from pathlib import Path
import argparse
import csv
import json
import shutil
import textwrap
import numpy as np
import matplotlib
matplotlib.use("Agg")
import matplotlib.pyplot as plt
from PIL import Image

BASE = Path(__file__).resolve().parents[1]


def main():
    p = argparse.ArgumentParser()
    p.add_argument("--results", type=Path, default=BASE / "results")
    p.add_argument("--output", type=Path, default=BASE.parent / "figures")
    args = p.parse_args()
    args.output.mkdir(parents=True, exist_ok=True)
    plt.rcParams.update({"font.family": "DejaVu Sans", "font.size": 9, "axes.spines.top": False,
                        "axes.spines.right": False, "pdf.fonttype": 42, "savefig.bbox": "tight"})
    teal, amber, red = "#2b6965", "#bf8c3c", "#9f4b42"
    with (args.results / "capacity.csv").open() as f:
        rows = list(csv.DictReader(f))
    star = [r for r in rows if r["family"] == "shared-prerequisite-star"]
    fig, axes = plt.subplots(1, 2, figsize=(7.1, 2.9), gridspec_kw={"width_ratios": [1.2, 1]})
    n = np.arange(1, len(star) + 1)
    axes[0].plot(n, [int(r["erased_capacity"]) for r in star], "o-", color=red, label="AND erased into OR")
    axes[0].plot(n, [int(r["integer_capacity"]) for r in star], "s-", color=teal, label="Mandatory shared source")
    axes[0].set(xlabel="Alternative pair witnesses n", ylabel="Complete renditions", ylim=(0, 10), xticks=[1, 2, 4, 6, 8])
    axes[0].legend(frameon=False, fontsize=7, loc="upper left")
    axes[0].set_title("(a) Unbounded erasure amplification", fontsize=9, loc="left")
    values = [1, 7/3, 7]
    axes[1].bar([0, 1, 2], values, color=[teal, amber, red], width=.6)
    axes[1].set(xticks=[0, 1, 2], xticklabels=["Exact\ninteger", "Fractional\nbound", "AND\nerased"], ylabel="Complete renditions", ylim=(0, 8))
    for i, label in enumerate(["1", "7/3", "7"]):
        axes[1].text(i, values[i] + .15, label, ha="center", fontsize=9)
    axes[1].set_title("(b) Fano witness obstruction", fontsize=9, loc="left")
    fig.tight_layout()
    fig.savefig(args.output / "capacity.pdf")
    plt.close(fig)

    summary = json.loads((args.results / "timing_summary.json").read_text())
    sizes = sorted(map(int, summary["sizes"]))
    fig, axes = plt.subplots(1, 2, figsize=(7.1, 2.7))
    for col, label, color in [("root_ns", "Scene root", teal), ("disclose_ns", "Build disclosure", amber), ("verify_ns", "Verify disclosure", red)]:
        med = np.array([float(summary["sizes"][str(n)][col + "_median"]) / 1e6 for n in sizes])
        low = np.array([float(summary["sizes"][str(n)][col + "_min"]) / 1e6 for n in sizes])
        high = np.array([float(summary["sizes"][str(n)][col + "_max"]) / 1e6 for n in sizes])
        axes[0].plot(sizes, med, "o-", label=label, color=color, markersize=3)
        axes[0].fill_between(sizes, low, high, color=color, alpha=.12)
    axes[0].set(xscale="log", yscale="log", xlabel="Rendered objects", ylabel="Time (ms)")
    axes[0].legend(frameon=False, fontsize=7)
    sizes_kb = [float(summary["sizes"][str(n)]["proof_bytes_median"]) / 1024 for n in sizes]
    axes[1].plot(sizes, sizes_kb, "o-", color=teal, markersize=3)
    axes[1].set(xscale="log", xlabel="Rendered objects", ylabel="Single-object disclosure (KiB)")
    axes[0].set_title("(a) Median and observed range, 11 repeats", loc="left", fontsize=9)
    axes[1].set_title("(b) Required closure plus Merkle paths", loc="left", fontsize=9)
    fig.tight_layout()
    fig.savefig(args.output / "timing.pdf")
    plt.close(fig)

    # Real-source panels replace the removed ideal-envelope illustration.
    visual_root = BASE / "data" / "visual"
    records = {r["id"]: r for r in json.loads((visual_root / "manifest.json").read_text())["records"]}
    fig = plt.figure(figsize=(7.1, 5.0), layout="constrained")
    grid = fig.add_gridspec(2, 4, height_ratios=[1, 1.05])
    selected = ["cma_153417", "met_545027", "cma_93957", "met_552301"]
    for column, asset_id in enumerate(selected):
        record = records[asset_id]
        ax = fig.add_subplot(grid[0, column])
        with Image.open(visual_root / record["image_file"]) as im:
            ax.imshow(im)
        ax.set_axis_off()
        ax.set_title("\n".join(textwrap.wrap(record["title"], 22)) + "\n" + asset_id, fontsize=7, loc="left")
    depth = np.load(args.results / "geometry" / "projected_depth_maps.npz")
    for column, key in enumerate(["pc2_positive_depth", "pc3_positive_depth"]):
        ax = fig.add_subplot(grid[1, column * 2:(column + 1) * 2])
        im = ax.imshow(np.ma.masked_invalid(depth[key]), cmap="viridis", interpolation="nearest")
        ax.set_axis_off()
        ax.set_title("SEAMS 56.22.225 / " + key.replace("_depth", "").replace("_", " "), fontsize=8, loc="left")
        fig.colorbar(im, ax=ax, fraction=.025, pad=.02, label="source-unit depth; scale unvalidated")
    fig.savefig(args.output / "material_evidence.pdf", dpi=180)
    plt.close(fig)
    locality = args.results / "mesh_locality" / "locality_comparison.pdf"
    if locality.is_file():
        shutil.copyfile(locality, args.output / "mesh_locality.pdf")


if __name__ == "__main__":
    main()


==> anc/tools/plot_revision_results.py <==
"""Reproduce source-conditioned evidence and revision figures, without network."""
import argparse
import csv
import json
from pathlib import Path
import numpy as np
import matplotlib
matplotlib.use("Agg")
import matplotlib.pyplot as plt
from matplotlib.colors import LogNorm
from matplotlib.patches import Patch

BASE = Path(__file__).resolve().parents[1]
TEAL, GOLD, RED, INK = "#176c69", "#b88930", "#ad4c45", "#233640"

def run(results, output):
    output.mkdir(parents=True, exist_ok=True)
    plt.rcParams.update({"font.family":"DejaVu Sans", "font.size":8,
        "axes.spines.top":False,"axes.spines.right":False,"pdf.fonttype":42,
        "savefig.bbox":"tight","axes.labelcolor":INK,"text.color":INK})
    with (results/"gobekli"/"gobekli_phytolith_counts.csv").open() as f:
        rows=list(csv.DictReader(f))
    samples=list(dict.fromkeys(r["sample_id"] for r in rows))
    morphs=list(dict.fromkeys(r["morphotype"] for r in rows))
    matrix=np.array([[int(next(r["count"] for r in rows if r["sample_id"]==s and r["morphotype"]==m)) for s in samples] for m in morphs])
    fig=plt.figure(figsize=(7.1,6.2),layout="constrained")
    gs=fig.add_gridspec(3,2,width_ratios=[1.48,1],height_ratios=[1.05,1.1,1])
    ax=fig.add_subplot(gs[:,0])
    im=ax.imshow(matrix,aspect="auto",cmap="cividis",norm=LogNorm(vmin=1,vmax=max(2,matrix.max())))
    # Zero is distinguished from positive logarithmic colour, not missingness.
    im.cmap.set_bad("#f4f1ea")
    im.set_array(np.ma.masked_equal(matrix,0))
    ax.set_yticks(range(len(morphs)),morphs,fontsize=5.3)
    ax.set_xticks(range(len(samples)),[s.strip() for s in samples],rotation=65,ha="right",fontsize=6)
    ax.tick_params(length=0)
    ax.set_title("a  Göbekli Tepe: all 432 source counts",loc="left",fontsize=9,pad=10)
    ax.set_xlabel("Original sample labels / S10; exact strings retained in data")
    cbar=fig.colorbar(im,ax=ax,location="bottom",fraction=.035,pad=.015,aspect=35)
    cbar.set_label("Count (log colour); pale = recorded zero",fontsize=7)
    social=json.loads((results/"social"/"social_summary.json").read_text())
    ax=fig.add_subplot(gs[0,1])
    cats=["Female","Male","Male?","-"]
    sm=np.zeros((2,4),int)
    for r in social["joint_source_classifications"]:
        sm[["XX","XY"].index(r["molecular_source_label"]),cats.index(r["osteological_source_label"])]=r["records"]
    ax.imshow(sm,cmap="Blues",vmin=0,vmax=33,aspect="auto")
    for (i,j),v in np.ndenumerate(sm):
        ax.text(j,i,str(v),ha="center",va="center",color="white" if v>20 else INK,fontsize=11)
    ax.set_xticks(range(4),["Female","Male","Male?","Unreported\n(source '-')"],fontsize=6)
    ax.set_yticks([0,1],["XX","XY"])
    ax.tick_params(length=0)
    ax.set_title("b  Source classifications / 57 records",loc="left",fontsize=8)
    ax.set_xlabel("Osteological source label",fontsize=7)
    ax.set_ylabel("Molecular label",fontsize=7)
    ax=fig.add_subplot(gs[1,1]);ax.axis("off")
    ax.text(0,1,"c  Preserve the join boundary",fontsize=9,weight="bold",va="top")
    ax.text(0,.82,"S10!K3      M12-133\nS12!A1212   M13-133",family="monospace",fontsize=9,linespacing=1.8,va="top",color=RED)
    ax.text(0,.43,"Distinct authenticated labels\ndo not establish a shared specimen.\nAn alias needs separate admission.",fontsize=8,linespacing=1.6,va="top")
    ax=fig.add_subplot(gs[2,1]);ax.axis("off")
    ax.text(0,1,"Evidence units remain separate",fontsize=9,weight="bold",va="top")
    ax.text(0,.82,"Göbekli Tepe\n7,268 aggregate tools; 821 listed finds\n9 phytolith samples; 48 morphotypes\n\nBritain / European comparison\n2,405 rows; 2,404 distinct IDs\n1,485 WBK pairs = 55 choose 2\n\nAssay, kinship, gender and authority\nare distinct claims.",fontsize=7.5,linespacing=1.5,va="top")
    fig.savefig(output/"source_conditioned_evidence.pdf")
    fig.savefig(output/"source_conditioned_evidence.png",dpi=180)
    plt.close(fig)
    report=json.loads((results/"revisions"/"revision_summary.json").read_text())
    runs=report["runs"]
    sizes=sorted({r["actual_data_records"] for r in runs})
    cases=["unrelated-record-qualification","selected-branch-record-qualification","active-registered-defeaters"]
    labels=["Outside cut","Chosen branch","Defeater active"]
    fig,axs=plt.subplots(1,3,figsize=(7.1,2.8),layout="constrained")
    ax=axs[0]
    base=[next(r for r in runs if r["actual_data_records"]==n and r["case"]==cases[0]) for n in sizes]
    ax.plot(sizes,[r["full_build_ns"]/1e6 for r in base],"o-",color=INK,label="Full build")
    for case,label,color in zip(cases,labels,[TEAL,GOLD,RED]):
        rs=[next(r for r in runs if r["actual_data_records"]==n and r["case"]==case) for n in sizes]
        ax.plot(sizes,[r["incremental_update_ns"]/1e6 for r in rs],"o-",color=color,label=label,markersize=3)
        axs[1].plot(sizes,[r["delta_bytes"]/1024 for r in rs],"o-",color=color,markersize=3)
    ax.set(xscale="log",yscale="log",xlabel="Actual source records",ylabel="Time (ms)")
    ax.legend(frameon=False,fontsize=5.8,loc="upper left")
    ax.set_title("a  Build and path update",loc="left",fontsize=8)
    axs[1].set(xscale="log",yscale="log",xlabel="Actual source records",ylabel="Complete delta (KiB)")
    axs[1].set_title("b  Authenticated change frontier",loc="left",fontsize=8)
    rs=[next(r for r in runs if r["actual_data_records"]==max(sizes) and r["case"]==case) for case in cases]
    fixed=np.array([r["fixed_cuts_transportable"] for r in rs])
    rescued=np.array([r["alternate_cuts_transportable"] for r in rs])-fixed
    query_count=rs[0]["queries"]
    stopped=query_count-fixed-rescued
    axs[2].barh(range(3),fixed,color=TEAL,height=.55,label="Original cut")
    axs[2].barh(range(3),rescued,left=fixed,color=GOLD,height=.55,label="Alternate cut")
    axs[2].barh(range(3),stopped,left=fixed+rescued,color=RED,height=.55,label="Recompute / stop",hatch="///")
    for i,(f,r,s) in enumerate(zip(fixed,rescued,stopped)):
        for left,v in [(0,f),(f,r),(f+r,s)]:
            if v: axs[2].text(left+v/2,i,str(v),va="center",ha="center",color="white",fontsize=8)
    axs[2].set(yticks=range(3),yticklabels=["Outside\ncut","Chosen\nbranch","Defeater\nactive"],xlim=(0,query_count),xticks=[0,query_count//2,query_count],xlabel=f"{query_count} declared archive-check queries")
    axs[2].invert_yaxis()
    axs[2].set_title(f"c  Transport at {max(sizes):,}",loc="left",fontsize=8)
    axs[2].legend(frameon=False,fontsize=5.8,loc="lower left",bbox_to_anchor=(0,-.4))
    fig.savefig(output/"revision_scaling.pdf")
    fig.savefig(output/"revision_scaling.png",dpi=180)
    plt.close(fig)
    cohort=results/"early_holocene"/"model_cohort.pdf"
    if cohort.exists():
        import shutil
        shutil.copyfile(cohort,output/"early_holocene_cohort.pdf")

if __name__=="__main__":
    p=argparse.ArgumentParser();p.add_argument("--results",type=Path,default=BASE/"results");p.add_argument("--output",type=Path,default=BASE.parent/"figures")
    a=p.parse_args();run(a.results,a.output)


==> anc/tools/reproduce.py <==
#!/usr/bin/env python3
"""Reproduce SCENE experiments in a fresh directory outside the artifact.

No network, package installation, manuscript mutation, or silent ledger reset.
Run from anc/ after installing requirements; inspect --help for options.
"""
from __future__ import annotations

import argparse
import json
from pathlib import Path
import subprocess
import sys
import time

ARTIFACT = Path(__file__).resolve().parents[1]


def main() -> int:
    parser = argparse.ArgumentParser(description=__doc__)
    parser.add_argument('--output', type=Path, required=True,
                        help='new, nonexistent output directory outside anc/')
    parser.add_argument('--variants', type=int, default=40,
                        help='constructed mutations per attack family (default: 40)')
    parser.add_argument('--repetitions', type=int, default=11,
                        help='timing repetitions per size (default: 11; minimum 3)')
    parser.add_argument('--plots', action='store_true',
                        help='also rebuild both original and revision manuscript figures')
    parser.add_argument('--revision-sizes', type=int, nargs='+',
                        default=[10000, 100000, 1000000],
                        help='actual-source revision sizes (default: 10000 100000 1000000)')
    parser.add_argument('--revision-queries', type=int, default=64,
                        help='declared archive-check queries at each size (default: 64)')
    parser.add_argument('--revision-max-updates', type=int, default=1000,
                        help='maximum controlled unrelated-record changes (default: 1000)')
    parser.add_argument('--ancient-times-zip', type=Path, help='optional separately acquired external corpus; supply together with --wikiwars-zip')
    parser.add_argument('--wikiwars-zip', type=Path, help='optional separately acquired external corpus; default core run needs neither')
    args = parser.parse_args()
    if bool(args.ancient_times_zip) != bool(args.wikiwars_zip):
        parser.error('external temporal evaluation requires both separately acquired ZIPs')
    if args.variants < 1 or args.repetitions < 3:
        parser.error('--variants >= 1 and --repetitions >= 3 are required')
    if (min(args.revision_sizes) < 1000 or not 1 <= args.revision_queries <= 128
            or args.revision_max_updates < 0):
        parser.error('revision sizes >= 1000, queries 1..128 and max-updates >= 0 required')
    output = args.output.expanduser().resolve()
    if output == ARTIFACT or output.is_relative_to(ARTIFACT):
        parser.error('--output must be outside anc/ to preserve archived results')
    if output.exists():
        parser.error('--output already exists; choose a fresh directory (nothing was overwritten)')
    plot_script = ARTIFACT / 'tools' / 'plot_results.py'
    revision_plot_script = ARTIFACT / 'tools' / 'plot_revision_results.py'
    atlas_script = ARTIFACT / 'tools' / 'build_early_atlas.py'
    if args.plots and not all(p.is_file() for p in (plot_script, revision_plot_script)):
        parser.error('--plots requires both packaged plotting scripts')
    if not atlas_script.is_file():
        parser.error('packaged tools/build_early_atlas.py is absent')
    output.mkdir(parents=True, exist_ok=False)
    logs = output / 'logs'
    logs.mkdir()
    report = {'status': 'running', 'stages': [],
              'variants': args.variants, 'repetitions': args.repetitions,
              'revision_sizes': args.revision_sizes,
              'revision_queries': args.revision_queries,
              'revision_max_updates': args.revision_max_updates,
              'notes': 'Original museum images, published workbooks, source-published printing models and photogrammetry; controlled local revision policies, public experimenter test keys, no AI model or human study.'}
    report_path = output / 'reproduction.json'

    def save_report():
        report_path.write_text(json.dumps(report, indent=2) + '\n', encoding='utf-8')

    def run(name: str, arguments: list[str]):
        print(f'\n[{name}]', flush=True)
        start = time.perf_counter()
        # cwd lets Python resolve scenecrypt directly from this extracted artifact.
        command = [sys.executable, *arguments]
        process = subprocess.run(command, cwd=ARTIFACT, text=True,
                                 stdout=subprocess.PIPE, stderr=subprocess.STDOUT,
                                 encoding='utf-8', errors='replace')
        (logs / (name + '.log')).write_text(process.stdout, encoding='utf-8')
        print(process.stdout, end='' if process.stdout.endswith('\n') else '\n', flush=True)
        stage = {'name': name, 'returncode': process.returncode,
                 'elapsed_seconds': round(time.perf_counter() - start, 6),
                 'log': 'logs/' + name + '.log'}
        report['stages'].append(stage)
        save_report()
        if process.returncode:
            raise subprocess.CalledProcessError(process.returncode, command)

    save_report()
    try:
        run('source-reconstruction', ['-m','scenecrypt.source_pack'])
        run('tests', ['-m', 'pytest', '-q', 'tests'])
        run('nlp-source-integrity-tests', ['-m','unittest','discover','-s','data/nlp','-p','test_corpus.py'])
        run('independent-admission-tests', ['-m','unittest','discover','-s','data/replication_archaeology','-p','test_replication_analysis.py'])
        run('demo', ['-m', 'scenecrypt', 'demo', '--output', str(output / 'demo')])
        run('check', ['-m', 'scenecrypt', 'check', str(output / 'demo' / 'scene.json'),
                      '--data-root', '.'])
        run('experiments', ['-m', 'scenecrypt.experiments', '--output', str(output),
                           '--variants', str(args.variants), '--repetitions', str(args.repetitions)])
        run('capacity', ['-m', 'scenecrypt.capacity', '--output', str(output)])
        run('visual-data', ['-m', 'scenecrypt.visual_data'])
        run('visual-analysis', ['-m', 'scenecrypt.visual_analysis', '--output', str(output)])
        run('asset-experiments', ['-m', 'scenecrypt.asset_experiments', '--output', str(output / 'assets')])
        run('mesh-analysis', ['-m', 'scenecrypt.mesh_analysis', '--output', str(output / 'geometry')])
        run('mesh-security', ['-m', 'scenecrypt.mesh_security', '--output', str(output / 'mesh_security'),
                              '--geometry-root', str(output / 'geometry')])
        run('visual-workbench', ['-m', 'scenecrypt.multimodal_workbench',
                                 '--output', str(output / 'visual_workbench.html'),
                                 '--geometry-root', str(output / 'geometry')])
        run('asset-supplemental', ['-m', 'scenecrypt.asset_supplemental',
                                   '--output', str(output / 'asset_supplemental')])
        run('corpus-capacity', ['-m', 'scenecrypt.corpus_capacity', '--output', str(output)])
        run('mesh-locality', ['-m', 'scenecrypt.mesh_locality', '--output', str(output / 'mesh_locality'),
                              '--geometry-root', str(output / 'geometry')])
        run('gobekli-data', ['-m', 'scenecrypt.gobekli_data', '--output', str(output / 'gobekli')])
        run('social-analysis', ['-m', 'scenecrypt.social_analysis', '--output', str(output / 'social')])
        run('early-holocene-analysis', ['-m', 'scenecrypt.early_holocene_analysis',
                                        '--output', str(output / 'early_holocene')])
        run('revision-experiments', ['-m', 'scenecrypt.revision_experiments',
                                     '--output', str(output / 'revisions'),
                                     '--sizes', *map(str, args.revision_sizes),
                                     '--queries', str(args.revision_queries),
                                     '--max-updates', str(args.revision_max_updates)])
        run('early-atlas', [str(atlas_script),
                            '--output', str(output / 'workbench' / 'early_holocene_atlas.html'),
                            '--results-root', str(output)])
        run('regional-zooarchaeology', ['-m', 'scenecrypt.regional_zooarch', '--output', str(output / 'regional_zooarch')])
        run('regional-scope-contrasts', ['-m', 'scenecrypt.regional_experiments', '--output', str(output / 'scope_contrasts'), '--results-root', str(output)])
        run('chogha-full-source-certificate', ['-m','scenecrypt.chogha_certificate','--output',str(output/'chogha_certificate')])
        run('database-query-contracts', ['-m','scenecrypt.database_experiments','--output',str(output/'database')])
        run('independent-partial-transfer', ['-m','scenecrypt.replication_experiments','--output',str(output/'replication')])
        run('documentary-NLP', ['-m','scenecrypt.nlp_experiments','--output',str(output/'nlp')])
        if args.ancient_times_zip:
            run('external-temporal-NLP', ['-m','scenecrypt.temporal_benchmark','--ancient-times-zip',str(args.ancient_times_zip.resolve()),'--wikiwars-zip',str(args.wikiwars_zip.resolve()),'--output',str(output/'external_temporal')])
        run('compression-benchmark', ['-m','scenecrypt.compression_experiments','--output',str(output/'compression')])
        run('oman-joint-rounding', ['-m', 'scenecrypt.oman_rounding', '--output', str(output / 'oman_rounding')])
        run('regional-atlas', [str(ARTIFACT / 'tools' / 'build_regional_atlas.py'), '--results-root', str(output), '--output', str(output / 'workbench' / 'regional_evidence_atlas.html')])
        if args.plots:
            run('plots', [str(plot_script), '--results', str(output),
                          '--output', str(output / 'figures')])
            run('revision-plots', [str(revision_plot_script), '--results', str(output),
                                   '--output', str(output / 'figures')])
        if args.plots:
            run('compression-plots', [str(ARTIFACT / 'tools' / 'plot_compression_results.py'), '--results', str(output / 'compression'), '--output', str(output / 'figures')])
            run('regional-plots', [str(ARTIFACT / 'tools' / 'plot_regional_results.py'), '--results', str(output), '--output', str(output / 'figures')])
        report['status'] = 'complete'
        save_report()
        print(f'\nComplete. Results and logs: {output}', flush=True)
        return 0
    except subprocess.CalledProcessError as exc:
        report['status'] = 'failed'
        report['failed_stage'] = report['stages'][-1]['name']
        save_report()
        print(f'\nReproduction failed; retained results and logs at {output}', file=sys.stderr)
        return exc.returncode if 0 < exc.returncode < 128 else 1
    except KeyboardInterrupt:
        report['status'] = 'interrupted'
        save_report()
        print(f'\nInterrupted; retained partial output at {output}', file=sys.stderr)
        return 130


if __name__ == '__main__':
    raise SystemExit(main())

